Determining the minimal mass of a proto-neutron star with chirally constrained nuclear equations of state

The minimal masses and radii of proto-neutron stars during different stages of their evolution are investigated. In our work we focus on two stages, directly after the supernova shock wave moves outwards, where neutrinos are still captured in the core and the lepton per baryon ratio is fixed to $Y_L = 0.4$, and a few seconds afterwards, when all neutrinos have left the star. All nuclear equations of state used for this purpose fulfill the binding energy constraints from chiral effective field theory for neutron matter at zero temperature. We find for the neutrino-trapped case higher minimal masses than for the case when neutrinos have left the proto-neutron star. Thermal effects, here in the form of a given constant entropy per baryon $s$, have a smaller effect on increasing the minimal mass. The minimal proto-neutron star mass for the first evolutionary stage with $Y_L = 0.4$ and $s = 1$ amounts to $M_{min} \sim 0.62M_{\odot}$ and for the stage without neutrinos and $s = 2$ to $M_{min} \sim 0.22M_{\odot}$ rather independent on the nuclear equation of state used. We also study the case related to an accretion induced collapse of a white dwarf where the initial lepton fraction is $Y_L = 0.5$ and observe large discrepancies in the results of the different tables of nuclear equations of state used. Our finding points towards a thermodynamical inconsistent treatment of the nuclear liquid-gas phase transition for nuclear equations of state in tabular form demanding a fully generalized three-dimensional Gibbs construction for a proper treatment. Finally, we demonstrate that there is a universal relation for the increase of the proto-neutron star minimal mass with the lepton fraction for all nuclear equations of state used.

==> anc/chiral_bindingenergy_nm_T0.txt <==
#n_B[fm^-3]	E/A_low[MeV]	E/A_top[MeV]
1.549999999999999946e-03	1.073096621533722761e+00	1.077860018641412676e+00
1.711611611611611652e-03	1.110433646989633871e+00	1.124497349535316548e+00
1.873223223223223141e-03	1.147770672445544982e+00	1.171134680429220420e+00
2.034834834834835064e-03	1.185107697901456314e+00	1.217772011323124293e+00
2.196446446446446554e-03	1.222444723357367424e+00	1.264409342217028165e+00
2.358058058058058043e-03	1.259781748813278535e+00	1.311046673110932037e+00
2.519669669669669966e-03	1.297118774269189867e+00	1.357684004004835909e+00
2.681281281281281022e-03	1.334455799725100755e+00	1.404321334898739559e+00
2.842892892892892945e-03	1.371792825181012088e+00	1.450958665792643432e+00
3.004504504504504868e-03	1.409129850636923198e+00	1.497595996686547526e+00
3.166116116116115924e-03	1.446466876092834308e+00	1.544233327580450954e+00
3.327727727727727847e-03	1.483803901548745419e+00	1.590870658474355048e+00
3.489339339339339770e-03	1.521140927004656751e+00	1.637507989368258920e+00
3.650950950950950825e-03	1.558477952460567639e+00	1.684145320262162571e+00
3.812562562562562749e-03	1.595814977916478750e+00	1.730782651156066443e+00
3.974174174174174672e-03	1.633152003372390082e+00	1.777419982049970315e+00
4.135785785785785727e-03	1.670489028828301192e+00	1.824057312943874187e+00
4.297397397397397650e-03	1.707826054284212303e+00	1.870694643837778059e+00
4.459009009009009573e-03	1.745163079740123635e+00	1.917331974731681932e+00
4.620620620620620629e-03	1.782500105196034745e+00	1.963969305625585804e+00
4.782232232232232552e-03	1.819837130651945856e+00	2.010606636519489676e+00
4.943843843843844475e-03	1.857174156107856966e+00	2.057243967413393548e+00
5.105455455455455531e-03	1.894511181563768076e+00	2.103881298307297421e+00
5.267067067067067454e-03	1.931848207019679187e+00	2.150518629201201293e+00
5.428678678678679377e-03	1.969185232475590519e+00	2.197155960095105165e+00
5.590290290290290433e-03	2.006522257931501407e+00	2.232039915928767826e+00
5.751901901901902356e-03	2.043859283387412518e+00	2.258637962973786717e+00
5.913513513513514279e-03	2.081196308843323628e+00	2.285236010018805164e+00
6.075125125125125335e-03	2.115487596670851733e+00	2.311834057063823611e+00
6.236736736736737258e-03	2.140249905203595926e+00	2.338432104108842058e+00
6.398348348348349181e-03	2.165012213736340563e+00	2.365030151153860505e+00
6.559959959959960236e-03	2.189774522269084756e+00	2.391628198198878952e+00
6.721571571571572160e-03	2.214536830801829392e+00	2.418226245243897843e+00
6.883183183183184083e-03	2.239299139334574029e+00	2.444824292288916290e+00
7.044794794794795138e-03	2.264061447867318222e+00	2.471422339333934737e+00
7.206406406406407061e-03	2.288823756400062859e+00	2.498020386378953184e+00
7.368018018018018984e-03	2.313586064932807496e+00	2.524618433423971631e+00
7.529629629629630040e-03	2.338348373465551688e+00	2.551216480468990078e+00
7.691241241241241963e-03	2.363110681998296325e+00	2.577814527514008969e+00
7.852852852852853019e-03	2.387872990531040518e+00	2.604412574559026972e+00
8.014464464464464075e-03	2.412635299063785155e+00	2.631010621604045419e+00
8.176076076076076865e-03	2.437397607596529792e+00	2.657608668649064310e+00
8.337687687687687921e-03	2.462159916129273984e+00	2.684206715694082757e+00
8.499299299299298976e-03	2.486922224662018621e+00	2.710804762739101204e+00
8.660910910910911767e-03	2.511684533194763258e+00	2.737402809784120095e+00
8.822522522522522823e-03	2.536446841727507451e+00	2.764000856829138542e+00
8.984134134134133878e-03	2.561209150260252088e+00	2.790598903874156989e+00
9.145745745745746669e-03	2.585971458792996724e+00	2.817196950919175436e+00
9.307357357357357724e-03	2.610733767325740917e+00	2.843794997964193882e+00
9.468968968968968780e-03	2.635496075858485554e+00	2.870393045009212329e+00
9.630580580580579836e-03	2.660258384391229747e+00	2.896991092054230776e+00
9.792192192192192626e-03	2.685020692923974384e+00	2.923589139099249667e+00
9.953803803803803682e-03	2.709783001456718576e+00	2.950187186144267670e+00
1.011541541541541474e-02	2.734545309989463213e+00	2.976785233189286117e+00
1.027702702702702753e-02	2.759307618522207850e+00	3.003383280234305008e+00
1.043863863863863858e-02	2.784069927054952043e+00	3.029981327279323455e+00
1.060025025025024964e-02	2.808832235587696680e+00	3.056579374324341902e+00
1.076186186186186243e-02	2.833594544120441316e+00	3.083177421369360793e+00
1.092347347347347349e-02	2.858356852653185509e+00	3.109775468414379240e+00
1.108508508508508454e-02	2.883119161185930146e+00	3.136373515459397687e+00
1.124669669669669733e-02	2.907881469718674339e+00	3.162971562504416134e+00
1.140830830830830839e-02	2.932643778251418976e+00	3.189569609549434581e+00
1.156991991991991944e-02	2.957406086784163612e+00	3.216167656594453028e+00
1.173153153153153223e-02	2.982168395316907805e+00	3.242765703639471475e+00
1.189314314314314329e-02	3.006930703849652442e+00	3.269363750684489922e+00
1.205475475475475435e-02	3.031693012382396635e+00	3.295961797729508369e+00
1.221636636636636714e-02	3.056455320915141272e+00	3.322559844774527260e+00
1.237797797797797819e-02	3.081217629447885908e+00	3.349157891819545707e+00
1.253958958958958925e-02	3.105979937980630101e+00	3.375755938864564154e+00
1.270120120120120204e-02	3.130742246513374738e+00	3.402353985909583045e+00
1.286281281281281309e-02	3.155504555046118931e+00	3.428952032954601492e+00
1.302442442442442415e-02	3.180266863578863568e+00	3.455550079999619939e+00
1.318603603603603694e-02	3.205029172111608204e+00	3.482148127044638386e+00
1.334764764764764799e-02	3.229791480644352397e+00	3.508746174089656833e+00
1.350925925925925905e-02	3.254553789177097034e+00	3.535344221134675280e+00
1.367087087087087184e-02	3.279316097709841671e+00	3.561942268179694171e+00
1.383248248248248290e-02	3.304078406242585864e+00	3.588540315224712174e+00
1.399409409409409395e-02	3.328840714775330500e+00	3.614465736331825774e+00
1.415570570570570674e-02	3.353603023308075137e+00	3.634702465099628022e+00
1.431731731731731780e-02	3.378365331840819330e+00	3.654939193867430269e+00
1.447892892892892885e-02	3.403127640373563967e+00	3.675175922635232517e+00
1.464054054054054164e-02	3.427889948906308604e+00	3.695412651403034765e+00
1.480215215215215270e-02	3.452652257439052796e+00	3.715649380170837013e+00
1.496376376376376376e-02	3.477414565971796989e+00	3.735886108938639261e+00
1.512537537537537655e-02	3.502176874504542070e+00	3.756122837706441508e+00
1.528698698698698760e-02	3.526939183037286263e+00	3.776359566474243756e+00
1.544859859859859866e-02	3.551701491570030456e+00	3.796596295242045560e+00
1.561021021021021145e-02	3.576463800102775537e+00	3.816833024009848252e+00
1.577182182182182424e-02	3.601226108635519729e+00	3.837069752777650500e+00
1.593343343343343529e-02	3.620701369609335085e+00	3.857306481545452748e+00
1.609504504504504635e-02	3.635388307005753550e+00	3.877543210313254551e+00
1.625665665665665741e-02	3.650075244402171570e+00	3.897779939081056799e+00
1.641826826826826846e-02	3.664762181798590035e+00	3.918016667848859047e+00
1.657987987987988299e-02	3.679449119195008500e+00	3.938253396616661739e+00
1.674149149149149404e-02	3.694136056591426520e+00	3.958490125384463987e+00
1.690310310310310510e-02	3.708822993987844985e+00	3.978726854152265791e+00
1.706471471471471615e-02	3.723509931384263005e+00	3.998963582920068038e+00
1.722632632632632721e-02	3.738196868780681470e+00	4.019200311687869842e+00
1.738793793793793827e-02	3.752883806177099490e+00	4.039437040455672090e+00
1.754954954954954932e-02	3.767570743573517955e+00	4.059673769223474338e+00
1.771116116116116038e-02	3.782257680969935976e+00	4.079910497991276586e+00
1.787277277277277490e-02	3.796944618366354884e+00	4.100147226759078833e+00
1.803438438438438596e-02	3.811631555762772905e+00	4.120383955526881081e+00
1.819599599599599701e-02	3.826318493159191370e+00	4.140620684294683329e+00
1.835760760760760807e-02	3.841005430555609390e+00	4.160857413062485577e+00
1.851921921921921912e-02	3.855692367952027855e+00	4.181094141830287825e+00
1.868083083083083018e-02	3.870379305348445875e+00	4.201330870598090073e+00
1.884244244244244471e-02	3.885066242744864340e+00	4.221567599365892320e+00
1.900405405405405576e-02	3.899753180141282805e+00	4.241804328133694568e+00
1.916566566566566682e-02	3.914440117537701269e+00	4.262041056901496816e+00
1.932727727727727787e-02	3.929127054934119290e+00	4.282277785669299064e+00
1.948888888888888893e-02	3.943813992330537310e+00	4.302514514437101312e+00
1.965050050050049998e-02	3.958500929726955775e+00	4.322751243204903560e+00
1.981211211211211451e-02	3.973187867123374239e+00	4.342987971972705807e+00
1.997372372372372556e-02	3.987874804519792704e+00	4.363224700740508055e+00
2.013533533533533662e-02	4.002561741916211169e+00	4.383461429508310303e+00
2.029694694694694768e-02	4.017248679312628745e+00	4.403698158276112551e+00
2.045855855855855873e-02	4.031935616709047210e+00	4.423934887043914799e+00
2.062017017017016979e-02	4.046622554105465674e+00	4.444171615811717047e+00
2.078178178178178431e-02	4.061309491501884139e+00	4.464408344579519294e+00
2.094339339339339537e-02	4.075996428898302604e+00	4.484645073347321542e+00
2.110500500500500642e-02	4.090683366294721068e+00	4.504881802115123790e+00
2.126661661661661748e-02	4.105370303691138645e+00	4.525118530882926038e+00
2.142822822822822854e-02	4.120057241087557109e+00	4.545355259650727398e+00
2.158983983983983959e-02	4.134744178483975574e+00	4.565591988418529645e+00
2.175145145145145412e-02	4.149431115880394039e+00	4.585828717186332781e+00
2.191306306306306517e-02	4.164118053276812503e+00	4.606065445954135029e+00
2.207467467467467623e-02	4.178804990673230080e+00	4.626302174721937277e+00
2.223628628628628728e-02	4.193491928069648544e+00	4.646538903489738637e+00
2.239789789789789834e-02	4.208178865466067009e+00	4.666775632257540884e+00
2.255950950950950940e-02	4.222865802862485474e+00	4.687012361025343132e+00
2.272112112112112045e-02	4.237552740258903938e+00	4.707249089793145380e+00
2.288273273273273498e-02	4.252239677655322403e+00	4.727485818560947628e+00
2.304434434434434603e-02	4.266926615051739979e+00	4.747722547328749876e+00
2.320595595595595709e-02	4.281613552448158444e+00	4.767959276096552124e+00
2.336756756756756814e-02	4.296300489844576909e+00	4.788196004864354371e+00
2.352917917917917920e-02	4.310987427240995373e+00	4.808432733632156619e+00
2.369079079079079025e-02	4.325674364637412950e+00	4.828669462399958867e+00
2.385240240240240478e-02	4.340361302033832303e+00	4.848906191167761115e+00
2.401401401401401584e-02	4.355048239430249879e+00	4.869142919935563363e+00
2.417562562562562689e-02	4.369735176826668344e+00	4.889379648703365611e+00
2.433723723723723795e-02	4.384422114223086808e+00	4.909616377471167858e+00
2.449884884884884900e-02	4.399109051619504385e+00	4.929853106238970106e+00
2.466046046046046006e-02	4.413795989015922849e+00	4.950089835006771466e+00
2.482207207207207458e-02	4.428482926412341314e+00	4.970326563774574602e+00
2.498368368368368564e-02	4.443169863808759779e+00	4.990563292542376850e+00
2.514529529529529669e-02	4.457856801205178243e+00	5.010534129769708578e+00
2.530690690690690775e-02	4.472543738601596708e+00	5.027475618345275343e+00
2.546851851851851881e-02	4.487230675998015172e+00	5.044417106920842109e+00
2.563013013013012986e-02	4.501917613394432749e+00	5.061358595496408874e+00
2.579174174174174439e-02	4.516604550790851214e+00	5.078300084071975640e+00
2.595335335335335544e-02	4.531291488187269678e+00	5.095241572647542405e+00
2.611496496496496650e-02	4.545978425583688143e+00	5.112183061223109171e+00
2.627657657657657755e-02	4.560665362980106607e+00	5.129124549798675936e+00
2.643818818818818861e-02	4.575352300376524184e+00	5.146066038374242702e+00
2.659979979979979967e-02	4.590039237772942649e+00	5.163007526949809467e+00
2.676141141141141419e-02	4.604726175169361113e+00	5.179949015525376232e+00
2.692302302302302525e-02	4.619413112565779578e+00	5.196890504100942998e+00
2.708463463463463630e-02	4.634100049962198042e+00	5.213831992676509763e+00
2.724624624624624736e-02	4.648786987358615619e+00	5.230773481252076529e+00
2.740785785785785841e-02	4.659584513771860337e+00	5.247714969827643294e+00
2.756946946946946947e-02	4.668922257349624516e+00	5.264656458403210060e+00
2.773108108108108399e-02	4.678260000927388695e+00	5.281597946978777713e+00
2.789269269269269505e-02	4.687597744505152875e+00	5.298539435554344479e+00
2.805430430430430611e-02	4.696935488082917054e+00	5.315480924129911244e+00
2.821591591591591716e-02	4.706273231660681233e+00	5.332422412705477122e+00
2.837752752752752822e-02	4.715610975238444524e+00	5.349363901281043887e+00
2.853913913913913927e-02	4.724948718816208704e+00	5.366305389856610653e+00
2.870075075075075380e-02	4.734286462393972883e+00	5.383246878432178306e+00
2.886236236236236485e-02	4.743624205971737062e+00	5.400188367007745072e+00
2.902397397397397591e-02	4.752961949549501242e+00	5.417129855583311837e+00
2.918558558558558697e-02	4.762299693127265421e+00	5.434071344158878603e+00
2.934719719719719802e-02	4.771637436705028712e+00	5.451012832734445368e+00
2.950880880880880908e-02	4.780975180282792891e+00	5.467954321310012133e+00
2.967042042042042360e-02	4.790312923860557071e+00	5.484895809885578899e+00
2.983203203203203466e-02	4.799650667438321250e+00	5.501837298461145664e+00
2.999364364364364571e-02	4.808988411016085429e+00	5.518778787036712430e+00
3.015525525525525677e-02	4.818326154593849608e+00	5.535720275612279195e+00
3.031686686686686782e-02	4.827663898171612900e+00	5.552661764187845961e+00
3.047847847847847888e-02	4.837001641749377079e+00	5.569603252763412726e+00
3.064009009009009341e-02	4.846339385327141258e+00	5.586544741338979492e+00
3.080170170170170446e-02	4.855677128904905437e+00	5.603486229914546257e+00
3.096331331331331552e-02	4.865014872482669617e+00	5.620427718490113023e+00
3.112492492492492657e-02	4.874352616060433796e+00	5.637369207065679788e+00
3.128653653653654110e-02	4.883690359638197975e+00	5.654310695641247442e+00
3.144814814814814868e-02	4.893028103215961266e+00	5.671252184216813319e+00
3.160975975975976321e-02	4.902365846793725446e+00	5.688193672792380973e+00
3.177137137137137773e-02	4.911703590371489625e+00	5.705135161367947738e+00
3.193298298298298532e-02	4.921041333949253804e+00	5.722076649943514504e+00
3.209459459459459985e-02	4.930379077527017984e+00	5.739018138519081269e+00
3.225620620620620743e-02	4.939716821104782163e+00	5.755959627094648035e+00
3.241781781781782196e-02	4.949054564682546342e+00	5.772901115670214800e+00
3.257942942942943648e-02	4.958392308260310521e+00	5.789842604245781565e+00
3.274104104104104407e-02	4.967730051838073813e+00	5.806784092821348331e+00
3.290265265265265859e-02	4.977067795415837992e+00	5.823725581396915096e+00
3.306426426426426618e-02	4.986405538993602171e+00	5.840667069972481862e+00
3.322587587587588071e-02	4.995743282571366350e+00	5.857608558548048627e+00
3.338748748748749523e-02	5.005081026149130530e+00	5.874550047123616281e+00
3.354909909909910282e-02	5.014418769726893821e+00	5.891491535699182158e+00
3.371071071071071734e-02	5.023756513304658000e+00	5.908433024274749812e+00
3.387232232232232493e-02	5.033094256882422179e+00	5.925374512850315689e+00
3.403393393393393945e-02	5.042432000460186359e+00	5.942316001425883343e+00
3.419554554554555398e-02	5.051769744037950538e+00	5.959257490001450108e+00
3.435715715715716156e-02	5.061107487615714717e+00	5.976198978577016874e+00
3.451876876876877609e-02	5.070445231193478897e+00	5.993140467152583639e+00
3.468038038038038368e-02	5.079782974771242188e+00	6.010081955728150405e+00
3.484199199199199820e-02	5.089120718349006367e+00	6.027023444303717170e+00
3.500360360360360579e-02	5.098458461926770546e+00	6.043964932879283936e+00
3.516521521521522031e-02	5.107796205504534726e+00	6.060906421454850701e+00
3.532682682682683484e-02	5.117133949082298905e+00	6.077847910030417466e+00
3.548843843843844242e-02	5.126471692660063084e+00	6.094789398605984232e+00
3.565005005005005695e-02	5.135809436237827263e+00	6.111730887181550997e+00
3.581166166166166454e-02	5.145147179815590555e+00	6.128672375757117763e+00
3.597327327327327906e-02	5.154484923393354734e+00	6.145613864332684528e+00
3.613488488488489359e-02	5.163822666971118913e+00	6.162555352908251294e+00
3.629649649649650117e-02	5.173160410548883092e+00	6.179496841483818059e+00
3.645810810810811570e-02	5.182498154126647272e+00	6.196438330059384825e+00
3.661971971971972328e-02	5.191835897704410563e+00	6.213379818634951590e+00
3.678133133133133781e-02	5.201173641282174742e+00	6.230321307210518356e+00
3.694294294294294539e-02	5.210511384859938921e+00	6.247262795786085121e+00
3.710455455455455992e-02	5.219849128437703101e+00	6.264136707321616093e+00
3.726616616616617444e-02	5.229186872015467280e+00	6.279579571214095601e+00
3.742777777777778203e-02	5.238524615593231459e+00	6.295022435106574221e+00
3.758938938938939656e-02	5.247862359170995639e+00	6.310465298999052841e+00
3.775100100100100414e-02	5.257200102748758930e+00	6.325908162891531461e+00
3.791261261261261867e-02	5.266537846326523109e+00	6.341351026784010969e+00
3.807422422422423319e-02	5.275875589904287288e+00	6.356793890676489589e+00
3.823583583583584078e-02	5.285213333482051468e+00	6.372236754568968209e+00
3.839744744744745530e-02	5.294551077059815647e+00	6.387679618461447717e+00
3.855905905905906289e-02	5.303888820637579826e+00	6.403122482353925449e+00
3.872067067067067742e-02	5.313226564215343117e+00	6.418565346246404957e+00
3.888228228228228500e-02	5.322564307793107297e+00	6.434008210138883577e+00
3.904389389389389953e-02	5.331902051370871476e+00	6.449451074031362197e+00
3.920550550550551405e-02	5.341239794948635655e+00	6.464893937923841705e+00
3.936711711711712164e-02	5.350577538526399834e+00	6.480336801816320325e+00
3.952872872872873616e-02	5.359915282104164014e+00	6.495779665708798944e+00
3.969034034034034375e-02	5.369253025681927305e+00	6.511222529601277564e+00
3.985195195195195828e-02	5.378590769259691484e+00	6.526665393493757072e+00
4.001356356356357280e-02	5.387928512837455663e+00	6.542108257386235692e+00
4.017517517517518039e-02	5.397266256415219843e+00	6.557551121278714312e+00
4.033678678678679491e-02	5.406603999992984022e+00	6.572993985171192932e+00
4.049839839839840250e-02	5.415941743570748201e+00	6.588436849063671552e+00
4.066001001001001702e-02	5.425279487148512381e+00	6.603879712956151060e+00
4.082162162162162461e-02	5.434617230726275672e+00	6.619322576848629680e+00
4.098323323323323913e-02	5.443954974304039851e+00	6.634765440741108300e+00
4.114484484484485366e-02	5.453292717881804030e+00	6.650208304633587808e+00
4.130645645645646125e-02	5.462630461459568210e+00	6.665651168526066428e+00
4.146806806806807577e-02	5.471968205037332389e+00	6.681094032418545048e+00
4.162967967967968336e-02	5.481305948615096568e+00	6.696536896311023668e+00
4.179129129129129788e-02	5.490643692192859859e+00	6.711979760203502288e+00
4.195290290290291241e-02	5.499981435770624927e+00	6.727422624095981796e+00
4.211451451451451999e-02	5.509319179348388218e+00	6.742865487988460416e+00
4.227612612612613452e-02	5.518656922926152397e+00	6.758308351880939036e+00
4.243773773773774211e-02	5.527994666503916577e+00	6.773751215773417655e+00
4.259934934934935663e-02	5.537332410081680756e+00	6.789194079665897164e+00
4.276096096096096422e-02	5.546670153659444047e+00	6.804636943558374895e+00
4.292257257257257874e-02	5.556007897237208226e+00	6.820079807450854403e+00
4.308418418418419327e-02	5.565345640814972406e+00	6.835522671343333911e+00
4.324579579579580085e-02	5.574683384392736585e+00	6.850965535235811643e+00
4.340740740740741538e-02	5.584021127970500764e+00	6.866408399128291151e+00
4.356901901901902296e-02	5.593358871548264943e+00	6.881851263020769771e+00
4.373063063063063749e-02	5.602696615126029123e+00	6.897294126913248391e+00
4.389224224224224508e-02	5.612034358703792414e+00	6.912736990805727011e+00
4.405385385385385960e-02	5.621372102281556593e+00	6.928179854698206519e+00
4.421546546546547413e-02	5.628966184626555957e+00	6.943622718590685139e+00
4.437707707707708171e-02	5.636170448960516666e+00	6.959065582483163759e+00
4.453868868868869624e-02	5.643374713294477374e+00	6.974508446375643267e+00
4.470030030030030382e-02	5.650578977628438082e+00	6.989951310268120999e+00
4.486191191191191835e-02	5.657783241962399678e+00	7.005394174160600507e+00
4.502352352352353287e-02	5.664987506296360387e+00	7.020837038053079127e+00
4.518513513513514046e-02	5.672191770630321095e+00	7.036279901945557747e+00
4.534674674674675499e-02	5.679396034964281803e+00	7.051722765838037255e+00
4.550835835835836257e-02	5.686600299298242511e+00	7.067165629730515874e+00
4.566996996996997710e-02	5.693804563632204108e+00	7.082608493622994494e+00
4.583158158158158468e-02	5.701008827966164816e+00	7.098051357515473114e+00
4.599319319319319921e-02	5.708213092300125524e+00	7.113494221407952622e+00
4.615480480480481373e-02	5.715417356634086232e+00	7.128937085300431242e+00
4.631641641641642132e-02	5.722621620968046940e+00	7.144379949192909862e+00
4.647802802802803585e-02	5.729825885302008537e+00	7.159822813085389370e+00
4.663963963963964343e-02	5.737030149635969245e+00	7.175265676977867102e+00
4.680125125125125796e-02	5.744234413969929953e+00	7.190708540870346610e+00
4.696286286286287248e-02	5.751438678303890661e+00	7.206151404762825230e+00
4.712447447447448007e-02	5.758642942637851370e+00	7.221594268655303850e+00
4.728608608608609459e-02	5.765847206971812966e+00	7.237037132547783358e+00
4.744769769769770218e-02	5.773051471305773674e+00	7.252479996440261090e+00
4.760930930930931670e-02	5.780255735639734382e+00	7.267922860332740598e+00
4.777092092092092429e-02	5.787459999973695091e+00	7.283365724225219218e+00
4.793253253253253882e-02	5.794664264307655799e+00	7.298808588117697838e+00
4.809414414414415334e-02	5.801868528641617395e+00	7.314251452010177346e+00
4.825575575575576093e-02	5.809072792975578103e+00	7.329694315902655966e+00
4.841736736736737545e-02	5.816277057309538812e+00	7.345137179795134585e+00
4.857897897897898304e-02	5.823481321643499520e+00	7.360580043687613205e+00
4.874059059059059756e-02	5.830685585977460228e+00	7.376022907580092713e+00
4.890220220220221209e-02	5.837889850311421824e+00	7.391465771472571333e+00
4.906381381381381968e-02	5.845094114645382533e+00	7.406908635365049953e+00
4.922542542542543420e-02	5.852298378979343241e+00	7.422351499257528573e+00
4.938703703703704179e-02	5.859502643313303949e+00	7.437794363150007193e+00
4.954864864864865631e-02	5.866706907647264657e+00	7.453237227042486701e+00
4.971026026026026390e-02	5.873911171981225365e+00	7.468680090934965321e+00
4.987187187187187842e-02	5.881115436315186962e+00	7.484122954827443941e+00
5.003348348348349295e-02	5.888319700649147670e+00	7.499565818719923449e+00
5.019509509509510053e-02	5.895523964983108378e+00	7.515008682612402069e+00
5.035670670670671506e-02	5.902728229317069975e+00	7.530451546504880689e+00
5.051831831831832265e-02	5.909932493651030683e+00	7.545894410397359309e+00
5.067992992992993717e-02	5.917136757984991391e+00	7.561337274289838817e+00
5.084154154154155170e-02	5.924341022318952099e+00	7.576780138182317437e+00
5.100315315315315928e-02	5.931545286652912807e+00	7.592223002074796057e+00
5.116476476476477381e-02	5.938749550986874404e+00	7.607665865967275565e+00
5.132637637637638139e-02	5.945953815320835112e+00	7.623108729859753296e+00
5.148798798798799592e-02	5.953158079654795820e+00	7.638551593752232804e+00
5.164959959959960351e-02	5.960362343988756528e+00	7.653994457644710536e+00
5.181121121121121803e-02	5.967566608322717236e+00	7.669421690547459924e+00
5.197282282282283256e-02	5.974770872656678833e+00	7.684834054811437554e+00
5.213443443443444014e-02	5.981975136990639541e+00	7.700246419075413407e+00
5.229604604604605467e-02	5.989179401324600249e+00	7.715658783339391036e+00
5.245765765765766225e-02	5.996383665658560957e+00	7.731071147603366889e+00
5.261926926926927678e-02	6.003587929992521666e+00	7.746483511867344518e+00
5.278088088088089130e-02	6.010792194326483262e+00	7.761895876131321259e+00
5.294249249249249889e-02	6.017996458660443970e+00	7.777308240395298000e+00
5.310410410410411342e-02	6.025200722994404678e+00	7.792720604659274741e+00
5.326571571571572100e-02	6.032404987328365387e+00	7.808132968923251482e+00
5.342732732732733553e-02	6.039609251662326095e+00	7.823545333187228223e+00
5.358893893893894311e-02	6.046813515996286803e+00	7.838957697451204965e+00
5.375055055055055764e-02	6.054017780330248399e+00	7.854370061715181706e+00
5.391216216216217216e-02	6.061222044664209108e+00	7.869782425979159335e+00
5.407377377377377975e-02	6.068426308998169816e+00	7.885194790243135188e+00
5.423538538538539427e-02	6.075630573332130524e+00	7.900607154507112817e+00
5.439699699699700186e-02	6.082834837666091232e+00	7.916019518771088670e+00
5.455860860860861639e-02	6.090039102000052829e+00	7.931431883035066299e+00
5.472022022022022397e-02	6.097243366334013537e+00	7.946844247299043040e+00
5.488183183183183850e-02	6.104447630667974245e+00	7.962256611563019781e+00
5.504344344344345302e-02	6.111651895001934953e+00	7.977668975826996522e+00
5.520505505505506061e-02	6.118856159335895661e+00	7.993081340090973264e+00
5.536666666666667513e-02	6.126060423669857258e+00	8.008493704354950893e+00
5.552827827827828272e-02	6.133264688003817966e+00	8.023906068618927634e+00
5.568988988988989725e-02	6.140468952337778674e+00	8.039318432882904375e+00
5.585150150150151177e-02	6.147673216671739382e+00	8.054730797146881116e+00
5.601311311311311936e-02	6.154877481005700091e+00	8.070143161410857857e+00
5.617472472472473388e-02	6.162081745339661687e+00	8.085555525674834598e+00
5.633633633633634147e-02	6.169286009673622395e+00	8.100967889938811339e+00
5.649794794794795599e-02	6.176490274007583103e+00	8.116380254202788080e+00
5.665955955955956358e-02	6.183694538341543812e+00	8.131792618466764822e+00
5.682117117117117810e-02	6.190898802675505408e+00	8.147204982730741563e+00
5.698278278278279263e-02	6.198103067009466116e+00	8.162617346994718304e+00
5.714439439439440022e-02	6.205307331343426824e+00	8.178029711258695045e+00
5.730600600600601474e-02	6.212511595677387533e+00	8.193442075522671786e+00
5.746761761761762233e-02	6.219715860011348241e+00	8.208854439786648527e+00
5.762922922922923685e-02	6.226920124345308949e+00	8.224266804050625268e+00
5.779084084084085138e-02	6.234124388679270545e+00	8.239679168314602009e+00
5.795245245245245896e-02	6.241328653013231254e+00	8.255091532578578750e+00
5.811406406406407349e-02	6.248532917347191962e+00	8.270503896842555491e+00
5.827567567567568108e-02	6.255737181681152670e+00	8.285916261106532232e+00
5.843728728728729560e-02	6.262941446015114266e+00	8.301328625370508973e+00
5.859889889889890319e-02	6.270145710349074974e+00	8.316740989634485715e+00
5.876051051051051771e-02	6.277349974683035683e+00	8.332153353898462456e+00
5.892212212212213224e-02	6.284554239016996391e+00	8.347565718162440973e+00
5.908373373373373982e-02	6.291758503350957099e+00	8.362978082426415938e+00
5.924534534534535435e-02	6.298962767684918695e+00	8.378390446690394455e+00
5.940695695695696193e-02	6.306167032018879404e+00	8.393802810954371196e+00
5.956856856856857646e-02	6.313371296352840112e+00	8.409215175218347937e+00
5.973018018018019099e-02	6.320575560686800820e+00	8.424627539482324678e+00
5.989179179179179857e-02	6.327779825020761528e+00	8.440039903746301420e+00
6.005340340340341310e-02	6.334984089354723125e+00	8.455452268010278161e+00
6.021501501501502068e-02	6.342188353688683833e+00	8.470864632274254902e+00
6.037662662662663521e-02	6.349392618022644541e+00	8.486276996538231643e+00
6.053823823823824279e-02	6.356596882356605249e+00	8.501689360802208384e+00
6.069984984984985732e-02	6.363801146690565957e+00	8.517101725066185125e+00
6.086146146146147184e-02	6.371005411024527554e+00	8.532514089330161866e+00
6.102307307307307943e-02	6.378209675358488262e+00	8.547926453594138607e+00
6.118468468468469396e-02	6.385413939692448970e+00	8.563338817858115348e+00
6.134629629629630154e-02	6.392618204026409678e+00	8.578751182122092089e+00
6.150790790790791607e-02	6.399822468360370387e+00	8.594163546386068830e+00
6.166951951951953059e-02	6.407026732694331983e+00	8.609575910650045572e+00
6.183113113113113818e-02	6.414230997028292691e+00	8.624988274914022313e+00
6.199274274274275270e-02	6.421435261362253399e+00	8.640400639178000830e+00
6.215435435435436029e-02	6.428639525696214108e+00	8.655813003441975795e+00
6.231596596596597482e-02	6.435843790030174816e+00	8.671225367705954312e+00
6.247757757757758240e-02	6.443048054364135524e+00	8.686637731969929277e+00
6.263918918918918999e-02	6.450252318698096232e+00	8.702050096233906018e+00
6.280080080080080451e-02	6.457456583032057829e+00	8.717462460497882759e+00
6.296241241241241904e-02	6.464660847366018537e+00	8.732874824761861277e+00
6.312402402402403356e-02	6.471865111699980133e+00	8.748287189025838018e+00
6.328563563563563421e-02	6.479069376033939953e+00	8.763699553289812982e+00
6.344724724724724874e-02	6.486273640367901550e+00	8.779111917553789723e+00
6.360885885885886326e-02	6.493477904701862258e+00	8.794524281817768241e+00
6.377047047047047779e-02	6.500682169035822966e+00	8.809936646081744982e+00
6.393208208208209231e-02	6.507886433369783674e+00	8.825349010345721723e+00
6.409369369369369296e-02	6.515090697703744382e+00	8.840761374609698464e+00
6.425530530530530748e-02	6.522294962037705091e+00	8.856173738873675205e+00
6.441691691691692201e-02	6.529499226371666687e+00	8.871586103137651946e+00
6.457852852852852266e-02	6.536703490705626507e+00	8.886998467401626911e+00
6.474014014014013718e-02	6.543907755039588103e+00	8.902410831665605428e+00
6.490175175175175171e-02	6.551112019373548812e+00	8.917823195929582170e+00
6.506336336336336623e-02	6.558316283707510408e+00	8.933235560193558911e+00
6.522497497497498076e-02	6.565520548041471116e+00	8.948647924457535652e+00
6.538658658658658140e-02	6.572724812375431824e+00	8.964060288721512393e+00
6.554819819819819593e-02	6.579929076709392533e+00	8.979472652985489134e+00
6.570980980980981045e-02	6.587133341043353241e+00	8.994885017249465875e+00
6.587142142142142498e-02	6.594337605377314837e+00	9.010297381513442616e+00
6.603303303303303950e-02	6.601541869711275545e+00	9.025709745777419357e+00
6.619464464464464015e-02	6.608746134045236253e+00	9.041122110041396098e+00
6.635625625625625468e-02	6.615950398379196962e+00	9.056534474305372839e+00
6.651786786786786920e-02	6.623154662713157670e+00	9.071946838569349580e+00
6.667947947947948373e-02	6.630358927047119266e+00	9.087359202833326322e+00
6.684109109109109825e-02	6.637563191381079974e+00	9.102771567097304839e+00
6.700270270270269890e-02	6.644767455715040683e+00	9.118183931361279804e+00
6.716431431431431343e-02	6.651971720049001391e+00	9.133596295625256545e+00
6.732592592592592795e-02	6.659175984382962099e+00	9.149008659889233286e+00
6.748753753753754248e-02	6.666380248716923695e+00	9.164421024153211803e+00
6.764914914914915700e-02	6.673584513050884404e+00	9.179833388417188544e+00
6.781076076076075765e-02	6.680788777384845112e+00	9.195245752681163509e+00
6.797237237237237217e-02	6.687993041718805820e+00	9.210658116945140250e+00
6.813398398398398670e-02	6.695197306052767416e+00	9.226070481209118768e+00
6.829559559559560122e-02	6.702401570386728125e+00	9.241482845473095509e+00
6.845720720720720187e-02	6.709605834720688833e+00	9.256895209737070473e+00
6.861881881881881640e-02	6.716810099054649541e+00	9.272307574001047215e+00
6.878043043043043092e-02	6.724014363388610249e+00	9.287719938265025732e+00
6.894204204204204545e-02	6.731218627722570957e+00	9.303132302529002473e+00
6.910365365365365997e-02	6.738422892056532554e+00	9.318980847319149774e+00
6.926526526526526062e-02	6.745627156390492374e+00	9.335234679661674306e+00
6.942687687687687514e-02	6.752831420724453970e+00	9.351488512004198839e+00
6.958848848848848967e-02	6.760035685058414678e+00	9.367742344346723371e+00
6.975010010010010419e-02	6.767239949392376275e+00	9.383996176689247903e+00
6.991171171171171872e-02	6.774444213726336983e+00	9.400250009031774212e+00
7.007332332332331937e-02	6.781648478060297691e+00	9.416503841374296968e+00
7.023493493493493389e-02	6.788852742394258399e+00	9.432757673716821500e+00
7.039654654654654842e-02	6.796057006728219108e+00	9.449011506059347809e+00
7.055815815815816294e-02	6.803261271062179816e+00	9.465265338401872341e+00
7.071976976976977747e-02	6.810465535396141412e+00	9.481519170744396874e+00
7.088138138138137812e-02	6.817669799730101232e+00	9.497773003086921406e+00
7.104299299299299264e-02	6.824874064064062829e+00	9.514026835429445939e+00
7.120460460460460717e-02	6.832078328398023537e+00	9.530280667771970471e+00
7.136621621621622169e-02	6.839282592731985133e+00	9.546534500114496780e+00
7.152782782782783622e-02	6.846486857065945841e+00	9.562788332457021312e+00
7.168943943943943686e-02	6.853691121399906550e+00	9.579042164799544068e+00
7.185105105105105139e-02	6.860895385733867258e+00	9.595295997142070377e+00
7.201266266266266591e-02	6.868099650067827966e+00	9.611549829484594909e+00
7.217427427427428044e-02	6.875303914401789562e+00	9.627803661827119441e+00
7.233588588588588109e-02	6.882508178735749382e+00	9.644057494169643974e+00
7.249749749749749561e-02	6.889712443069710979e+00	9.660311326512168506e+00
7.265910910910911014e-02	6.896916707403671687e+00	9.676565158854693038e+00
7.282072072072072466e-02	6.904120971737632395e+00	9.692818991197217571e+00
7.298233233233233919e-02	6.911325236071593991e+00	9.709072823539743879e+00
7.314394394394393983e-02	6.918529500405553812e+00	9.725326655882266635e+00
7.330555555555555436e-02	6.928715123814044752e+00	9.741580488224791168e+00
7.346716716716716888e-02	6.939194908487486657e+00	9.757834320567317477e+00
7.362877877877878341e-02	6.949674693160929451e+00	9.774088152909842009e+00
7.379039039039039793e-02	6.960154477834371356e+00	9.790341985252366541e+00
7.395200200200199858e-02	6.970634262507812373e+00	9.806595817594891074e+00
7.411361361361361311e-02	6.981114047181255167e+00	9.822849649937415606e+00
7.427522522522522763e-02	6.991593831854697072e+00	9.839103482279940138e+00
7.443683683683684216e-02	7.002073616528139866e+00	9.855357314622466447e+00
7.459844844844845668e-02	7.012553401201581771e+00	9.871611146964990979e+00
7.476006006006005733e-02	7.023033185875023676e+00	9.887864979307513735e+00
7.492167167167167185e-02	7.033512970548465582e+00	9.904118811650040044e+00
7.508328328328328638e-02	7.043992755221908375e+00	9.920372643992564576e+00
7.524489489489490091e-02	7.054472539895350280e+00	9.936626476335089109e+00
7.540650650650650155e-02	7.064952324568792186e+00	9.952880308677613641e+00
7.556811811811811608e-02	7.075432109242234091e+00	9.969134141020138173e+00
7.572972972972973060e-02	7.085911893915675996e+00	9.985387973362662706e+00
7.589134134134134513e-02	7.096391678589118790e+00	1.000164180570518724e+01
7.605295295295295965e-02	7.106871463262560695e+00	1.001789563804771355e+01
7.621456456456456030e-02	7.117351247936002601e+00	1.003414947039023630e+01
7.637617617617617483e-02	7.127831032609444506e+00	1.005040330273276084e+01
7.653778778778778935e-02	7.138310817282887299e+00	1.006665713507528714e+01
7.669939939939940388e-02	7.148790601956329205e+00	1.008291096741781168e+01
7.686101101101101840e-02	7.159270386629771998e+00	1.009916479976033621e+01
7.702262262262261905e-02	7.169750171303213016e+00	1.011541863210286074e+01
7.718423423423423357e-02	7.180229955976655809e+00	1.013167246444538527e+01
7.734584584584584810e-02	7.190709740650097714e+00	1.014792629678790981e+01
7.750745745745746262e-02	7.201189525323539620e+00	1.016418012913043434e+01
7.766906906906907715e-02	7.211669309996982413e+00	1.018043396147296065e+01
7.783068068068067780e-02	7.222149094670423430e+00	1.019668779381548340e+01
7.799229229229229232e-02	7.232628879343866224e+00	1.021294162615800794e+01
7.815390390390390685e-02	7.243108664017308129e+00	1.022919545850053424e+01
7.831551551551552137e-02	7.253588448690750923e+00	1.024544929084305878e+01
7.847712712712713590e-02	7.264068233364192828e+00	1.026170312318558331e+01
7.863873873873873654e-02	7.274548018037634733e+00	1.027795695552810784e+01
7.880035035035035107e-02	7.285027802711076639e+00	1.029421078787063237e+01
7.896196196196196559e-02	7.295507587384519432e+00	1.031046462021315691e+01
7.912357357357358012e-02	7.305987372057961338e+00	1.032671845255568144e+01
7.928518518518518077e-02	7.316467156731402355e+00	1.034297228489820597e+01
7.944679679679679529e-02	7.326946941404845148e+00	1.035922611724073050e+01
7.960840840840840982e-02	7.337426726078287054e+00	1.037547994958325503e+01
7.977002002002002434e-02	7.347906510751729847e+00	1.039173378192578134e+01
7.993163163163163887e-02	7.358386295425171753e+00	1.040798761426830588e+01
8.009324324324323952e-02	7.368866080098613658e+00	1.042424144661082863e+01
8.025485485485485404e-02	7.379345864772055563e+00	1.044049527895335494e+01
8.041646646646646857e-02	7.389825649445498357e+00	1.045674911129587947e+01
8.057807807807808309e-02	7.400305434118940262e+00	1.047300294363840401e+01
8.073968968968969762e-02	7.410785218792383056e+00	1.048925677598093031e+01
8.090130130130129826e-02	7.421265003465824073e+00	1.050551060832345307e+01
8.106291291291291279e-02	7.431744788139265978e+00	1.052176444066597760e+01
8.122452452452452731e-02	7.442224572812708772e+00	1.053801827300850391e+01
8.138613613613614184e-02	7.452704357486150677e+00	1.055427210535102844e+01
8.154774774774775636e-02	7.463184142159593470e+00	1.057052593769355298e+01
8.170935935935935701e-02	7.473663926833034488e+00	1.058677977003607751e+01
8.187097097097097154e-02	7.484143711506477281e+00	1.060303360237860204e+01
8.203258258258258606e-02	7.494623496179919186e+00	1.061928743472112657e+01
8.219419419419420059e-02	7.505103280853361980e+00	1.063554126706365111e+01
8.235580580580581511e-02	7.515583065526803885e+00	1.065179509940617741e+01
8.251741741741741576e-02	7.526062850200245791e+00	1.066804893174870017e+01
8.267902902902903028e-02	7.536542634873687696e+00	1.068430276409122470e+01
8.284064064064064481e-02	7.547022419547129601e+00	1.070055659643375101e+01
8.300225225225225933e-02	7.557502204220572395e+00	1.071681042877627554e+01
8.316386386386385998e-02	7.567981988894013412e+00	1.073306426111879830e+01
8.332547547547547451e-02	7.578461773567456206e+00	1.074931809346132461e+01
8.348708708708708903e-02	7.588941558240898111e+00	1.076557192580384914e+01
8.364869869869870356e-02	7.599421342914340904e+00	1.078182575814637367e+01
8.381031031031031808e-02	7.609901127587782810e+00	1.079807959048889998e+01
8.397192192192191873e-02	7.620380912261224715e+00	1.081433342283142274e+01
8.413353353353353326e-02	7.630860696934666620e+00	1.083058725517394727e+01
8.429514514514514778e-02	7.641340481608109414e+00	1.084684108751647358e+01
8.445675675675676231e-02	7.651820266281551319e+00	1.086309491985899811e+01
8.461836836836837683e-02	7.662300050954993225e+00	1.087934875220152264e+01
8.477997997997997748e-02	7.672779835628435130e+00	1.089560258454404718e+01
8.494159159159159200e-02	7.683259620301877035e+00	1.091185641688657171e+01
8.510320320320320653e-02	7.693739404975319829e+00	1.092811024922909624e+01
8.526481481481482105e-02	7.704219189648761734e+00	1.094436408157162077e+01
8.542642642642643558e-02	7.714698974322204528e+00	1.096061791391414708e+01
8.558803803803803623e-02	7.725178758995645545e+00	1.097687174625666984e+01
8.574964964964965075e-02	7.735658543669088338e+00	1.099312557859919437e+01
8.591126126126126528e-02	7.746138328342530244e+00	1.100937941094172068e+01
8.607287287287287980e-02	7.756618113015973037e+00	1.102563324328424521e+01
8.623448448448448045e-02	7.767097897689414054e+00	1.104188707562676797e+01
8.639609609609609497e-02	7.777577682362856848e+00	1.105814090796929428e+01
8.655770770770770950e-02	7.788057467036298753e+00	1.107439474031181881e+01
8.671931931931932402e-02	7.798537251709740659e+00	1.109064857265434334e+01
8.688093093093093855e-02	7.809017036383183452e+00	1.110743988287669204e+01
8.704254254254253920e-02	7.819496821056624469e+00	1.112574022619212499e+01
8.720415415415415372e-02	7.829976605730067263e+00	1.114404056950755795e+01
8.736576576576576825e-02	7.840456390403509168e+00	1.116234091282299268e+01
8.752737737737738277e-02	7.850936175076951962e+00	1.118064125613842741e+01
8.768898898898899730e-02	7.861415959750393867e+00	1.119894159945386036e+01
8.785060060060059794e-02	7.871895744423835772e+00	1.121724194276929332e+01
8.801221221221221247e-02	7.882375529097277678e+00	1.123554228608472805e+01
8.817382382382382700e-02	7.892855313770720471e+00	1.125384262940016278e+01
8.833543543543544152e-02	7.903335098444162377e+00	1.127214297271559573e+01
8.849704704704705605e-02	7.913814883117604282e+00	1.129044331603103046e+01
8.865865865865865669e-02	7.924294667791046187e+00	1.130874365934646342e+01
8.882027027027027122e-02	7.934774452464488093e+00	1.132704400266189637e+01
8.898188188188188574e-02	7.945254237137930886e+00	1.134534434597733110e+01
8.914349349349350027e-02	7.955734021811372791e+00	1.136364468929276583e+01
8.930510510510511479e-02	7.966213806484815585e+00	1.138194503260820056e+01
8.946671671671671544e-02	7.976693591158256602e+00	1.140024537592363174e+01
8.962832832832832997e-02	7.987173375831698507e+00	1.141854571923906647e+01
8.978993993993994449e-02	7.997653160505141301e+00	1.143684606255450120e+01
8.995155155155155902e-02	8.008132945178584094e+00	1.145514640586993416e+01
9.011316316316315966e-02	8.018612729852025112e+00	1.147344674918536711e+01
9.027477477477477419e-02	8.029092514525467905e+00	1.149174709250080184e+01
9.043638638638638871e-02	8.039572299198908922e+00	1.151004743581623657e+01
9.059799799799800324e-02	8.050052083872351716e+00	1.152834777913166953e+01
9.075960960960961776e-02	8.060531868545794509e+00	1.154664812244710426e+01
9.092122122122121841e-02	8.071011653219235527e+00	1.156494846576253721e+01
9.108283283283283294e-02	8.081491437892678320e+00	1.158324880907797194e+01
9.124444444444444746e-02	8.091971222566121114e+00	1.160154915239340490e+01
9.140605605605606199e-02	8.102451007239562131e+00	1.161984949570883963e+01
9.156766766766767651e-02	8.112930791913004924e+00	1.163814983902427436e+01
9.172927927927927716e-02	8.123410576586445941e+00	1.165645018233970553e+01
9.189089089089089168e-02	8.133890361259888735e+00	1.167475052565514027e+01
9.205250250250250621e-02	8.144370145933331528e+00	1.169305086897057500e+01
9.221411411411412073e-02	8.154849930606772546e+00	1.171135121228600795e+01
9.237572572572573526e-02	8.165329715280215339e+00	1.172965155560144268e+01
9.253733733733733591e-02	8.175809499953656356e+00	1.174795189891687563e+01
9.269894894894895043e-02	8.186289284627099150e+00	1.176625224223231037e+01
9.286056056056056496e-02	8.196769069300541943e+00	1.178455258554774332e+01
9.302217217217217948e-02	8.207248853973984737e+00	1.180285292886317805e+01
9.318378378378379401e-02	8.217728638647425754e+00	1.182115327217861278e+01
9.334539539539539466e-02	8.228208423320868548e+00	1.183945361549404574e+01
9.350700700700700918e-02	8.238688207994309565e+00	1.185775395880947869e+01
9.366861861861862371e-02	8.249167992667752358e+00	1.187605430212491342e+01
9.383023023023023823e-02	8.259647777341195152e+00	1.189435464544034815e+01
9.399184184184183888e-02	8.270127562014636169e+00	1.191265498875577933e+01
9.415345345345345340e-02	8.280607346688078962e+00	1.193095533207121406e+01
9.431506506506506793e-02	8.291087131361519980e+00	1.194925567538664879e+01
9.447667667667668245e-02	8.301566916034962773e+00	1.196755601870208352e+01
9.463828828828829698e-02	8.312046700708405567e+00	1.198585636201751647e+01
9.479989989989989763e-02	8.322526485381846584e+00	1.200415670533294943e+01
9.496151151151151215e-02	8.333006270055289377e+00	1.202245704864838416e+01
9.512312312312312668e-02	8.343486054728732171e+00	1.204075739196381711e+01
9.528473473473474120e-02	8.353965839402173188e+00	1.205905773527925184e+01
9.544634634634635573e-02	8.364445624075615981e+00	1.207735807859468657e+01
9.560795795795795637e-02	8.374925408749056999e+00	1.209565842191011953e+01
9.576956956956957090e-02	8.385405193422499792e+00	1.211395876522555248e+01
9.593118118118118542e-02	8.395884978095942586e+00	1.213225910854098721e+01
9.609279279279279995e-02	8.406364762769383603e+00	1.215055945185642194e+01
9.625440440440441447e-02	8.416844547442826396e+00	1.216885979517185490e+01
9.641601601601601512e-02	8.427324332116267414e+00	1.218716013848728785e+01
9.657762762762762965e-02	8.437804116789710207e+00	1.220546048180272258e+01
9.673923923923924417e-02	8.448283901463153001e+00	1.222376082511815731e+01
9.690085085085085870e-02	8.458763686136595794e+00	1.224206116843359027e+01
9.706246246246245934e-02	8.469243470810036811e+00	1.226036151174902322e+01
9.722407407407407387e-02	8.479723255483477828e+00	1.227866185506445795e+01
9.738568568568568840e-02	8.490203040156920622e+00	1.229696219837989091e+01
9.754729729729730292e-02	8.500682824830363415e+00	1.231526254169532564e+01
9.770890890890891745e-02	8.511162609503806209e+00	1.233356288501076037e+01
9.787052052052051809e-02	8.521642394177247226e+00	1.235186322832619332e+01
9.803213213213213262e-02	8.532122178850690020e+00	1.237016357164162628e+01
9.819374374374374714e-02	8.542601963524131037e+00	1.238846391495706101e+01
9.835535535535536167e-02	8.553081748197573830e+00	1.240676425827249574e+01
9.851696696696697619e-02	8.563561532871016624e+00	1.242506460158793047e+01
9.867857857857857684e-02	8.574041317544457641e+00	1.244336494490336165e+01
9.884019019019019137e-02	8.584521102217900435e+00	1.246166528821879638e+01
9.900180180180180589e-02	8.595000886891341452e+00	1.247996563153423111e+01
9.916341341341342042e-02	8.605480671564784245e+00	1.249826597484966406e+01
9.932502502502503494e-02	8.615960456238227039e+00	1.251656631816509879e+01
9.948663663663663559e-02	8.626440240911668056e+00	1.253486666148053175e+01
9.964824824824825011e-02	8.636920025585110849e+00	1.255316700479596648e+01
9.980985985985986464e-02	8.647399810258553643e+00	1.257146734811139943e+01
9.997147147147147916e-02	8.657879594931994660e+00	1.258976769142683416e+01
1.001330830830830937e-01	8.668359379605437454e+00	1.260805997054699290e+01
1.002946946946946943e-01	8.678839164278878471e+00	1.262614596631770780e+01
1.004563063063063089e-01	8.689318948952321264e+00	1.264423196208842448e+01
1.006179179179179234e-01	8.699798733625764058e+00	1.266231795785914116e+01
1.007795295295295379e-01	8.710278518299205075e+00	1.268040395362985784e+01
1.009411411411411386e-01	8.720758302972647869e+00	1.269848994940057274e+01
1.011027527527527531e-01	8.731238087646090662e+00	1.271657594517128942e+01
1.012643643643643676e-01	8.741717872319531679e+00	1.273466194094200787e+01
1.014259759759759821e-01	8.752435111808766877e+00	1.275274793671272455e+01
1.015875875875875967e-01	8.764567986410650491e+00	1.277083393248344123e+01
1.017491991991991973e-01	8.776700861012534105e+00	1.278891992825415613e+01
1.019108108108108118e-01	8.788833735614417719e+00	1.280700592402487281e+01
1.020724224224224264e-01	8.800966610216301333e+00	1.282509191979558949e+01
1.022340340340340409e-01	8.813099484818186724e+00	1.284317791556630617e+01
1.023956456456456554e-01	8.825232359420070338e+00	1.286126391133702285e+01
1.025572572572572561e-01	8.837365234021953952e+00	1.287934990710773775e+01
1.027188688688688706e-01	8.849498108623837567e+00	1.289743590287845620e+01
1.028804804804804851e-01	8.861630983225721181e+00	1.291552189864917288e+01
1.030420920920920996e-01	8.873763857827606572e+00	1.293360789441988956e+01
1.032037037037037142e-01	8.885896732429490186e+00	1.295169389019060624e+01
1.033653153153153148e-01	8.898029607031373800e+00	1.296977988596132114e+01
1.035269269269269293e-01	8.910162481633257414e+00	1.298786588173203782e+01
1.036885385385385439e-01	8.922295356235141028e+00	1.300595187750275450e+01
1.038501501501501584e-01	8.934428230837024643e+00	1.302403787327347118e+01
1.040117617617617729e-01	8.946561105438910033e+00	1.304212386904418786e+01
1.041733733733733736e-01	8.958693980040791871e+00	1.306020986481490453e+01
1.043349849849849881e-01	8.970826854642677262e+00	1.307829586058562121e+01
1.044965965965966026e-01	8.982959729244560876e+00	1.309638185635633789e+01
1.046582082082082171e-01	8.995092603846444490e+00	1.311446785212705457e+01
1.048198198198198178e-01	9.007225478448328104e+00	1.313255384789776947e+01
1.049814314314314323e-01	9.019358353050211718e+00	1.315063984366848615e+01
1.051430430430430468e-01	9.031491227652097109e+00	1.316872583943920283e+01
1.053046546546546613e-01	9.043624102253980723e+00	1.318681183520991951e+01
1.054662662662662759e-01	9.055756976855864337e+00	1.320489783098063619e+01
1.056278778778778765e-01	9.067889851457747952e+00	1.322298382675135286e+01
1.057894894894894910e-01	9.080022726059631566e+00	1.324106982252206954e+01
1.059511011011011056e-01	9.092155600661515180e+00	1.325915581829278622e+01
1.061127127127127201e-01	9.104288475263400571e+00	1.327724181406350290e+01
1.062743243243243346e-01	9.116421349865284185e+00	1.329532780983421958e+01
1.064359359359359353e-01	9.128554224467167799e+00	1.331341380560493448e+01
1.065975475475475498e-01	9.140687099069051413e+00	1.333149980137565116e+01
1.067591591591591643e-01	9.152819973670935028e+00	1.334958579714636784e+01
1.069207707707707788e-01	9.164952848272820418e+00	1.336767179291708629e+01
1.070823823823823934e-01	9.177085722874704032e+00	1.338575778868780297e+01
1.072439939939939940e-01	9.189218597476587647e+00	1.340384378445851787e+01
1.074056056056056085e-01	9.201351472078471261e+00	1.342192978022923455e+01
1.075672172172172231e-01	9.213484346680354875e+00	1.344001577599995123e+01
1.077288288288288376e-01	9.225617221282238489e+00	1.345810177177066791e+01
1.078904404404404382e-01	9.237750095884122103e+00	1.347618776754138281e+01
1.080520520520520528e-01	9.249882970486005718e+00	1.349427376331209949e+01
1.082136636636636673e-01	9.262015845087891108e+00	1.351235975908281617e+01
1.083752752752752818e-01	9.274148719689774722e+00	1.353044575485353462e+01
1.085368868868868963e-01	9.286281594291658337e+00	1.354853175062425130e+01
1.086984984984984970e-01	9.298414468893541951e+00	1.356661774639496620e+01
1.088601101101101115e-01	9.310547343495425565e+00	1.358470374216568288e+01
1.090217217217217260e-01	9.322680218097310956e+00	1.360278973793639956e+01
1.091833333333333406e-01	9.334813092699194570e+00	1.362087573370711624e+01
1.093449449449449551e-01	9.346945967301078184e+00	1.363896172947783292e+01
1.095065565565565557e-01	9.359078841902961798e+00	1.365704772524854782e+01
1.096681681681681703e-01	9.371211716504845413e+00	1.367513372101926450e+01
1.098297797797797848e-01	9.383344591106729027e+00	1.369321971678998295e+01
1.099913913913913993e-01	9.395477465708614417e+00	1.371130571256069963e+01
1.101530030030030138e-01	9.407610340310498032e+00	1.372939170833141631e+01
1.103146146146146145e-01	9.419743214912381646e+00	1.374747770410213121e+01
1.104762262262262290e-01	9.431876089514265260e+00	1.376556369987284789e+01
1.106378378378378435e-01	9.444008964116148874e+00	1.378364969564356457e+01
1.107994494494494581e-01	9.456141838718034265e+00	1.380173569141428125e+01
1.109610610610610726e-01	9.468274713319917879e+00	1.381982168718499793e+01
1.111226726726726732e-01	9.480407587921801493e+00	1.383790768295571283e+01
1.112842842842842878e-01	9.492540462523685107e+00	1.385599367872643128e+01
1.114458958958959023e-01	9.504673337125568722e+00	1.387407967449714796e+01
1.116075075075075168e-01	9.516806211727452336e+00	1.389216567026786464e+01
1.117691191191191175e-01	9.528939086329335950e+00	1.391025166603857954e+01
1.119307307307307320e-01	9.541071960931219564e+00	1.392833766180929622e+01
1.120923423423423465e-01	9.553204835533104955e+00	1.394642365758001290e+01
1.122539539539539610e-01	9.565337710134988569e+00	1.396450965335072958e+01
1.124155655655655756e-01	9.577470584736872183e+00	1.398259564912144626e+01
1.125771771771771762e-01	9.589603459338755798e+00	1.400068164489216116e+01
1.127387887887887907e-01	9.601736333940639412e+00	1.401876764066287961e+01
1.129004004004004053e-01	9.613869208542524802e+00	1.403685363643359629e+01
1.130620120120120198e-01	9.626002083144408417e+00	1.405493963220431297e+01
1.132236236236236343e-01	9.638134957746292031e+00	1.407302562797502965e+01
1.133852352352352350e-01	9.650267832348175645e+00	1.409111162374574455e+01
1.135468468468468495e-01	9.662400706950059259e+00	1.410919761951646123e+01
1.137084584584584640e-01	9.674533581551944650e+00	1.412728361528717791e+01
1.138700700700700785e-01	9.686666456153828264e+00	1.414536961105789459e+01
1.140316816816816931e-01	9.698799330755711878e+00	1.416345560682861304e+01
1.141932932932932937e-01	9.710932205357595493e+00	1.418154160259932794e+01
1.143549049049049082e-01	9.723065079959479107e+00	1.420255655776279013e+01
1.145165165165165228e-01	9.735197954561362721e+00	1.422399773036227622e+01
1.146781281281281373e-01	9.747330829163248112e+00	1.424543890296176407e+01
1.148397397397397518e-01	9.759463703765131726e+00	1.426688007556125015e+01
1.150013513513513524e-01	9.771596578367015340e+00	1.428832124816073446e+01
1.151629629629629670e-01	9.783729452968898954e+00	1.430976242076022231e+01
1.153245745745745815e-01	9.795862327570782568e+00	1.433120359335970839e+01
1.154861861861861960e-01	9.807995202172666183e+00	1.435264476595919447e+01
1.156477977977977967e-01	9.820128076774549797e+00	1.437408593855868055e+01
1.158094094094094112e-01	9.832260951376433411e+00	1.439552711115816663e+01
1.159710210210210257e-01	9.844393825978318802e+00	1.441696828375765271e+01
1.161326326326326402e-01	9.856526700580202416e+00	1.443840945635714057e+01
1.162942442442442548e-01	9.868659575182086030e+00	1.445985062895662665e+01
1.164558558558558554e-01	9.880792449783969644e+00	1.448129180155611095e+01
1.166174674674674699e-01	9.892925324385853258e+00	1.450273297415559881e+01
1.167790790790790845e-01	9.905058198987738649e+00	1.452417414675508489e+01
1.169406906906906990e-01	9.917191073589622263e+00	1.454561531935457275e+01
1.171023023023023135e-01	9.929323948191505878e+00	1.456705649195405883e+01
1.172639139139139142e-01	9.941456822793389492e+00	1.458849766455354313e+01
1.174255255255255287e-01	9.953589697395273106e+00	1.460993883715303099e+01
1.175871371371371432e-01	9.965722571997158497e+00	1.463138000975251707e+01
1.177487487487487577e-01	9.977855446599042111e+00	1.465282118235200315e+01
1.179103603603603723e-01	9.989988321200925725e+00	1.467426235495149101e+01
1.180719719719719729e-01	1.000212119580280934e+01	1.469570352755097531e+01
1.182335835835835874e-01	1.001425407040469295e+01	1.471714470015046139e+01
1.183951951951952020e-01	1.002638694500657657e+01	1.473858587274994925e+01
1.185568068068068165e-01	1.003851981960846196e+01	1.476002704534943533e+01
1.187184184184184171e-01	1.005065269421034380e+01	1.478146821794891963e+01
1.188800300300300317e-01	1.006278556881222919e+01	1.480290939054840749e+01
1.190416416416416462e-01	1.007491844341411280e+01	1.482435056314789357e+01
1.192032532532532607e-01	1.008705131801599642e+01	1.484579173574737965e+01
1.193648648648648752e-01	1.009918419261788181e+01	1.486723290834686750e+01
1.195264764764764759e-01	1.011131706721976364e+01	1.488867408094635181e+01
1.196880880880880904e-01	1.012344994182164903e+01	1.491011525354583966e+01
1.198496996996997049e-01	1.013558281642353265e+01	1.493155642614532574e+01
1.200113113113113195e-01	1.014771569102541626e+01	1.495299759874481182e+01
1.201729229229229340e-01	1.016120279562664308e+01	1.497443877134429968e+01
1.203345345345345346e-01	1.017503986125943172e+01	1.499587994394378399e+01
1.204961461461461492e-01	1.018887692689222391e+01	1.501732111654327007e+01
1.206577577577577637e-01	1.020271399252501432e+01	1.503876228914275792e+01
1.208193693693693782e-01	1.021655105815780473e+01	1.506020346174224400e+01
1.209809809809809927e-01	1.023038812379059515e+01	1.508164463434173008e+01
1.211425925925925934e-01	1.024422518942338378e+01	1.510308580694121616e+01
1.213042042042042079e-01	1.025806225505617419e+01	1.512452697954070224e+01
1.214658158158158224e-01	1.027189932068896461e+01	1.514596815214018832e+01
1.216274274274274370e-01	1.028573638632175502e+01	1.516740932473967618e+01
1.217890390390390515e-01	1.029957345195454543e+01	1.518885049733916226e+01
1.219506506506506521e-01	1.031341051758733585e+01	1.521029166993864834e+01
1.221122622622622667e-01	1.032724758322012626e+01	1.523173284253813442e+01
1.222738738738738812e-01	1.034108464885291667e+01	1.525317401513762050e+01
1.224354854854854957e-01	1.035492171448570708e+01	1.527461518773710836e+01
1.225970970970970964e-01	1.036875878011849572e+01	1.529605636033659266e+01
1.227587087087087109e-01	1.038259584575128613e+01	1.531749753293607874e+01
1.229203203203203254e-01	1.039643291138407832e+01	1.533893870553556660e+01
1.230819319319319399e-01	1.041026997701686874e+01	1.536037987813505268e+01
1.232435435435435545e-01	1.042410704264965915e+01	1.538182105073453876e+01
1.234051551551551551e-01	1.043794410828244779e+01	1.540326222333402484e+01
1.235667667667667696e-01	1.045178117391523820e+01	1.542470339593351092e+01
1.237283783783783842e-01	1.046561823954802861e+01	1.544614456853299700e+01
1.238899899899899987e-01	1.047945530518081902e+01	1.546758574113248486e+01
1.240516016016016132e-01	1.049329237081360944e+01	1.548902691373197094e+01
1.242132132132132138e-01	1.050712943644639985e+01	1.551046808633145524e+01
1.243748248248248284e-01	1.052096650207919026e+01	1.553190925893094310e+01
1.245364364364364429e-01	1.053480356771198068e+01	1.555335043153042918e+01
1.246980480480480574e-01	1.054864063334477109e+01	1.557479160412991703e+01
1.248596596596596719e-01	1.056247769897756150e+01	1.559623277672940311e+01
1.250212712712712726e-01	1.057631476461035014e+01	1.561767394932888742e+01
1.251828828828829010e-01	1.059015183024314233e+01	1.563911512192837705e+01
1.253444944944945016e-01	1.060398889587593096e+01	1.566055629452786135e+01
1.255061061061061300e-01	1.061782596150872315e+01	1.568199746712734921e+01
1.256677177177177307e-01	1.063166302714151357e+01	1.570343863972683351e+01
1.258293293293293313e-01	1.064550009277430220e+01	1.572487981232631959e+01
1.259909409409409597e-01	1.065933715840709439e+01	1.574632098492580745e+01
1.261525525525525604e-01	1.067317422403988303e+01	1.576776215752529353e+01
1.263141641641641888e-01	1.068701128967267522e+01	1.578920333012478139e+01
1.264757757757757894e-01	1.070084835530546385e+01	1.581064450272426569e+01
1.266373873873873901e-01	1.071468542093825427e+01	1.583208567532375177e+01
1.267989989989990185e-01	1.072852248657104468e+01	1.585352684792323963e+01
1.269606106106106191e-01	1.074235955220383509e+01	1.587496802052272393e+01
1.271222222222222198e-01	1.075619661783662373e+01	1.589640919312221001e+01
1.272838338338338482e-01	1.077003368346941592e+01	1.591785036572169787e+01
1.274454454454454488e-01	1.078387074910220456e+01	1.593929153832118217e+01
1.276070570570570495e-01	1.079770781473499497e+01	1.596073271092066825e+01
1.277686686686686779e-01	1.081154488036778538e+01	1.598217388352015611e+01
1.279302802802802785e-01	1.082538194600057579e+01	1.600361505611964219e+01
1.280918918918919069e-01	1.083921901163336798e+01	1.602505622871913005e+01
1.282535035035035076e-01	1.085305607726615662e+01	1.604649740131861435e+01
1.284151151151151082e-01	1.086689314289894526e+01	1.606793857391809865e+01
1.285767267267267366e-01	1.088073020853173745e+01	1.608937974651758651e+01
1.287383383383383373e-01	1.089456727416452608e+01	1.611082091911707437e+01
1.288999499499499657e-01	1.090840433979731827e+01	1.613226209171656222e+01
1.290615615615615663e-01	1.092224140543010868e+01	1.615370326431604653e+01
1.292231731731731670e-01	1.093607847106289732e+01	1.617514443691553083e+01
1.293847847847847954e-01	1.094991553669568951e+01	1.619658560951501869e+01
1.295463963963963960e-01	1.096375260232847815e+01	1.621802678211450655e+01
1.297080080080080244e-01	1.097758966796127034e+01	1.623946795471399440e+01
1.298696196196196251e-01	1.099142673359405897e+01	1.626090912731347871e+01
1.300312312312312257e-01	1.100526379922684939e+01	1.628235029991296301e+01
1.301928428428428541e-01	1.101910086485963980e+01	1.630379147251245087e+01
1.303544544544544548e-01	1.103293793049243021e+01	1.632523264511193517e+01
1.305160660660660832e-01	1.104677499612522240e+01	1.634720140873906757e+01
1.306776776776776838e-01	1.106061206175801104e+01	1.636943957581678077e+01
1.308392892892892845e-01	1.107444912739079967e+01	1.639167774289449042e+01
1.310009009009009129e-01	1.108828619302359186e+01	1.641391590997220717e+01
1.311625125125125135e-01	1.110212325865638050e+01	1.643615407704991682e+01
1.313241241241241419e-01	1.111596032428917269e+01	1.645839224412763002e+01
1.314857357357357426e-01	1.112979738992196310e+01	1.648063041120534322e+01
1.316473473473473432e-01	1.114363445555475174e+01	1.650286857828305287e+01
1.318089589589589716e-01	1.115747152118754393e+01	1.652510674536076607e+01
1.319705705705705723e-01	1.117130858682033256e+01	1.654734491243847927e+01
1.321321821821822007e-01	1.118514565245312475e+01	1.656958307951619247e+01
1.322937937937938013e-01	1.119898271808591339e+01	1.659182124659390212e+01
1.324554054054054020e-01	1.121281978371870380e+01	1.661405941367161532e+01
1.326170170170170304e-01	1.122665684935149422e+01	1.663629758074932852e+01
1.327786286286286310e-01	1.124049391498428463e+01	1.665853574782703816e+01
1.329402402402402594e-01	1.125433098061707682e+01	1.668077391490475492e+01
1.331018518518518601e-01	1.126816804624986545e+01	1.670301208198246457e+01
1.332634634634634607e-01	1.128200511188265409e+01	1.672525024906017421e+01
1.334250750750750891e-01	1.129584217751544628e+01	1.674748841613789097e+01
1.335866866866866898e-01	1.130967924314823492e+01	1.676972658321560061e+01
1.337482982982983182e-01	1.132351630878102711e+01	1.679196475029331737e+01
1.339099099099099188e-01	1.133735337441381574e+01	1.681420291737102701e+01
1.340715215215215195e-01	1.135119044004660616e+01	1.683644108444873666e+01
1.342331331331331479e-01	1.136502750567939835e+01	1.685867925152645341e+01
1.343947447447447485e-01	1.137886457131218698e+01	1.688091741860416306e+01
1.345563563563563769e-01	1.139270163694497917e+01	1.690315558568187626e+01
1.347179679679679776e-01	1.140653870257776781e+01	1.692539375275958946e+01
1.348795795795795782e-01	1.142037576821055822e+01	1.694763191983729911e+01
1.350411911911912066e-01	1.143421283384334863e+01	1.696987008691501231e+01
1.352028028028028073e-01	1.144804989947613905e+01	1.699210825399272551e+01
1.353644144144144079e-01	1.146188696510892768e+01	1.701434642107043516e+01
1.355260260260260363e-01	1.147572403074171987e+01	1.703658458814815191e+01
1.356876376376376370e-01	1.148956109637450851e+01	1.705882275522586156e+01
1.358492492492492654e-01	1.150339816200730070e+01	1.708106092230357476e+01
1.360108608608608660e-01	1.151723522764008933e+01	1.710329908938128796e+01
1.361724724724724667e-01	1.153107229327287975e+01	1.712553725645899760e+01
1.363340840840840951e-01	1.154490935890567016e+01	1.714777542353671080e+01
1.364956956956956957e-01	1.155874642453846057e+01	1.717001359061442400e+01
1.366573073073073241e-01	1.157258349017125276e+01	1.719225175769213720e+01
1.368189189189189248e-01	1.158642055580404140e+01	1.721448992476984685e+01
1.369805305305305254e-01	1.160025762143683004e+01	1.723672809184756005e+01
1.371421421421421538e-01	1.161409468706962222e+01	1.725896625892527325e+01
1.373037537537537545e-01	1.162793175270241264e+01	1.728120442600298290e+01
1.374653653653653829e-01	1.164176881833520305e+01	1.730344259308069965e+01
1.376269769769769835e-01	1.165560588396799346e+01	1.732568076015840930e+01
1.377885885885885842e-01	1.166944294960078210e+01	1.734791892723612250e+01
1.379502002002002126e-01	1.168328001523357429e+01	1.737015709431383570e+01
1.381118118118118132e-01	1.169711708086636293e+01	1.739239526139154535e+01
1.382734234234234416e-01	1.171095414649915512e+01	1.741463342846926210e+01
1.384350350350350423e-01	1.172479121213194375e+01	1.743687159554697175e+01
1.385966466466466429e-01	1.173862827776473416e+01	1.745910976262468139e+01
1.387582582582582713e-01	1.175246534339752458e+01	1.748134792970239815e+01
1.389198698698698720e-01	1.176630240903031499e+01	1.750358609678010779e+01
1.390814814814815004e-01	1.178013947466310718e+01	1.752582426385782099e+01
1.392430930930931010e-01	1.179397654029589582e+01	1.754806243093553419e+01
1.394047047047047017e-01	1.180781360592868445e+01	1.757030059801324384e+01
1.395663163163163301e-01	1.182165067156147664e+01	1.759253876509095704e+01
1.397279279279279307e-01	1.183548773719426705e+01	1.761477693216867024e+01
1.398895395395395591e-01	1.184932480282705747e+01	1.763701509924638344e+01
1.400511511511511598e-01	1.186316186845984788e+01	1.765925326632409309e+01
1.402127627627627604e-01	1.187699893409263652e+01	1.768149143340180629e+01
1.403743743743743888e-01	1.189083599972542871e+01	1.770372960047951949e+01
1.405359859859859895e-01	1.190467306535821734e+01	1.772596776755723269e+01
1.406975975975976179e-01	1.191851013099100953e+01	1.774820593463494589e+01
1.408592092092092185e-01	1.193234719662379817e+01	1.777044410171265554e+01
1.410208208208208192e-01	1.194618426225658858e+01	1.779268226879036874e+01
1.411824324324324476e-01	1.196002132788937899e+01	1.781492043586808194e+01
1.413440440440440482e-01	1.197385839352216941e+01	1.783715860294579159e+01
1.415056556556556766e-01	1.198769545915495982e+01	1.785939677002350834e+01
1.416672672672672773e-01	1.200153252478775023e+01	1.788163493710121799e+01
1.418288788788788779e-01	1.201536959042053887e+01	1.790387310417892763e+01
1.419904904904905063e-01	1.202920665605333106e+01	1.792611127125664439e+01
1.421521021021021070e-01	1.204304372168612147e+01	1.794834943833435403e+01
1.423137137137137076e-01	1.205688078731891011e+01	1.797058760541206368e+01
1.424753253253253360e-01	1.207071785295170230e+01	1.799282577248978043e+01
1.426369369369369366e-01	1.208455491858449093e+01	1.801506393956749008e+01
1.427985485485485651e-01	1.209839198421728312e+01	1.803730210664520683e+01
1.429601601601601657e-01	1.211222904985007176e+01	1.805954027372291648e+01
1.431217717717717663e-01	1.212606611548286040e+01	1.808177844080062613e+01
1.432833833833833947e-01	1.213990318111565259e+01	1.810401660787834288e+01
1.434449949949949954e-01	1.215374024674844300e+01	1.812625477495605253e+01
1.436066066066066238e-01	1.216757731238123341e+01	1.814849294203376573e+01
1.437682182182182244e-01	1.218141437801402382e+01	1.817110349787027701e+01
1.439298298298298251e-01	1.219525144364681246e+01	1.819402705669390485e+01
1.440914414414414535e-01	1.220908850927960465e+01	1.821695061551753980e+01
1.442530530530530541e-01	1.222292557491239329e+01	1.823987417434117120e+01
1.444146646646646825e-01	1.223676264054518548e+01	1.826279773316480615e+01
1.445762762762762832e-01	1.225059970617797589e+01	1.828572129198843754e+01
1.447378878878878838e-01	1.226443677181076453e+01	1.830864485081206894e+01
1.448994994994995122e-01	1.227827383744355672e+01	1.833156840963570389e+01
1.450611111111111129e-01	1.229211090307634535e+01	1.835449196845933528e+01
1.452227227227227413e-01	1.230594796870913754e+01	1.837741552728297023e+01
1.453843343343343419e-01	1.231978503434192618e+01	1.840033908610660163e+01
1.455459459459459426e-01	1.233362209997471481e+01	1.842326264493023302e+01
1.457075575575575710e-01	1.234814285483663276e+01	1.844618620375386797e+01
1.458691691691691716e-01	1.236297000445112104e+01	1.846910976257749937e+01
1.460307807807808000e-01	1.237779715406561287e+01	1.849203332140113432e+01
1.461923923923924007e-01	1.239262430368010115e+01	1.851495688022476571e+01
1.463540040040040013e-01	1.240745145329458943e+01	1.853788043904839711e+01
1.465156156156156297e-01	1.242227860290907948e+01	1.856080399787203206e+01
1.466772272272272304e-01	1.243710575252356776e+01	1.858372755669566345e+01
1.468388388388388588e-01	1.245193290213805959e+01	1.860665111551929840e+01
1.470004504504504594e-01	1.246676005175254787e+01	1.862957467434292980e+01
1.471620620620620601e-01	1.248158720136703614e+01	1.865249823316655764e+01
1.473236736736736885e-01	1.249641435098152620e+01	1.867542179199019259e+01
1.474852852852852891e-01	1.251124150059601448e+01	1.869834535081382398e+01
1.476468968968969175e-01	1.252606865021050631e+01	1.872126890963745893e+01
1.478085085085085182e-01	1.254089579982499458e+01	1.874419246846109033e+01
1.479701201201201188e-01	1.255572294943948286e+01	1.876711602728472172e+01
1.481317317317317472e-01	1.257055009905397291e+01	1.879003958610835667e+01
1.482933433433433479e-01	1.258537724866846119e+01	1.881296314493198807e+01
1.484549549549549763e-01	1.260020439828295302e+01	1.883588670375562302e+01
1.486165665665665769e-01	1.261503154789744130e+01	1.885881026257925441e+01
1.487781781781781776e-01	1.262985869751192958e+01	1.888173382140288581e+01
1.489397897897898060e-01	1.264468584712641963e+01	1.890465738022652076e+01
1.491014014014014066e-01	1.265951299674090791e+01	1.892758093905015215e+01
1.492630130130130073e-01	1.267434014635539619e+01	1.895050449787378355e+01
1.494246246246246357e-01	1.268916729596988802e+01	1.897342805669741850e+01
1.495862362362362363e-01	1.270399444558437629e+01	1.899635161552104989e+01
1.497478478478478647e-01	1.271882159519886635e+01	1.901927517434468484e+01
1.499094594594594654e-01	1.273364874481335463e+01	1.904219873316831624e+01
1.500710710710710660e-01	1.274847589442784290e+01	1.906512229199194763e+01
1.502326826826826944e-01	1.276330304404233296e+01	1.908804585081558258e+01
1.503942942942942951e-01	1.277813019365682123e+01	1.911096940963921043e+01
1.505559059059059235e-01	1.279295734327131306e+01	1.913389296846284537e+01
1.507175175175175241e-01	1.280778449288580134e+01	1.915681652728647677e+01
1.508791291291291248e-01	1.282261164250028962e+01	1.917974008611010817e+01
1.510407407407407532e-01	1.283743879211477967e+01	1.920266364493374311e+01
1.512023523523523538e-01	1.285226594172926795e+01	1.922558720375737451e+01
1.513639639639639822e-01	1.286709309134375978e+01	1.924851076258100946e+01
1.515255755755755829e-01	1.288192024095824806e+01	1.927143432140464085e+01
1.516871871871871835e-01	1.289674739057273634e+01	1.929435788022827225e+01
1.518487987987988119e-01	1.291157454018722639e+01	1.931728143905190720e+01
1.520104104104104126e-01	1.292640168980171467e+01	1.934020499787553860e+01
1.521720220220220410e-01	1.294122883941620650e+01	1.936312855669917354e+01
1.523336336336336416e-01	1.295605598903069478e+01	1.938605211552280494e+01
1.524952452452452423e-01	1.297088313864518305e+01	1.940897567434643634e+01
1.526568568568568707e-01	1.298571028825967311e+01	1.943189923317007128e+01
1.528184684684684713e-01	1.300053743787416138e+01	1.945482279199370268e+01
1.529800800800800997e-01	1.301536458748865321e+01	1.947774635081733763e+01
1.531416916916917004e-01	1.303019173710314149e+01	1.950066990964096902e+01
1.533033033033033010e-01	1.304501888671762977e+01	1.952359346846459687e+01
1.534649149149149294e-01	1.305984603633211982e+01	1.954651702728823537e+01
1.536265265265265301e-01	1.307467318594660810e+01	1.956944058611186321e+01
1.537881381381381585e-01	1.308950033556109993e+01	1.959236414493549816e+01
1.539497497497497591e-01	1.310432748517558821e+01	1.961528770375912956e+01
1.541113613613613598e-01	1.311915463479007649e+01	1.963862048961936324e+01
1.542729729729729882e-01	1.313398178440456654e+01	1.966235409406861834e+01
1.544345845845845888e-01	1.314880893401905482e+01	1.968608769851786633e+01
1.545961961961962172e-01	1.316363608363354665e+01	1.970982130296712143e+01
1.547578078078078179e-01	1.317846323324803492e+01	1.973355490741637297e+01
1.549194194194194185e-01	1.319329038286252320e+01	1.975728851186562096e+01
1.550810310310310469e-01	1.320811753247701326e+01	1.978102211631487606e+01
1.552426426426426476e-01	1.322294468209150153e+01	1.980475572076412405e+01
1.554042542542542760e-01	1.323777183170599336e+01	1.982848932521337915e+01
1.555658658658658766e-01	1.325259898132048164e+01	1.985222292966262714e+01
1.557274774774774773e-01	1.326742613093496992e+01	1.987595653411187868e+01
1.558890890890891057e-01	1.328225328054945997e+01	1.989969013856113378e+01
1.560507007007007063e-01	1.329708043016394825e+01	1.992342374301038177e+01
1.562123123123123347e-01	1.331190757977843830e+01	1.994715734745963687e+01
1.563739239239239354e-01	1.332673472939292836e+01	1.997089095190888486e+01
1.565355355355355360e-01	1.334156187900741486e+01	1.999462455635813640e+01
1.566971471471471644e-01	1.335638902862190669e+01	2.001835816080738795e+01
1.568587587587587651e-01	1.337121617823639497e+01	2.004209176525663949e+01
1.570203703703703657e-01	1.338604332785088324e+01	2.006582536970588748e+01
1.571819819819819941e-01	1.340087047746537330e+01	2.008955897415514258e+01
1.573435935935935948e-01	1.341569762707986158e+01	2.011329257860439057e+01
1.575052052052052232e-01	1.343052477669435341e+01	2.013702618305364567e+01
1.576668168168168238e-01	1.344535192630884168e+01	2.016075978750289721e+01
1.578284284284284245e-01	1.346017907592332996e+01	2.018449339195214520e+01
1.579900400400400529e-01	1.347500622553782001e+01	2.020822699640140030e+01
1.581516516516516535e-01	1.348993360997378410e+01	2.023196060085064829e+01
1.583132632632632819e-01	1.350508343754792584e+01	2.025569420529990339e+01
1.584748748748748826e-01	1.352023326512206580e+01	2.027942780974915138e+01
1.586364864864864832e-01	1.353538309269620576e+01	2.030316141419840292e+01
1.587980980980981116e-01	1.355053292027034928e+01	2.032689501864765802e+01
1.589597097097097123e-01	1.356568274784448924e+01	2.035062862309690601e+01
1.591213213213213407e-01	1.358083257541863098e+01	2.037436222754616111e+01
1.592829329329329413e-01	1.359598240299277094e+01	2.039809583199540910e+01
1.594445445445445420e-01	1.361113223056691091e+01	2.042182943644466064e+01
1.596061561561561704e-01	1.362628205814105442e+01	2.044556304089391219e+01
1.597677677677677710e-01	1.364143188571519438e+01	2.046929664534316373e+01
1.599293793793793994e-01	1.365658171328933612e+01	2.049303024979241528e+01
1.600909909909910001e-01	1.367173154086347608e+01	2.051676385424166682e+01
1.602526026026026007e-01	1.368688136843761605e+01	2.054049745869091481e+01
1.604142142142142291e-01	1.370203119601175779e+01	2.056423106314016991e+01
1.605758258258258298e-01	1.371718102358589775e+01	2.058796466758942145e+01
1.607374374374374582e-01	1.373233085116004126e+01	2.061169827203867300e+01
1.608990490490490588e-01	1.374748067873418123e+01	2.063543187648792454e+01
1.610606606606606594e-01	1.376263050630832119e+01	2.065916548093717253e+01
1.612222722722722879e-01	1.377778033388246293e+01	2.068289908538642763e+01
1.613838838838838885e-01	1.379293016145660289e+01	2.070663268983567562e+01
1.615454954954955169e-01	1.380807998903074640e+01	2.073036629428493072e+01
1.617071071071071175e-01	1.382322981660488637e+01	2.075409989873418226e+01
1.618687187187187182e-01	1.383837964417902455e+01	2.077783350318343025e+01
1.620303303303303466e-01	1.385352947175316807e+01	2.080156710763268535e+01
1.621919419419419472e-01	1.386867929932730803e+01	2.082530071208193334e+01
1.623535535535535757e-01	1.388382912690144977e+01	2.084903431653118844e+01
1.625151651651651763e-01	1.389897895447558973e+01	2.087276792098043643e+01
1.626767767767767769e-01	1.391412878204972969e+01	2.089650152542968797e+01
1.628383883883884053e-01	1.392927860962387321e+01	2.092023512987893952e+01
1.630000000000000060e-01	1.394442843719801317e+01	2.094396873432819106e+01


==> anc/chiral_pressure_nm_T0.txt <==
#n_B[fm^-3]	p_low[MeV/fm^-3]	p_top[MeV/fm^-3]
8.479999999999999691e-03	-4.609806478517413514e-02	1.295300143735525749e-03
8.716246246246246027e-03	-4.507688004290438116e-02	2.316484886005277556e-03
8.952492492492492362e-03	-4.405569530063462719e-02	3.337669628275028930e-03
9.188738738738738698e-03	-4.303451055836487321e-02	4.358854370544780303e-03
9.424984984984985034e-03	-4.201332581609511924e-02	5.380039112814532544e-03
9.661231231231231370e-03	-4.099214107382536526e-02	6.401223855084283917e-03
9.897477477477477706e-03	-3.997095633155560435e-02	7.422408597354036158e-03
1.013372372372372404e-02	-3.894977158928585037e-02	8.443593339623786664e-03
1.036996996996997038e-02	-3.792858684701609640e-02	9.464778081893538905e-03
1.060621621621621671e-02	-3.690740210474634242e-02	1.048596282416328941e-02
1.084246246246246305e-02	-3.588621736247658844e-02	1.150714756643304165e-02
1.107870870870870939e-02	-3.486503262020683447e-02	1.252833230870279389e-02
1.131495495495495399e-02	-3.384384787793708743e-02	1.354951705097253746e-02
1.155120120120120206e-02	-3.282266313566732652e-02	1.457070179324229664e-02
1.178744744744744666e-02	-3.180147839339757948e-02	1.559188653551204021e-02
1.202369369369369473e-02	-3.078029365112781857e-02	1.661307127778180112e-02
1.225993993993993933e-02	-2.975910890885807153e-02	1.763425602005154469e-02
1.249618618618618740e-02	-2.873792416658831061e-02	1.865544076232130560e-02
1.273243243243243200e-02	-2.771673942431856358e-02	1.967662550459104917e-02
1.296867867867868007e-02	-2.669555468204880266e-02	2.069781024686080662e-02
1.320492492492492467e-02	-2.567436993977905563e-02	2.171899498913055365e-02
1.344117117117117274e-02	-2.465318519750929124e-02	2.274017973140031110e-02
1.367741741741741734e-02	-2.363200045523954421e-02	2.376136447367005466e-02
1.391366366366366542e-02	-2.261081571296978329e-02	2.478254921593981558e-02
1.414990990990991002e-02	-2.158963097070003626e-02	2.580373395820955915e-02
1.438615615615615635e-02	-2.056844622843028228e-02	2.682491870047930965e-02
1.462240240240240269e-02	-1.954726148616052830e-02	2.784610344274906363e-02
1.485864864864864902e-02	-1.852607674389077433e-02	2.886728818501881413e-02
1.509489489489489536e-02	-1.750489200162102035e-02	2.988847292728856464e-02
1.533114114114114170e-02	-1.648370725935126638e-02	3.090965766955831862e-02
1.556738738738738803e-02	-1.546252251708151240e-02	3.193084241182806565e-02
1.580363363363363610e-02	-1.444133777481174802e-02	3.295202715409782657e-02
1.603987987987988070e-02	-1.342015303254200098e-02	3.397321189636756666e-02
1.627612612612612530e-02	-1.239896829027225394e-02	3.499439663863731370e-02
1.651237237237237337e-02	-1.137778354800249303e-02	3.601558138090707462e-02
1.674861861861862145e-02	-1.035659880573273212e-02	3.703676612317682859e-02
1.698486486486486605e-02	-9.335414063462985079e-03	3.805795086544657563e-02
1.722111111111111065e-02	-8.314229321193238043e-03	3.907913560771631573e-02
1.745735735735735872e-02	-7.293044578923477128e-03	4.010032034998607664e-02
1.769360360360360679e-02	-6.271859836653716214e-03	4.112150509225583755e-02
1.792984984984985139e-02	-5.250675094383969177e-03	4.214268983452558459e-02
1.816609609609609599e-02	-4.229490352114222140e-03	4.316387457679532469e-02
1.840234234234234406e-02	-3.208305609844461226e-03	4.418505931906508560e-02
1.863858858858859213e-02	-2.187120867574693373e-03	4.520624406133484652e-02
1.887483483483483673e-02	-1.165936125304946336e-03	4.622742880360458662e-02
1.911108108108108133e-02	-1.447513830352062381e-04	4.724861354587433365e-02
1.934732732732732940e-02	8.764333592345616153e-04	4.826979828814409457e-02
1.958357357357357748e-02	1.897618101504322530e-03	4.929098303041384854e-02
1.981981981981981861e-02	2.918802843774055689e-03	5.031216777268358170e-02
2.005606606606606668e-02	3.939987586043816603e-03	5.133335251495333568e-02
2.029231231231231475e-02	4.961172328313577518e-03	5.235453725722309659e-02
2.052855855855855935e-02	5.982357070583324554e-03	5.337572199949284363e-02
2.076480480480480395e-02	7.003541812853071591e-03	5.439690674176258373e-02
2.100105105105105202e-02	8.024726555122832505e-03	5.541809148403234464e-02
2.123729729729730009e-02	9.045911297392593420e-03	5.643927622630210555e-02
2.147354354354354469e-02	1.006709603966234046e-02	5.746046096857184565e-02
2.170978978978978929e-02	1.108828078193208749e-02	5.848164571084159269e-02
2.194603603603603736e-02	1.210946552420184841e-02	5.950283045311135360e-02
2.218228228228228543e-02	1.313065026647160932e-02	6.052401519538111452e-02
2.241852852852853004e-02	1.415183500874135636e-02	6.154519993765085462e-02
2.265477477477477464e-02	1.517301975101110340e-02	6.256638467992060859e-02
2.289102102102102271e-02	1.619420449328086431e-02	6.358756942219036257e-02
2.312726726726727078e-02	1.721538923555062522e-02	6.460875416446011654e-02
2.336351351351351538e-02	1.823657397782037920e-02	6.562993890672985664e-02
2.359975975975975998e-02	1.925775872009011930e-02	6.665112364899961062e-02
2.383600600600600805e-02	2.027894346235988715e-02	6.767230839126936459e-02
2.407225225225225612e-02	2.130012820462964113e-02	6.869349313353911857e-02
2.430849849849849725e-02	2.232131294689938122e-02	6.971467787580885866e-02
2.454474474474474532e-02	2.334249768916913520e-02	7.073586261807861264e-02
2.478099099099099339e-02	2.436368243143890305e-02	7.175704736034836662e-02
2.501723723723724147e-02	2.538486717370865703e-02	7.277823210261813447e-02
2.525348348348348260e-02	2.640605191597839713e-02	7.379941684488786069e-02
2.548972972972973067e-02	2.742723665824815110e-02	7.482060158715761466e-02
2.572597597597597874e-02	2.844842140051791896e-02	7.584178632942738252e-02
2.596222222222222681e-02	2.946960614278768681e-02	7.686297107169713649e-02
2.619846846846846794e-02	3.049079088505741303e-02	7.788415581396686271e-02
2.643471471471471601e-02	3.151197562732718088e-02	7.890534055623663057e-02
2.667096096096096408e-02	3.253316036959693486e-02	7.992652529850638454e-02
2.690720720720721215e-02	3.355434511186670271e-02	8.094771004077613852e-02
2.714345345345345328e-02	3.457552985413642893e-02	8.196889478304587862e-02
2.737969969969970135e-02	3.559671459640619678e-02	8.299007952531563259e-02
2.761594594594594942e-02	3.661789933867595076e-02	8.401126426758538657e-02
2.785219219219219750e-02	3.763908408094571861e-02	8.503244900985515442e-02
2.808843843843843863e-02	3.866026882321544483e-02	8.605363375212488064e-02
2.832468468468468670e-02	3.968145356548521269e-02	8.707481849439463462e-02
2.856093093093093477e-02	4.070263830775496666e-02	8.809600323666440247e-02
2.879717717717718284e-02	4.172382305002473452e-02	8.911718797893415644e-02
2.903342342342342397e-02	4.274500779229446074e-02	9.013837272120388266e-02
2.926966966966967204e-02	4.376619253456422859e-02	9.115955746347365052e-02
2.950591591591592011e-02	4.478737727683398256e-02	9.218074220574340449e-02
2.974216216216216818e-02	4.580856201910375042e-02	9.320192694801315847e-02
2.997840840840840931e-02	4.682974676137347664e-02	9.422311169028289857e-02
3.021465465465465738e-02	4.785093150364324449e-02	9.524429643255265254e-02
3.045090090090090545e-02	4.887211624591301234e-02	9.626548117482240652e-02
3.068714714714715353e-02	4.989330098818276632e-02	9.728666591709217437e-02
3.092339339339339466e-02	5.091448573045250642e-02	9.830785065936190059e-02
3.115963963963964273e-02	5.193567047272226039e-02	9.932903540163165457e-02
3.139588588588589080e-02	5.295685521499202825e-02	1.003502201439014224e-01
3.163213213213213193e-02	5.397803995726175447e-02	1.013714048861711486e-01
3.186837837837838000e-02	5.499922469953152232e-02	1.023925896284409026e-01
3.210462462462462807e-02	5.602040944180127630e-02	1.034137743707106705e-01
3.234087087087087614e-02	5.704159418407104415e-02	1.044349591129804244e-01
3.257711711711711727e-02	5.806277892634077037e-02	1.054561438552501507e-01
3.281336336336336534e-02	5.908396366861053822e-02	1.064773285975199185e-01
3.304960960960961341e-02	6.010514841088029220e-02	1.074985133397896725e-01
3.328585585585586148e-02	6.112633315315006005e-02	1.085196980820594265e-01
3.352210210210210262e-02	6.214751789541978627e-02	1.095408828243291666e-01
3.375834834834835069e-02	6.316870263768956106e-02	1.105620675665989205e-01
3.399459459459459876e-02	6.418988737995931504e-02	1.115832523088686745e-01
3.423084084084084683e-02	6.521107212222906901e-02	1.126044370511384424e-01
3.446708708708708796e-02	6.623225686449879523e-02	1.136256217934081686e-01
3.470333333333333603e-02	6.725344160676857697e-02	1.146468065356779226e-01
3.493957957957958410e-02	6.827462634903833094e-02	1.156679912779476904e-01
3.517582582582583217e-02	6.929581109130808492e-02	1.166891760202174444e-01
3.541207207207207330e-02	7.031699583357783889e-02	1.177103607624871706e-01
3.564831831831832137e-02	7.133818057584759287e-02	1.187315455047569385e-01
3.588456456456456944e-02	7.235936531811734684e-02	1.197527302470266924e-01
3.612081081081081751e-02	7.338055006038710082e-02	1.207739149892964464e-01
3.635705705705705865e-02	7.440173480265685479e-02	1.217950997315661726e-01
3.659330330330330672e-02	7.542291954492660877e-02	1.228162844738359405e-01
3.682954954954955479e-02	7.644410428719636275e-02	1.238374692161056945e-01
3.706579579579580286e-02	7.746528902946611672e-02	1.248586539583754623e-01
3.730204204204204399e-02	7.848647377173587070e-02	1.258798387006452024e-01
3.753828828828829206e-02	7.950765851400562467e-02	1.269010234429149564e-01
3.777453453453454013e-02	8.052884325627537865e-02	1.279222081851847104e-01
3.801078078078078820e-02	8.155002799854516038e-02	1.289433929274544643e-01
3.824702702702702933e-02	8.257121274081488660e-02	1.299645776697242183e-01
3.848327327327327740e-02	8.359239748308464057e-02	1.309857624119939723e-01
3.871951951951952547e-02	8.461358222535442231e-02	1.320069471542637263e-01
3.895576576576576661e-02	8.563476696762414853e-02	1.330281318965334525e-01
3.919201201201201468e-02	8.665595170989390250e-02	1.340493166388032065e-01
3.942825825825826275e-02	8.767713645216365648e-02	1.350705013810729604e-01
3.966450450450451082e-02	8.869832119443343821e-02	1.360916861233427422e-01
3.990075075075075889e-02	8.971950593670319218e-02	1.371128708656124962e-01
4.013699699699700002e-02	9.074069067897291840e-02	1.381340556078822224e-01
4.037324324324324809e-02	9.176187542124267238e-02	1.391552403501519763e-01
4.060948948948949616e-02	9.278306016351245411e-02	1.401764250924217303e-01
4.084573573573574423e-02	9.380424490578220809e-02	1.411976098346914843e-01
4.108198198198198536e-02	9.482542964805193431e-02	1.422187945769612383e-01
4.131822822822823343e-02	9.584661439032168828e-02	1.432399793192309922e-01
4.155447447447448150e-02	9.686779913259147001e-02	1.442611640615007462e-01
4.179072072072072958e-02	9.788898387486122399e-02	1.452823488037705002e-01
4.202696696696697071e-02	9.891016861713095021e-02	1.463035335460402264e-01
4.226321321321321878e-02	9.993135335940070418e-02	1.473247182883099804e-01
4.249945945945946685e-02	1.009525381016704859e-01	1.483459030305797621e-01
4.273570570570571492e-02	1.019737228439402399e-01	1.493670877728495161e-01
4.297195195195195605e-02	1.029949075862099661e-01	1.503882725151192423e-01
4.320819819819820412e-02	1.040160923284797478e-01	1.514094572573889963e-01
4.344444444444445219e-02	1.050372770707495018e-01	1.524306419996587503e-01
4.368069069069070026e-02	1.060584618130192558e-01	1.534518267419285042e-01
4.391693693693694139e-02	1.070796465552889820e-01	1.544730114841982582e-01
4.415318318318318946e-02	1.081008312975587637e-01	1.554941962264680122e-01
4.438942942942943753e-02	1.091220160398285177e-01	1.565153809687377662e-01
4.462567567567568561e-02	1.101432007820982717e-01	1.575365657110075202e-01
4.486192192192192674e-02	1.111643855243679979e-01	1.585577504532772464e-01
4.509816816816817481e-02	1.121855702666377796e-01	1.595789351955470003e-01
4.533441441441442288e-02	1.132067550089075336e-01	1.606001199378167821e-01
4.557066066066067095e-02	1.142279397511772876e-01	1.616213046800865361e-01
4.580690690690691208e-02	1.152491244934470138e-01	1.626424894223562623e-01
4.604315315315316015e-02	1.162703092357167955e-01	1.636636741646260162e-01
4.627939939939940822e-02	1.172914939779865495e-01	1.646848589068957702e-01
4.651564564564564935e-02	1.183126787202562757e-01	1.657060436491654964e-01
4.675189189189189742e-02	1.193338634625260297e-01	1.667272283914352782e-01
4.698813813813814549e-02	1.203550482047958115e-01	1.677484131337050322e-01
4.722438438438439356e-02	1.213762329470655654e-01	1.687695978759747861e-01
4.746063063063063470e-02	1.223974176893352916e-01	1.697907826182445123e-01
4.769687687687688277e-02	1.234186024316050734e-01	1.708119673605142663e-01
4.793312312312313084e-02	1.244397871738748274e-01	1.718331521027840203e-01
4.816936936936937891e-02	1.254609719161445813e-01	1.728543368450538020e-01
4.840561561561562004e-02	1.271343664677281604e-01	1.745277313966372423e-01
4.864186186186186811e-02	1.296882358415027692e-01	1.770816007704118511e-01
4.887810810810811618e-02	1.322421052152773502e-01	1.796354701441864599e-01
4.911435435435436425e-02	1.347959745890519589e-01	1.821893395179610686e-01
4.935060060060060538e-02	1.373498439628265122e-01	1.847432088917355941e-01
4.958684684684685345e-02	1.399037133366011210e-01	1.872970782655102029e-01
4.982309309309310152e-02	1.424575827103757297e-01	1.898509476392848117e-01
5.005933933933934959e-02	1.450114520841503385e-01	1.924048170130594204e-01
5.029558558558559073e-02	1.475653214579248640e-01	1.949586863868339459e-01
5.053183183183183880e-02	1.501191908316994728e-01	1.975125557606085547e-01
5.076807807807808687e-02	1.526730602054740815e-01	2.000664251343831634e-01
5.100432432432433494e-02	1.552269295792486903e-01	2.026202945081577722e-01
5.124057057057057607e-02	1.577807989530232158e-01	2.051741638819322977e-01
5.147681681681682414e-02	1.603346683267978245e-01	2.077280332557069065e-01
5.171306306306307221e-02	1.628885377005724333e-01	2.102819026294815152e-01
5.194930930930932028e-02	1.654424070743470421e-01	2.128357720032561240e-01
5.218555555555556141e-02	1.679962764481215676e-01	2.153896413770306495e-01
5.242180180180180948e-02	1.705501458218961763e-01	2.179435107508052583e-01
5.265804804804805755e-02	1.731040151956707851e-01	2.204973801245798670e-01
5.289429429429430563e-02	1.756578845694453939e-01	2.230512494983544758e-01
5.313054054054054676e-02	1.782117539432199194e-01	2.256051188721290013e-01
5.336678678678679483e-02	1.807656233169945281e-01	2.281589882459036100e-01
5.360303303303304290e-02	1.833194926907691369e-01	2.307128576196781911e-01
5.383927927927928403e-02	1.858733620645436624e-01	2.332667269934527443e-01
5.407552552552553210e-02	1.884272314383182712e-01	2.358205963672273531e-01
5.431177177177178017e-02	1.909811008120928799e-01	2.383744657410019618e-01
5.454801801801802824e-02	1.935349701858674887e-01	2.409283351147765706e-01
5.478426426426426937e-02	1.960888395596420142e-01	2.434822044885510683e-01
5.502051051051051744e-02	1.986427089334166229e-01	2.460360738623256771e-01
5.525675675675676551e-02	2.011965783071912317e-01	2.485899432361002859e-01
5.549300300300301358e-02	2.037504476809658405e-01	2.511438126098748946e-01
5.572924924924925472e-02	2.063043170547403937e-01	2.536976819836494479e-01
5.596549549549550279e-02	2.088581864285150025e-01	2.562515513574240567e-01
5.620174174174175086e-02	2.114120558022896113e-01	2.588054207311986654e-01
5.643798798798799893e-02	2.139659251760642200e-01	2.613592901049732742e-01
5.667423423423424006e-02	2.165197945498387178e-01	2.639131594787477719e-01
5.691048048048048813e-02	2.190736639236133265e-01	2.664670288525223807e-01
5.714672672672673620e-02	2.216275332973879353e-01	2.690208982262969895e-01
5.738297297297298427e-02	2.241814026711625440e-01	2.715747676000715982e-01
5.761921921921922540e-02	2.267352720449370973e-01	2.741286369738461515e-01
5.785546546546547347e-02	2.292891414187117061e-01	2.766825063476207602e-01
5.809171171171172154e-02	2.318430107924863148e-01	2.792363757213953690e-01
5.832795795795796961e-02	2.343968801662609236e-01	2.817902450951699223e-01
5.856420420420421075e-02	2.369507495400354213e-01	2.843441144689444755e-01
5.880045045045045882e-02	2.395046189138100301e-01	2.868979838427190843e-01
5.903669669669670689e-02	2.420584882875846389e-01	2.894518532164936930e-01
5.927294294294295496e-02	2.446123576613592476e-01	2.920057225902683018e-01
5.950918918918919609e-02	2.471662270351338009e-01	2.945595919640427995e-01
5.974543543543544416e-02	2.497200964089084096e-01	2.971134613378174638e-01
5.998168168168169223e-02	2.522739657826830184e-01	2.996673307115920171e-01
6.021792792792794030e-02	2.548278351564576272e-01	3.022212000853666813e-01
6.045417417417418143e-02	2.573817045302321249e-01	3.047750694591411791e-01
6.069042042042042950e-02	2.599355739040067892e-01	3.073289388329157878e-01
6.092666666666667757e-02	2.624894432777813424e-01	3.098828082066903966e-01
6.116291291291292564e-02	2.650433126515560067e-01	3.124366775804650054e-01
6.139915915915916678e-02	2.675971820253305045e-01	3.149905469542395586e-01
6.163540540540541485e-02	2.701510513991051132e-01	3.175444163280141119e-01
6.187165165165166292e-02	2.727049207728797220e-01	3.200982857017887762e-01
6.210789789789790405e-02	2.752587901466542197e-01	3.226521550755632739e-01
6.234414414414415212e-02	2.778126595204288840e-01	3.252060244493378827e-01
6.258039039039040019e-02	2.803665288942034373e-01	3.277598938231124914e-01
6.281663663663664132e-02	2.829203982679779905e-01	3.303137631968869892e-01
6.305288288288288245e-02	2.854742676417525438e-01	3.328676325706615424e-01
6.328912912912913746e-02	2.880281370155272080e-01	3.354215019444362067e-01
6.352537537537537859e-02	2.905820063893017613e-01	3.379753713182107600e-01
6.376162162162163360e-02	2.931358757630764256e-01	3.405292406919854242e-01
6.399786786786787474e-02	2.956897451368509788e-01	3.430831100657599775e-01
6.423411411411411587e-02	2.982436145106255321e-01	3.456369794395345307e-01
6.447036036036037088e-02	3.007974838844001964e-01	3.481908488133091950e-01
6.470660660660661201e-02	3.033513532581746941e-01	3.507447181870837483e-01
6.494285285285285314e-02	3.059052226319492473e-01	3.532985875608582460e-01
6.517909909909910815e-02	3.084590920057239116e-01	3.558524569346329658e-01
6.541534534534534928e-02	3.110129613794984649e-01	3.584063263084074635e-01
6.565159159159160429e-02	3.135668307532731292e-01	3.609601956821821833e-01
6.588783783783784542e-02	3.161207001270476269e-01	3.635140650559566811e-01
6.612408408408408655e-02	3.186745695008221801e-01	3.660679344297311788e-01
6.636033033033034156e-02	3.212284388745968444e-01	3.686218038035058986e-01
6.659657657657658270e-02	3.237823082483713977e-01	3.711756731772803963e-01
6.683282282282282383e-02	3.263361776221459509e-01	3.737295425510549496e-01
6.706906906906907884e-02	3.288900469959206152e-01	3.762834119248296139e-01
6.730531531531531997e-02	3.314439163696951685e-01	3.788372812986041671e-01
6.754156156156157498e-02	3.339977857434698327e-01	3.813911506723788314e-01
6.777780780780781611e-02	3.365516551172443860e-01	3.839450200461533846e-01
6.801405405405405724e-02	3.391055244910189392e-01	3.864988894199279379e-01
6.825030030030031225e-02	3.416593938647936035e-01	3.890527587937026022e-01
6.848654654654655338e-02	3.442132632385681568e-01	3.916066281674771554e-01
6.872279279279279451e-02	3.467671326123426545e-01	3.941604975412516532e-01
6.895903903903904952e-02	3.493210019861173743e-01	3.967143669150263174e-01
6.919528528528529066e-02	3.518748713598918720e-01	3.992682362888008707e-01
6.943153153153153179e-02	3.544287407336663698e-01	4.018221056625753684e-01
6.966777777777778680e-02	3.569826101074410896e-01	4.043759750363500327e-01
6.990402402402402793e-02	3.595364794812155873e-01	4.069298444101245860e-01
7.014027027027028294e-02	3.620903488549903071e-01	4.094837137838992502e-01
7.037651651651652407e-02	3.646442182287648048e-01	4.120375831576738035e-01
7.061276276276276520e-02	3.671980876025393581e-01	4.145914525314483567e-01
7.084900900900902021e-02	3.697519569763140224e-01	4.171453219052230210e-01
7.108525525525526134e-02	3.723058263500885756e-01	4.196991912789975743e-01
7.132150150150151635e-02	3.748596957238632399e-01	4.222530606527722385e-01
7.155774774774775748e-02	3.774135650976377931e-01	4.248069300265467918e-01
7.179399399399399861e-02	3.799674344714123464e-01	4.273607994003213451e-01
7.203024024024025362e-02	3.825213038451870107e-01	4.299146687740960093e-01
7.226648648648649476e-02	3.850751732189615639e-01	4.324685381478705626e-01
7.250273273273274977e-02	3.876290425927362282e-01	4.350224075216452269e-01
7.273897897897899090e-02	3.901829119665107815e-01	4.375762768954197801e-01
7.297522522522523203e-02	3.927367813402852792e-01	4.401301462691942223e-01
7.321147147147148704e-02	3.952906507140599435e-01	4.426840156429688866e-01
7.344771771771772817e-02	3.978445200878344967e-01	4.452378850167434399e-01
7.368396396396396930e-02	4.003983894616090500e-01	4.477917543905179931e-01
7.392021021021022431e-02	4.029522588353837143e-01	4.503456237642926574e-01
7.415645645645646544e-02	4.055061282091582675e-01	4.528994931380672107e-01
7.439270270270272045e-02	4.080599975829329318e-01	4.554533625118418749e-01
7.462894894894896158e-02	4.106138669567074850e-01	4.580072318856164282e-01
7.486519519519520272e-02	4.131677363304819828e-01	4.605611012593909814e-01
7.510144144144145772e-02	4.157216057042567026e-01	4.631149706331656457e-01
7.533768768768769886e-02	4.182754750780312003e-01	4.656688400069401990e-01
7.557393393393393999e-02	4.208293444518057536e-01	4.682227093807147522e-01
7.581018018018019500e-02	4.233832138255804178e-01	4.707765787544894165e-01
7.604642642642643613e-02	4.259370831993549711e-01	4.733304481282638587e-01
7.628267267267269114e-02	4.284909525731296354e-01	4.758843175020386340e-01
7.651891891891893227e-02	4.310448219469041886e-01	4.784381868758130762e-01
7.675516516516517340e-02	4.335986913206786864e-01	4.809920562495876295e-01
7.699141141141142841e-02	4.361525606944534061e-01	4.835459256233622938e-01
7.722765765765766954e-02	4.387064300682279039e-01	4.860997949971368470e-01
7.746390390390391067e-02	4.412602994420024571e-01	4.886536643709114003e-01
7.770015015015016568e-02	4.438141688157771214e-01	4.912075337446860646e-01
7.793639639639640682e-02	4.463680381895516747e-01	4.937614031184606178e-01
7.817264264264264795e-02	4.489219075633262279e-01	4.963152724922351711e-01
7.840888888888890296e-02	4.514757769371008922e-01	4.988691418660098353e-01
7.864513513513514409e-02	4.540296463108753899e-01	5.014230112397843886e-01
7.888138138138139910e-02	4.565835156846501097e-01	5.039768806135590529e-01
7.911762762762764023e-02	4.591373850584246075e-01	5.065307499873336061e-01
7.935387387387388136e-02	4.616912544321991607e-01	5.090846193611080484e-01
7.959012012012013637e-02	4.642451238059738250e-01	5.116384887348828236e-01
7.982636636636637750e-02	4.667989931797483782e-01	5.141923581086572659e-01
8.006261261261261863e-02	4.693528625535229315e-01	5.167462274824318191e-01
8.029885885885887364e-02	4.719067319272975958e-01	5.193000968562064834e-01
8.053510510510511478e-02	4.744606013010721490e-01	5.218539662299810367e-01
8.077135135135136979e-02	4.770144706748468133e-01	5.244078356037557009e-01
8.100759759759761092e-02	4.795683400486213110e-01	5.269617049775302542e-01
8.124384384384385205e-02	4.821222094223958643e-01	5.295155743513048074e-01
8.148009009009010706e-02	4.846760787961705286e-01	5.320694437250794717e-01
8.171633633633634819e-02	4.872299481699450818e-01	5.346233130988540250e-01
8.195258258258258932e-02	4.897838175437196351e-01	5.371771824726285782e-01
8.218882882882884433e-02	4.923376869174942994e-01	5.397310518464032425e-01
8.242507507507508546e-02	4.948915562912688526e-01	5.422849212201777958e-01
8.266132132132134047e-02	4.974454256650435169e-01	5.448387905939524600e-01
8.289756756756758160e-02	4.999992950388180701e-01	5.473926599677270133e-01
8.313381381381382274e-02	5.025531644125925679e-01	5.499465293415014555e-01
8.337006006006007774e-02	5.051070337863672322e-01	5.525003987152761198e-01
8.360630630630631888e-02	5.076609031601417854e-01	5.550542680890506730e-01
8.384255255255256001e-02	5.102147725339163387e-01	5.576081374628252263e-01
8.407879879879881502e-02	5.141116759688739712e-01	5.652321520362491025e-01
8.431504504504505615e-02	5.184234279215513830e-01	5.744222789529789264e-01
8.455129129129129728e-02	5.227351798742287947e-01	5.836124058697087502e-01
8.478753753753755229e-02	5.270469318269064285e-01	5.928025327864391292e-01
8.502378378378379342e-02	5.313586837795838402e-01	6.019926597031688420e-01
8.526003003003004843e-02	5.356704357322615850e-01	6.111827866198992210e-01
8.549627627627628956e-02	5.399821876849388858e-01	6.203729135366290448e-01
8.573252252252253069e-02	5.442939396376162975e-01	6.295630404533588687e-01
8.596876876876878570e-02	5.486056915902940423e-01	6.387531673700892476e-01
8.620501501501502684e-02	5.529174435429714540e-01	6.479432942868190715e-01
8.644126126126126797e-02	5.572291954956488658e-01	6.571334212035488953e-01
8.667750750750752298e-02	5.615409474483264995e-01	6.663235481202791632e-01
8.691375375375376411e-02	5.658526994010039113e-01	6.755136750370089871e-01
8.715000000000001912e-02	5.701644513536815451e-01	6.847038019537393660e-01
8.738624624624626025e-02	5.744762033063589568e-01	6.938939288704691899e-01
8.762249249249250138e-02	5.787879552590363685e-01	7.030840557871990137e-01
8.785873873873875639e-02	5.830997072117140023e-01	7.122741827039293927e-01
8.809498498498499752e-02	5.874114591643914141e-01	7.214643096206592165e-01
8.833123123123123865e-02	5.917232111170688258e-01	7.306544365373890404e-01
8.856747747747749366e-02	5.960349630697464596e-01	7.398445634541193083e-01
8.880372372372373480e-02	6.003467150224238713e-01	7.490346903708491322e-01
8.903996996996998980e-02	6.046584669751016161e-01	7.582248172875795111e-01
8.927621621621623094e-02	6.089702189277789168e-01	7.674149442043093350e-01
8.951246246246247207e-02	6.132819708804563286e-01	7.766050711210391588e-01
8.974870870870872708e-02	6.175937228331340734e-01	7.857951980377695378e-01
8.998495495495496821e-02	6.219054747858114851e-01	7.949853249544993616e-01
9.022120120120120934e-02	6.262172267384888968e-01	8.041754518712290745e-01
9.045744744744746435e-02	6.305289786911665306e-01	8.133655787879594534e-01
9.069369369369370548e-02	6.348407306438439424e-01	8.225557057046892773e-01
9.092993993993996049e-02	6.391524825965215761e-01	8.317458326214196562e-01
9.116618618618620162e-02	6.434642345491989879e-01	8.409359595381493691e-01
9.140243243243244275e-02	6.477759865018763996e-01	8.501260864548791929e-01
9.163867867867869776e-02	6.520877384545540334e-01	8.593162133716096829e-01
9.187492492492493890e-02	6.563994904072314451e-01	8.685063402883393957e-01
9.211117117117118003e-02	6.607112423599088569e-01	8.776964672050692196e-01
9.234741741741743504e-02	6.650229943125864907e-01	8.868865941217995985e-01
9.258366366366367617e-02	6.693347462652639024e-01	8.960767210385294224e-01
9.281990990990991730e-02	6.736464982179413141e-01	9.052668479552592462e-01
9.305615615615617231e-02	6.779582501706189479e-01	9.144569748719895141e-01
9.329240240240241344e-02	6.822700021232963596e-01	9.236471017887193380e-01
9.352864864864866845e-02	6.865817540759739934e-01	9.328372287054497169e-01
9.376489489489490958e-02	6.908935060286514052e-01	9.420273556221795408e-01
9.400114114114115071e-02	6.952052579813288169e-01	9.512174825389093646e-01
9.423738738738740572e-02	6.995170099340064507e-01	9.604076094556397436e-01
9.447363363363364686e-02	7.038287618866838624e-01	9.695977363723695674e-01
9.470987987987988799e-02	7.081405138393612742e-01	9.787878632890993913e-01
9.494612612612614300e-02	7.124522657920390190e-01	9.879779902058296592e-01
9.518237237237238413e-02	7.167640177447164307e-01	9.971681171225594831e-01
9.541861861861863914e-02	7.210757696973940645e-01	1.006358244039289751e+00
9.565486486486488027e-02	7.253875216500714762e-01	1.015548370956019575e+00
9.589111111111112140e-02	7.296992736027488879e-01	1.024738497872749399e+00
9.612735735735737641e-02	7.340110255554265217e-01	1.033928624789479889e+00
9.636360360360361754e-02	7.383227775081039335e-01	1.043118751706209713e+00
9.659984984984985867e-02	7.426345294607813452e-01	1.052308878622939536e+00
9.683609609609611368e-02	7.469462814134589790e-01	1.061499005539669804e+00
9.707234234234235482e-02	7.512580333661363907e-01	1.070689132456399628e+00
9.730858858858860982e-02	7.555697853188140245e-01	1.079879259373130118e+00
9.754483483483485096e-02	7.598815372714914362e-01	1.089069386289859942e+00
9.778108108108109209e-02	7.641932892241689590e-01	1.098259513206589766e+00
9.801732732732734710e-02	7.685050411768465928e-01	1.107449640123320034e+00
9.825357357357358823e-02	7.728167931295240045e-01	1.116639767040049858e+00
9.848981981981982936e-02	7.771285450822014162e-01	1.125829893956779681e+00
9.872606606606608437e-02	7.814402970348790500e-01	1.135020020873509949e+00
9.896231231231232550e-02	7.857520489875564618e-01	1.144210147790239773e+00
9.919855855855856663e-02	7.900638009402338735e-01	1.153400274706969597e+00
9.943480480480482164e-02	7.943755528929115073e-01	1.162590401623699865e+00
9.967105105105106277e-02	7.986873048455889190e-01	1.171780528540429689e+00
9.990729729729731778e-02	8.029990567982665528e-01	1.180970655457159957e+00
1.001435435435435589e-01	8.073108087509439645e-01	1.190160782373889781e+00
1.003797897897898000e-01	8.116225607036213763e-01	1.199350909290619605e+00
1.006160360360360551e-01	8.159343126562990101e-01	1.208541036207350095e+00
1.008522822822822962e-01	8.202460646089764218e-01	1.217731163124079918e+00
1.010885285285285373e-01	8.245578165616538335e-01	1.226921290040809742e+00
1.013247747747747923e-01	8.288695685143314673e-01	1.236111416957540010e+00
1.015610210210210335e-01	8.331813204670088790e-01	1.245301543874269834e+00
1.017972672672672885e-01	8.374930724196865128e-01	1.254491670791000324e+00
1.020335135135135296e-01	8.418048243723639246e-01	1.263681797707730148e+00
1.022697597597597707e-01	8.461165763250413363e-01	1.272871924624459972e+00
1.025060060060060257e-01	8.504283282777189701e-01	1.282062051541190240e+00
1.027422522522522669e-01	8.547400802303963818e-01	1.291252178457920063e+00
1.029784984984985080e-01	8.590518321830737936e-01	1.300442305374649887e+00
1.032147447447447630e-01	8.633635841357514273e-01	1.309632432291380155e+00
1.034509909909910041e-01	8.676753360884288391e-01	1.318822559208109979e+00
1.036872372372372592e-01	8.719870880411065839e-01	1.328012686124840247e+00
1.039234834834835003e-01	8.762988399937839956e-01	1.337202813041570071e+00
1.041597297297297414e-01	8.806105919464612963e-01	1.346392939958299895e+00
1.043959759759759964e-01	8.849223438991390411e-01	1.355583066875030385e+00
1.046322222222222376e-01	8.892340958518164529e-01	1.364773193791759986e+00
1.048684684684684787e-01	8.935458478044938646e-01	1.373963320708489810e+00
1.051047147147147337e-01	8.978575997571714984e-01	1.383153447625220300e+00
1.053409609609609748e-01	9.021693517098489101e-01	1.392343574541950124e+00
1.055772072072072298e-01	9.064811036625266549e-01	1.401533701458680614e+00
1.058134534534534710e-01	9.107928556152039556e-01	1.410723828375410438e+00
1.060496996996997121e-01	9.151046075678813674e-01	1.419913955292140262e+00
1.062859459459459671e-01	9.194163595205591122e-01	1.429104082208870530e+00
1.065221921921922082e-01	9.237281114732365239e-01	1.438294209125600354e+00
1.067584384384384494e-01	9.280398634259139357e-01	1.447484336042330177e+00
1.069946846846847044e-01	9.323516153785915694e-01	1.456674462959060445e+00
1.072309309309309455e-01	9.366633673312689812e-01	1.465864589875790269e+00
1.074671771771771867e-01	9.409751192839463929e-01	1.475054716792520093e+00
1.077034234234234417e-01	9.452868712366240267e-01	1.484244843709250361e+00
1.079396696696696828e-01	9.495986231893014384e-01	1.493434970625980185e+00
1.081759159159159378e-01	9.539103751419790722e-01	1.502625097542710453e+00
1.084121621621621789e-01	9.582221270946564839e-01	1.511815224459440277e+00
1.086484084084084201e-01	9.625338790473338957e-01	1.521005351376170101e+00
1.088846546546546751e-01	9.668456310000115295e-01	1.530195478292900590e+00
1.091209009009009162e-01	9.711573829526889412e-01	1.539385605209630414e+00
1.093571471471471573e-01	9.754691349053663529e-01	1.548575732126360238e+00
1.095933933933934123e-01	9.797808868580439867e-01	1.557765859043090506e+00
1.098296396396396535e-01	9.840926388107213985e-01	1.566955985959820330e+00
1.100658858858859085e-01	9.884043907633990322e-01	1.576146112876550820e+00
1.103021321321321496e-01	9.927161427160764440e-01	1.585336239793280422e+00
1.105383783783783908e-01	9.970278946687538557e-01	1.594526366710010246e+00
1.107746246246246458e-01	1.001339646621431489e+00	1.603716493626740736e+00
1.110108708708708869e-01	1.005651398574108901e+00	1.612906620543470559e+00
1.112471171171171280e-01	1.009963150526786313e+00	1.622096747460200383e+00
1.114833633633633830e-01	1.014274902479463947e+00	1.631286874376930651e+00
1.117196096096096242e-01	1.018586654432141358e+00	1.640477001293660475e+00
1.119558558558558792e-01	1.022898406384819214e+00	1.649667128210390743e+00
1.121921021021021203e-01	1.027210158337496626e+00	1.658857255127120567e+00
1.124283483483483614e-01	1.031521910290174038e+00	1.668047382043850391e+00
1.126645945945946165e-01	1.035833662242851450e+00	1.677237508960580881e+00
1.129008408408408576e-01	1.043088820292863428e+00	1.686427635877310705e+00
1.131370870870870987e-01	1.051080230215214240e+00	1.695617762794040528e+00
1.133733333333333537e-01	1.059071640137565495e+00	1.704807889710770796e+00
1.136095795795795949e-01	1.067063050059916307e+00	1.713998016627500620e+00
1.138458258258258499e-01	1.075054459982267785e+00	1.723188143544230888e+00
1.140820720720720910e-01	1.083045869904618597e+00	1.732378270460960712e+00
1.143183183183183321e-01	1.091037279826969408e+00	1.741568397377690536e+00
1.145545645645645871e-01	1.099028689749320886e+00	1.750758524294421026e+00
1.147908108108108283e-01	1.107020099671671698e+00	1.759948651211150850e+00
1.150270570570570694e-01	1.115011509594022510e+00	1.769138778127880673e+00
1.152633033033033244e-01	1.123002919516373765e+00	1.778328905044610941e+00
1.154995495495495655e-01	1.130994329438724577e+00	1.787519031961340765e+00
1.157357957957958067e-01	1.138985739361075611e+00	1.796709158878070589e+00
1.159720420420420617e-01	1.146977149283426867e+00	1.805899285794800857e+00
1.162082882882883028e-01	1.154968559205777678e+00	1.815089412711530681e+00
1.164445345345345578e-01	1.162959969128129156e+00	1.824279539628261171e+00
1.166807807807807990e-01	1.170951379050479968e+00	1.833469666544990773e+00
1.169170270270270401e-01	1.178942788972830780e+00	1.842659793461720596e+00
1.171532732732732951e-01	1.186934198895182035e+00	1.851849920378451086e+00
1.173895195195195362e-01	1.194925608817533069e+00	1.861040047295180910e+00
1.176257657657657774e-01	1.202917018739883881e+00	1.870230174211910734e+00
1.178620120120120324e-01	1.210908428662235137e+00	1.879420301128641002e+00
1.180982582582582735e-01	1.218899838584585948e+00	1.888610428045370826e+00
1.183345045045045285e-01	1.226891248506937426e+00	1.897800554962101094e+00
1.185707507507507696e-01	1.234882658429288238e+00	1.906990681878830918e+00
1.188069969969970108e-01	1.242874068351639050e+00	1.916180808795560742e+00
1.190432432432432658e-01	1.250865478273990306e+00	1.925370935712291232e+00
1.192794894894895069e-01	1.258856888196341339e+00	1.934561062629021055e+00
1.195157357357357480e-01	1.266848298118692151e+00	1.943751189545750879e+00
1.197519819819820031e-01	1.274839708041043407e+00	1.952941316462481147e+00
1.199882282282282442e-01	1.282831117963394441e+00	1.962131443379210971e+00
1.202244744744744992e-01	1.290822527885745696e+00	1.971321570295941239e+00
1.204607207207207403e-01	1.298813937808096508e+00	1.980511697212671063e+00
1.206969669669669815e-01	1.306805347730447320e+00	1.989701824129400887e+00
1.209332132132132365e-01	1.314796757652798576e+00	1.998891951046131377e+00
1.211694594594594776e-01	1.322788167575149609e+00	2.008082077962860978e+00
1.214057057057057187e-01	1.330779577497500421e+00	2.017272204879590802e+00
1.216419519519519737e-01	1.338770987419851677e+00	2.026462331796321514e+00
1.218781981981982149e-01	1.346762397342202711e+00	2.035652458713051338e+00
1.221144444444444560e-01	1.354753807264553522e+00	2.044842585629781162e+00
1.223506906906907110e-01	1.362745217186904778e+00	2.054032712546510986e+00
1.225869369369369521e-01	1.370736627109255590e+00	2.063222839463240810e+00
1.228231831831832072e-01	1.378728037031607068e+00	2.072412966379971522e+00
1.230594294294294483e-01	1.386719446953957879e+00	2.081603093296701346e+00
1.232956756756756894e-01	1.394710856876308691e+00	2.090793220213431169e+00
1.235319219219219444e-01	1.402702266798660169e+00	2.099983347130161437e+00
1.237681681681681856e-01	1.410693676721010981e+00	2.109173474046891261e+00
1.240044144144144267e-01	1.418685086643361792e+00	2.118363600963621085e+00
1.242406606606606817e-01	1.426676496565713048e+00	2.127553727880351353e+00
1.244769069069069228e-01	1.434667906488063860e+00	2.136743854797081177e+00
1.247131531531531778e-01	1.442659316410415338e+00	2.145933981713811889e+00
1.249493993993994190e-01	1.450650726332766149e+00	2.155124108630541269e+00
1.251856456456456601e-01	1.458642136255116961e+00	2.164314235547271092e+00
1.254218918918919012e-01	1.466633546177467995e+00	2.173504362464000916e+00
1.256581381381381424e-01	1.474624956099818807e+00	2.182694489380730740e+00
1.258943843843843835e-01	1.482616366022169618e+00	2.191884616297460564e+00
1.261306306306306524e-01	1.490607775944521318e+00	2.201074743214191720e+00
1.263668768768768935e-01	1.498599185866872130e+00	2.210264870130921544e+00
1.266031231231231347e-01	1.506590595789223164e+00	2.219454997047651368e+00
1.268393693693693758e-01	1.514582005711573975e+00	2.228645123964381192e+00
1.270756156156156169e-01	1.522573415633924787e+00	2.237835250881111016e+00
1.273118618618618858e-01	1.530564825556276709e+00	2.247025377797841728e+00
1.275481081081081269e-01	1.538556235478627521e+00	2.256215504714571551e+00
1.277843543543543681e-01	1.546547645400978332e+00	2.265405631631301375e+00
1.280206006006006092e-01	1.554539055323329144e+00	2.274595758548031199e+00
1.282568468468468503e-01	1.562530465245679956e+00	2.283785885464761023e+00
1.284930930930931192e-01	1.570521875168031878e+00	2.292976012381491735e+00
1.287293393393393603e-01	1.578513285090382690e+00	2.302166139298221559e+00
1.289655855855856015e-01	1.586504695012733723e+00	2.311356266214951383e+00
1.292018318318318426e-01	1.594496104935084535e+00	2.320546393131681207e+00
1.294380780780780837e-01	1.602487514857435347e+00	2.329736520048411030e+00
1.296743243243243249e-01	1.610478924779786158e+00	2.338926646965140854e+00
1.299105705705705938e-01	1.618470334702137858e+00	2.348116773881871566e+00
1.301468168168168349e-01	1.626461744624488892e+00	2.357306900798601390e+00
1.303830630630630760e-01	1.634453154546839704e+00	2.366497027715331214e+00
1.306193093093093172e-01	1.642444564469190516e+00	2.375687154632061038e+00
1.308555555555555583e-01	1.650435974391541549e+00	2.384877281548790862e+00
1.310918018018018272e-01	1.658427384313893249e+00	2.394067408465522018e+00
1.313280480480480683e-01	1.666418794236244061e+00	2.403257535382251397e+00
1.315642942942943094e-01	1.674410204158594873e+00	2.412447662298981221e+00
1.318005405405405506e-01	1.682401614080945684e+00	2.421637789215711045e+00
1.320367867867867917e-01	1.690393024003296718e+00	2.430827916132440869e+00
1.322730330330330328e-01	1.698384433925647530e+00	2.440018043049170693e+00
1.325092792792793017e-01	1.706375843847999452e+00	2.449208169965901849e+00
1.327455255255255429e-01	1.714367253770350263e+00	2.458398296882631673e+00
1.329817717717717840e-01	1.722358663692701075e+00	2.467588423799361497e+00
1.332180180180180251e-01	1.730350073615051887e+00	2.476778550716091321e+00
1.334542642642642662e-01	1.738341483537402699e+00	2.485968677632821144e+00
1.336905105105105074e-01	1.746332893459753510e+00	2.495158804549550968e+00
1.339267567567567763e-01	1.754324303382105432e+00	2.504348931466282124e+00
1.341630030030030174e-01	1.762315713304456244e+00	2.513539058383011948e+00
1.343992492492492585e-01	1.770307123226807278e+00	2.522729185299741772e+00
1.346354954954954997e-01	1.778298533149158089e+00	2.531919312216471596e+00
1.348717417417417408e-01	1.786289943071508901e+00	2.541109439133201420e+00
1.351079879879879819e-01	1.794281352993859713e+00	2.550299566049930799e+00
1.353442342342342508e-01	1.802272762916211413e+00	2.559489692966661956e+00
1.355804804804804919e-01	1.810264172838562446e+00	2.568679819883391779e+00
1.358167267267267331e-01	1.818255582760913258e+00	2.577869946800121603e+00
1.360529729729729742e-01	1.826246992683264070e+00	2.587060073716851427e+00
1.362892192192192153e-01	1.834238402605615104e+00	2.596250200633581251e+00
1.365254654654654842e-01	1.842229812527966804e+00	2.605440327550311963e+00
1.367617117117117254e-01	1.850221222450317615e+00	2.614630454467041787e+00
1.369979579579579665e-01	1.858212632372668427e+00	2.623820581383771611e+00
1.372342042042042076e-01	1.866204042295019239e+00	2.633010708300501435e+00
1.374704504504504488e-01	1.874195452217370272e+00	2.642200835217231258e+00
1.377066966966966899e-01	1.882186862139721084e+00	2.651390962133961082e+00
1.379429429429429588e-01	1.890178272062073006e+00	2.660581089050691794e+00
1.381791891891891999e-01	1.898169681984423818e+00	2.669771215967421618e+00
1.384154354354354410e-01	1.906161091906774629e+00	2.678961342884151442e+00
1.386516816816816822e-01	1.914152501829125441e+00	2.688151469800881266e+00
1.388879279279279233e-01	1.922143911751476253e+00	2.697341596717611090e+00
1.391241741741741922e-01	1.930135321673828175e+00	2.706531723634341802e+00
1.393604204204204333e-01	1.938126731596178987e+00	2.715721850551071626e+00
1.395966666666666745e-01	1.946118141518529798e+00	2.724911977467801449e+00
1.398329129129129156e-01	1.954109551440880832e+00	2.734102104384531273e+00
1.400691591591591567e-01	1.962100961363231644e+00	2.743292231301261097e+00
1.403054054054054256e-01	1.970092371285583344e+00	2.752482358217991809e+00
1.405416516516516667e-01	1.978083781207934155e+00	2.761672485134721633e+00
1.407778978978979079e-01	1.986075191130284967e+00	2.770862612051451457e+00
1.410141441441441490e-01	1.994066601052636001e+00	2.780052738968181281e+00
1.412503903903903901e-01	2.002058010974987035e+00	2.789242865884911105e+00
1.414866366366366313e-01	2.010049420897337846e+00	2.798432992801640928e+00
1.417228828828829001e-01	2.018040830819689546e+00	2.807623119718372529e+00
1.419591291291291413e-01	2.026032240742040358e+00	2.816813246635102352e+00
1.421953753753753824e-01	2.034023650664391170e+00	2.826003373551832176e+00
1.424316216216216235e-01	2.042015060586741981e+00	2.835193500468562000e+00
1.426678678678678647e-01	2.050006470509092793e+00	2.844383627385291824e+00
1.429041141141141336e-01	2.057997880431444493e+00	2.853573754302022536e+00
1.431403603603603747e-01	2.065989290353795305e+00	2.862763881218752360e+00
1.433766066066066158e-01	2.073980700276146116e+00	2.871954008135482184e+00
1.436128528528528570e-01	2.081972110198497372e+00	2.881144135052212008e+00
1.438490990990990981e-01	2.089963520120848184e+00	2.890334261968941831e+00
1.440853453453453670e-01	2.097954930043199884e+00	2.899524388885672543e+00
1.443215915915916081e-01	2.105946339965551140e+00	2.908714515802402367e+00
1.445578378378378492e-01	2.113937749887901951e+00	2.917904642719132191e+00
1.447940840840840904e-01	2.121929159810252763e+00	2.927094769635862015e+00
1.450303303303303315e-01	2.129920569732603575e+00	2.936284896552591839e+00
1.452665765765765726e-01	2.137911979654954386e+00	2.945475023469321663e+00
1.455028228228228415e-01	2.145903389577306086e+00	2.954665150386052375e+00
1.457390690690690827e-01	2.153894799499656898e+00	2.963855277302782198e+00
1.459753153153153238e-01	2.161886209422007710e+00	2.973045404219512022e+00
1.462115615615615649e-01	2.169877619344358521e+00	2.982235531136241846e+00
1.464478078078078060e-01	2.177869029266709333e+00	2.991425658052971670e+00
1.466840540540540749e-01	2.185860439189061033e+00	3.000615784969702382e+00
1.469203003003003161e-01	2.193851849111411845e+00	3.009805911886432206e+00
1.471565465465465572e-01	2.201843259033763101e+00	3.018996038803162030e+00
1.473927927927927983e-01	2.209834668956113912e+00	3.028186165719891854e+00
1.476290390390390395e-01	2.217826078878464724e+00	3.037376292636621677e+00
1.478652852852852806e-01	2.225817488800815536e+00	3.046566419553351501e+00
1.481015315315315495e-01	2.233808898723167680e+00	3.055756546470082213e+00
1.483377777777777906e-01	2.241800308645518491e+00	3.064946673386812037e+00
1.485740240240240317e-01	2.249791718567869303e+00	3.074136800303541861e+00
1.488102702702702729e-01	2.257783128490220115e+00	3.083326927220271685e+00
1.490465165165165140e-01	2.265774538412570926e+00	3.092517054137001509e+00
1.492827627627627829e-01	2.273765948334922626e+00	3.101707181053732221e+00
1.495190090090090240e-01	2.281757358257273438e+00	3.110897307970462045e+00
1.497552552552552652e-01	2.289748768179624250e+00	3.120087434887191868e+00
1.499915015015015063e-01	2.297740178101975062e+00	3.129277561803921692e+00
1.502277477477477474e-01	2.305731588024325873e+00	3.138467688720651516e+00
1.504639939939940163e-01	2.313722997946677573e+00	3.147657815637383116e+00
1.507002402402402574e-01	2.321714407869028829e+00	3.156847942554112940e+00
1.509364864864864986e-01	2.329705817791379641e+00	3.166038069470842764e+00
1.511727327327327397e-01	2.337697227713730452e+00	3.175228196387572588e+00
1.514089789789789808e-01	2.345688637636081264e+00	3.184418323304302412e+00
1.516452252252252220e-01	2.353680047558432520e+00	3.193608450221032236e+00
1.518814714714714909e-01	2.361671457480784220e+00	3.202798577137762948e+00
1.521177177177177320e-01	2.369662867403135031e+00	3.211988704054492771e+00
1.523539639639639731e-01	2.377654277325485843e+00	3.221178830971222595e+00
1.525902102102102142e-01	2.385645687247836655e+00	3.230368957887952419e+00
1.528264564564564554e-01	2.393637097170187467e+00	3.239559084804682243e+00
1.530627027027027243e-01	2.401628507092539166e+00	3.248749211721412955e+00
1.532989489489489654e-01	2.409619917014889978e+00	3.257939338638142779e+00
1.535351951951952065e-01	2.417611326937240790e+00	3.267129465554872603e+00
1.537714414414414477e-01	2.425602736859591602e+00	3.276319592471602427e+00
1.540076876876876888e-01	2.433594146781942413e+00	3.285509719388332250e+00
1.542439339339339299e-01	2.441674779239120241e+00	3.294910387730844104e+00
1.544801801801801988e-01	2.452837890716775160e+00	3.311584885820299196e+00
1.547164264264264399e-01	2.464001002194428303e+00	3.328259383909752067e+00
1.549526726726726811e-01	2.475164113672081889e+00	3.344933881999205383e+00
1.551889189189189222e-01	2.486327225149735476e+00	3.361608380088658254e+00
1.554251651651651633e-01	2.497490336627389063e+00	3.378282878178111126e+00
1.556614114114114322e-01	2.508653448105043982e+00	3.394957376267566218e+00
1.558976576576576734e-01	2.519816559582697568e+00	3.411631874357019090e+00
1.561339039039039145e-01	2.530979671060351155e+00	3.428306372446472405e+00
1.563701501501501556e-01	2.542142782538004742e+00	3.444980870535925277e+00
1.566063963963963968e-01	2.553305894015657884e+00	3.461655368625378149e+00
1.568426426426426656e-01	2.564469005493312803e+00	3.478329866714833241e+00
1.570788888888889068e-01	2.575632116970966390e+00	3.495004364804286112e+00
1.573151351351351479e-01	2.586795228448619977e+00	3.511678862893739428e+00
1.575513813813813890e-01	2.597958339926273563e+00	3.528353360983192299e+00
1.577876276276276302e-01	2.609121451403927150e+00	3.545027859072645171e+00
1.580238738738738713e-01	2.620284562881580737e+00	3.561702357162098487e+00
1.582601201201201402e-01	2.631447674359235656e+00	3.578376855251553579e+00
1.584963663663663813e-01	2.642610785836889242e+00	3.595051353341006450e+00
1.587326126126126224e-01	2.653773897314542385e+00	3.611725851430459322e+00
1.589688588588588636e-01	2.664937008792195972e+00	3.628400349519912638e+00
1.592051051051051047e-01	2.676100120269849558e+00	3.645074847609365509e+00
1.594413513513513736e-01	2.687263231747504477e+00	3.661749345698820601e+00
1.596775975975976147e-01	2.698426343225158064e+00	3.678423843788273473e+00
1.599138438438438559e-01	2.709589454702811651e+00	3.695098341877726345e+00
1.601500900900900970e-01	2.720752566180465237e+00	3.711772839967179660e+00
1.603863363363363381e-01	2.731915677658118824e+00	3.728447338056632532e+00
1.606225825825825793e-01	2.743078789135772411e+00	3.745121836146085403e+00
1.608588288288288481e-01	2.754241900613426886e+00	3.761796334235540495e+00
1.610950750750750893e-01	2.765405012091080472e+00	3.778470832324993367e+00
1.613313213213213304e-01	2.776568123568734059e+00	3.795145330414446683e+00
1.615675675675675715e-01	2.787731235046387646e+00	3.811819828503899554e+00
1.618038138138138127e-01	2.798894346524041232e+00	3.828494326593352426e+00
1.620400600600600816e-01	2.810057458001696151e+00	3.845168824682807518e+00
1.622763063063063227e-01	2.821220569479349738e+00	3.861843322772260834e+00
1.625125525525525638e-01	2.832383680957002881e+00	3.878517820861713705e+00
1.627487987987988050e-01	2.843546792434656467e+00	3.895192318951166577e+00
1.629850450450450461e-01	2.854709903912310054e+00	3.911866817040619893e+00
1.632212912912913150e-01	2.865873015389964973e+00	3.928541315130074540e+00
1.634575375375375561e-01	2.877036126867618560e+00	3.945215813219527412e+00
1.636937837837837972e-01	2.888199238345272146e+00	3.961890311308980728e+00
1.639300300300300384e-01	2.899362349822925733e+00	3.978564809398433599e+00
1.641662762762762795e-01	2.910525461300579320e+00	3.995239307487886471e+00
1.644025225225225206e-01	2.921688572778232906e+00	4.011913805577339787e+00
1.646387687687687895e-01	2.932851684255887381e+00	4.028588303666794879e+00
1.648750150150150307e-01	2.944014795733540968e+00	4.045262801756248194e+00
1.651112612612612718e-01	2.955177907211194555e+00	4.061937299845700622e+00
1.653475075075075129e-01	2.966341018688848141e+00	4.078611797935153938e+00
1.655837537537537540e-01	2.977504130166501728e+00	4.095286296024607253e+00
1.658200000000000229e-01	2.988667241644156647e+00	4.111960794114061457e+00
1.660562462462462641e-01	2.999830353121810234e+00	4.128635292203514773e+00
1.662924924924925052e-01	3.010993464599463820e+00	4.145309790292968088e+00
1.665287387387387463e-01	3.022156576077117407e+00	4.161984288382420516e+00
1.667649849849849875e-01	3.033319687554770994e+00	4.178658786471873832e+00
1.670012312312312563e-01	3.044482799032425469e+00	4.195333284561328924e+00
1.672374774774774975e-01	3.055645910510079055e+00	4.212007782650782239e+00
1.674737237237237386e-01	3.066809021987732642e+00	4.228682280740234667e+00
1.677099699699699797e-01	3.077972133465386229e+00	4.245356778829687983e+00
1.679462162162162209e-01	3.089135244943039815e+00	4.262031276919141298e+00
1.681824624624624620e-01	3.100298356420693402e+00	4.278705775008593726e+00
1.684187087087087309e-01	3.111461467898347877e+00	4.295380273098048818e+00
1.686549549549549720e-01	3.122624579376001464e+00	4.312054771187502134e+00
1.688912012012012132e-01	3.133787690853655050e+00	4.328729269276955449e+00
1.691274474474474543e-01	3.144950802331308637e+00	4.345403767366407877e+00
1.693636936936936954e-01	3.156113913808962224e+00	4.362078265455861192e+00
1.695999399399399643e-01	3.167277025286617143e+00	4.378752763545316284e+00
1.698361861861862054e-01	3.178440136764270729e+00	4.395427261634768712e+00
1.700724324324324466e-01	3.189603248241924316e+00	4.412101759724222028e+00
1.703086786786786877e-01	3.200766359719577459e+00	4.428776257813675343e+00
1.705449249249249288e-01	3.211929471197231045e+00	4.445450755903127771e+00
1.707811711711711700e-01	3.223092582674884632e+00	4.462125253992581086e+00
1.710174174174174389e-01	3.234255694152539551e+00	4.478799752082036179e+00
1.712536636636636800e-01	3.245418805630193138e+00	4.495474250171488606e+00
1.714899099099099211e-01	3.256581917107846724e+00	4.512148748260941922e+00
1.717261561561561622e-01	3.267745028585500311e+00	4.528823246350395237e+00
1.719624024024024034e-01	3.278908140063153898e+00	4.545497744439847665e+00
1.721986486486486723e-01	3.290071251540808817e+00	4.562172242529303645e+00
1.724348948948949134e-01	3.301234363018462403e+00	4.578846740618756073e+00
1.726711411411411545e-01	3.312397474496115990e+00	4.595521238708209388e+00
1.729073873873873957e-01	3.323560585973769133e+00	4.612195736797662704e+00
1.731436336336336368e-01	3.334723697451422719e+00	4.628870234887115132e+00
1.733798798798799057e-01	3.345886808929077638e+00	4.645544732976570224e+00
1.736161261261261468e-01	3.357049920406731225e+00	4.662219231066023539e+00
1.738523723723723879e-01	3.368213031884384812e+00	4.678893729155475967e+00
1.740886186186186291e-01	3.379376143362038398e+00	4.695568227244929282e+00
1.743248648648648702e-01	3.390539254839691985e+00	4.712242725334382598e+00
1.745611111111111113e-01	3.401702366317345572e+00	4.728917223423835026e+00
1.747973573573573802e-01	3.412865477795000047e+00	4.745591721513290118e+00
1.750336036036036214e-01	3.424028589272653633e+00	4.762266219602743433e+00
1.752698498498498625e-01	3.435191700750307220e+00	4.778940717692195861e+00
1.755060960960961036e-01	3.446354812227960807e+00	4.795615215781649177e+00
1.757423423423423448e-01	3.457517923705614393e+00	4.812289713871102492e+00
1.759785885885886136e-01	3.468681035183268868e+00	4.828964211960557584e+00
1.762148348348348548e-01	3.479844146660922455e+00	4.845638710050010012e+00
1.764510810810810959e-01	3.491007258138576042e+00	4.862313208139463327e+00
1.766873273273273370e-01	3.502170369616229628e+00	4.878987706228916643e+00
1.769235735735735782e-01	3.513333481093883215e+00	4.895662204318369071e+00
1.771598198198198193e-01	3.524496592571536802e+00	4.913089571199695804e+00
1.773960660660660882e-01	3.535659704049191721e+00	4.934083660729658760e+00
1.776323123123123293e-01	3.546822815526845307e+00	4.955077750259619940e+00
1.778685585585585704e-01	3.557985927004498894e+00	4.976071839789580231e+00
1.781048048048048116e-01	3.569149038482152037e+00	4.997065929319541411e+00
1.783410510510510527e-01	3.580312149959805623e+00	5.018060018849502590e+00
1.785772972972973216e-01	3.592946689463142107e+00	5.039054108379465546e+00
1.788135435435435627e-01	3.605964099240092313e+00	5.060048197909426726e+00
1.790497897897898039e-01	3.618981509017042963e+00	5.081042287439387017e+00
1.792860360360360450e-01	3.631998918793993614e+00	5.102036376969348197e+00
1.795222822822822861e-01	3.645016328570943820e+00	5.123030466499309377e+00
1.797585285285285550e-01	3.658033738347895802e+00	5.144024556029272333e+00
1.799947747747747961e-01	3.671051148124846453e+00	5.165018645559233512e+00
1.802310210210210373e-01	3.684068557901796659e+00	5.186012735089193804e+00
1.804672672672672784e-01	3.697085967678747309e+00	5.207006824619154983e+00
1.807035135135135195e-01	3.710103377455697959e+00	5.228000914149116163e+00
1.809397597597597607e-01	3.723120787232648166e+00	5.248995003679076454e+00
1.811760060060060296e-01	3.736138197009600148e+00	5.269989093209040298e+00
1.814122522522522707e-01	3.749155606786550798e+00	5.290983182739000590e+00
1.816484984984985118e-01	3.762173016563501449e+00	5.311977272268961769e+00
1.818847447447447530e-01	3.775190426340451655e+00	5.332971361798922949e+00
1.821209909909909941e-01	3.788207836117402305e+00	5.353965451328883240e+00
1.823572372372372630e-01	3.801225245894354288e+00	5.374959540858847085e+00
1.825934834834835041e-01	3.814242655671304494e+00	5.395953630388807376e+00
1.828297297297297452e-01	3.827260065448255144e+00	5.416947719918768556e+00
1.830659759759759864e-01	3.840277475225205794e+00	5.437941809448729735e+00
1.833022222222222275e-01	3.853294885002156001e+00	5.458935898978690027e+00
1.835384684684684686e-01	3.866312294779106651e+00	5.479929988508651206e+00
1.837747147147147375e-01	3.879329704556058633e+00	5.500924078038615050e+00
1.840109609609609786e-01	3.892347114333008840e+00	5.521918167568575342e+00
1.842472072072072198e-01	3.905364524109959490e+00	5.542912257098536521e+00
1.844834534534534609e-01	3.918381933886910140e+00	5.563906346628496813e+00
1.847196996996997020e-01	3.931399343663860346e+00	5.584900436158457993e+00
1.849559459459459709e-01	3.944416753440812329e+00	5.605894525688421837e+00
1.851921921921922121e-01	3.957434163217762979e+00	5.626888615218382128e+00
1.854284384384384532e-01	3.970451572994713629e+00	5.647882704748343308e+00
1.856646846846846943e-01	3.983468982771663836e+00	5.668876794278303599e+00
1.859009309309309355e-01	3.996486392548614486e+00	5.689870883808264779e+00
1.861371771771772043e-01	4.009503802325566468e+00	5.710864973338228623e+00
1.863734234234234455e-01	4.022521212102517119e+00	5.731859062868188914e+00
1.866096696696696866e-01	4.035538621879467769e+00	5.752853152398150094e+00
1.868459159159159277e-01	4.048556031656417531e+00	5.773847241928111274e+00
1.870821621621621689e-01	4.061573441433368181e+00	5.794841331458071565e+00
1.873184084084084100e-01	4.074590851210318831e+00	5.815835420988032745e+00
1.875546546546546789e-01	4.087608260987270370e+00	5.836829510517995701e+00
1.877909009009009200e-01	4.100625670764221020e+00	5.857823600047956880e+00
1.880271471471471612e-01	4.113643080541171670e+00	5.878817689577918060e+00
1.882633933933934023e-01	4.126660490318122321e+00	5.899811779107878351e+00
1.884996396396396434e-01	4.139677900095072971e+00	5.920805868637839531e+00
1.887358858858859123e-01	4.152695309872024509e+00	5.941799958167802487e+00
1.889721321321321534e-01	4.165712719648975160e+00	5.962794047697763666e+00
1.892083783783783946e-01	4.178730129425925810e+00	5.983788137227724846e+00
1.894446246246246357e-01	4.191747539202876460e+00	6.004782226757685137e+00
1.896808708708708768e-01	4.204764948979826222e+00	6.025776316287646317e+00
1.899171171171171180e-01	4.217782358756776873e+00	6.046770405817607497e+00
1.901533633633633869e-01	4.230799768533729299e+00	6.067764495347570453e+00
1.903896096096096280e-01	4.243817178310679950e+00	6.088758584877531632e+00
1.906258558558558691e-01	4.256834588087629712e+00	6.109752674407491924e+00
1.908621021021021102e-01	4.269851997864580362e+00	6.130746763937453103e+00
1.910983483483483514e-01	4.282869407641531012e+00	6.151740853467414283e+00
1.913345945945946203e-01	4.295886817418482551e+00	6.172734942997377239e+00
1.915708408408408614e-01	4.308904227195433201e+00	6.193729032527338418e+00
1.918070870870871025e-01	4.321921636972383851e+00	6.214723122057298710e+00
1.920433333333333437e-01	4.334939046749334501e+00	6.235717211587259889e+00
1.922795795795795848e-01	4.347956456526285152e+00	6.256711301117221069e+00
1.925158258258258537e-01	4.360973866303236690e+00	6.277705390647184025e+00
1.927520720720720948e-01	4.373991276080187340e+00	6.298699480177145205e+00
1.929883183183183359e-01	4.387008685857137991e+00	6.319693569707105496e+00
1.932245645645645771e-01	4.400026095634088641e+00	6.340687659237066676e+00
1.934608108108108182e-01	4.413043505411039291e+00	6.361681748767027855e+00
1.936970570570570593e-01	4.426060915187989053e+00	6.382675838296988147e+00
1.939333033033033282e-01	4.439078324964941480e+00	6.403669927826951991e+00
1.941695495495495694e-01	4.452095734741892130e+00	6.424664017356912282e+00
1.944057957957958105e-01	4.465113144518841892e+00	6.445658106886873462e+00
1.946420420420420516e-01	4.478130554295792543e+00	6.466652196416834641e+00
1.948782882882882928e-01	4.491147964072743193e+00	6.487646285946794933e+00
1.951145345345345616e-01	4.504165373849694731e+00	6.508640375476758777e+00
1.953507807807808028e-01	4.517182783626645382e+00	6.529634465006719068e+00
1.955870270270270439e-01	4.530200193403596032e+00	6.550628554536680248e+00
1.958232732732732850e-01	4.543217603180546682e+00	6.571622644066641428e+00
1.960595195195195262e-01	4.556235012957497332e+00	6.592616733596601719e+00
1.962957657657657951e-01	4.569252422734448871e+00	6.613610823126565563e+00
1.965320120120120362e-01	4.582269832511399521e+00	6.634604912656525855e+00
1.967682582582582773e-01	4.595287242288350171e+00	6.655599002186487034e+00
1.970045045045045184e-01	4.608304652065300822e+00	6.676593091716448214e+00
1.972407507507507596e-01	4.621322061842251472e+00	6.697587181246408505e+00
1.974769969969970007e-01	4.634339471619201234e+00	6.718581270776369685e+00
1.977132432432432696e-01	4.647356881396153661e+00	6.739575360306332641e+00
1.979494894894895107e-01	4.660374291173104311e+00	6.760569449836293821e+00
1.981857357357357519e-01	4.673391700950054073e+00	6.781563539366255000e+00
1.984219819819819930e-01	4.686409110727004723e+00	6.802557628896215292e+00
1.986582282282282341e-01	4.699426520503955373e+00	6.823551718426176471e+00
1.988944744744745030e-01	4.712443930280906912e+00	6.844545807956139427e+00
1.991307207207207441e-01	4.725461340057857562e+00	6.865539897486100607e+00
1.993669669669669853e-01	4.738478749834808212e+00	6.886533987016061786e+00
1.996032132132132264e-01	4.751496159611758863e+00	6.907528076546022078e+00
1.998394594594594675e-01	4.764513569388709513e+00	6.928522166075983257e+00
2.000757057057057087e-01	4.777530979165659275e+00	6.949516255605944437e+00
2.003119519519519776e-01	4.790548388942611702e+00	6.970510345135907393e+00
2.005481981981982187e-01	4.803565798719562352e+00	6.991504434665868573e+00
2.007844444444444598e-01	4.816583208496513002e+00	7.012498524195828864e+00
2.010206906906907010e-01	4.829600618273463652e+00	7.033492613725790044e+00
2.012569369369369421e-01	4.842618028050413415e+00	7.054486703255751223e+00
2.014931831831832110e-01	4.855635437827365841e+00	7.075480792785714179e+00
2.017294294294294521e-01	4.868652847604316491e+00	7.096844647952095464e+00
2.019656756756756932e-01	4.881670257381266254e+00	7.120369748091729178e+00
2.022019219219219344e-01	4.894687667158216904e+00	7.143894848231362893e+00
2.024381681681681755e-01	4.907705076935167554e+00	7.167419948370996607e+00
2.026744144144144444e-01	4.921738153653692827e+00	7.190945048510632986e+00
2.029106606606606855e-01	4.936572775763954368e+00	7.214470148650266701e+00
2.031469069069069266e-01	4.951407397874215910e+00	7.237995248789900415e+00
2.033831531531531678e-01	4.966242019984477452e+00	7.261520348929533242e+00
2.036193993993994089e-01	4.981076642094739881e+00	7.285045449069166956e+00
2.038556456456456500e-01	4.995911264205001423e+00	7.308570549208800671e+00
2.040918918918919189e-01	5.010745886315264741e+00	7.332095649348437050e+00
2.043281381381381601e-01	5.025580508425526283e+00	7.355620749488070764e+00
2.045643843843844012e-01	5.040415130535787824e+00	7.379145849627704479e+00
2.048006306306306423e-01	5.055249752646049366e+00	7.402670949767337305e+00
2.050368768768768835e-01	5.070084374756310908e+00	7.426196049906971020e+00
2.052731231231231523e-01	5.084918996866574226e+00	7.449721150046607399e+00
2.055093693693693935e-01	5.099753618976835767e+00	7.473246250186241113e+00
2.057456156156156346e-01	5.114588241087098197e+00	7.496771350325874828e+00
2.059818618618618757e-01	5.129422863197359739e+00	7.520296450465508542e+00
2.062181081081081169e-01	5.144257485307621280e+00	7.543821550605142257e+00
2.064543543543543580e-01	5.159092107417882822e+00	7.567346650744775971e+00
2.066906006006006269e-01	5.173926729528146140e+00	7.590871750884412350e+00
2.069268468468468680e-01	5.188761351638407682e+00	7.614396851024045176e+00
2.071630930930931092e-01	5.203595973748669223e+00	7.637921951163678891e+00
2.073993393393393503e-01	5.218430595858930765e+00	7.661447051303312605e+00
2.076355855855855914e-01	5.233265217969192307e+00	7.684972151442946320e+00
2.078718318318318603e-01	5.248099840079455625e+00	7.708497251582582699e+00
2.081080780780781014e-01	5.262934462189718055e+00	7.732022351722216413e+00
2.083443243243243426e-01	5.277769084299979596e+00	7.755547451861849240e+00
2.085805705705705837e-01	5.292603706410241138e+00	7.779072552001482954e+00
2.088168168168168248e-01	5.307438328520502679e+00	7.802597652141116669e+00
2.090530630630630937e-01	5.322272950630765997e+00	7.826122752280753048e+00
2.092893093093093349e-01	5.337107572741027539e+00	7.849647852420386762e+00
2.095255555555555760e-01	5.351942194851289081e+00	7.873172952560020477e+00
2.097618018018018171e-01	5.366776816961550622e+00	7.896698052699654191e+00
2.099980480480480582e-01	5.381611439071812164e+00	7.920223152839287906e+00
2.102342942942942994e-01	5.396446061182073706e+00	7.943748252978920732e+00
2.104705405405405683e-01	5.411280683292337912e+00	7.967273353118557111e+00
2.107067867867868094e-01	5.426115305402599454e+00	7.990798453258190825e+00
2.109430330330330505e-01	5.440949927512860995e+00	8.014323553397824540e+00
2.111792792792792917e-01	5.455784549623122537e+00	8.037848653537457366e+00
2.114155255255255328e-01	5.470619171733384078e+00	8.061373753677091969e+00
2.116517717717718017e-01	5.485453793843647396e+00	8.084898853816728348e+00
2.118880180180180428e-01	5.500288415953908938e+00	8.108423953956361174e+00
2.121242642642642839e-01	5.515123038064170480e+00	8.131949054095995777e+00
2.123605105105105251e-01	5.529957660174432021e+00	8.155474154235628603e+00
2.125967567567567662e-01	5.544792282284694451e+00	8.178999254375263206e+00
2.128330030030030073e-01	5.559626904394955993e+00	8.202524354514896032e+00
2.130692492492492762e-01	5.574461526505219311e+00	8.226049454654532411e+00
2.133054954954955174e-01	5.589296148615480853e+00	8.249574554794165238e+00
2.135417417417417585e-01	5.604130770725742394e+00	8.273099654933799840e+00
2.137779879879879996e-01	5.618965392836003936e+00	8.296624755073432667e+00
2.140142342342342408e-01	5.633800014946265478e+00	8.320149855213067269e+00
2.142504804804805096e-01	5.648634637056528796e+00	8.343674955352703648e+00
2.144867267267267508e-01	5.663469259166790337e+00	8.367200055492336475e+00
2.147229729729729919e-01	5.678303881277052767e+00	8.390725155631969301e+00
2.149592192192192330e-01	5.693138503387314309e+00	8.414250255771603904e+00
2.151954654654654742e-01	5.707973125497575850e+00	8.437775355911236730e+00
2.154317117117117431e-01	5.722807747607839168e+00	8.461300456050873109e+00
2.156679579579579842e-01	5.737642369718100710e+00	8.484825556190507712e+00
2.159042042042042253e-01	5.752476991828362252e+00	8.508350656330140538e+00
2.161404504504504664e-01	5.767311613938623793e+00	8.531875756469773364e+00
2.163766966966967076e-01	5.782146236048885335e+00	8.555400856609407967e+00
2.166129429429429487e-01	5.796980858159146877e+00	8.578925956749040793e+00
2.168491891891892176e-01	5.811815480269410195e+00	8.602451056888677172e+00
2.170854354354354587e-01	5.826650102379671736e+00	8.625976157028311775e+00
2.173216816816816999e-01	5.841484724489934166e+00	8.649501257167944601e+00
2.175579279279279410e-01	5.856319346600195708e+00	8.673026357307579204e+00
2.177941741741741821e-01	5.871153968710457249e+00	8.696551457447212030e+00
2.180304204204204510e-01	5.885988590820720567e+00	8.720076557586848409e+00
2.182666666666666921e-01	5.900823212930982109e+00	8.743601657726483012e+00
2.185029129129129333e-01	5.915657835041243651e+00	8.767126757866115838e+00
2.187391591591591744e-01	5.930492457151505192e+00	8.790651858005748664e+00
2.189754054054054155e-01	5.945327079261766734e+00	8.814176958145383267e+00
2.192116516516516844e-01	5.960161701372030052e+00	8.837702058285019646e+00
2.194478978978979256e-01	5.974996323482292482e+00	8.861227158424652472e+00
2.196841441441441667e-01	5.989830945592554023e+00	8.884752258564287075e+00
2.199203903903904078e-01	6.004665567702815565e+00	8.908277358703919901e+00
2.201566366366366490e-01	6.019500189813077107e+00	8.931802458843552728e+00
2.203928828828828901e-01	6.034334811923338648e+00	8.955327558983187330e+00
2.206291291291291590e-01	6.049169434033601966e+00	8.978852659122823709e+00
2.208653753753754001e-01	6.064004056143863508e+00	9.004268766609229147e+00
2.211016216216216412e-01	6.078838678254125050e+00	9.032145397132778086e+00
2.213378678678678824e-01	6.093673300364386591e+00	9.060022027656327026e+00
2.215741141141141235e-01	6.108507922474649021e+00	9.087898658179877742e+00
2.218103603603603924e-01	6.123342544584911451e+00	9.115775288703430235e+00
2.220466066066066335e-01	6.138177166695173881e+00	9.143651919226979174e+00
2.222828528528528746e-01	6.153011788805435422e+00	9.171528549750528114e+00
2.225190990990991158e-01	6.167846410915696964e+00	9.199405180274078830e+00
2.227553453453453569e-01	6.182681033025958506e+00	9.227281810797627770e+00
2.229915915915915980e-01	6.197515655136220047e+00	9.255158441321176710e+00
2.232278378378378669e-01	6.212350277246483365e+00	9.283035071844729202e+00
2.234640840840841081e-01	6.227184899356744907e+00	9.310911702368278142e+00
2.237003303303303492e-01	6.242019521467007337e+00	9.338788332891828858e+00
2.239365765765765903e-01	6.257593963989614316e+00	9.366664963415377798e+00
2.241728228228228315e-01	6.273269832042597471e+00	9.394541593938926738e+00
2.244090690690691003e-01	6.288945700095583291e+00	9.422418224462479230e+00
2.246453153153153415e-01	6.304621568148566446e+00	9.450294854986029947e+00
2.248815615615615826e-01	6.320297436201549601e+00	9.478171485509578886e+00
2.251178078078078237e-01	6.335973304254533645e+00	9.506048116033127826e+00
2.253540540540540649e-01	6.351649172307516800e+00	9.533924746556676766e+00
2.255903003003003338e-01	6.367325040360502619e+00	9.561801377080229258e+00
2.258265465465465749e-01	6.383000908413485774e+00	9.589678007603779974e+00
2.260627927927928160e-01	6.398676776466469818e+00	9.617554638127328914e+00
2.262990390390390572e-01	6.414352644519452973e+00	9.645431268650877854e+00
2.265352852852852983e-01	6.430028512572436128e+00	9.673307899174428570e+00
2.267715315315315394e-01	6.445704380625420171e+00	9.701184529697977510e+00
2.270077777777778083e-01	6.461380248678405103e+00	9.729061160221530002e+00
2.272440240240240494e-01	6.477056116731389146e+00	9.756937790745078942e+00
2.274802702702702906e-01	6.492731984784372301e+00	9.784814421268627882e+00
2.277165165165165317e-01	6.508407852837355456e+00	9.812691051792178598e+00
2.279527627627627728e-01	6.524083720890339499e+00	9.840567682315727538e+00
2.281890090090090417e-01	6.539759588943324431e+00	9.868444312839280030e+00
2.284252552552552828e-01	6.555435456996308474e+00	9.896320943362828970e+00
2.286615015015015240e-01	6.571111325049291629e+00	9.924197573886379686e+00
2.288977477477477651e-01	6.586787193102274784e+00	9.952074204409928626e+00
2.291339939939940062e-01	6.602463061155258828e+00	9.979950834933477566e+00
2.293702402402402474e-01	6.618138929208241983e+00	1.000782746545702651e+01
2.296064864864865163e-01	6.633814797261227802e+00	1.003570409598058077e+01
2.298427327327327574e-01	6.649490665314210958e+00	1.006358072650412971e+01
2.300789789789789985e-01	6.665166533367195001e+00	1.009145735702767865e+01
2.303152252252252397e-01	6.680842401420178156e+00	1.011933398755122759e+01
2.305514714714714808e-01	6.696518269473161311e+00	1.014721061807477653e+01
2.307877177177177497e-01	6.712194137526147131e+00	1.017508724859833080e+01
2.310239639639639908e-01	6.727870005579130286e+00	1.020296387912187974e+01
2.312602102102102319e-01	6.743545873632114329e+00	1.023084050964542868e+01
2.314964564564564731e-01	6.759221741685097484e+00	1.025871714016897762e+01
2.317327027027027142e-01	6.774897609738080639e+00	1.028659377069252834e+01
2.319689489489489831e-01	6.790573477791066459e+00	1.031447040121608083e+01
2.322051951951952242e-01	6.806249345844049614e+00	1.034234703173962977e+01
2.324414414414414654e-01	6.821925213897033657e+00	1.037022366226317871e+01
2.326776876876877065e-01	6.837601081950016813e+00	1.039810029278672943e+01
2.329139339339339476e-01	6.853276950002999968e+00	1.042597692331027837e+01
2.331501801801801887e-01	6.868952818055984011e+00	1.045385355383382731e+01
2.333864264264264576e-01	6.884628686108968942e+00	1.048173018435737980e+01
2.336226726726726988e-01	6.900304554161952986e+00	1.050960681488092874e+01
2.338589189189189399e-01	6.915980422214936141e+00	1.053748344540447945e+01
2.340951651651651810e-01	6.931656290267920184e+00	1.056536007592802839e+01
2.343314114114114222e-01	6.947332158320903339e+00	1.059323670645157733e+01
2.345676576576576911e-01	6.963008026373888271e+00	1.062111333697512983e+01
2.348039039039039322e-01	6.978683894426872314e+00	1.064898996749867877e+01
2.350401501501501733e-01	6.994359762479855469e+00	1.067686659802222948e+01
2.352763963963964144e-01	7.010035630532839512e+00	1.070474322854577842e+01
2.355126426426426556e-01	7.025711498585822667e+00	1.073261985906932736e+01
2.357488888888888967e-01	7.041387366638805823e+00	1.076049648959287808e+01
2.359851351351351656e-01	7.057063234691791642e+00	1.078837312011643057e+01
2.362213813813814067e-01	7.072739102744774797e+00	1.081624975063997951e+01
2.364576276276276479e-01	7.088414970797758841e+00	1.084412638116352845e+01
2.366938738738738890e-01	7.104090838850741996e+00	1.087200301168707739e+01
2.369301201201201301e-01	7.119766706903725151e+00	1.089987964221062811e+01
2.371663663663663990e-01	7.135442574956710970e+00	1.092775627273418060e+01
2.374026126126126401e-01	7.151118443009694126e+00	1.095563290325772954e+01
2.376388588588588813e-01	7.166794311062678169e+00	1.098350953378127848e+01
2.378751051051051224e-01	7.182470179115661324e+00	1.101138616430482742e+01
2.381113513513513635e-01	7.198146047168645367e+00	1.103926279482837813e+01
2.383475975975976324e-01	7.213821915221630299e+00	1.106713942535193063e+01
2.385838438438438736e-01	7.229497783274613454e+00	1.109501605587547957e+01
2.388200900900901147e-01	7.245173651327597497e+00	1.112289268639903028e+01
2.390563363363363558e-01	7.260849519380580652e+00	1.115076931692257922e+01
2.392925825825825970e-01	7.276525387433563807e+00	1.117864594744612816e+01
2.395288288288288381e-01	7.292201255486547851e+00	1.120652257796967710e+01
2.397650750750751070e-01	7.307877123539533670e+00	1.123439920849322959e+01
2.400013213213213481e-01	7.323552991592516825e+00	1.126227583901678031e+01
2.402375675675675892e-01	7.339228859645499981e+00	1.129015246954032925e+01
2.404738138138138304e-01	7.354904727698484024e+00	1.131802910006387819e+01
2.407100600600600715e-01	7.370580595751467179e+00	1.134590573058742891e+01
2.409463063063063404e-01	7.386256463804452110e+00	1.137378236111097962e+01
2.411825525525525815e-01	7.401932331857436154e+00	1.140165899163453034e+01
2.414187987987988226e-01	7.417608199910419309e+00	1.142953562215807928e+01
2.416550450450450638e-01	7.433284067963403352e+00	1.145741225268162822e+01
2.418912912912913049e-01	7.448959936016386507e+00	1.148528888320517893e+01
2.421275375375375738e-01	7.464635804069372327e+00	1.151316551372873143e+01
2.423637837837838149e-01	7.480311672122355482e+00	1.154104214425228037e+01
2.426000300300300561e-01	7.495987540175338637e+00	1.156891877477582931e+01
2.428362762762762972e-01	7.511663408228322680e+00	1.159679540529937825e+01
2.430725225225225383e-01	7.527339276281305835e+00	1.162467203582292896e+01
2.433087687687687795e-01	7.543015144334288991e+00	1.165254866634647790e+01
2.435450150150150483e-01	7.558691012387274810e+00	1.168042529687003039e+01
2.437812612612612895e-01	7.574366880440258853e+00	1.170830192739357933e+01
2.440175075075075306e-01	7.590042748493242009e+00	1.173617855791712827e+01
2.442537537537537717e-01	7.605718616546225164e+00	1.176405518844067899e+01
2.444900000000000129e-01	7.621394484599209207e+00	1.179193181896422793e+01


==> anc/chiral_pressure_nm_T20.txt <==
#n_B[fm^-3]	p_low[MeV/fm^-3]	p_top[MeV/fm^-3]
8.059999999999999457e-03	1.198387934163798740e-01	1.508582255107002446e-01
8.292772772772771459e-03	1.236655076063232078e-01	1.549127837258107987e-01
8.525545545545545195e-03	1.274922217962665694e-01	1.589673419409213806e-01
8.758318318318317197e-03	1.313189359862098893e-01	1.630219001560319347e-01
8.991091091091090934e-03	1.351456501761532369e-01	1.670764583711425166e-01
9.223863863863862936e-03	1.389723643660965569e-01	1.711310165862530708e-01
9.456636636636636672e-03	1.427990785560399323e-01	1.751855748013636527e-01
9.689409409409408674e-03	1.466257927459832522e-01	1.792401330164742068e-01
9.922182182182180676e-03	1.504525069359265721e-01	1.832946912315847610e-01
1.015495495495495441e-02	1.542792211258699198e-01	1.873492494466953429e-01
1.038772772772772815e-02	1.581059353158132952e-01	1.914038076618059248e-01
1.062050050050050015e-02	1.619326495057566151e-01	1.954583658769164789e-01
1.085327327327327215e-02	1.657593636956999350e-01	1.995129240920270330e-01
1.108604604604604589e-02	1.695860778856432827e-01	2.035674823071376149e-01
1.131881881881881789e-02	1.734127920755866303e-01	2.076220405222481691e-01
1.155159159159159163e-02	1.772395062655299780e-01	2.116765987373587510e-01
1.178436436436436363e-02	1.810662204554732979e-01	2.157311569524693051e-01
1.201713713713713563e-02	1.848929346454166178e-01	2.197857151675798593e-01
1.224990990990990937e-02	1.887196488353599655e-01	2.238402733826904412e-01
1.248268268268268311e-02	1.925463630253033409e-01	2.278948315978010231e-01
1.271545545545545511e-02	1.963730772152466608e-01	2.319493898129115772e-01
1.294822822822822711e-02	2.001997914051900085e-01	2.360039480280221313e-01
1.318100100100099911e-02	2.040265055951333006e-01	2.400585062431326855e-01
1.341377377377377285e-02	2.078532197850766761e-01	2.441130644582432674e-01
1.364654654654654659e-02	2.116799339750200237e-01	2.481676226733538493e-01
1.387931931931931859e-02	2.155066481649633436e-01	2.522221808884644312e-01
1.411209209209209059e-02	2.193333623549066913e-01	2.562767391035749576e-01
1.434486486486486433e-02	2.231600765448500390e-01	2.603312973186855395e-01
1.457763763763763633e-02	2.269867907347933589e-01	2.643858555337961214e-01
1.481041041041041006e-02	2.308135049247367343e-01	2.684404137489067033e-01
1.504318318318318207e-02	2.346402191146800265e-01	2.724949719640172296e-01
1.527595595595595407e-02	2.384669333046233741e-01	2.765495301791277560e-01
1.550872872872872781e-02	2.422936474945667218e-01	2.806040883942383379e-01
1.574150150150150154e-02	2.461203616845100695e-01	2.846586466093489753e-01
1.597427427427427354e-02	2.499470758744534171e-01	2.887132048244595017e-01
1.620704704704704555e-02	2.537737900643967093e-01	2.927677630395700836e-01
1.643981981981981755e-02	2.576005042543400569e-01	2.968223212546806655e-01
1.667259259259259302e-02	2.614272184442834601e-01	3.008768794697912474e-01
1.690536536536536502e-02	2.652539326342267523e-01	3.049314376849018293e-01
1.713813813813813702e-02	2.690806468241700999e-01	3.089859959000123557e-01
1.737091091091091249e-02	2.729073610141135031e-01	3.130405541151229931e-01
1.760368368368368103e-02	2.767340752040567398e-01	3.170951123302334640e-01
1.783645645645645650e-02	2.805607893940001429e-01	3.211496705453440459e-01
1.806922922922922850e-02	2.843875035839434351e-01	3.252042287604546278e-01
1.830200200200200050e-02	2.882142177738867828e-01	3.292587869755652097e-01
1.853477477477477597e-02	2.920409319638301859e-01	3.333133451906757916e-01
1.876754754754754451e-02	2.958676461537734226e-01	3.373679034057862625e-01
1.900032032032031998e-02	2.996943603437168258e-01	3.414224616208968999e-01
1.923309309309309198e-02	3.035210745336601734e-01	3.454770198360074263e-01
1.946586586586586398e-02	3.073477887236034656e-01	3.495315780511180082e-01
1.969863863863863945e-02	3.111745029135468688e-01	3.535861362662285901e-01
1.993141141141140799e-02	3.150012171034901054e-01	3.576406944813391164e-01
2.016418418418418346e-02	3.188279312934335086e-01	3.616952526964497538e-01
2.039695695695695546e-02	3.226546454833768562e-01	3.657498109115602802e-01
2.062972972972972746e-02	3.264813596733201484e-01	3.698043691266708066e-01
2.086250250250250293e-02	3.303080738632635516e-01	3.738589273417814440e-01
2.109527527527527146e-02	3.341347880532067882e-01	3.779134855568919704e-01
2.132804804804804694e-02	3.379615022431501914e-01	3.819680437720025523e-01
2.156082082082081894e-02	3.417882164330935391e-01	3.860226019871131342e-01
2.179359359359359094e-02	3.456149306230368312e-01	3.900771602022236606e-01
2.202636636636636641e-02	3.494416448129802344e-01	3.941317184173342980e-01
2.225913913913913841e-02	3.532683590029235821e-01	3.981862766324448244e-01
2.249191191191191042e-02	3.570950731928668742e-01	4.022408348475554063e-01
2.272468468468468589e-02	3.609217873828102774e-01	4.062953930626659882e-01
2.295745745745745442e-02	3.647485015727535140e-01	4.103499512777765146e-01
2.319023023023022989e-02	3.685752157626969172e-01	4.144045094928870965e-01
2.342300300300300189e-02	3.724019299526402649e-01	4.184590677079976784e-01
2.365577577577577389e-02	3.762286441425835570e-01	4.225136259231082048e-01
2.388854854854854937e-02	3.800553583325269602e-01	4.265681841382188422e-01
2.412132132132131790e-02	3.838820725224701969e-01	4.306227423533293130e-01
2.435409409409409337e-02	3.877087867124136000e-01	4.346773005684399505e-01
2.458686686686686884e-02	3.915355009023570032e-01	4.387318587835505324e-01
2.481963963963963737e-02	3.953622150923002398e-01	4.427864169986610587e-01
2.505241241241241285e-02	3.991889292822436430e-01	4.468409752137716406e-01
2.528518518518518138e-02	4.030156434721868797e-01	4.508955334288821670e-01
2.551795795795795685e-02	4.068423576621302828e-01	4.549500916439927489e-01
2.575073073073073232e-02	4.106690718520736860e-01	4.590046498591033863e-01
2.598350350350350085e-02	4.144957860420169227e-01	4.630592080742138572e-01
2.621627627627627632e-02	4.183225002319603258e-01	4.671137662893244946e-01
2.644904904904904486e-02	4.221492144219036180e-01	4.711683245044349655e-01
2.668182182182182033e-02	4.259759286118469657e-01	4.752228827195456029e-01
2.691459459459459580e-02	4.298026428017903688e-01	4.792774409346562403e-01
2.714736736736736433e-02	4.336293569917336055e-01	4.833319991497667112e-01
2.738014014014013980e-02	4.374560711816770087e-01	4.873865573648772931e-01
2.761291291291290834e-02	4.412827853716203008e-01	4.914411155799878195e-01
2.784568568568568381e-02	4.451094995615636485e-01	4.954956737950984014e-01
2.807845845845845928e-02	4.489362137515070517e-01	4.995502320102090388e-01
2.831123123123122781e-02	4.527629279414503438e-01	5.036047902253195652e-01
2.854400400400400328e-02	4.565896421313936915e-01	5.076593484404301471e-01
2.877677677677677182e-02	4.604163563213369836e-01	5.117139066555406179e-01
2.900954954954954729e-02	4.642430705112803313e-01	5.157684648706513109e-01
2.924232232232232276e-02	4.680697847012237345e-01	5.198230230857618928e-01
2.947509509509509129e-02	4.718964988911670266e-01	5.238775813008723636e-01
2.970786786786786676e-02	4.757232130811103743e-01	5.279321395159830566e-01
2.994064064064064223e-02	4.795499272710537775e-01	5.319866977310936385e-01
3.017341341341341077e-02	4.833766414609970696e-01	5.360412559462041093e-01
3.040618618618618624e-02	4.872033556509404173e-01	5.400958141613146912e-01
3.063895895895895477e-02	4.910300698408837095e-01	5.441503723764251621e-01
3.087173173173173024e-02	4.948567840308270571e-01	5.482049305915357440e-01
3.110450450450450571e-02	4.986834982207704603e-01	5.522594888066464369e-01
3.133727727727727425e-02	5.025102124107138080e-01	5.563140470217569078e-01
3.157005005005004972e-02	5.063369266006571001e-01	5.603686052368674897e-01
3.180282282282281825e-02	5.101636407906003923e-01	5.644231634519780716e-01
3.203559559559559372e-02	5.139903549805437954e-01	5.684777216670886535e-01
3.226836836836836919e-02	5.178170691704871986e-01	5.725322798821992354e-01
3.250114114114113772e-02	5.216437833604304908e-01	5.765868380973098173e-01
3.273391391391391320e-02	5.254704975503737829e-01	5.806413963124203992e-01
3.296668668668668173e-02	5.292972117403170751e-01	5.846959545275308701e-01
3.319945945945945720e-02	5.331239259302604783e-01	5.887505127426414520e-01
3.343223223223223267e-02	5.369506401202038814e-01	5.928050709577521449e-01
3.366500500500500120e-02	5.407773543101471736e-01	5.968596291728625047e-01
3.389777777777777668e-02	5.446040685000905768e-01	6.009141873879731977e-01
3.413055055055054521e-02	5.484307826900337579e-01	6.049687456030836685e-01
3.436332332332332068e-02	5.522574968799771611e-01	6.090233038181942504e-01
3.459609609609609615e-02	5.560842110699205643e-01	6.130778620333048323e-01
3.482886886886886468e-02	5.599109252598638564e-01	6.171324202484154142e-01
3.506164164164164015e-02	5.637376394498072596e-01	6.211869784635259961e-01
3.529441441441441563e-02	5.675643536397505517e-01	6.252415366786365780e-01
3.552718718718718416e-02	5.713910678296938439e-01	6.292960948937471599e-01
3.575995995995995963e-02	5.752177820196372471e-01	6.333506531088577418e-01
3.599273273273272816e-02	5.790444962095805392e-01	6.374052113239682127e-01
3.622550550550550363e-02	5.828712103995239424e-01	6.414597695390789056e-01
3.645827827827827911e-02	5.866979245894672346e-01	6.455143277541894875e-01
3.669105105105104764e-02	5.905246387794105267e-01	6.495688859692998474e-01
3.692382382382382311e-02	5.943513529693539299e-01	6.536234441844106513e-01
3.715659659659659164e-02	5.981780671592972221e-01	6.576780023995210112e-01
3.738936936936936711e-02	6.020047813492406252e-01	6.617325606146315931e-01
3.762214214214214258e-02	6.058314955391840284e-01	6.657871188297423970e-01
3.785491491491491112e-02	6.096582097291272095e-01	6.698416770448527569e-01
3.808768768768768659e-02	6.134849239190706127e-01	6.738962352599633387e-01
3.832046046046045512e-02	6.173116381090139049e-01	6.779507934750739206e-01
3.855323323323323059e-02	6.211383522989573081e-01	6.820053516901845025e-01
3.878600600600600606e-02	6.249650664889006002e-01	6.860599099052950844e-01
3.901877877877877460e-02	6.287917806788438924e-01	6.901144681204056663e-01
3.925155155155155007e-02	6.326184948687872955e-01	6.941690263355162482e-01
3.948432432432431860e-02	6.364452090587305877e-01	6.982235845506268301e-01
3.971709709709709407e-02	6.402719232486739909e-01	7.022781427657374120e-01
3.994986986986986260e-02	6.440986374386171720e-01	7.063327009808477719e-01
4.018264264264263808e-02	6.479253516285605752e-01	7.103872591959583538e-01
4.041541541541541355e-02	6.517520658185039784e-01	7.144418174110691577e-01
4.064818818818818208e-02	6.555787800084472705e-01	7.184963756261795176e-01
4.088096096096095755e-02	6.594054941983906737e-01	7.225509338412900995e-01
4.111373373373373302e-02	6.632322083883339658e-01	7.266054920564006814e-01
4.134650650650650155e-02	6.670589225782772580e-01	7.306600502715112633e-01
4.157927927927927703e-02	6.709831903603202807e-01	7.347146084866218452e-01
4.181205205205204556e-02	6.752315476294005192e-01	7.387691667017324271e-01
4.204482482482482103e-02	6.794799048984807577e-01	7.428493579036171690e-01
4.227759759759759650e-02	6.837282621675611072e-01	7.469662817407551891e-01
4.251037037037036503e-02	6.879766194366412346e-01	7.510832055778929872e-01
4.274314314314314051e-02	6.922249767057215841e-01	7.552001294150310073e-01
4.297591591591590904e-02	6.964733339748017116e-01	7.593170532521689164e-01
4.320868868868868451e-02	7.007216912438820611e-01	7.634339770893068255e-01
4.344146146146145998e-02	7.049700485129622995e-01	7.675509009264448457e-01
4.367423423423422851e-02	7.092184057820424270e-01	7.716678247635826438e-01
4.390700700700700398e-02	7.134667630511227765e-01	7.757847486007206639e-01
4.413977977977977252e-02	7.177151203202029039e-01	7.799016724378585730e-01
4.437255255255254799e-02	7.219634775892832534e-01	7.840185962749964821e-01
4.460532532532532346e-02	7.262118348583634919e-01	7.881355201121345022e-01
4.483809809809809199e-02	7.304601921274437304e-01	7.922524439492723003e-01
4.507087087087086746e-02	7.347085493965239689e-01	7.963693677864103204e-01
4.530364364364364294e-02	7.389569066656043184e-01	8.004862916235483405e-01
4.553641641641641147e-02	7.432052639346844458e-01	8.046032154606861386e-01
4.576918918918918694e-02	7.474536212037647953e-01	8.087201392978241588e-01
4.600196196196195547e-02	7.517019784728449228e-01	8.128370631349619568e-01
4.623473473473473094e-02	7.559503357419252723e-01	8.169539869720999770e-01
4.646750750750750641e-02	7.601986930110055107e-01	8.210709108092379971e-01
4.670028028028027495e-02	7.644470502800856382e-01	8.251878346463757952e-01
4.693305305305305042e-02	7.686954075491659877e-01	8.293047584835138153e-01
4.716582582582581895e-02	7.729437648182461151e-01	8.334216823206517244e-01
4.739859859859859442e-02	7.771921220873264646e-01	8.375386061577896335e-01
4.763137137137136989e-02	7.814404793564067031e-01	8.416555299949276536e-01
4.786414414414413843e-02	7.856888366254869416e-01	8.457724538320654517e-01
4.809691691691691390e-02	7.899371938945671801e-01	8.498893776692034718e-01
4.832968968968968243e-02	7.941855511636473075e-01	8.540063015063413809e-01
4.856246246246245790e-02	7.984339084327276570e-01	8.581232253434792900e-01
4.879523523523523337e-02	8.026822657018080065e-01	8.622401491806173102e-01
4.902800800800800191e-02	8.069306229708881339e-01	8.663570730177552193e-01
4.926078078078077738e-02	8.111789802399684834e-01	8.704739968548931284e-01
4.949355355355354591e-02	8.154273375090486109e-01	8.745909206920310375e-01
4.972632632632632138e-02	8.196756947781288494e-01	8.787078445291689466e-01
4.995909909909909685e-02	8.239240520472091989e-01	8.828247683663069667e-01
5.019187187187186538e-02	8.281724093162893263e-01	8.869416922034447648e-01
5.042464464464464086e-02	8.324207665853696758e-01	8.910586160405827849e-01
5.065741741741741633e-02	8.366691238544499143e-01	8.951755398777208050e-01
5.089019019019018486e-02	8.409174811235300417e-01	8.992924637148586031e-01
5.112296296296296033e-02	8.451658383926103912e-01	9.034093875519966232e-01
5.135573573573572886e-02	8.494141956616905187e-01	9.075263113891345323e-01
5.158850850850850434e-02	8.536625529307708682e-01	9.116432352262724415e-01
5.182128128128127981e-02	8.579109101998512177e-01	9.157601590634104616e-01
5.205405405405404834e-02	8.621592674689313451e-01	9.198770829005482597e-01
5.228682682682682381e-02	8.664076247380116946e-01	9.239940067376862798e-01
5.251959959959959234e-02	8.706559820070918221e-01	9.281109305748240779e-01
5.275237237237236781e-02	8.749043392761720606e-01	9.322278544119620980e-01
5.298514514514514329e-02	8.791526965452524101e-01	9.363447782491001181e-01
5.321791791791791182e-02	8.834010538143325375e-01	9.404617020862380272e-01
5.345069069069068729e-02	8.876494110834128870e-01	9.445786259233759363e-01
5.368346346346345582e-02	8.918977683524930145e-01	9.486955497605138454e-01
5.391623623623623129e-02	8.961461256215732529e-01	9.528124735976517545e-01
5.414900900900900677e-02	9.003944828906536024e-01	9.569293974347897747e-01
5.438178178178177530e-02	9.046428401597337299e-01	9.610463212719275727e-01
5.461455455455455077e-02	9.088911974288140794e-01	9.651632451090655929e-01
5.484732732732731930e-02	9.131395546978942068e-01	9.692801689462035020e-01
5.508010010010009477e-02	9.173879119669745563e-01	9.733970927833414111e-01
5.531287287287287024e-02	9.216362692360549058e-01	9.775140166204794312e-01
5.554564564564563878e-02	9.258846265051350333e-01	9.816309404576173403e-01
5.577841841841841425e-02	9.301329837742152717e-01	9.857478642947552494e-01
5.601119119119118972e-02	9.343813410432955102e-01	9.898647881318932695e-01
5.624396396396395825e-02	9.386296983123757487e-01	9.939817119690310676e-01
5.647673673673673372e-02	9.428780555814559872e-01	9.980986358061690877e-01
5.670950950950950226e-02	9.471264128505362256e-01	1.002215559643306886e+00
5.694228228228227773e-02	9.513747701196164641e-01	1.006332483480445017e+00
5.717505505505505320e-02	9.556231273886968136e-01	1.010449407317582926e+00
5.740782782782782173e-02	9.598714846577769411e-01	1.014566331154720835e+00
5.764060060060059720e-02	9.641198419268572906e-01	1.018683254991858744e+00
5.787337337337336574e-02	9.683681991959374180e-01	1.022800178828996653e+00
5.810614614614614121e-02	9.726165564650177675e-01	1.026917102666134562e+00
5.833891891891891668e-02	9.768649137340981170e-01	1.031034026503272472e+00
5.857169169169168521e-02	9.811132710031782445e-01	1.035150950340410381e+00
5.880446446446446068e-02	9.853616282722584829e-01	1.039267874177548290e+00
5.903723723723722921e-02	9.896099855413387214e-01	1.043384798014686199e+00
5.927001001001000469e-02	9.938583428104189599e-01	1.047501721851824330e+00
5.950278278278278016e-02	9.981067000794991984e-01	1.051618645688962239e+00
5.973555555555554869e-02	1.002355057348579326e+00	1.055735569526100148e+00
5.996832832832832416e-02	1.006603414617659675e+00	1.059852493363238057e+00
6.020110110110109269e-02	1.010851771886740025e+00	1.063969417200375966e+00
6.043387387387386817e-02	1.015100129155820152e+00	1.068086341037513876e+00
6.066664664664664364e-02	1.019348486424900502e+00	1.072203264874652007e+00
6.089941941941941217e-02	1.023596843693980629e+00	1.076320188711789694e+00
6.113219219219218764e-02	1.027845200963060979e+00	1.080437112548927825e+00
6.136496496496496311e-02	1.032093558232141106e+00	1.084554036386065734e+00
6.159773773773773164e-02	1.036341915501221456e+00	1.088670960223203643e+00
6.183051051051050712e-02	1.040590272770301805e+00	1.092787884060341552e+00
6.206328328328327565e-02	1.044838630039381933e+00	1.096904807897479461e+00
6.229605605605605112e-02	1.049086987308462060e+00	1.101021731734617370e+00
6.252882882882883353e-02	1.053335344577542632e+00	1.105138655571755502e+00
6.276160160160160206e-02	1.057583701846622759e+00	1.109255579408893411e+00
6.299437437437437060e-02	1.061832059115702886e+00	1.113372503246031098e+00
6.322714714714713913e-02	1.066080416384783014e+00	1.117489427083169229e+00
6.345991991991992154e-02	1.070328773653863585e+00	1.121606350920307138e+00
6.369269269269269007e-02	1.074577130922943713e+00	1.125723274757445047e+00
6.392546546546545860e-02	1.078825488192023840e+00	1.129840198594582956e+00
6.415823823823824101e-02	1.083073845461104412e+00	1.133957122431721087e+00
6.439101101101100955e-02	1.087322202730184539e+00	1.138074046268858996e+00
6.462378378378377808e-02	1.091570559999264667e+00	1.142190970105996684e+00
6.485655655655656049e-02	1.095818917268345016e+00	1.146307893943134815e+00
6.508932932932932902e-02	1.100067274537425144e+00	1.150424817780272724e+00
6.532210210210209755e-02	1.104315631806505493e+00	1.154541741617410633e+00
6.555487487487487996e-02	1.108563989075585843e+00	1.158658665454548764e+00
6.578764764764764850e-02	1.112812346344665970e+00	1.162775589291686451e+00
6.602042042042041703e-02	1.117060703613746098e+00	1.166892513128824360e+00
6.625319319319318556e-02	1.121309060882826225e+00	1.171009436965962269e+00
6.648596596596596797e-02	1.125557418151906797e+00	1.175126360803100400e+00
6.671873873873873650e-02	1.129805775420986924e+00	1.179243284640238087e+00
6.695151151151150504e-02	1.134054132690067052e+00	1.183360208477375997e+00
6.718428428428428745e-02	1.138302489959147401e+00	1.187477132314514128e+00
6.741705705705705598e-02	1.142550847228227529e+00	1.191594056151652037e+00
6.764982982982982451e-02	1.146799204497307878e+00	1.195710979988789946e+00
6.788260260260260692e-02	1.151047561766388228e+00	1.199827903825927855e+00
6.811537537537537546e-02	1.155295919035468355e+00	1.203944827663065986e+00
6.834814814814814399e-02	1.159544276304548482e+00	1.208061751500203673e+00
6.858092092092091252e-02	1.163792633573628832e+00	1.212178675337341582e+00
6.881369369369369493e-02	1.168040990842709181e+00	1.216295599174479714e+00
6.904646646646646346e-02	1.172289348111789309e+00	1.220412523011617623e+00
6.927923923923923200e-02	1.176537705380869436e+00	1.224529446848755310e+00
6.951201201201201441e-02	1.180786062649950008e+00	1.228646370685893441e+00
6.974478478478478294e-02	1.185034419919030135e+00	1.232763294523031350e+00
6.997755755755755147e-02	1.189282777188110263e+00	1.236880218360169259e+00
7.021033033033033388e-02	1.193531134457190834e+00	1.240997142197307390e+00
7.044310310310310241e-02	1.198021429939835070e+00	1.246057230176673913e+00
7.067587587587587095e-02	1.202810668889158219e+00	1.252282709741650457e+00
7.090864864864863948e-02	1.207599907838481368e+00	1.258508189306627001e+00
7.114142142142142189e-02	1.212389146787804739e+00	1.264733668871603767e+00
7.137419419419419042e-02	1.217178385737127888e+00	1.270959148436580310e+00
7.160696696696695895e-02	1.221967624686451037e+00	1.277184628001556854e+00
7.183973973973972749e-02	1.226756863635774186e+00	1.283410107566533398e+00
7.207251251251250990e-02	1.231546102585097557e+00	1.289635587131510164e+00
7.230528528528527843e-02	1.236335341534420706e+00	1.295861066696486708e+00
7.253805805805804696e-02	1.241124580483743856e+00	1.302086546261463251e+00
7.277083083083082937e-02	1.245913819433067227e+00	1.308312025826440017e+00
7.300360360360359790e-02	1.250703058382390376e+00	1.314537505391416561e+00
7.323637637637636644e-02	1.255492297331713525e+00	1.320762984956393105e+00
7.346914914914914885e-02	1.260281536281036896e+00	1.326988464521369870e+00
7.370192192192191738e-02	1.265070775230360045e+00	1.333213944086346414e+00
7.393469469469468591e-02	1.269860014179683194e+00	1.339439423651322958e+00
7.416746746746746832e-02	1.274649253129006787e+00	1.345664903216299724e+00
7.440024024024023686e-02	1.279438492078329936e+00	1.351890382781276267e+00
7.463301301301300539e-02	1.284227731027652863e+00	1.358115862346252811e+00
7.486578578578577392e-02	1.289016969976976013e+00	1.364341341911229355e+00
7.509855855855855633e-02	1.293806208926299606e+00	1.370566821476206121e+00
7.533133133133132486e-02	1.298595447875622755e+00	1.376792301041182665e+00
7.556410410410409340e-02	1.303384686824945904e+00	1.383017780606159208e+00
7.579687687687687581e-02	1.308173925774269275e+00	1.389243260171135974e+00
7.602964964964964434e-02	1.312963164723592424e+00	1.395468739736112518e+00
7.626242242242241287e-02	1.317752403672915573e+00	1.401694219301089062e+00
7.649519519519519528e-02	1.322541642622238944e+00	1.407919698866065827e+00
7.672796796796796381e-02	1.327330881571562093e+00	1.414145178431042371e+00
7.696074074074073235e-02	1.332120120520885242e+00	1.420370657996018915e+00
7.719351351351350088e-02	1.336909359470208392e+00	1.426596137560995459e+00
7.742628628628628329e-02	1.341698598419531763e+00	1.432821617125972224e+00
7.765905905905905182e-02	1.346487837368854912e+00	1.439047096690948768e+00
7.789183183183182035e-02	1.351277076318178061e+00	1.445272576255925312e+00
7.812460460460460276e-02	1.356066315267501432e+00	1.451498055820902078e+00
7.835737737737737130e-02	1.360855554216824581e+00	1.457723535385878622e+00
7.859015015015013983e-02	1.365644793166147730e+00	1.463949014950855165e+00
7.882292292292292224e-02	1.370434032115471101e+00	1.470174494515831931e+00
7.905569569569569077e-02	1.375223271064794250e+00	1.476399974080808475e+00
7.928846846846845930e-02	1.380012510014117399e+00	1.482625453645785019e+00
7.952124124124124172e-02	1.384801748963440993e+00	1.488850933210761784e+00
7.975401401401401025e-02	1.389590987912764142e+00	1.495076412775738328e+00
7.998678678678677878e-02	1.394380226862087291e+00	1.501301892340714872e+00
8.021955955955954731e-02	1.399169465811410440e+00	1.507527371905691416e+00
8.045233233233232972e-02	1.403958704760733811e+00	1.513752851470668404e+00
8.068510510510509826e-02	1.408747943710056960e+00	1.519978331035644725e+00
8.091787787787786679e-02	1.413537182659380109e+00	1.526203810600621269e+00
8.115065065065064920e-02	1.418326421608703480e+00	1.532429290165598257e+00
8.138342342342341773e-02	1.423115660558026629e+00	1.538654769730574579e+00
8.161619619619618626e-02	1.427904899507349779e+00	1.544880249295551122e+00
8.184896896896896867e-02	1.432694138456673150e+00	1.551105728860528110e+00
8.208174174174173721e-02	1.437483377405996299e+00	1.557331208425504432e+00
8.231451451451450574e-02	1.442272616355319448e+00	1.563556687990480976e+00
8.254728728728728815e-02	1.447061855304642819e+00	1.569782167555457963e+00
8.278006006006005668e-02	1.451851094253965968e+00	1.576007647120434285e+00
8.301283283283282521e-02	1.456640333203289117e+00	1.582233126685410829e+00
8.324560560560559375e-02	1.461429572152612266e+00	1.588458606250387373e+00
8.347837837837837616e-02	1.466218811101935637e+00	1.594684085815364138e+00
8.371115115115114469e-02	1.471008050051258786e+00	1.600909565380340682e+00
8.394392392392391322e-02	1.475797289000581936e+00	1.607135044945317226e+00
8.417669669669669563e-02	1.480586527949905307e+00	1.613360524510293992e+00
8.440946946946946416e-02	1.485375766899228456e+00	1.619586004075270758e+00
8.464224224224223270e-02	1.490165005848551605e+00	1.625811483640247079e+00
8.487501501501501511e-02	1.494954244797875198e+00	1.632036963205224067e+00
8.510778778778778364e-02	1.499743483747198347e+00	1.638262442770200611e+00
8.534056056056055217e-02	1.504532722696521496e+00	1.644487922335176933e+00
8.557333333333332070e-02	1.509321961645844645e+00	1.650713401900153476e+00
8.580610610610610312e-02	1.514111200595168016e+00	1.656938881465130464e+00
8.603887887887887165e-02	1.518900439544491165e+00	1.663164361030106786e+00
8.627165165165164018e-02	1.523689678493814315e+00	1.669389840595083330e+00
8.650442442442442259e-02	1.528478917443137686e+00	1.675615320160060318e+00
8.673719719719719112e-02	1.533268156392460835e+00	1.681840799725036639e+00
8.696996996996995966e-02	1.538057395341783984e+00	1.688066279290013183e+00
8.720274274274274207e-02	1.542846634291107355e+00	1.694291758854990171e+00
8.743551551551551060e-02	1.547635873240430504e+00	1.700517238419966493e+00
8.766828828828827913e-02	1.552425112189753653e+00	1.706742717984943036e+00
8.790106106106106154e-02	1.557214351139077024e+00	1.712968197549920024e+00
8.813383383383383007e-02	1.562003590088400173e+00	1.719193677114896346e+00
8.836660660660659861e-02	1.566792829037723322e+00	1.725419156679873112e+00
8.859937937937936714e-02	1.571582067987046472e+00	1.731644636244849433e+00
8.883215215215214955e-02	1.576371306936370065e+00	1.737870115809826421e+00
8.906492492492491808e-02	1.581160545885693214e+00	1.744095595374802965e+00
8.929769769769768661e-02	1.585949784835016363e+00	1.750321074939779287e+00
8.953047047047046902e-02	1.590739023784339512e+00	1.756546554504756275e+00
8.976324324324323756e-02	1.595528262733662661e+00	1.762772034069732818e+00
8.999601601601600609e-02	1.600317501682985810e+00	1.768997513634709140e+00
9.022878878878878850e-02	1.605106740632309403e+00	1.775222993199686128e+00
9.046156156156155703e-02	1.609895979581632552e+00	1.781448472764662672e+00
9.069433433433432556e-02	1.614685218530955702e+00	1.787673952329638993e+00
9.092710710710709410e-02	1.619474457480278851e+00	1.793899431894615759e+00
9.115987987987987651e-02	1.624263696429602222e+00	1.800124911459592525e+00
9.139265265265264504e-02	1.629052935378925371e+00	1.806350391024568847e+00
9.162542542542541357e-02	1.633842174328248520e+00	1.812575870589545612e+00
9.185819819819819598e-02	1.638631413277571891e+00	1.818801350154522378e+00
9.209097097097096452e-02	1.643420652226895040e+00	1.825026829719498700e+00
9.232374374374373305e-02	1.648209891176218189e+00	1.831252309284475466e+00
9.255651651651651546e-02	1.652999130125541560e+00	1.837477788849452232e+00
9.278928928928928399e-02	1.657788369074864709e+00	1.843703268414428553e+00
9.302206206206205252e-02	1.662577608024187859e+00	1.849928747979405319e+00
9.325483483483483493e-02	1.667366846973511230e+00	1.856154227544382085e+00
9.348760760760760347e-02	1.672156085922834379e+00	1.862379707109358629e+00
9.372038038038037200e-02	1.676945324872157528e+00	1.868605186674335172e+00
9.395315315315314053e-02	1.681734563821480677e+00	1.874830666239311494e+00
9.418592592592592294e-02	1.686523802770804270e+00	1.881056145804288482e+00
9.441869869869869147e-02	1.691313041720127419e+00	1.887281625369265026e+00
9.465147147147146001e-02	1.696102280669450568e+00	1.893507104934241347e+00
9.488424424424424242e-02	1.700891519618773717e+00	1.899732584499218335e+00
9.511701701701701095e-02	1.705680758568096866e+00	1.905958064064194879e+00
9.534978978978977948e-02	1.710469997517420015e+00	1.912183543629171201e+00
9.558256256256256189e-02	1.715259236466743609e+00	1.918409023194148189e+00
9.581533533533533042e-02	1.720048475416066758e+00	1.924634502759124732e+00
9.604810810810809896e-02	1.724837714365389907e+00	1.930859982324101054e+00
9.628088088088086749e-02	1.729626953314713056e+00	1.937685604253896354e+00
9.651365365365364990e-02	1.734416192264036427e+00	1.945390292863387272e+00
9.674642642642641843e-02	1.739205431213359576e+00	1.953094981472877967e+00
9.697919919919918696e-02	1.743994670162682725e+00	1.960799670082368440e+00
9.721197197197196938e-02	1.749636614740331275e+00	1.968504358691859579e+00
9.744474474474473791e-02	1.755540485947942653e+00	1.976209047301350052e+00
9.767751751751750644e-02	1.761444357155554030e+00	1.983913735910840748e+00
9.791029029029028885e-02	1.767348228363165630e+00	1.991618424520331665e+00
9.814306306306305738e-02	1.773252099570777007e+00	1.999323113129822360e+00
9.837583583583582592e-02	1.779155970778388385e+00	2.007027801739313055e+00
9.860860860860860833e-02	1.785059841986000206e+00	2.014732490348803751e+00
9.884138138138137686e-02	1.790963713193611584e+00	2.022437178958294446e+00
9.907415415415414539e-02	1.796867584401222961e+00	2.030141867567785141e+00
9.930692692692691392e-02	1.802771455608834339e+00	2.037846556177275836e+00
9.953969969969969633e-02	1.808675326816446161e+00	2.045551244786766532e+00
9.977247247247246487e-02	1.814579198024057538e+00	2.053255933396257227e+00
1.000052452452452334e-01	1.820483069231668916e+00	2.060960622005747922e+00
1.002380180180180158e-01	1.826386940439280515e+00	2.068665310615239061e+00
1.004707907907907843e-01	1.832290811646891893e+00	2.076369999224729312e+00
1.007035635635635529e-01	1.838194682854503270e+00	2.084074687834220008e+00
1.009363363363363353e-01	1.844098554062115092e+00	2.091779376443711147e+00
1.011691091091091038e-01	1.850002425269726469e+00	2.099484065053201842e+00
1.014018818818818723e-01	1.855906296477337847e+00	2.107188753662692093e+00
1.016346546546546409e-01	1.861810167684949224e+00	2.114893442272182789e+00
1.018674274274274233e-01	1.867714038892560824e+00	2.122598130881673928e+00
1.021002002002001918e-01	1.873617910100172201e+00	2.130302819491164623e+00
1.023329729729729604e-01	1.879521781307783579e+00	2.138007508100655318e+00
1.025657457457457428e-01	1.885425652515395400e+00	2.145712196710146014e+00
1.027985185185185113e-01	1.891329523723006778e+00	2.153416885319636709e+00
1.030312912912912798e-01	1.897233394930618156e+00	2.161121573929127404e+00
1.032640640640640622e-01	1.903137266138229755e+00	2.168826262538618543e+00
1.034968368368368308e-01	1.909041137345841133e+00	2.176530951148108795e+00
1.037296096096095993e-01	1.914945008553452510e+00	2.184235639757599490e+00
1.039623823823823817e-01	1.920848879761064332e+00	2.191940328367090629e+00
1.041951551551551503e-01	1.926752750968675709e+00	2.199645016976581324e+00
1.044279279279279188e-01	1.932656622176287087e+00	2.207349705586071575e+00
1.046607007007006873e-01	1.938560493383898464e+00	2.215054394195562271e+00
1.048934734734734697e-01	1.944464364591510286e+00	2.222759082805053410e+00
1.051262462462462383e-01	1.950368235799121663e+00	2.230463771414544105e+00
1.053590190190190068e-01	1.956272107006733041e+00	2.238168460024034356e+00
1.055917917917917892e-01	1.962175978214344640e+00	2.245873148633525496e+00
1.058245645645645577e-01	1.968079849421956018e+00	2.253577837243016191e+00
1.060573373373373263e-01	1.973983720629567395e+00	2.261282525852506886e+00
1.062901101101101087e-01	1.979887591837179217e+00	2.268987214461997581e+00
1.065228828828828772e-01	1.985791463044790595e+00	2.276691903071488277e+00
1.067556556556556457e-01	1.991695334252401972e+00	2.284396591680978972e+00
1.069884284284284143e-01	1.997599205460013350e+00	2.292101280290469667e+00
1.072212012012011967e-01	2.003503076667624949e+00	2.299805968899960362e+00
1.074539739739739652e-01	2.009406947875236327e+00	2.307510657509451057e+00
1.076867467467467337e-01	2.015310819082847704e+00	2.315215346118941753e+00
1.079195195195195162e-01	2.021214690290459526e+00	2.322920034728432892e+00
1.081522922922922847e-01	2.027118561498070903e+00	2.330624723337923143e+00
1.083850650650650532e-01	2.033022432705682281e+00	2.338329411947413838e+00
1.086178378378378356e-01	2.038926303913294102e+00	2.346034100556904978e+00
1.088506106106106042e-01	2.044830175120905480e+00	2.353738789166395673e+00
1.090833833833833727e-01	2.050734046328516857e+00	2.361443477775885924e+00
1.093161561561561551e-01	2.056637917536128235e+00	2.369148166385377063e+00
1.095489289289289236e-01	2.062541788743740057e+00	2.376852854994867759e+00
1.097817017017016922e-01	2.068445659951350990e+00	2.384557543604358454e+00
1.100144744744744607e-01	2.074349531158962812e+00	2.392262232213849149e+00
1.102472472472472431e-01	2.080253402366574189e+00	2.399966920823339844e+00
1.104800200200200117e-01	2.086157273574185567e+00	2.407671609432830540e+00
1.107127927927927802e-01	2.092061144781796944e+00	2.415376298042321235e+00
1.109455655655655626e-01	2.097965015989408766e+00	2.423080986651812374e+00
1.111783383383383311e-01	2.103868887197020143e+00	2.430785675261302625e+00
1.114111111111110997e-01	2.109772758404631521e+00	2.438490363870793320e+00
1.116438838838838821e-01	2.115676629612243342e+00	2.446195052480284460e+00
1.118766566566566506e-01	2.121580500819854720e+00	2.453899741089775155e+00
1.121094294294294191e-01	2.127484372027466097e+00	2.461604429699265850e+00
1.123422022022021877e-01	2.133388243235077475e+00	2.469309118308756101e+00
1.125749749749749701e-01	2.139292114442689297e+00	2.477013806918247241e+00
1.128077477477477386e-01	2.145195985650300674e+00	2.484718495527737936e+00
1.130405205205205071e-01	2.151099856857912052e+00	2.492423184137228631e+00
1.132732932932932896e-01	2.157003728065523429e+00	2.500127872746719326e+00
1.135060660660660581e-01	2.162907599273134807e+00	2.507832561356210022e+00
1.137388388388388266e-01	2.168811470480746184e+00	2.515537249965700717e+00
1.139716116116116090e-01	2.174715341688358006e+00	2.523241938575191412e+00
1.142043843843843776e-01	2.180619212895969383e+00	2.530946627184682107e+00
1.144371571571571461e-01	2.186523084103580761e+00	2.538651315794172802e+00
1.146699299299299285e-01	2.192426955311192582e+00	2.546356004403663942e+00
1.149027027027026970e-01	2.198330826518803960e+00	2.554060693013154193e+00
1.151354754754754656e-01	2.204234697726415337e+00	2.561765381622644888e+00
1.153682482482482341e-01	2.210138568934026715e+00	2.569470070232135583e+00
1.156010210210210165e-01	2.216042440141638536e+00	2.577174758841626723e+00
1.158337937937937850e-01	2.221946311349249914e+00	2.584879447451116974e+00
1.160665665665665536e-01	2.227850182556861292e+00	2.592584136060607669e+00
1.162993393393393360e-01	2.233754053764473113e+00	2.600288824670098808e+00
1.165321121121121045e-01	2.239657924972084047e+00	2.607993513279589504e+00
1.167648848848848731e-01	2.245561796179695868e+00	2.615698201889079755e+00
1.169976576576576555e-01	2.251465667387307246e+00	2.623402890498570894e+00
1.172304304304304240e-01	2.257369538594918623e+00	2.631107579108061589e+00
1.174632032032031925e-01	2.263273409802530001e+00	2.638812267717552285e+00
1.176959759759759749e-01	2.269177281010141822e+00	2.646516956327043424e+00
1.179287487487487435e-01	2.275081152217753200e+00	2.654221644936534119e+00
1.181615215215215120e-01	2.280985023425364577e+00	2.661926333546024370e+00
1.183942942942942805e-01	2.286888894632975955e+00	2.669631022155515065e+00
1.186270670670670629e-01	2.292792765840587776e+00	2.677335710765006205e+00
1.188598398398398315e-01	2.298696637048199154e+00	2.685040399374496900e+00
1.190926126126126000e-01	2.304600508255810531e+00	2.692745087983987151e+00
1.193253853853853824e-01	2.310504379463422353e+00	2.700449776593478290e+00
1.195581581581581510e-01	2.316408250671033286e+00	2.708154465202968986e+00
1.197909309309309195e-01	2.322312121878645108e+00	2.715859153812459681e+00
1.200237037037037019e-01	2.328215993086256930e+00	2.723563842421950376e+00
1.202564764764764704e-01	2.334119864293867863e+00	2.731268531031441071e+00
1.204892492492492390e-01	2.340023735501479685e+00	2.738973219640931767e+00
1.207220220220220075e-01	2.345927606709090618e+00	2.746677908250422462e+00
1.209547947947947899e-01	2.351831477916702440e+00	2.754382596859913157e+00
1.211875675675675584e-01	2.357735349124313817e+00	2.762087285469403852e+00
1.214203403403403270e-01	2.363639220331925195e+00	2.769791974078894548e+00
1.216531131131131094e-01	2.369543091539537016e+00	2.777496662688385243e+00
1.218858858858858779e-01	2.375446962747148394e+00	2.785201351297875938e+00
1.221186586586586464e-01	2.381350833954759771e+00	2.792906039907366633e+00
1.223514314314314289e-01	2.387254705162371593e+00	2.800610728516857773e+00
1.225842042042041974e-01	2.393158576369982971e+00	2.808315417126348024e+00
1.228169769769769659e-01	2.399062447577594348e+00	2.816020105735838719e+00
1.230497497497497483e-01	2.404966318785206170e+00	2.823724794345329858e+00
1.232825225225225169e-01	2.410870189992817103e+00	2.831429482954820553e+00
1.235152952952952854e-01	2.416774061200428925e+00	2.839134171564310805e+00
1.237480680680680539e-01	2.422677932408039858e+00	2.846838860173801500e+00
1.239808408408408363e-01	2.428581803615651680e+00	2.854543548783292639e+00
1.242136136136136049e-01	2.434485674823263057e+00	2.862248237392783334e+00
1.244463863863863734e-01	2.440389546030874435e+00	2.869952926002273585e+00
1.246791591591591558e-01	2.446293417238486256e+00	2.877657614611765169e+00
1.249119319319319243e-01	2.452197288446097634e+00	2.885362303221255420e+00
1.251447047047047068e-01	2.458101159653709455e+00	2.893066991830746559e+00
1.253774774774774892e-01	2.464005030861321277e+00	2.900771680440237699e+00
1.256102502502502438e-01	2.469908902068932210e+00	2.908476369049727950e+00
1.258430230230230262e-01	2.475812773276544032e+00	2.916181057659218645e+00
1.260757957957957809e-01	2.481716644484154966e+00	2.923885746268708896e+00
1.263085685685685633e-01	2.487620515691766787e+00	2.931590434878200035e+00
1.265413413413413457e-01	2.493524386899378165e+00	2.939295123487690731e+00
1.267741141141141004e-01	2.499428258106989542e+00	2.946999812097180982e+00
1.270068868868868828e-01	2.505332129314600920e+00	2.954704500706672121e+00
1.272396596596596652e-01	2.512435254981481680e+00	2.964612704298820400e+00
1.274724324324324198e-01	2.520645885024434207e+00	2.976555840900530825e+00
1.277052052052052022e-01	2.528856515067387623e+00	2.988498977502243026e+00
1.279379779779779847e-01	2.537067145110341038e+00	3.000442114103955227e+00
1.281707507507507393e-01	2.545277775153293565e+00	3.012385250705666095e+00
1.284035235235235217e-01	2.553488405196246980e+00	3.024328387307378296e+00
1.286362962962963041e-01	2.561699035239200395e+00	3.036271523909090497e+00
1.288690690690690588e-01	2.569909665282152478e+00	3.048214660510801366e+00
1.291018418418418412e-01	2.578120295325105893e+00	3.060157797112513567e+00
1.293346146146146236e-01	2.586330925368059308e+00	3.072100933714225768e+00
1.295673873873873783e-01	2.594541555411011835e+00	3.084044070315936636e+00
1.298001601601601607e-01	2.602752185453965250e+00	3.095987206917648837e+00
1.300329329329329431e-01	2.610962815496918665e+00	3.107930343519361038e+00
1.302657057057056977e-01	2.619173445539871192e+00	3.119873480121071907e+00
1.304984784784784801e-01	2.627384075582824607e+00	3.131816616722784108e+00
1.307312512512512626e-01	2.635594705625778023e+00	3.143759753324496309e+00
1.309640240240240172e-01	2.643805335668730105e+00	3.155702889926207177e+00
1.311967967967967996e-01	2.652015965711683521e+00	3.167646026527919378e+00
1.314295695695695543e-01	2.660226595754636048e+00	3.179589163129630247e+00
1.316623423423423367e-01	2.668437225797589463e+00	3.191532299731342448e+00
1.318951151151151191e-01	2.676647855840542878e+00	3.203475436333054649e+00
1.321278878878878738e-01	2.684858485883495405e+00	3.215418572934765074e+00
1.323606606606606562e-01	2.693069115926448820e+00	3.227361709536477719e+00
1.325934334334334386e-01	2.701279745969402235e+00	3.239304846138189475e+00
1.328262062062061932e-01	2.709490376012354318e+00	3.251247982739900344e+00
1.330589789789789756e-01	2.717701006055308177e+00	3.263191119341612545e+00
1.332917517517517580e-01	2.725911636098261148e+00	3.275134255943324746e+00
1.335245245245245405e-01	2.734122266141214563e+00	3.287077392545036947e+00
1.337572972972972951e-01	2.742332896184167090e+00	3.299020529146747815e+00
1.339900700700700775e-01	2.750543526227120505e+00	3.310963665748460016e+00
1.342228428428428599e-01	2.758754156270073921e+00	3.322906802350172217e+00
1.344556156156156146e-01	2.766964786313026448e+00	3.334849938951883086e+00
1.346883883883883970e-01	2.775175416355979863e+00	3.346793075553595287e+00
1.349211611611611794e-01	2.783386046398933278e+00	3.358736212155307488e+00
1.351539339339339341e-01	2.791596676441885805e+00	3.370679348757018357e+00
1.353867067067067165e-01	2.799807306484838776e+00	3.382622485358730557e+00
1.356194794794794711e-01	2.808017936527791303e+00	3.394565621960441426e+00
1.358522522522522535e-01	2.816228566570744718e+00	3.406508758562153627e+00
1.360850250250250359e-01	2.824439196613698133e+00	3.418451895163865828e+00
1.363177977977977906e-01	2.832649826656650660e+00	3.430395031765576697e+00
1.365505705705705730e-01	2.840860456699604075e+00	3.442338168367288898e+00
1.367833433433433554e-01	2.849071086742557490e+00	3.454281304969001098e+00
1.370161161161161101e-01	2.857281716785510017e+00	3.466224441570711967e+00
1.372488888888888925e-01	2.865492346828463432e+00	3.478167578172423724e+00
1.374816616616616749e-01	2.873702976871416848e+00	3.490110714774136369e+00
1.377144344344344296e-01	2.881913606914368930e+00	3.502053851375846794e+00
1.379472072072072120e-01	2.890124236957322346e+00	3.513996987977558994e+00
1.381799799799799944e-01	2.898334867000275761e+00	3.525940124579271640e+00
1.384127527527527490e-01	2.906545497043228288e+00	3.537883261180982064e+00
1.386455255255255314e-01	2.914756127086181703e+00	3.549826397782694265e+00
1.388782982982983139e-01	2.922966757129135118e+00	3.561769534384406466e+00
1.391110710710710685e-01	2.931177387172087645e+00	3.573712670986117335e+00
1.393438438438438509e-01	2.939388017215041060e+00	3.585655807587829536e+00
1.395766166166166333e-01	2.947598647257994475e+00	3.597598944189541736e+00
1.398093893893893880e-01	2.955809277300947002e+00	3.609542080791252605e+00
1.400421621621621704e-01	2.964019907343899973e+00	3.621485217392964806e+00
1.402749349349349528e-01	2.972230537386853833e+00	3.633428353994677007e+00
1.405077077077077075e-01	2.980441167429805915e+00	3.645371490596387876e+00
1.407404804804804899e-01	2.988651797472759331e+00	3.657314627198100077e+00
1.409732532532532445e-01	2.996862427515711857e+00	3.669257763799810945e+00
1.412060260260260269e-01	3.005073057558665273e+00	3.681200900401523146e+00
1.414387987987988093e-01	3.013283687601618688e+00	3.693144037003235347e+00
1.416715715715715640e-01	3.021494317644571215e+00	3.705087173604946216e+00
1.419043443443443464e-01	3.029704947687524630e+00	3.717030310206657973e+00
1.421371171171171288e-01	3.037915577730477601e+00	3.728973446808370618e+00
1.423698898898898835e-01	3.046126207773430128e+00	3.740916583410081486e+00
1.426026626626626659e-01	3.054336837816383543e+00	3.752859720011793243e+00
1.428354354354354483e-01	3.062547467859336958e+00	3.764802856613505888e+00
1.430682082082082029e-01	3.070758097902289485e+00	3.776745993215216313e+00
1.433009809809809854e-01	3.078968727945242900e+00	3.788689129816928514e+00
1.435337537537537678e-01	3.087179357988196315e+00	3.800632266418640715e+00
1.437665265265265224e-01	3.095389988031148842e+00	3.812575403020351583e+00
1.439992992992993048e-01	3.103600618074102258e+00	3.824518539622063784e+00
1.442320720720720872e-01	3.111811248117055673e+00	3.836461676223775985e+00
1.444648448448448419e-01	3.120021878160008200e+00	3.848404812825486854e+00
1.446976176176176243e-01	3.128232508202961171e+00	3.860347949427199055e+00
1.449303903903904067e-01	3.136443138245914586e+00	3.872291086028911256e+00
1.451631631631631614e-01	3.144653768288867113e+00	3.884234222630622124e+00
1.453959359359359438e-01	3.152864398331820528e+00	3.896177359232334325e+00
1.456287087087087262e-01	3.161075028374773943e+00	3.908120495834046526e+00
1.458614814814814808e-01	3.169285658417726470e+00	3.920063632435757395e+00
1.460942542542542633e-01	3.177496288460679885e+00	3.932006769037469596e+00
1.463270270270270179e-01	3.185706918503631968e+00	3.943949905639180464e+00
1.465597997997998003e-01	3.193917548546585827e+00	3.955893042240892221e+00
1.467925725725725827e-01	3.202128178589538798e+00	3.967836178842604866e+00
1.470253453453453374e-01	3.210338808632491325e+00	3.979779315444315735e+00
1.472581181181181198e-01	3.218549438675444740e+00	3.991722452046027492e+00
1.474908908908909022e-01	3.226760068718398156e+00	4.003665588647740137e+00
1.477236636636636569e-01	3.234970698761350683e+00	4.015608725249451005e+00
1.479564364364364393e-01	3.243181328804304098e+00	4.027551861851162762e+00
1.481892092092092217e-01	3.251391958847257513e+00	4.039494998452875407e+00
1.484219819819819763e-01	3.259602588890210040e+00	4.051438135054585388e+00
1.486547547547547587e-01	3.267813218933163455e+00	4.063381271656298033e+00
1.488875275275275412e-01	3.276023848976116426e+00	4.075324408258010678e+00
1.491203003003002958e-01	3.284234479019068953e+00	4.087267544859720658e+00
1.493530730730730782e-01	3.292445109062022368e+00	4.099210681461433303e+00
1.495858458458458606e-01	3.300655739104975783e+00	4.111153818063145948e+00
1.498186186186186153e-01	3.308866369147928310e+00	4.123096954664855929e+00
1.500513913913913977e-01	3.317076999190881725e+00	4.135040091266568574e+00
1.502841641641641801e-01	3.325287629233835140e+00	4.146983227868281219e+00
1.505169369369369348e-01	3.333498259276787667e+00	4.158926364469991199e+00
1.507497097097097172e-01	3.341708889319741083e+00	4.170869501071703844e+00
1.509824824824824996e-01	3.349919519362694498e+00	4.182812637673416489e+00
1.512152552552552542e-01	3.358130149405647025e+00	4.194755774275126470e+00
1.514480280280280367e-01	3.366340779448599996e+00	4.206698910876839115e+00
1.516808008008007913e-01	3.374551409491552523e+00	4.218642047478549983e+00
1.519135735735735737e-01	3.382762039534505938e+00	4.230585184080261740e+00
1.521463463463463561e-01	3.390972669577459353e+00	4.242528320681974385e+00
1.523791191191191108e-01	3.399183299620411880e+00	4.254471457283685254e+00
1.526118918918918932e-01	3.407393929663365295e+00	4.266414593885397011e+00
1.528446646646646756e-01	3.415604559706318710e+00	4.278357730487109656e+00
1.530774374374374303e-01	3.423815189749270793e+00	4.290300867088820524e+00
1.533102102102102127e-01	3.432025819792224652e+00	4.302244003690532281e+00
1.535429829829829951e-01	3.440236449835177623e+00	4.314187140292244038e+00
1.537757557557557497e-01	3.448447079878130150e+00	4.326130276893955795e+00
1.540085285285285321e-01	3.456657709921083566e+00	4.338073413495667552e+00
1.542413013013013146e-01	3.464868339964036981e+00	4.350016550097379309e+00
1.544740740740740692e-01	3.473078970006989508e+00	4.361959686699091066e+00
1.547068468468468516e-01	3.481289600049942923e+00	4.373902823300802822e+00
1.549396196196196340e-01	3.489500230092896338e+00	4.385845959902514579e+00
1.551723923923923887e-01	3.497710860135848865e+00	4.397789096504225448e+00
1.554051651651651711e-01	3.505921490178802280e+00	4.409732233105938093e+00
1.556379379379379535e-01	3.514132120221755251e+00	4.421675369707649850e+00
1.558707107107107082e-01	3.522342750264708222e+00	4.433618506309360718e+00
1.561034834834834906e-01	3.530553380307661193e+00	4.445561642911073363e+00
1.563362562562562730e-01	3.538764010350615052e+00	4.457504779512785120e+00
1.565690290290290276e-01	3.546974640393567135e+00	4.469447916114495989e+00
1.568018018018018100e-01	3.555185270436520550e+00	4.481391052716208634e+00
1.570345745745745925e-01	3.563395900479473966e+00	4.493334189317920391e+00
1.572673473473473471e-01	3.571606530522426493e+00	4.505277325919631259e+00
1.575001201201201295e-01	3.579817160565379908e+00	4.517220462521343904e+00
1.577328928928928842e-01	3.588027790608331991e+00	4.529163599123053885e+00
1.579656656656656666e-01	3.596238420651285850e+00	4.541106735724766530e+00
1.581984384384384490e-01	3.604449050694238821e+00	4.553049872326479175e+00
1.584312112112112036e-01	3.612659680737191348e+00	4.564993008928189155e+00
1.586639839839839861e-01	3.620870310780144763e+00	4.576936145529901800e+00
1.588967567567567685e-01	3.629080940823098178e+00	4.588879282131614445e+00
1.591295295295295231e-01	3.637291570866050705e+00	4.600822418733324426e+00
1.593623023023023055e-01	3.645502200909004120e+00	4.612765555335037071e+00
1.595950750750750879e-01	3.653712830951957535e+00	4.624708691936749716e+00
1.598278478478478426e-01	3.661923460994909618e+00	4.636651828538459696e+00
1.600606206206206250e-01	3.670134091037863477e+00	4.648594965140172341e+00
1.602933933933934074e-01	3.678344721080816448e+00	4.660538101741884986e+00
1.605261661661661621e-01	3.686555351123769420e+00	4.672481238343594967e+00
1.607589389389389445e-01	3.694765981166722391e+00	4.684424374945307612e+00
1.609917117117117269e-01	3.702976611209675806e+00	4.696367511547019369e+00
1.612244844844844816e-01	3.711187241252628333e+00	4.708310648148730237e+00
1.614572572572572640e-01	3.719397871295581748e+00	4.720253784750442883e+00
1.616900300300300464e-01	3.727608501338535163e+00	4.732196921352154639e+00
1.619228028028028010e-01	3.735819131381487246e+00	4.745330213277888731e+00
1.621555755755755834e-01	3.744029761424441105e+00	4.762017435861801928e+00
1.623883483483483658e-01	3.752240391467394076e+00	4.778704658445715125e+00
1.626211211211211205e-01	3.760451021510347047e+00	4.795391881029626546e+00
1.628538938938939029e-01	3.768661651553300018e+00	4.812079103613539743e+00
1.630866666666666576e-01	3.776872281596252545e+00	4.828766326197450276e+00
1.633194394394394400e-01	3.785082911639205960e+00	4.845453548781363473e+00
1.635522122122122224e-01	3.793293541682159375e+00	4.862140771365276670e+00
1.637849849849849770e-01	3.802802294747030576e+00	4.878827993949188091e+00
1.640177577577577595e-01	3.812351946963350002e+00	4.895515216533100400e+00
1.642505305305305419e-01	3.821901599179668985e+00	4.912202439117013597e+00
1.644833033033032965e-01	3.831451251395987079e+00	4.928889661700925018e+00
1.647160760760760789e-01	3.841000903612306505e+00	4.945576884284838215e+00
1.649488488488488613e-01	3.850550555828625932e+00	4.962264106868751412e+00
1.651816216216216160e-01	3.860100208044944026e+00	4.978951329452661945e+00
1.654143943943943984e-01	3.869649860261263008e+00	4.995638552036575142e+00
1.656471671671671808e-01	3.879199512477582434e+00	5.012325774620488339e+00
1.658799399399399355e-01	3.888749164693900529e+00	5.029012997204399760e+00
1.661127127127127179e-01	3.898298816910219955e+00	5.045700219788312069e+00
1.663454854854855003e-01	3.907848469126539381e+00	5.062387442372225266e+00
1.665782582582582549e-01	3.917398121342857475e+00	5.079074664956136687e+00
1.668110310310310374e-01	3.926947773559176458e+00	5.095761887540049884e+00
1.670438038038038198e-01	3.936497425775495884e+00	5.112449110123963081e+00
1.672765765765765744e-01	3.946047077991813978e+00	5.129136332707873613e+00
1.675093493493493568e-01	3.955596730208133405e+00	5.145823555291786811e+00
1.677421221221221392e-01	3.965146382424452387e+00	5.162510777875700008e+00
1.679748948948948939e-01	3.974696034640770925e+00	5.179198000459611428e+00
1.682076676676676763e-01	3.984245686857089908e+00	5.195885223043523737e+00
1.684404404404404310e-01	3.993795339073408002e+00	5.212572445627435158e+00
1.686732132132132134e-01	4.003344991289727872e+00	5.229259668211348355e+00
1.689059859859859958e-01	4.012894643506046854e+00	5.245946890795261552e+00
1.691387587587587504e-01	4.022444295722364949e+00	5.262634113379172085e+00
1.693715315315315328e-01	4.031993947938683931e+00	5.279321335963085282e+00
1.696043043043043153e-01	4.041543600155003801e+00	5.296008558546998479e+00
1.698370770770770699e-01	4.051093252371321896e+00	5.312695781130909900e+00
1.700698498498498523e-01	4.060642904587640878e+00	5.329383003714823097e+00
1.703026226226226347e-01	4.070192556803959860e+00	5.346070226298735406e+00
1.705353953953953894e-01	4.079742209020277954e+00	5.362757448882646827e+00
1.707681681681681718e-01	4.089291861236597825e+00	5.379444671466560024e+00
1.710009409409409542e-01	4.098841513452916807e+00	5.396131894050473221e+00
1.712337137137137089e-01	4.108391165669234901e+00	5.412819116634384642e+00
1.714664864864864913e-01	4.117940817885553884e+00	5.429506339218296951e+00
1.716992592592592737e-01	4.127490470101873754e+00	5.446193561802210148e+00
1.719320320320320283e-01	4.137040122318191848e+00	5.462880784386121569e+00
1.721648048048048107e-01	4.146589774534510831e+00	5.479568006970034766e+00
1.723975775775775932e-01	4.156139426750829813e+00	5.496255229553947075e+00
1.726303503503503478e-01	4.165689078967147907e+00	5.512942452137858496e+00
1.728631231231231302e-01	4.175238731183467777e+00	5.529629674721771693e+00
1.730958958958959126e-01	4.184788383399786760e+00	5.546316897305684890e+00
1.733286686686686673e-01	4.194338035616104854e+00	5.563004119889596311e+00
1.735614414414414497e-01	4.203887687832423836e+00	5.579691342473508620e+00
1.737942142142142044e-01	4.213437340048742819e+00	5.596378565057420040e+00
1.740269869869869868e-01	4.222986992265061801e+00	5.613065787641333237e+00
1.742597597597597692e-01	4.232536644481380783e+00	5.629753010225246435e+00
1.744925325325325238e-01	4.242086296697698877e+00	5.646440232809156967e+00
1.747253053053053062e-01	4.251635948914018748e+00	5.663127455393070164e+00
1.749580780780780886e-01	4.261185601130337730e+00	5.679814677976983361e+00
1.751908508508508433e-01	4.270735253346655824e+00	5.696501900560894782e+00
1.754236236236236257e-01	4.280284905562974807e+00	5.713189123144807979e+00
1.756563963963964081e-01	4.289834557779294677e+00	5.729876345728720288e+00
1.758891691691691628e-01	4.299384209995612771e+00	5.746563568312631709e+00
1.761219419419419452e-01	4.308933862211931753e+00	5.763250790896544906e+00
1.763547147147147276e-01	4.318483514428250736e+00	5.779938013480458103e+00
1.765874874874874823e-01	4.328033166644568830e+00	5.796625236064368636e+00
1.768202602602602647e-01	4.337582818860888700e+00	5.813312458648281833e+00
1.770530330330330471e-01	4.347132471077207683e+00	5.829999681232195030e+00
1.772858058058058017e-01	4.356682123293525777e+00	5.846686903816106451e+00
1.775185785785785841e-01	4.366231775509845647e+00	5.863374126400019648e+00
1.777513513513513665e-01	4.375781427726164630e+00	5.880061348983932845e+00
1.779841241241241212e-01	4.385331079942482724e+00	5.896748571567843378e+00
1.782168968968969036e-01	4.394880732158801706e+00	5.913435794151756575e+00
1.784496696696696860e-01	4.404430384375121577e+00	5.930123016735669772e+00
1.786824424424424407e-01	4.413980036591439671e+00	5.946810239319580305e+00
1.789152152152152231e-01	4.423529688807758653e+00	5.963497461903493502e+00
1.791479879879879777e-01	4.433079341024076747e+00	5.980184684487404922e+00
1.793807607607607602e-01	4.442628993240395729e+00	5.996871907071318120e+00
1.796135335335335426e-01	4.452178645456715600e+00	6.013559129655231317e+00
1.798463063063062972e-01	4.461728297673033694e+00	6.030246352239141849e+00
1.800790790790790796e-01	4.471277949889352676e+00	6.046933574823055046e+00
1.803118518518518620e-01	4.480827602105671659e+00	6.063620797406968244e+00
1.805446246246246167e-01	4.490377254321989753e+00	6.080308019990878776e+00
1.807773973973973991e-01	4.499926906538309623e+00	6.096995242574791973e+00
1.810101701701701815e-01	4.509476558754628606e+00	6.113682465158705170e+00
1.812429429429429362e-01	4.519026210970946700e+00	6.130369687742616591e+00
1.814757157157157186e-01	4.528575863187265682e+00	6.147056910326529788e+00
1.817084884884885010e-01	4.538125515403585553e+00	6.163744132910442985e+00
1.819412612612612556e-01	4.547675167619903647e+00	6.180431355494353518e+00
1.821740340340340381e-01	4.557224819836222629e+00	6.197118578078266715e+00
1.824068068068068205e-01	4.566774472052541611e+00	6.213805800662179912e+00
1.826395795795795751e-01	4.576324124268859705e+00	6.230493023246090445e+00
1.828723523523523575e-01	4.585873776485179576e+00	6.247180245830003642e+00
1.831051251251251399e-01	4.595423428701498558e+00	6.263867468413916839e+00
1.833378978978978946e-01	4.604973080917816652e+00	6.280554690997828260e+00
1.835706706706706770e-01	4.614522733134135635e+00	6.297241913581741457e+00
1.838034434434434594e-01	4.624072385350455505e+00	6.313929136165654654e+00
1.840362162162162141e-01	4.633622037566773599e+00	6.330616358749565187e+00
1.842689889889889965e-01	4.643171689783092582e+00	6.347303581333478384e+00
1.845017617617617511e-01	4.652721341999410676e+00	6.363990803917389805e+00
1.847345345345345335e-01	4.662270994215730546e+00	6.380678026501302114e+00
1.849673073073073160e-01	4.671820646432049529e+00	6.397365249085215311e+00
1.852000800800800706e-01	4.681370298648367623e+00	6.414052471669126732e+00
1.854328528528528530e-01	4.690919950864686605e+00	6.430739694253039929e+00
1.856656256256256354e-01	4.700469603081006476e+00	6.447426916836953126e+00
1.858983983983983901e-01	4.710019255297324570e+00	6.464114139420864547e+00
1.861311711711711725e-01	4.719568907513643552e+00	6.480801362004776855e+00
1.863639439439439549e-01	4.729118559729962534e+00	6.497488584588690053e+00
1.865967167167167096e-01	4.738668211946281517e+00	6.514175807172601473e+00
1.868294894894894920e-01	4.748217864162600499e+00	6.530863029756514671e+00
1.870622622622622744e-01	4.757767516378919481e+00	6.547550252340426979e+00
1.872950350350350290e-01	4.767317168595237575e+00	6.564237474924338400e+00
1.875278078078078114e-01	4.776866820811557446e+00	6.580924697508251597e+00
1.877605805805805939e-01	4.786416473027876428e+00	6.597611920092164794e+00
1.879933533533533485e-01	4.795966125244194522e+00	6.614299142676076215e+00
1.882261261261261309e-01	4.805515777460513505e+00	6.630986365259988524e+00
1.884588988988989133e-01	4.815065429676833375e+00	6.647673587843901721e+00
1.886916716716716680e-01	4.824615081893151469e+00	6.664360810427813142e+00
1.889244444444444504e-01	4.834164734109470452e+00	6.681048033011726339e+00
1.891572172172172328e-01	4.843714386325789434e+00	6.697735255595638648e+00
1.893899899899899875e-01	4.853264038542107528e+00	6.714422478179550069e+00
1.896227627627627699e-01	4.862813690758427398e+00	6.731109700763463266e+00
1.898555355355355245e-01	4.872363342974745493e+00	6.747796923347374687e+00
1.900883083083083069e-01	4.881912995191064475e+00	6.764484145931287884e+00
1.903210810810810893e-01	4.891462647407383457e+00	6.781171368515201081e+00
1.905538538538538440e-01	4.901012299623701551e+00	6.797858591099111614e+00
1.907866266266266264e-01	4.910561951840021422e+00	6.814545813683024811e+00
1.910193993993994088e-01	4.920111604056340404e+00	6.831233036266937120e+00
1.912521721721721635e-01	4.929661256272658498e+00	6.847920258850848541e+00
1.914849449449449459e-01	4.939210908488977481e+00	6.864607481434761738e+00
1.917177177177177283e-01	4.948760560705297351e+00	6.881294704018674935e+00
1.919504904904904830e-01	4.958310212921615445e+00	6.897981926602586356e+00
1.921832632632632654e-01	4.967859865137934428e+00	6.914669149186499553e+00
1.924160360360360478e-01	4.977409517354253410e+00	6.931356371770412750e+00
1.926488088088088024e-01	4.986959169570571504e+00	6.948043594354323282e+00
1.928815815815815848e-01	4.996508821786891374e+00	6.964730816938236480e+00
1.931143543543543672e-01	5.006058474003210357e+00	6.981418039522149677e+00
1.933471271271271219e-01	5.015608126219528451e+00	6.998105262106060209e+00
1.935798998998999043e-01	5.025157778435847433e+00	7.014792484689973406e+00
1.938126726726726867e-01	5.034707430652167304e+00	7.031479707273886604e+00
1.940454454454454414e-01	5.044257082868485398e+00	7.048166929857798024e+00
1.942782182182182238e-01	5.053806735084804380e+00	7.064854152441711221e+00
1.945109909909910062e-01	5.063356387301124251e+00	7.081541375025624419e+00
1.947437637637637609e-01	5.072906039517442345e+00	7.098228597609534951e+00
1.949765365365365433e-01	5.082455691733761327e+00	7.114915820193448148e+00
1.952093093093092979e-01	5.092005343950079421e+00	7.131603042777358681e+00
1.954420820820820803e-01	5.101554996166399292e+00	7.148290265361271878e+00
1.956748548548548627e-01	5.111104648382718274e+00	7.164977487945185075e+00
1.959076276276276174e-01	5.120654300599036368e+00	7.181664710529096496e+00
1.961404004004003998e-01	5.130203952815355350e+00	7.198351933113009693e+00
1.963731731731731822e-01	5.139753605031675221e+00	7.215039155696922890e+00
1.966059459459459369e-01	5.149303257247993315e+00	7.231726378280833423e+00
1.968387187187187193e-01	5.159737777416478544e+00	7.248413600864746620e+00
1.970714914914915017e-01	5.170188649773828971e+00	7.265100823448659817e+00
1.973042642642642563e-01	5.180639522131177621e+00	7.281788046032570350e+00
1.975370370370370388e-01	5.191090394488527160e+00	7.298475268616483547e+00
1.977698098098098212e-01	5.201541266845876699e+00	7.315162491200396744e+00
1.980025825825825758e-01	5.211992139203225349e+00	7.331849713784308165e+00
1.982353553553553582e-01	5.222443011560575776e+00	7.348536936368221362e+00
1.984681281281281406e-01	5.232893883917925315e+00	7.367553031445906342e+00
1.987009009009008953e-01	5.243344756275273966e+00	7.387565124379935178e+00
1.989336736736736777e-01	5.253795628632624393e+00	7.407577217313965789e+00
1.991664464464464601e-01	5.264246500989973931e+00	7.427589310247997290e+00
1.993992192192192148e-01	5.274697373347322582e+00	7.447601403182025237e+00
1.996319919919919972e-01	5.285148245704672121e+00	7.467613496116056737e+00
1.998647647647647796e-01	5.295599118062022548e+00	7.487625589050087349e+00
2.000975375375375342e-01	5.306049990419371198e+00	7.507637681984116185e+00
2.003303103103103167e-01	5.316500862776720737e+00	7.527649774918146797e+00
2.005630830830830713e-01	5.326951735134069388e+00	7.547661867852175632e+00
2.007958558558558537e-01	5.337402607491419815e+00	7.567673960786206244e+00
2.010286286286286361e-01	5.347853479848769354e+00	7.587686053720236856e+00
2.012614014014013908e-01	5.358304352206118004e+00	7.607698146654265692e+00
2.014941741741741732e-01	5.368755224563467543e+00	7.627710239588297192e+00
2.017269469469469556e-01	5.379206096920817970e+00	7.647722332522327804e+00
2.019597197197197103e-01	5.389656969278166621e+00	7.667734425456356639e+00
2.021924924924924927e-01	5.400107841635516159e+00	7.687746518390387251e+00
2.024252652652652751e-01	5.410558713992866586e+00	7.707758611324417863e+00
2.026580380380380297e-01	5.421009586350215237e+00	7.727770704258446699e+00
2.028908108108108121e-01	5.431460458707564776e+00	7.747782797192477311e+00
2.031235835835835946e-01	5.441911331064915203e+00	7.767794890126508811e+00
2.033563563563563492e-01	5.452362203422262965e+00	7.787806983060536759e+00
2.035891291291291316e-01	5.462813075779613392e+00	7.807819075994568259e+00
2.038219019019019140e-01	5.473263948136962931e+00	7.827831168928598871e+00
2.040546746746746687e-01	5.483714820494311581e+00	7.847843261862627706e+00
2.042874474474474511e-01	5.494165692851662008e+00	7.867855354796658318e+00
2.045202202202202335e-01	5.504616565209011547e+00	7.887867447730689818e+00
2.047529929929929882e-01	5.515067437566360198e+00	7.907879540664717766e+00
2.049857657657657706e-01	5.525518309923709737e+00	7.927891633598749266e+00
2.052185385385385530e-01	5.535969182281060164e+00	7.947903726532779878e+00
2.054513113113113076e-01	5.546420054638408814e+00	7.967915819466808713e+00
2.056840840840840900e-01	5.556870926995758353e+00	7.987927912400839325e+00
2.059168568568568447e-01	5.567321799353107004e+00	8.007940005334868161e+00
2.061496296296296271e-01	5.577772671710457431e+00	8.027952098268897885e+00
2.063824024024024095e-01	5.588223544067806969e+00	8.047964191202929385e+00
2.066151751751751642e-01	5.598674416425155620e+00	8.067976284136957332e+00
2.068479479479479466e-01	5.609125288782506047e+00	8.087988377070988832e+00
2.070807207207207290e-01	5.619576161139855586e+00	8.108000470005020333e+00
2.073134934934934837e-01	5.630027033497204236e+00	8.128012562939048280e+00
2.075462662662662661e-01	5.640477905854553775e+00	8.148024655873079780e+00
2.077790390390390485e-01	5.650928778211904202e+00	8.168036748807111280e+00
2.080118118118118031e-01	5.661379650569252853e+00	8.188048841741139228e+00
2.082445845845845855e-01	5.671830522926602391e+00	8.208060934675170728e+00
2.084773573573573680e-01	5.682281395283952818e+00	8.228073027609200452e+00
2.087101301301301226e-01	5.692732267641300581e+00	8.248085120543230175e+00
2.089429029029029050e-01	5.703183139998651008e+00	8.268097213477259899e+00
2.091756756756756874e-01	5.713634012356000547e+00	8.288109306411291399e+00
2.094084484484484421e-01	5.724084884713349197e+00	8.308121399345319347e+00
2.096412212212212245e-01	5.734535757070699624e+00	8.328133492279350847e+00
2.098739939939940069e-01	5.744986629428049163e+00	8.348145585213382347e+00
2.101067667667667616e-01	5.755437501785397814e+00	8.368157678147410294e+00
2.103395395395395440e-01	5.765888374142747352e+00	8.388169771081441795e+00
2.105723123123123264e-01	5.776339246500097779e+00	8.408181864015471518e+00
2.108050850850850810e-01	5.786790118857446430e+00	8.428193956949501242e+00
2.110378578578578634e-01	5.797240991214795969e+00	8.448206049883530966e+00
2.112706306306306181e-01	5.807691863572144619e+00	8.468218142817560690e+00
2.115034034034034005e-01	5.818142735929495046e+00	8.488230235751590413e+00
2.117361761761761829e-01	5.828593608286844585e+00	8.508242328685621914e+00
2.119689489489489376e-01	5.839044480644193236e+00	8.528254421619649861e+00
2.122017217217217200e-01	5.849495353001543663e+00	8.548266514553681361e+00
2.124344944944945024e-01	5.859946225358893201e+00	8.568278607487712861e+00
2.126672672672672570e-01	5.870397097716241852e+00	8.588290700421740809e+00
2.129000400400400395e-01	5.880847970073591391e+00	8.608302793355772309e+00
2.131328128128128219e-01	5.891298842430941818e+00	8.628314886289803809e+00
2.133655855855855765e-01	5.901749714788290468e+00	8.648326979223831756e+00
2.135983583583583589e-01	5.912200587145640007e+00	8.668339072157863257e+00
2.138311311311311413e-01	5.922651459502990434e+00	8.688351165091892980e+00
2.140639039039038960e-01	5.933102331860339085e+00	8.708363258025922704e+00
2.142966766766766784e-01	5.943553204217688624e+00	8.728375350959952428e+00
2.145294494494494608e-01	5.954004076575038162e+00	8.748387443893983928e+00
2.147622222222222155e-01	5.964454948932386813e+00	8.768399536828011875e+00
2.149949949949949979e-01	5.974905821289737240e+00	8.788411629762043376e+00
2.152277677677677803e-01	5.985356693647086779e+00	8.808423722696074876e+00
2.154605405405405349e-01	5.995807566004435429e+00	8.828435815630102823e+00
2.156933133133133174e-01	6.006258438361785856e+00	8.848447908564134323e+00
2.159260860860860998e-01	6.016709310719135395e+00	8.868460001498164047e+00
2.161588588588588544e-01	6.027160183076484046e+00	8.888472094432193771e+00
2.163916316316316368e-01	6.037611055433833585e+00	8.908484187366223495e+00
2.166244044044043915e-01	6.048061927791182235e+00	8.928496280300253218e+00
2.168571771771771739e-01	6.058512800148532662e+00	8.948508373234282942e+00
2.170899499499499563e-01	6.068963672505882201e+00	8.968520466168314442e+00
2.173227227227227110e-01	6.079414544863230851e+00	8.988532559102342390e+00
2.175554954954954934e-01	6.089865417220581278e+00	9.008544652036373890e+00
2.177882682682682758e-01	6.100316289577930817e+00	9.028556744970405390e+00
2.180210410410410304e-01	6.110767161935279468e+00	9.048568837904433337e+00
2.182538138138138128e-01	6.121218034292629007e+00	9.068580930838464838e+00
2.184865865865865953e-01	6.131668906649979434e+00	9.088593023772494561e+00
2.187193593593593499e-01	6.142119779007328084e+00	9.108605116706524285e+00
2.189521321321321323e-01	6.152570651364677623e+00	9.128617209640555785e+00
2.191849049049049147e-01	6.163021523722028050e+00	9.148629302574585509e+00
2.194176776776776694e-01	6.173472396079376701e+00	9.168641395508615233e+00
2.196504504504504518e-01	6.183923268436726239e+00	9.188653488442644957e+00
2.198832232232232342e-01	6.194374140794076666e+00	9.208665581376676457e+00
2.201159959959959889e-01	6.205029127994402316e+00	9.228677674310704404e+00
2.203487687687687713e-01	6.215716684429194672e+00	9.248689767244735904e+00
2.205815415415415537e-01	6.226404240863987027e+00	9.268701860178765628e+00
2.208143143143143083e-01	6.237091797298777607e+00	9.288713953112795352e+00
2.210470870870870908e-01	6.247779353733569963e+00	9.308726046046825076e+00
2.212798598598598732e-01	6.258466910168362318e+00	9.328738138980856576e+00
2.215126326326326278e-01	6.269154466603152898e+00	9.348750231914886299e+00
2.217454054054054102e-01	6.279842023037945253e+00	9.368762324848916023e+00
2.219781781781781926e-01	6.290529579472737609e+00	9.388774417782947523e+00
2.222109509509509473e-01	6.301217135907528188e+00	9.408786510716975471e+00
2.224437237237237297e-01	6.311904692342320544e+00	9.428798603651006971e+00
2.226764964964964844e-01	6.322592248777111124e+00	9.448810696585034918e+00
2.229092692692692668e-01	6.333279805211903479e+00	9.469018725726559893e+00
2.231420420420420492e-01	6.343967361646695835e+00	9.490664754946934067e+00
2.233748148148148038e-01	6.354654918081487303e+00	9.512310784167306466e+00
2.236075875875875862e-01	6.365342474516278770e+00	9.533956813387680640e+00
2.238403603603603687e-01	6.376030030951071126e+00	9.555602842608054814e+00
2.240731331331331233e-01	6.386717587385862593e+00	9.577248871828427212e+00
2.243059059059059057e-01	6.397405143820654949e+00	9.598894901048801387e+00
2.245386786786786881e-01	6.408092700255446417e+00	9.620540930269175561e+00
2.247714514514514428e-01	6.418780256690237884e+00	9.642186959489547959e+00
2.250042242242242252e-01	6.429467813125030240e+00	9.663832988709922134e+00
2.252369969969970076e-01	6.440155369559822596e+00	9.685479017930296308e+00
2.254697697697697623e-01	6.450842925994613175e+00	9.707125047150666930e+00
2.257025425425425447e-01	6.461530482429405531e+00	9.728771076371042881e+00
2.259353153153153271e-01	6.472218038864197887e+00	9.750417105591417055e+00
2.261680880880880817e-01	6.482905595298988466e+00	9.772063134811787677e+00
2.264008608608608641e-01	6.493593151733780822e+00	9.793709164032161851e+00
2.266336336336336466e-01	6.504280708168573177e+00	9.815355193252536026e+00
2.268664064064064012e-01	6.514968264603363757e+00	9.837001222472908424e+00
2.270991791791791836e-01	6.525655821038156112e+00	9.858647251693282598e+00
2.273319519519519660e-01	6.536343377472948468e+00	9.880293280913656773e+00
2.275647247247247207e-01	6.547030933907739048e+00	9.901939310134029171e+00
2.277974974974975031e-01	6.557718490342531403e+00	9.923585339354403345e+00
2.280302702702702577e-01	6.568406046777322871e+00	9.945231368574775743e+00
2.282630430430430402e-01	6.579093603212115227e+00	9.966877397795149918e+00
2.284958158158158226e-01	6.589781159646906694e+00	9.988523427015524092e+00
2.287285885885885772e-01	6.600468716081698162e+00	1.001016945623589649e+01
2.289613613613613596e-01	6.611156272516490517e+00	1.003181548545627066e+01
2.291941341341341420e-01	6.621843828951281985e+00	1.005346151467664484e+01
2.294269069069068967e-01	6.632531385386073453e+00	1.007510754389701546e+01
2.296596796796796791e-01	6.643218941820865808e+00	1.009675357311739141e+01
2.298924524524524615e-01	6.653906498255658164e+00	1.011839960233776559e+01
2.301252252252252162e-01	6.664594054690448743e+00	1.014004563155813621e+01
2.303579979979979986e-01	6.675281611125241099e+00	1.016169166077851038e+01
2.305907707707707810e-01	6.685969167560033455e+00	1.018333768999888633e+01
2.308235435435435356e-01	6.696656723994824034e+00	1.020498371921925695e+01
2.310563163163163181e-01	6.707344280429616390e+00	1.022662974843963113e+01
2.312890890890891005e-01	6.718031836864408746e+00	1.024827577766000530e+01
2.315218618618618551e-01	6.728719393299199325e+00	1.026992180688037770e+01
2.317546346346346375e-01	6.739406949733991681e+00	1.029156783610075188e+01
2.319874074074074199e-01	6.750094506168784037e+00	1.031321386532112605e+01
2.322201801801801746e-01	6.760782062603574616e+00	1.033485989454149845e+01
2.324529529529529570e-01	6.771469619038366972e+00	1.035650592376187262e+01
2.326857257257257394e-01	6.782157175473159327e+00	1.037815195298224680e+01
2.329184984984984941e-01	6.792844731907949907e+00	1.039979798220261920e+01
2.331512712712712765e-01	6.803532288342742262e+00	1.042144401142299337e+01
2.333840440440440311e-01	6.814219844777533730e+00	1.044309004064336577e+01
2.336168168168168136e-01	6.824907401212326086e+00	1.046473606986373994e+01
2.338495895895895960e-01	6.835594957647117553e+00	1.048638209908411412e+01
2.340823623623623506e-01	6.846282514081909021e+00	1.050802812830448474e+01
2.343151351351351330e-01	6.856970070516701377e+00	1.052967415752485891e+01
2.345479079079079154e-01	6.867657626951493732e+00	1.055132018674523486e+01
2.347806806806806701e-01	6.878345183386284312e+00	1.057296621596560549e+01
2.350134534534534525e-01	6.889032739821076667e+00	1.059461224518597966e+01
2.352462262262262349e-01	6.899720296255869023e+00	1.061625827440635383e+01
2.354789989989989896e-01	6.910407852690659603e+00	1.063790430362672623e+01
2.357117717717717720e-01	6.921095409125451958e+00	1.065955033284710041e+01
2.359445445445445544e-01	6.931782965560244314e+00	1.068119636206747458e+01
2.361773173173173090e-01	6.942470521995034893e+00	1.070284239128784698e+01
2.364100900900900915e-01	6.953158078429827249e+00	1.072448842050822115e+01
2.366428628628628739e-01	6.963845634864619605e+00	1.074613444972859533e+01
2.368756356356356285e-01	6.974533191299410184e+00	1.076778047894896773e+01
2.371084084084084109e-01	6.985220747734202540e+00	1.078942650816934190e+01
2.373411811811811933e-01	6.995908304168994896e+00	1.081107253738971608e+01
2.375739539539539480e-01	7.006595860603786363e+00	1.083271856661008847e+01
2.378067267267267304e-01	7.017283417038577831e+00	1.085436459583046265e+01
2.380394994994995128e-01	7.027970973473370186e+00	1.087601062505083682e+01
2.382722722722722675e-01	7.038658529908161654e+00	1.089765665427120922e+01
2.385050450450450499e-01	7.049346086342954010e+00	1.091930268349158339e+01
2.387378178178178045e-01	7.060033642777744589e+00	1.094094871271195402e+01
2.389705905905905869e-01	7.070721199212536945e+00	1.096259474193232819e+01
2.392033633633633694e-01	7.081408755647329301e+00	1.098424077115270237e+01
2.394361361361361240e-01	7.092096312082119880e+00	1.100588680037307476e+01
2.396689089089089064e-01	7.102783868516912236e+00	1.102753282959344894e+01
2.399016816816816888e-01	7.113471424951704591e+00	1.104917885881382311e+01
2.401344544544544435e-01	7.124158981386495171e+00	1.107082488803419551e+01
2.403672272272272259e-01	7.134846537821287527e+00	1.109247091725456968e+01
2.406000000000000083e-01	7.145534094256079882e+00	1.111411694647494386e+01


==> anc/dd2_205.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	1.984879866562836992e-09	4.546001706314947710e-01	4.988497092933447101e-10	2.000000000000000000e+00	9.308436574710854075e+02	-1.464670563707658024e+00	-7.454774948378033450e-01	1.848112371643340815e-06	5.000000000000000000e-01
6.294990000000000308e-01	1.788189758115739742e-07	4.549672099148173721e-01	8.455724388374794978e-08	2.000000000000000000e+00	9.308490617882528113e+02	-1.937170302414279455e+00	2.679193517123977242e-01	1.666205438415814424e-04	5.000000000000000000e-01
6.517340000000000355e-01	2.189935781196565460e-07	4.550769972186335943e-01	1.086588266416158881e-07	2.000000000000000000e+00	9.308825295905745634e+02	-2.033461242518245449e+00	3.525573056830511587e-01	2.040762801637592192e-04	5.000000000000000000e-01
6.747539999999999649e-01	2.727913807418681152e-07	4.551814761050700930e-01	1.425161273208111492e-07	2.000000000000000000e+00	9.309162337219061101e+02	-2.129021003412242319e+00	4.700839176536679709e-01	2.542387654803489219e-04	5.000000000000000000e-01
6.985879999999999868e-01	3.434838880653697920e-07	4.552747427742921960e-01	1.894746018264385086e-07	2.000000000000000000e+00	9.309452650070347772e+02	-2.217616767504937858e+00	6.246895851709192149e-01	3.201644263053435714e-04	5.000000000000000000e-01
7.232629999999999892e-01	4.343145620273765889e-07	4.553656386303749914e-01	2.538049250084330943e-07	2.000000000000000000e+00	9.309758036703606194e+02	-2.309990257941121339e+00	8.011997547468017178e-01	4.048849409904677781e-04	5.000000000000000000e-01
7.488099999999999756e-01	5.583463268911131047e-07	4.553886718494163377e-01	3.474967460956105477e-07	2.000000000000000000e+00	9.310043991957592198e+02	-2.397461549257847491e+00	1.028060652018735199e+00	5.205940249599006657e-04	5.000000000000000000e-01
7.752599999999999492e-01	7.201879291468523756e-07	4.553409581649976445e-01	4.784394641537457469e-07	2.000000000000000000e+00	9.310285644149716973e+02	-2.478226612253238592e+00	1.293119606066314820e+00	6.716067508056140171e-04	5.000000000000000000e-01
8.026429999999999954e-01	9.248392006911720274e-07	4.552353348260274046e-01	6.565250610832643384e-07	2.000000000000000000e+00	9.310548044088398001e+02	-2.566032431483501242e+00	1.574947625400279660e+00	8.626077766515217841e-04	5.000000000000000000e-01
8.309940000000000104e-01	1.203804011747320504e-06	4.549655744860731654e-01	9.175132697957519461e-07	2.000000000000000000e+00	9.310818591174164567e+02	-2.655147299179267506e+00	1.911587697555532817e+00	1.123038697204481896e-03	5.000000000000000000e-01
8.603460000000000552e-01	1.553677718696595562e-06	4.543782834607096865e-01	1.270118213458849841e-06	2.000000000000000000e+00	9.311138224002481820e+02	-2.759014526547482138e+00	2.252344466221590125e+00	1.449731874286153783e-03	5.000000000000000000e-01
8.907350000000000545e-01	2.009098372690812948e-06	4.528273698923895307e-01	1.767007408899272817e-06	2.000000000000000000e+00	9.311697855749274595e+02	-2.919419580827958161e+00	2.575416330023996725e+00	1.875133706375797880e-03	5.000000000000000000e-01
9.221979999999999622e-01	2.618681695800160898e-06	4.507901882692077478e-01	2.485730530046502719e-06	2.000000000000000000e+00	9.312328839285044069e+02	-3.096406921170917759e+00	2.940517716332859077e+00	2.444721831489517824e-03	5.000000000000000000e-01
9.547719999999999541e-01	3.351658433427614330e-06	4.488267988447432466e-01	3.417135006054915688e-06	2.000000000000000000e+00	9.312876348725209255e+02	-3.258383995473706829e+00	3.325685161869285089e+00	3.129831402734420918e-03	5.000000000000000000e-01
9.884960000000000413e-01	4.328356411046792951e-06	4.467512188249465610e-01	4.757681072372520161e-06	2.000000000000000000e+00	9.313429862415608795e+02	-3.423092163239930485e+00	3.774448028526372401e+00	4.043087077524635045e-03	5.000000000000000000e-01
1.023409999999999931e+00	5.564795138501285539e-06	4.446449860571281554e-01	6.588519276620973981e-06	2.000000000000000000e+00	9.313958535721220642e+02	-3.583578789198262893e+00	4.268995412485151242e+00	5.199658003026661618e-03	5.000000000000000000e-01
1.059560000000000057e+00	7.050479529567268393e-06	4.425847726410521155e-01	8.954528953610578493e-06	2.000000000000000000e+00	9.314417628314332660e+02	-3.733055546311206285e+00	4.786063104186060180e+00	6.589920314701666615e-03	5.000000000000000000e-01
1.096989999999999910e+00	9.015897044803602409e-06	4.404297656570995700e-01	1.232869142072872533e-05	2.000000000000000000e+00	9.314916440681656695e+02	-3.890782693613711540e+00	5.376340845658749146e+00	8.429917073584591858e-03	5.000000000000000000e-01
1.135729999999999906e+00	1.136911092865777356e-05	4.383153446862390057e-01	1.666619258025095338e-05	2.000000000000000000e+00	9.315370500002468361e+02	-4.040596654626194884e+00	5.990160387423546950e+00	1.063397831749094899e-02	5.000000000000000000e-01
1.175850000000000062e+00	1.428990518351958021e-05	4.361827785942986591e-01	2.244673837321841414e-05	2.000000000000000000e+00	9.315793400202577459e+02	-4.189300164452109954e+00	6.647894383814223040e+00	1.337080970495902084e-02	5.000000000000000000e-01
1.217379999999999907e+00	1.797913226076767112e-05	4.340198673058960899e-01	3.028394175281846391e-05	2.000000000000000000e+00	9.316257542954592736e+02	-4.344567981982158322e+00	7.368646306798184220e+00	1.682951556640611274e-02	5.000000000000000000e-01
1.260380000000000056e+00	2.231952460752203947e-05	4.319040336870657026e-01	4.014535745503271892e-05	2.000000000000000000e+00	9.316651919312820382e+02	-4.491250823353263755e+00	8.106016372117140989e+00	2.090070106087086113e-02	5.000000000000000000e-01
1.304899999999999949e+00	2.775575385426333320e-05	4.297627692006490974e-01	5.337151800462264987e-05	2.000000000000000000e+00	9.317072452911710343e+02	-4.643801481386507390e+00	8.907494072610365521e+00	2.600249400736251784e-02	5.000000000000000000e-01
1.350989999999999913e+00	3.435528012706513850e-05	4.276442358520973208e-01	7.053166563132782683e-05	2.000000000000000000e+00	9.317488873084901115e+02	-4.798394033683798909e+00	9.756258880262434374e+00	3.219957196704541225e-02	5.000000000000000000e-01
1.398709999999999898e+00	4.205417777322262334e-05	4.255621178752215239e-01	9.186394906516468460e-05	2.000000000000000000e+00	9.317856412933180081e+02	-4.945622617682954747e+00	1.062524529325499323e+01	3.943320291416728407e-02	5.000000000000000000e-01
1.448120000000000074e+00	5.170820257345256694e-05	4.232764978522892685e-01	1.204390173245030416e-04	2.000000000000000000e+00	9.318271065868865435e+02	-5.105796217061909559e+00	1.157260179062845218e+01	4.850970120534460472e-02	5.000000000000000000e-01
1.499270000000000103e+00	6.339255644541526345e-05	4.206342231878507643e-01	1.573669429024658877e-04	2.000000000000000000e+00	9.318673143929001981e+02	-5.270884671243743824e+00	1.256426857687257304e+01	5.950255450439650290e-02	5.000000000000000000e-01
1.552229999999999999e+00	7.720074978656256892e-05	4.181090975076950933e-01	2.038580272424900144e-04	2.000000000000000000e+00	9.319030779395372974e+02	-5.430746690372673768e+00	1.359905812597915187e+01	7.250265229895110075e-02	5.000000000000000000e-01
1.607050000000000090e+00	9.399299405291611643e-05	4.156803005929917139e-01	2.640620837796136926e-04	2.000000000000000000e+00	9.319408181605491563e+02	-5.595300580715952599e+00	1.470797940507434554e+01	8.832376535500689740e-02	5.000000000000000000e-01
1.663820000000000077e+00	1.133599102506291812e-04	4.133595487117656675e-01	3.377496401662753852e-04	2.000000000000000000e+00	9.319702872284423165e+02	-5.749852650439900792e+00	1.584239887780170797e+01	1.065840526757929063e-01	5.000000000000000000e-01
1.722590000000000066e+00	1.363766100225392473e-04	4.111387068912351617e-01	4.307370664044530011e-04	2.000000000000000000e+00	9.320002036155442511e+02	-5.906876900463902125e+00	1.703723168667622190e+01	1.283024256940397956e-01	5.000000000000000000e-01
1.783430000000000071e+00	1.633715177801625413e-04	4.090298174539499509e-01	5.463142924253477179e-04	2.000000000000000000e+00	9.320281125176262549e+02	-6.064619550133211412e+00	1.828195933824891739e+01	1.537957685183820866e-01	5.000000000000000000e-01
1.846419999999999950e+00	1.940404413852237864e-04	4.070289176539709786e-01	6.851325340331304060e-04	2.000000000000000000e+00	9.320492963292014110e+02	-6.215221921927745363e+00	1.954666860087769820e+01	1.827818258421336495e-01	5.000000000000000000e-01
1.911640000000000006e+00	2.304203013254224109e-04	4.051130861053572341e-01	8.592649502769562908e-04	2.000000000000000000e+00	9.320736521121566511e+02	-6.372936594085223838e+00	2.088583498335090027e+01	2.171941647124199515e-01	5.000000000000000000e-01
1.979170000000000096e+00	2.725244012842852146e-04	4.033023982029894094e-01	1.072068910043727898e-03	2.000000000000000000e+00	9.320936697915260538e+02	-6.530840868184196957e+00	2.226615624602847987e+01	2.570558319143857462e-01	5.000000000000000000e-01
2.049069999999999947e+00	3.206921326477634045e-04	4.015879836231295297e-01	1.328910885800866238e-03	2.000000000000000000e+00	9.321118056735451773e+02	-6.688921218144974645e+00	2.368488697058477044e+01	3.026992798704359888e-01	5.000000000000000000e-01
2.121449999999999836e+00	3.767629192725928302e-04	3.999691423472415130e-01	1.644062842401927899e-03	2.000000000000000000e+00	9.321324811605244349e+02	-6.855607415075046340e+00	2.517052200205012014e+01	3.558824569586862552e-01	5.000000000000000000e-01
2.196390000000000065e+00	4.402724343222271788e-04	3.984476047224133621e-01	2.019446545107648518e-03	2.000000000000000000e+00	9.321490607409429003e+02	-7.022044505682671911e+00	2.668522106068225952e+01	4.161771913828118952e-01	5.000000000000000000e-01
2.273969999999999825e+00	5.148014363009636258e-04	3.970017184165874902e-01	2.483281241012194954e-03	2.000000000000000000e+00	9.321680754601251238e+02	-7.198553453758544940e+00	2.828069333297406374e+01	4.870053152440693700e-01	5.000000000000000000e-01
2.354290000000000216e+00	5.999019802978586367e-04	3.956344443858210713e-01	3.039686925509502147e-03	2.000000000000000000e+00	9.321873367926888250e+02	-7.381374693046705460e+00	2.993099718161662892e+01	5.679640953639131240e-01	5.000000000000000000e-01
2.437440000000000051e+00	6.985062387780354267e-04	3.942153851968013267e-01	3.717143640941051545e-03	2.000000000000000000e+00	9.322042364373222654e+02	-7.570945663860080721e+00	3.164781509287340810e+01	6.618714042044340218e-01	5.000000000000000000e-01
2.523540000000000116e+00	8.135001682997716754e-04	3.928708172375869889e-01	4.547690247755453372e-03	2.000000000000000000e+00	9.322229457189135928e+02	-7.771811405109279036e+00	3.345490912291290186e+01	7.715139805909152493e-01	5.000000000000000000e-01
2.612680000000000113e+00	9.421624074832994590e-04	3.916018841370247361e-01	5.521080782454391468e-03	2.000000000000000000e+00	9.322374583232531222e+02	-7.972669951983858638e+00	3.529698384338692563e+01	8.943298059665262256e-01	5.000000000000000000e-01
2.704959999999999809e+00	1.093283383464006874e-03	3.903875507042008919e-01	6.720079650650053263e-03	2.000000000000000000e+00	9.322508662326754347e+02	-8.184137290461839243e+00	3.724197815779402987e+01	1.038755659745185911e+00	5.000000000000000000e-01
2.800499999999999989e+00	1.262053622187814250e-03	3.892414651579235163e-01	8.123373965292429028e-03	2.000000000000000000e+00	9.322620612577912880e+02	-8.397571522793557008e+00	3.922935833382425130e+01	1.200251741351479273e+00	5.000000000000000000e-01
2.899420000000000108e+00	1.451682746205661644e-03	3.881520805973334709e-01	9.775707470539718100e-03	2.000000000000000000e+00	9.322656052164199991e+02	-8.608861526748427195e+00	4.124894862500719483e+01	1.381932081333277385e+00	5.000000000000000000e-01
3.001840000000000064e+00	1.660423324566567696e-03	3.871229256799949003e-01	1.167861191777655287e-02	2.000000000000000000e+00	9.322672022417108337e+02	-8.820269438907994086e+00	4.329754354771115743e+01	1.582180747556675593e+00	5.000000000000000000e-01
1.606833592790682275e+01	1.197075246981317426e-01	3.783293010198273132e-01	4.358358358358358942e+00	2.000000000000000000e+00	9.322682196884742325e+02	-3.049006577094173664e+01	1.831229970356778267e+02	1.220680951149152378e+02	5.000000000000000000e-01
1.608003689560977989e+01	1.197945199823919338e-01	3.783286534312761962e-01	4.364864864864864913e+00	2.000000000000000000e+00	9.322789635919783677e+02	-3.049758494470296100e+01	1.831634120323685693e+02	1.221600135077794960e+02	5.000000000000000000e-01
1.620874754034233334e+01	1.207514681092542452e-01	3.783215299572139645e-01	4.436436436436435926e+00	2.000000000000000000e+00	9.323971465305230595e+02	-3.058029585607641110e+01	1.836079769959667374e+02	1.231711158292864354e+02	5.000000000000000000e-01
1.622044850804529403e+01	1.208384633935144642e-01	3.783208823686628475e-01	4.442942942942942786e+00	2.000000000000000000e+00	9.324078904340270810e+02	-3.058781502983763545e+01	1.836483919926574799e+02	1.232630342221507078e+02	5.000000000000000000e-01
1.623214947574825118e+01	1.209254586777746832e-01	3.783202347801117305e-01	4.449449449449449645e+00	2.000000000000000000e+00	9.324186343375311026e+02	-3.059533420359885625e+01	1.836888069893482225e+02	1.233549526150149802e+02	5.000000000000000000e-01
1.624385044345121187e+01	1.210124539620348882e-01	3.783195871915606134e-01	4.455955955955955616e+00	2.000000000000000000e+00	9.324293782410352378e+02	-3.060285337736008060e+01	1.837292219860389650e+02	1.234468710078792384e+02	5.000000000000000000e-01
1.625555141115417257e+01	1.210994492462951072e-01	3.783189396030094964e-01	4.462462462462462476e+00	2.000000000000000000e+00	9.324401221445392594e+02	-3.061037255112130495e+01	1.837696369827297076e+02	1.235387894007435108e+02	5.000000000000000000e-01
1.626725237885712971e+01	1.211864445305553123e-01	3.783182920144583794e-01	4.468968968968969335e+00	2.000000000000000000e+00	9.324508660480433946e+02	-3.061789172488252575e+01	1.838100519794204786e+02	1.236307077936077832e+02	5.000000000000000000e-01
1.808382325968576509e+01	1.321342891668146335e-01	3.777923931786985601e-01	5.523023023023022837e+00	2.000000000000000000e+00	9.346307581342260846e+02	-3.121409999181855710e+01	1.886893171516726397e+02	1.352400289834451428e+02	5.000000000000000000e-01
1.809438626176260456e+01	1.321896828574555538e-01	3.777914854152154001e-01	5.529529529529529697e+00	2.000000000000000000e+00	9.346478955135463593e+02	-3.121845265997344043e+01	1.887114671175883132e+02	1.352989675374895455e+02	5.000000000000000000e-01
1.907721657760230727e+01	1.380149085086372629e-01	3.781609332721583283e-01	6.206206206206205778e+00	2.000000000000000000e+00	9.366611907668037702e+02	-3.202487785650072283e+01	1.908013209733088331e+02	1.415207075269891561e+02	5.000000000000000000e-01
1.947118634447735985e+01	1.413107337513442308e-01	3.785624729936807320e-01	6.525025025025025016e+00	2.000000000000000000e+00	9.375752305925153678e+02	-3.261089291650383615e+01	1.919036767025300492e+02	1.450513184290470292e+02	5.000000000000000000e-01
1.947922654380133878e+01	1.413779954909913372e-01	3.785706676818750838e-01	6.531531531531531876e+00	2.000000000000000000e+00	9.375938844665095075e+02	-3.262285240752431292e+01	1.919261737582284297e+02	1.451233717127624914e+02	5.000000000000000000e-01
1.948726674312532126e+01	1.414452572306384159e-01	3.785788623700694355e-01	6.538038038038037847e+00	2.000000000000000000e+00	9.376125383405036473e+02	-3.263481189854478259e+01	1.919486708139268387e+02	1.451954249964779535e+02	5.000000000000000000e-01
2.004411624352085752e+01	1.468270182252628675e-01	3.790901816211175723e-01	6.993493493493493141e+00	2.000000000000000000e+00	9.386911321571145663e+02	-3.348543248064149225e+01	1.938473834883450877e+02	1.509766630250240951e+02	5.000000000000000000e-01
2.005205778559383489e+01	1.469054192378799195e-01	3.790973456653028983e-01	7.000000000000000000e+00	2.000000000000000000e+00	9.387060283190744485e+02	-3.349761454914099801e+01	1.938752384435497333e+02	1.510609153380955831e+02	5.000000000000000000e-01
2.025499999999999901e+01	1.489089186799254783e-01	3.792804193023524006e-01	7.166270584018169743e+00	2.000000000000000000e+00	9.390866924352512797e+02	-3.380892133749777173e+01	1.945870581681661520e+02	1.532139418947078298e+02	5.000000000000000000e-01
2.097050000000000125e+01	1.570954027571409561e-01	3.798522722512094330e-01	7.733071886425037178e+00	2.000000000000000000e+00	9.398592365690135466e+02	-3.492372051549094181e+01	1.974747687245647967e+02	1.620423185771414012e+02	5.000000000000000000e-01
2.171120000000000161e+01	1.641574464437789982e-01	3.800557163156627616e-01	8.272342073368767146e+00	2.000000000000000000e+00	9.404703203190808836e+02	-3.565314696634203528e+01	2.000065893987662946e+02	1.696821025158531597e+02	5.000000000000000000e-01
2.247810000000000130e+01	1.717739424793670033e-01	3.802791705849410953e-01	9.172038697637153959e+00	2.000000000000000000e+00	9.429058375166741826e+02	-3.642512534546649050e+01	2.025786769330335630e+02	1.779651478784863343e+02	5.000000000000000000e-01
2.327199999999999847e+01	1.795714651272262152e-01	3.805114321062952887e-01	1.016689195644815946e+01	2.000000000000000000e+00	9.457382489134315620e+02	-3.721677608637647694e+01	2.051506157103318344e+02	1.864778605702080654e+02	5.000000000000000000e-01
2.409400000000000119e+01	1.879210521157481661e-01	3.807293809597158685e-01	1.133012537001682851e+01	2.000000000000000000e+00	9.490376792784546751e+02	-3.802099536356001153e+01	2.077818890799907194e+02	1.956525364146171455e+02	5.000000000000000000e-01
2.494510000000000005e+01	1.964871936648555639e-01	3.809327738012881492e-01	1.258287555617750009e+01	2.000000000000000000e+00	9.525628587174178392e+02	-3.882470498075070253e+01	2.104128431485316355e+02	2.051099737031438224e+02	5.000000000000000000e-01
2.582620000000000005e+01	2.056468624258957212e-01	3.811370346926113428e-01	1.408045351255610456e+01	2.000000000000000000e+00	9.568319149651647422e+02	-3.965652697712216224e+01	2.131077228164044470e+02	2.152974947171822180e+02	5.000000000000000000e-01
2.673839999999999861e+01	2.151847598158259656e-01	3.813368744202970118e-01	1.575387400375108982e+01	2.000000000000000000e+00	9.616093956459212677e+02	-4.050296883098210543e+01	2.158266208598302285e+02	2.259690571066857387e+02	5.000000000000000000e-01
2.768290000000000006e+01	2.253273213651037776e-01	3.815354208072937459e-01	1.773122767986596315e+01	2.000000000000000000e+00	9.672435356997227700e+02	-4.137515203066355696e+01	2.186068694235264047e+02	2.374125942655605570e+02	5.000000000000000000e-01
2.866069999999999851e+01	2.359953361204453204e-01	3.817301199227077779e-01	1.998427797436132280e+01	2.000000000000000000e+00	9.736370376417308989e+02	-4.226816714580748169e+01	2.214314639730095564e+02	2.495388462841405328e+02	5.000000000000000000e-01
2.967299999999999827e+01	2.473350347739404764e-01	3.819228857712793634e-01	2.263941197000864491e+01	2.000000000000000000e+00	9.810832998347539160e+02	-4.318825759633416794e+01	2.243256059909279827e+02	2.625567569480214729e+02	5.000000000000000000e-01
3.072109999999999985e+01	2.593440202655865612e-01	3.821135522837045273e-01	2.570043745703692650e+01	2.000000000000000000e+00	9.895816827158530486e+02	-4.413502600654645391e+01	2.272845850065976379e+02	2.764700933599803534e+02	5.000000000000000000e-01
3.180630000000000024e+01	2.721976532420016248e-01	3.823016679919019056e-01	2.934339051033971657e+01	2.000000000000000000e+00	9.994935134864175552e+02	-4.511463116325820977e+01	2.303374055823785227e+02	2.915434505221207928e+02	5.000000000000000000e-01
3.292969999999999686e+01	2.858070355846925037e-01	3.824870903955354673e-01	3.352348179382883586e+01	2.000000000000000000e+00	1.010692240895324517e+03	-4.612204647001608038e+01	2.334650170743783804e+02	3.076728563152877882e+02	5.000000000000000000e-01
3.409290000000000020e+01	3.006256833818368723e-01	3.826710942043063945e-01	3.863753502160990649e+01	2.000000000000000000e+00	1.023993394715984664e+03	-4.717502130795826076e+01	2.367416551769575506e+02	3.255170451249256871e+02	5.000000000000000000e-01
3.529710000000000036e+01	3.161501669115072133e-01	3.828486428079942994e-01	4.435342021556029835e+01	2.000000000000000000e+00	1.038585816107831306e+03	-4.824968428047870361e+01	2.400795396262879819e+02	3.444186683196946888e+02	5.000000000000000000e-01
3.654379999999999740e+01	3.335671850274581351e-01	3.830272824732159909e-01	5.168960676514588926e+01	2.000000000000000000e+00	1.056565306466489346e+03	-4.939276498136857185e+01	2.436702931174383480e+02	3.660961704218700561e+02	5.000000000000000000e-01
3.783460000000000178e+01	3.513637930926550856e-01	3.831945676610594709e-01	5.948076692031489188e+01	2.000000000000000000e+00	1.075344723021530172e+03	-5.053975615068231519e+01	2.472608014972283570e+02	3.884599047283571167e+02	5.000000000000000000e-01
3.917099999999999937e+01	3.722355911740276024e-01	3.833658921742260639e-01	7.017995780751489576e+01	2.000000000000000000e+00	1.099696929390007199e+03	-5.179241868502023749e+01	2.512799371700311042e+02	4.155178475707148209e+02	5.000000000000000000e-01
4.055460000000000065e+01	3.940450676046585721e-01	3.835260707594020935e-01	8.206156816157701428e+01	2.000000000000000000e+00	1.125914691919763982e+03	-5.306381538066366943e+01	2.553725808870266860e+02	4.442721849452986476e+02	5.000000000000000000e-01
4.198709999999999809e+01	4.181269632987460461e-01	3.836827132143829644e-01	9.646412762793343632e+01	2.000000000000000000e+00	1.156395301780898308e+03	-5.440163103943991274e+01	2.597429567840485447e+02	4.768125355337969040e+02	5.000000000000000000e-01
4.347010000000000218e+01	4.452838133920630215e-01	3.838353191117275798e-01	1.146183095152508429e+02	2.000000000000000000e+00	1.192637491579633661e+03	-5.582349268269111064e+01	2.644873652660756989e+02	5.147515903822915107e+02	5.000000000000000000e-01
4.500560000000000116e+01	4.744592130659318063e-01	3.839819418837034370e-01	1.355509130842995091e+02	2.000000000000000000e+00	1.232747994703444192e+03	-5.729386325895628573e+01	2.694329739157676613e+02	5.565432211410510490e+02	5.000000000000000000e-01
4.659530000000000172e+01	5.070413943145241076e-01	3.841262714522496458e-01	1.611539749118219333e+02	2.000000000000000000e+00	1.279254919111436720e+03	-5.885182943542704948e+01	2.747612660564578846e+02	6.047973881378205760e+02	5.000000000000000000e-01
4.824110000000000298e+01	5.442788659963760933e-01	3.842710386817151935e-01	1.937420086873811442e+02	2.000000000000000000e+00	1.334406622317429992e+03	-6.052448947604799656e+01	2.805960682589969224e+02	6.624476192108634223e+02	5.000000000000000000e-01
4.994509999999999650e+01	5.852794521731589095e-01	3.844156292094334515e-01	2.326829286124311693e+02	2.000000000000000000e+00	1.396564021153477142e+03	-6.228217953353746594e+01	2.867815122332519877e+02	7.284123753109970494e+02	5.000000000000000000e-01
5.170920000000000272e+01	6.307337767753697921e-01	3.845619583977619160e-01	2.795405428596470188e+02	2.000000000000000000e+00	1.466927394349733277e+03	-6.413874293201793364e+01	2.933716034666388737e+02	8.046320031863253917e+02	5.000000000000000000e-01
5.353569999999999851e+01	6.814255386926029168e-01	3.847121963899896024e-01	3.363236324108454482e+02	2.000000000000000000e+00	1.546829651230096943e+03	-6.610714286192499856e+01	3.004177968527927192e+02	8.935511275190577862e+02	5.000000000000000000e-01
5.542660000000000053e+01	7.392651360712332309e-01	3.848683081864331390e-01	4.077497408459826715e+02	2.000000000000000000e+00	1.639564603560817432e+03	-6.821950522173139575e+01	3.080626790247466715e+02	1.000944549381517277e+03	5.000000000000000000e-01
5.738439999999999941e+01	8.044315995557047572e-01	3.850279629627250677e-01	4.959368256802666224e+02	2.000000000000000000e+00	1.745255527472603717e+03	-7.046384273931562348e+01	3.162525974134390481e+02	1.129157433596751389e+03	5.000000000000000000e-01
5.941129999999999711e+01	8.773579784771151635e-01	3.851881488346867721e-01	6.036756189236567707e+02	2.000000000000000000e+00	1.864490372421638995e+03	-7.283269787275810359e+01	3.249633985300647510e+02	1.281378084140298597e+03	5.000000000000000000e-01
6.150990000000000180e+01	9.590328426991926447e-01	3.853459631848685230e-01	7.354877043203738367e+02	2.000000000000000000e+00	1.998800029430088898e+03	-7.532618710515266969e+01	3.342186064552797120e+02	1.462864737549755773e+03	5.000000000000000000e-01
6.368249999999999744e+01	1.050509617906342230e+00	3.854975676555565389e-01	8.968713229677989602e+02	2.000000000000000000e+00	2.149771469201190030e+03	-7.794184541027729551e+01	3.440342298676594623e+02	1.679978551133896644e+03	5.000000000000000000e-01
6.593189999999999884e+01	1.152903226235217460e+00	3.856390920924100407e-01	1.094504213663603196e+03	2.000000000000000000e+00	2.319085044738788383e+03	-8.067556931320983438e+01	3.544216694437536717e+02	1.940376833539805830e+03	5.000000000000000000e-01
6.826069999999999993e+01	1.267425685861903739e+00	3.857678764669031923e-01	1.336496486829589685e+03	2.000000000000000000e+00	2.508556843468776606e+03	-8.352280878463800207e+01	3.653893502858925331e+02	2.253286221828644102e+03	5.000000000000000000e-01


==> anc/dd2_mr104.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
# 0.2	1.68459e-11	1e-06	0.00149565	1.60427e-06	0.665347	932.753
176.8	0.0332916	1.24027e-06	0.00178494	1.91436e-06	0.686329	932.849
237.2	0.0863282	1.53827e-06	0.00213074	2.28495e-06	0.706846	932.95
275.7	0.14557	1.90788e-06	0.00254214	2.7258e-06	0.727349	933.046
302.5	0.206465	2.36628e-06	0.00302829	3.24667e-06	0.74821	933.125
321.6	0.266477	2.93484e-06	0.00358953	3.84785e-06	0.768441	933.171
335.3	0.32446	3.63999e-06	0.00424587	4.55078e-06	0.788864	933.199
345	0.379873	4.51458e-06	0.00501872	5.37835e-06	0.809934	933.214
351.6	0.432391	5.5993e-06	0.00593196	6.35609e-06	0.831893	933.218
355.7	0.481695	6.94466e-06	0.00699099	7.48963e-06	0.853022	933.219
357.7	0.527417	8.61326e-06	0.00823842	8.82452e-06	0.873722	933.224
358	0.569626	1.06828e-05	0.00972636	1.04165e-05	0.895119	933.233
356.9	0.608428	1.32495e-05	0.0114755	1.22874e-05	0.915946	933.25
354.5	0.64334	1.6433e-05	0.0135268	1.44809e-05	0.936724	933.272
351.2	0.675029	2.03814e-05	0.0159798	1.71035e-05	0.959044	933.3
347	0.703421	2.52785e-05	0.0188486	2.01696e-05	0.981056	933.331
342	0.728381	3.13522e-05	0.022222	2.37739e-05	1.00378	933.366
336.4	0.7504	3.88852e-05	0.0262477	2.80742e-05	1.02833	933.405
330.4	0.769929	4.82282e-05	0.030966	3.31124e-05	1.05312	933.447
323.8	0.786469	5.98161e-05	0.0364965	3.90158e-05	1.07861	933.49
317	0.800891	7.41882e-05	0.0430722	4.60328e-05	1.106	933.536
309.8	0.812993	9.20135e-05	0.050875	5.43564e-05	1.13503	933.584
302.4	0.823104	0.000114122	0.0599364	6.4018e-05	1.16413	933.632
294.9	0.831458	0.000141542	0.070658	7.54453e-05	1.19488	933.683
287.2	0.838076	0.00017555	0.0833613	8.89795e-05	1.22748	933.737
279.4	0.843213	0.00021773	0.098409	0.000105005	1.26205	933.794
271.5	0.846938	0.000270045	0.115987	0.000123715	1.29679	933.851
263.6	0.849465	0.000334929	0.136635	0.000145679	1.33011	933.913
255.7	0.850908	0.000415402	0.161125	0.00017172	1.36465	933.98
247.8	0.851397	0.000515212	0.190195	0.000202615	1.40109	934.052
239.9	0.850976	0.000639002	0.224097	0.00023862	1.43824	934.123
232.1	0.849788	0.000792536	0.264091	0.000281069	1.47711	934.195
224.4	0.847904	0.00098296	0.311424	0.000331277	1.51805	934.27
216.8	0.845392	0.00121914	0.367521	0.000390745	1.56148	934.345
209.2	0.842186	0.00151206	0.433966	0.000461134	1.60855	934.415
201.8	0.838428	0.00187537	0.512241	0.000543987	1.66064	934.473
194.6	0.834117	0.00232596	0.604798	0.000641886	1.72079	934.518
187.5	0.829247	0.00288483	0.713383	0.000756638	1.78819	934.554
180.5	0.823926	0.00357797	0.840981	0.000891366	1.86357	934.589
173.7	0.818331	0.00443765	0.990649	0.00104925	1.94263	934.628
166.9	0.812493	0.00550389	1.16659	0.00123468	2.02479	934.676
160.3	0.80662	0.00682632	1.37377	0.0014528	2.112	934.731
153.8	0.800726	0.00846649	1.61699	0.0017086	2.20391	934.791
147.5	0.794898	0.0105007	1.90253	0.00200855	2.2963	934.862
141.3	0.789101	0.0130238	2.23962	0.00236224	2.38924	934.946
135.3	0.783358	0.016153	2.6374	0.00277908	2.47938	935.045
129.5	0.77762	0.0200341	3.10759	0.00327116	2.56481	935.163
123.8	0.771793	0.0248478	3.66346	0.00385211	2.64651	935.297
118.4	0.765879	0.030818	4.32119	0.00453858	2.73065	935.438
113.2	0.759801	0.0382226	5.09551	0.0053455	2.82579	935.571
108.1	0.753546	0.0474065	6.00487	0.0062916	2.94191	935.677
103.3	0.747181	0.0587969	7.07705	0.0074053	3.0887	935.751
98.6	0.740705	0.0729241	8.33282	0.00870727	3.26678	935.793
94	0.734171	0.0904457	9.81196	0.0102381	3.47004	935.825
89.6	0.727628	0.112177	11.5534	0.0120367	3.68362	935.864
85.4	0.721072	0.13913	13.6116	0.0141579	3.88182	935.924
81.3	0.714396	0.172559	16.0893	0.0167057	4.03655	936
77.5	0.707378	0.21402	19.0594	0.019753	4.16892	936.074
73.9	0.699814	0.265443	22.5699	0.0233473	4.32932	936.145
70.5	0.69175	0.329222	26.571	0.0274334	4.60368	936.195
67.1	0.683542	0.408324	31.1547	0.0321015	4.98148	936.228
63.7	0.675529	0.506433	36.6058	0.0376362	5.26359	936.351
60.5	0.66772	0.628114	43.1487	0.0442603	5.42992	936.574
57.4	0.659958	0.779032	50.8732	0.0520525	5.54259	936.822
54.5	0.65211	0.966211	59.4663	0.0606843	5.75928	936.999
51.5	0.644794	1.19836	69.0719	0.0702894	6.11001	937.078
48.6	0.638432	1.4863	80.9855	0.0822024	6.54502	937.175
45.9	0.632534	1.84341	95.7615	0.0969777	7.08455	937.296
43.4	0.626344	2.28633	113.008	0.114209	7.73987	937.641
40.7	0.620853	2.83567	125.198	0.126258	8.42608	939.635
37.6	0.620125	3.517	138.158	0.13901	9.14844	942.203
34.3	0.627411	4.36204	151.334	0.151901	9.88206	945.502
31	0.645024	5.41011	165.709	0.165885	10.7441	949.494
27.9	0.674679	6.71	180.284	0.179954	11.4253	954.527
25.2	0.717206	8.32223	195.725	0.194758	12.1928	960.659
23	0.773207	10.3218	211.59	0.209825	12.9963	968.075
21.2	0.842857	12.8019	228.48	0.225715	13.818	977.002
19.7	0.925849	15.8778	246.296	0.242279	14.6522	987.677
18.5	1.02138	19.6928	265.245	0.259666	15.4932	1000.38
17.6	1.12823	24.4244	285.594	0.278059	16.3481	1015.43
16.8	1.24473	30.2928	307.894	0.297897	17.2421	1033.25
16.2	1.36896	37.5713	332.316	0.319221	18.1499	1054.29
15.7	1.49789	46.5987	358.651	0.341619	19.0248	1078.72
15.3	1.62839	57.795	388.438	0.366403	19.9547	1107.49
14.9	1.75712	71.6815	421.947	0.393529	20.8981	1141.1
14.5	1.88017	88.9045	459.895	0.423294	21.8593	1180.21
14.2	1.99434	110.266	503.044	0.455896	22.8203	1225.37
13.9	2.0964	136.759	553.132	0.492427	23.8216	1277.95
13.6	2.18411	169.619	611.025	0.532757	24.8187	1338.27
13.3	2.25568	210.373	679.157	0.578241	25.8637	1408.12
13	2.31002	260.92	759.316	0.629058	26.9295	1488.13
12.7	2.34709	323.612	853.826	0.685377	27.982	1578.68
12.4	2.36746	401.366	966.713	0.748859	29.0721	1682.06
12.1	2.37216	497.803	1102.18	0.820504	30.2025	1799.88
11.8	2.36262	617.411	1265.32	0.901301	31.3717	1933.66
11.5	2.34064	765.757	1462.46	0.992352	32.5795	2085.07
11.2	2.30812	949.747	1701.39	1.09489	33.827	2255.94
10.9	2.26715	1177.94	1991.75	1.21027	35.1165	2448.32
10.6	2.21955	1460.97	2345.42	1.34004	36.4506	2664.5
10.3	2.16712	1812	2777.02	1.48591	37.8322	2907.03


==> anc/dd2_mr204.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
247	1.00877	0.001	0.289818	0.000307793	1.98667	933.307
241.1	1.00615	0.00115822	0.324062	0.000344027	2.03514	933.332
235.3	1.00335	0.00134148	0.36222	0.000384377	2.08502	933.358
229.6	1.0004	0.00155372	0.405132	0.000429733	2.13793	933.384
223.9	0.997233	0.00179956	0.453254	0.000480573	2.19369	933.41
218.3	0.993943	0.00208428	0.506423	0.0005367	2.24845	933.438
212.7	0.990474	0.00241406	0.566206	0.000599776	2.30679	933.467
207.2	0.98691	0.00279601	0.633353	0.000670582	2.36818	933.497
201.8	0.98325	0.0032384	0.70852	0.000749795	2.43081	933.527
196.5	0.979481	0.00375078	0.79199	0.000837687	2.49459	933.558
191.3	0.97561	0.00434423	0.885782	0.000936385	2.56174	933.589
186.1	0.971578	0.00503158	0.991144	0.00104719	2.63211	933.619
181	0.967436	0.00582768	1.10949	0.00117156	2.70556	933.649
176.1	0.96322	0.00674974	1.24069	0.00130931	2.78028	933.678
171.2	0.958837	0.00781769	1.38758	0.00146342	2.86093	933.702
166.4	0.954354	0.00905461	1.55172	0.00163548	2.94588	933.725
161.7	0.949793	0.0104872	1.73516	0.00182762	3.03567	933.748
157.1	0.945174	0.0121465	1.93984	0.00204183	3.13121	933.77
152.6	0.940526	0.0140684	2.1681	0.00228049	3.23101	933.792
148.1	0.935842	0.0162943	2.42291	0.00254667	3.33424	933.818
143.7	0.931179	0.0188724	2.70678	0.0028429	3.44346	933.844
139.4	0.926551	0.0218584	3.02336	0.00317291	3.55692	933.873
135.2	0.921967	0.0253168	3.37698	0.00354114	3.67076	933.909
131.1	0.917426	0.0293225	3.77274	0.00395283	3.79046	933.946
127	0.912896	0.0339619	4.21517	0.00441254	3.91512	933.987
123.1	0.908416	0.0393353	4.71092	0.00492702	4.04329	934.03
119.2	0.903912	0.045559	5.26798	0.00550444	4.17302	934.076
115.5	0.899385	0.0527674	5.8934	0.00615192	4.30668	934.123
111.8	0.894758	0.0611163	6.59285	0.00687511	4.44969	934.166
108.3	0.890058	0.0707861	7.37229	0.0076799	4.60503	934.199
104.9	0.885277	0.081986	8.23985	0.0085744	4.76967	934.229
101.5	0.880425	0.0949578	9.20491	0.00956802	4.94583	934.258
98.2	0.875558	0.109982	10.2759	0.010669	5.13631	934.282
95	0.87072	0.127384	11.471	0.0118957	5.33384	934.312
91.8	0.865916	0.147538	12.8111	0.013269	5.53864	934.344
88.8	0.861153	0.170882	14.3145	0.0148071	5.75061	934.375
85.8	0.856373	0.197919	16.0131	0.016542	5.97053	934.396
82.7	0.851836	0.229234	17.2499	0.0177824	6.10331	934.404
79.3	0.849472	0.265503	18.5235	0.0190519	6.23155	934.411
75.6	0.850593	0.307512	19.9985	0.0205223	6.38009	934.419
71.8	0.855616	0.356166	21.707	0.0222253	6.55212	934.429
68.2	0.864328	0.412519	23.6857	0.0241978	6.75138	934.44
64.7	0.876045	0.477788	25.9775	0.0264823	6.98216	934.452
61.6	0.889845	0.553384	28.632	0.0291284	7.24946	934.467
58.7	0.904699	0.640941	31.7064	0.032193	7.55905	934.484
56.1	0.919622	0.742351	35.2673	0.0357426	7.91763	934.504
53.8	0.933746	0.859806	39.3915	0.0398538	8.33293	934.527
51.8	0.946339	0.995845	44.1683	0.0446155	8.81395	934.554
49.9	0.95686	1.15341	49.7009	0.0501306	9.37107	934.585
48.2	0.964895	1.3359	56.1089	0.0565182	10.0163	934.62
46.7	0.970227	1.54727	63.5307	0.0639165	10.7637	934.662
45.4	0.972733	1.79208	72.1269	0.0724854	11.6293	934.71
44.1	0.972405	2.07562	82.0831	0.0824101	12.6319	934.765
43	0.969321	2.40403	93.6146	0.093905	13.7931	934.83
41.9	0.963844	2.7844	103.225	0.103395	14.8611	935.431
40.6	0.958239	3.22495	111.193	0.111151	15.8726	936.357
39.2	0.954454	3.7352	119.364	0.119072	17.0944	937.306
37.6	0.953976	4.32619	126.859	0.126304	18.3793	938.774
35.8	0.959022	5.01068	133.365	0.132556	19.6139	940.944
33.9	0.971115	5.80347	142.669	0.141434	20.5655	943.658
32.2	0.988083	6.7217	156.059	0.154162	21.6975	945.921
30.6	1.00738	7.78521	170.075	0.167397	23.1745	948.047
29.1	1.03059	9.01699	181.04	0.177678	24.2734	951.913
27.6	1.05941	10.4437	192.64	0.188483	25.418	956.371
26.2	1.09409	12.0961	205.182	0.200085	26.6381	961.44
25	1.13461	14.0099	217.747	0.2116	27.7916	967.34
23.8	1.18091	16.2266	231.172	0.223801	29.0215	974.073
22.7	1.23306	18.794	245.101	0.23634	30.2384	981.799
21.7	1.29043	21.7676	259.554	0.249204	31.4475	990.571
20.9	1.3529	25.2116	275.242	0.263046	32.7432	1000.57
20.1	1.41964	29.2006	291.032	0.27675	33.935	1011.8
19.4	1.4902	33.8208	308.666	0.291932	35.2782	1024.59
18.7	1.5636	39.1719	326.386	0.306869	36.4799	1038.8
18.2	1.63912	45.3697	346.165	0.323377	37.824	1054.91
17.7	1.71561	52.5482	366.717	0.340161	39.0847	1072.8
17.2	1.79221	60.8624	389.128	0.358162	40.4032	1092.84
16.7	1.86771	70.4921	413.504	0.377391	41.7542	1115.29
16.3	1.94098	81.6454	439.512	0.397372	43.0589	1140.02
16	2.01122	94.5633	468.354	0.41914	44.4433	1167.79
15.6	2.07715	109.525	499.704	0.442169	45.815	1198.45
15.3	2.13818	126.854	534.004	0.466668	47.1792	1232.3
15	2.19356	146.925	572.052	0.493157	48.5865	1269.89
14.7	2.2425	170.172	614.522	0.521992	50.0566	1311.73
14.4	2.2845	197.097	661.349	0.552665	51.5051	1357.54
14.1	2.31937	228.281	713.066	0.585146	52.9176	1407.28
13.8	2.34694	264.4	771.156	0.620464	54.3749	1462.16
13.5	2.36718	306.234	836.607	0.658964	55.8855	1522.75
13.3	2.38022	354.687	910.481	0.700958	57.4481	1589.6
13	2.38625	410.805	993.35	0.745818	58.9991	1661.93
12.8	2.38555	475.803	1087.09	0.794476	60.5846	1741
12.5	2.37866	551.085	1193.44	0.847433	62.2135	1827.6
12.3	2.36602	638.278	1314.31	0.905136	63.8874	1922.42
12	2.34819	739.267	1451.16	0.966804	65.5455	2024.23
11.8	2.32577	856.234	1606.9	1.03338	67.2305	2134.39
11.6	2.29922	991.708	1784.88	1.10613	68.9825	2254.91
11.3	2.26928	1148.62	1988.48	1.1857	70.8044	2386.83
11.1	2.23647	1330.35	2220.44	1.27051	72.6137	2527.45
10.9	2.20128	1540.84	2485.92	1.36246	74.4728	2679.79

==> anc/dd2_mr205.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
287.4	1.40338	0.001	0.243556	0.000258265	1.9563	932.087
286.8	1.40322	0.00101422	0.24622	0.000261079	1.96081	932.088
286.1	1.40294	0.00102864	0.248921	0.000263932	1.96539	932.09
285.5	1.40276	0.00104327	0.251661	0.000266826	1.97003	932.091
284.8	1.40247	0.0010581	0.25444	0.000269761	1.97474	932.092
284.2	1.40229	0.00107315	0.257248	0.000272727	1.97946	932.094
283.5	1.40198	0.00108841	0.259959	0.000275589	1.98362	932.095
282.9	1.40179	0.00110388	0.26271	0.000278491	1.98783	932.096
282.2	1.40148	0.00111958	0.265499	0.000281435	1.9921	932.097
281.6	1.40127	0.0011355	0.268328	0.00028442	1.99643	932.098
280.9	1.40096	0.00115165	0.271198	0.000287448	2.00083	932.099
280.3	1.40075	0.00116802	0.274108	0.000290519	2.00528	932.1
279.7	1.40053	0.00118463	0.277059	0.000293634	2.0098	932.102
279	1.40021	0.00120148	0.280053	0.000296793	2.01439	932.103
278.4	1.39998	0.00121856	0.283089	0.000299997	2.01904	932.104
277.7	1.39965	0.00123589	0.286168	0.000303247	2.02375	932.105
277.1	1.39942	0.00125346	0.289291	0.000306542	2.02854	932.106
276.5	1.39918	0.00127129	0.292459	0.000309885	2.03339	932.108
275.8	1.39883	0.00128936	0.295671	0.000313275	2.03831	932.109
275.2	1.39858	0.0013077	0.298929	0.000316714	2.0433	932.11
274.5	1.39823	0.00132629	0.302234	0.000320201	2.04836	932.112
273.9	1.39797	0.00134515	0.30544	0.000323581	2.0528	932.113
273.3	1.39771	0.00136428	0.308668	0.000326984	2.05719	932.114
272.6	1.39734	0.00138368	0.311941	0.000330436	2.06165	932.115
272	1.39707	0.00140335	0.315261	0.000333936	2.06617	932.117
271.4	1.3968	0.00142331	0.318629	0.000337487	2.07075	932.118
270.7	1.39642	0.00144355	0.322044	0.000341087	2.0754	932.119
270.1	1.39614	0.00146407	0.325508	0.000344739	2.08011	932.121
269.4	1.39576	0.00148489	0.329021	0.000348443	2.08489	932.122
268.8	1.39547	0.001506	0.332585	0.0003522	2.08974	932.123
268.2	1.39518	0.00152742	0.336198	0.00035601	2.09466	932.125
267.5	1.39479	0.00154914	0.339863	0.000359874	2.09965	932.126
266.9	1.3945	0.00157117	0.343581	0.000363793	2.10471	932.128
266.3	1.39419	0.00159351	0.347351	0.000367768	2.10984	932.129
265.7	1.39388	0.00161617	0.351175	0.0003718	2.11504	932.131
265	1.39348	0.00163915	0.355053	0.000375888	2.12032	932.132
264.4	1.39316	0.00166245	0.358837	0.000379875	2.12512	932.133
263.8	1.39284	0.00168609	0.362634	0.000383874	2.12984	932.134
263.1	1.39242	0.00171007	0.366484	0.00038793	2.13463	932.135
262.5	1.39209	0.00173439	0.37039	0.000392044	2.13948	932.136
261.9	1.39176	0.00175905	0.374351	0.000396217	2.14441	932.138
261.3	1.39143	0.00178406	0.378369	0.000400448	2.1494	932.139
260.6	1.391	0.00180943	0.382444	0.00040474	2.15446	932.14
260	1.39066	0.00183516	0.386576	0.000409093	2.1596	932.141
259.4	1.39032	0.00186125	0.390768	0.000413508	2.16481	932.142
258.8	1.38997	0.00188772	0.395019	0.000417986	2.17009	932.143
258.1	1.38953	0.00191456	0.39933	0.000422527	2.17545	932.144
257.5	1.38918	0.00194178	0.403703	0.000427133	2.18089	932.146
256.9	1.38882	0.0019694	0.408138	0.000431805	2.1864	932.147
256.3	1.38846	0.0019974	0.412636	0.000436542	2.19199	932.148
255.7	1.38809	0.0020258	0.417148	0.000441294	2.19745	932.149
255.1	1.38772	0.00205461	0.421546	0.000445922	2.20227	932.151
254.4	1.38726	0.00208382	0.426008	0.000450616	2.20716	932.152
253.8	1.38688	0.00211345	0.430532	0.000455378	2.21211	932.153
253.2	1.3865	0.00214351	0.435121	0.000460206	2.21714	932.154
252.6	1.38612	0.00217399	0.439775	0.000465104	2.22224	932.155
252	1.38573	0.0022049	0.444496	0.000470071	2.22741	932.157
251.4	1.38535	0.00223625	0.449283	0.000475109	2.23265	932.158
250.7	1.38487	0.00226805	0.454139	0.000480218	2.23797	932.159
250.1	1.38448	0.0023003	0.459064	0.0004854	2.24336	932.161
249.5	1.38408	0.00233301	0.464058	0.000490656	2.24884	932.162
248.9	1.38368	0.00236618	0.469124	0.000495986	2.25438	932.163
248.3	1.38328	0.00239983	0.474262	0.000501392	2.26001	932.165
247.7	1.38288	0.00243395	0.479473	0.000506875	2.26572	932.166
247.1	1.38246	0.00246856	0.484758	0.000512436	2.27151	932.167
246.5	1.38205	0.00250366	0.489971	0.000517919	2.27691	932.169
245.9	1.38163	0.00253926	0.495151	0.000523364	2.28205	932.17
245.3	1.38121	0.00257537	0.500405	0.000528886	2.28726	932.171
244.6	1.38071	0.00261199	0.505733	0.000534487	2.29255	932.173
244	1.38028	0.00264913	0.511137	0.000540168	2.29791	932.174
243.4	1.37986	0.0026868	0.516618	0.000545929	2.30335	932.175
242.8	1.37943	0.00272501	0.522177	0.000551773	2.30886	932.176
242.2	1.379	0.00276376	0.527815	0.000557699	2.31446	932.178
241.6	1.37856	0.00280305	0.533533	0.00056371	2.32013	932.179
241	1.37812	0.00284291	0.539333	0.000569806	2.32588	932.181
240.4	1.37768	0.00288334	0.545215	0.000575989	2.33172	932.182
239.8	1.37724	0.00292434	0.55118	0.000582259	2.33764	932.183
239.2	1.3768	0.00296592	0.557231	0.000588619	2.34364	932.185
238.6	1.37635	0.00300809	0.563367	0.00059507	2.34973	932.186
238	1.37589	0.00305087	0.569514	0.000601529	2.35566	932.188
237.4	1.37543	0.00309425	0.575527	0.000607843	2.36099	932.189
236.8	1.37497	0.00313825	0.581626	0.000614247	2.36639	932.19
236.2	1.37451	0.00318287	0.587812	0.000620742	2.37186	932.191
235.6	1.37405	0.00322813	0.594085	0.00062733	2.37742	932.192
235	1.37358	0.00327403	0.600448	0.000634011	2.38305	932.193
234.5	1.37319	0.00332059	0.606902	0.000640787	2.38877	932.194
233.9	1.37272	0.0033678	0.613447	0.00064766	2.39456	932.196
233.3	1.37225	0.00341569	0.620085	0.00065463	2.40044	932.197
232.7	1.37177	0.00346426	0.626817	0.000661699	2.4064	932.198
232.1	1.3713	0.00351352	0.633646	0.000668869	2.41245	932.199
231.5	1.37082	0.00356348	0.640571	0.000676141	2.41858	932.2
230.9	1.37033	0.00361415	0.647595	0.000683516	2.4248	932.202
230.3	1.36985	0.00366554	0.654719	0.000690996	2.43111	932.203
229.7	1.36936	0.00371767	0.66194	0.000698578	2.43749	932.204
229.2	1.36894	0.00377053	0.668919	0.000705898	2.44297	932.205
228.6	1.36844	0.00382414	0.675997	0.000713321	2.44853	932.207
228	1.36794	0.00387852	0.683175	0.00072085	2.45417	932.208
227.4	1.36744	0.00393367	0.690456	0.000728486	2.45989	932.209
226.8	1.36694	0.00398961	0.69784	0.00073623	2.46569	932.21
226.2	1.36644	0.00404634	0.705329	0.000744085	2.47157	932.212
225.7	1.36601	0.00410387	0.712924	0.000752051	2.47753	932.213
225.1	1.3655	0.00416223	0.720628	0.000760131	2.48358	932.214
224.5	1.36499	0.00422141	0.728441	0.000768325	2.48972	932.216
223.9	1.36448	0.00428144	0.736365	0.000776636	2.49594	932.217
223.3	1.36397	0.00434232	0.744402	0.000785065	2.50225	932.218
222.8	1.36352	0.00440406	0.752553	0.000793614	2.50865	932.22
222.2	1.363	0.00446669	0.76082	0.000802285	2.51514	932.221
221.6	1.36248	0.0045302	0.769205	0.000811079	2.52173	932.223
221	1.36196	0.00459462	0.777435	0.000819703	2.52784	932.224
220.5	1.3615	0.00465995	0.785678	0.000828339	2.53382	932.225
219.9	1.36097	0.00472621	0.794039	0.000837097	2.53989	932.226
219.3	1.36044	0.00479342	0.802518	0.00084598	2.54604	932.227
218.8	1.35997	0.00486158	0.811118	0.000854989	2.55228	932.228
218.2	1.35944	0.00493071	0.81984	0.000864127	2.55862	932.229
217.6	1.3589	0.00500082	0.828686	0.000873394	2.56504	932.23
217.1	1.35843	0.00507193	0.837659	0.000882793	2.57155	932.231
216.5	1.35789	0.00514405	0.846758	0.000892326	2.57815	932.232
215.9	1.35735	0.00521719	0.855987	0.000901995	2.58485	932.233
215.4	1.35687	0.00529138	0.865347	0.0009118	2.59164	932.234
214.8	1.35632	0.00536662	0.874841	0.000921746	2.59853	932.235
214.2	1.35577	0.00544293	0.884469	0.000931832	2.60552	932.236
213.7	1.35528	0.00552032	0.894234	0.000942062	2.61261	932.237
213.1	1.35473	0.00559882	0.903694	0.000951961	2.61866	932.238
212.6	1.35423	0.00567843	0.913284	0.000961995	2.62479	932.239
212	1.35367	0.00575918	0.92301	0.000972172	2.631	932.24
211.4	1.35311	0.00584107	0.932874	0.000982493	2.63731	932.241
210.9	1.35261	0.00592413	0.942879	0.000992962	2.6437	932.242
210.3	1.35205	0.00600836	0.953026	0.00100358	2.65018	932.243
209.8	1.35154	0.0060938	0.963317	0.00101435	2.65676	932.244
209.2	1.35097	0.00618045	0.973754	0.00102527	2.66343	932.245
208.7	1.35046	0.00626833	0.98434	0.00103635	2.67019	932.246
208.1	1.34989	0.00635746	0.995077	0.00104758	2.67705	932.247
207.6	1.34938	0.00644786	1.00597	0.00105897	2.68401	932.248
207	1.3488	0.00653955	1.01701	0.00107053	2.69107	932.249
206.5	1.34828	0.00663254	1.02821	0.00108225	2.69822	932.25
205.9	1.3477	0.00672685	1.03953	0.0010941	2.70542	932.251
205.4	1.34717	0.0068225	1.05054	0.0011056	2.71193	932.252
204.8	1.34659	0.00691951	1.06171	0.00111727	2.71854	932.252
204.3	1.34606	0.00701791	1.07303	0.0011291	2.72524	932.253
203.7	1.34547	0.0071177	1.08451	0.0011411	2.73203	932.254
203.2	1.34493	0.00721891	1.09616	0.00115328	2.73892	932.255
202.6	1.34434	0.00732155	1.10798	0.00116562	2.74591	932.256
202.1	1.3438	0.00742566	1.11996	0.00117814	2.753	932.256
201.5	1.3432	0.00753125	1.13211	0.00119084	2.76019	932.257
201	1.34266	0.00763834	1.14443	0.00120372	2.76748	932.258
200.5	1.34212	0.00774696	1.15693	0.00121678	2.77487	932.259
199.9	1.34151	0.00785711	1.16961	0.00123003	2.78237	932.26
199.4	1.34096	0.00796884	1.18247	0.00124347	2.78998	932.261
198.9	1.34041	0.00808215	1.19551	0.0012571	2.79769	932.262
198.3	1.3398	0.00819707	1.20836	0.00127051	2.80491	932.262
197.8	1.33924	0.00831363	1.22117	0.00128389	2.81189	932.262
197.3	1.33868	0.00843185	1.23417	0.00129746	2.81897	932.263
196.7	1.33807	0.00855174	1.24735	0.00131122	2.82615	932.263
196.2	1.3375	0.00867334	1.26072	0.00132517	2.83342	932.263
195.7	1.33694	0.00879667	1.27428	0.00133932	2.84081	932.264
195.1	1.33632	0.00892176	1.28804	0.00135368	2.8483	932.264
194.6	1.33575	0.00904862	1.30199	0.00136824	2.85589	932.264
194.1	1.33518	0.00917729	1.31613	0.00138301	2.86359	932.264
193.5	1.33455	0.00930778	1.33048	0.00139798	2.87141	932.265
193	1.33398	0.00944014	1.34503	0.00141317	2.87933	932.265
192.5	1.3334	0.00957437	1.35979	0.00142858	2.88737	932.265
192	1.33282	0.00971051	1.37476	0.0014442	2.89552	932.265
191.4	1.33219	0.00984859	1.3896	0.00145968	2.90334	932.266
190.9	1.3316	0.00998863	1.40434	0.00147504	2.91088	932.266
190.4	1.33102	0.0101307	1.41929	0.00149062	2.91852	932.266
189.9	1.33043	0.0102747	1.43444	0.00150642	2.92628	932.266
189.4	1.32984	0.0104208	1.44982	0.00152245	2.93414	932.266
188.8	1.3292	0.010569	1.46541	0.0015387	2.94212	932.266
188.3	1.3286	0.0107193	1.48123	0.00155519	2.95021	932.266
187.8	1.32801	0.0108717	1.49727	0.00157191	2.95841	932.267
187.3	1.32741	0.0110263	1.51354	0.00158887	2.96673	932.267
186.8	1.32681	0.0111831	1.53003	0.00160607	2.97517	932.267
186.3	1.32621	0.0113421	1.54677	0.00162351	2.98373	932.267
185.7	1.32556	0.0115034	1.56374	0.0016412	2.99241	932.267
185.2	1.32496	0.0116669	1.58095	0.00165914	3.00121	932.267
184.7	1.32435	0.0118328	1.58646	0.00166461	3.0023	932.267
184.2	1.32376	0.0120011	1.59112	0.00166918	3.00281	932.267
183.6	1.32315	0.0121718	1.59585	0.00167382	3.00332	932.267
183.1	1.32261	0.0123448	1.60065	0.00167852	3.00384	932.267
182.5	1.32208	0.0125204	1.60551	0.00168328	3.00437	932.267
181.9	1.32159	0.0126984	1.61045	0.00168812	3.00491	932.267
181.3	1.32117	0.012879	1.61545	0.00169302	3.00545	932.267
180.7	1.3208	0.0130621	1.62053	0.001698	3.006	932.267
180	1.32047	0.0132478	1.62568	0.00170304	3.00656	932.267
179.4	1.32025	0.0134362	1.6309	0.00170816	3.00712	932.267
178.7	1.32008	0.0136273	1.6362	0.00171334	3.0077	932.267
178	1.31999	0.013821	1.64157	0.00171861	3.00828	932.267
177.3	1.32	0.0140176	1.64701	0.00172394	3.00887	932.267
176.6	1.32011	0.0142169	1.65254	0.00172936	3.00947	932.267
175.9	1.32033	0.014419	1.65814	0.00173485	3.01008	932.267
175.2	1.32066	0.0146241	1.66383	0.00174042	3.01069	932.267
174.4	1.32106	0.014832	1.66959	0.00174606	3.01132	932.267
173.7	1.32163	0.0150429	1.67544	0.00175179	3.01195	932.267
172.9	1.32229	0.0152568	1.68137	0.0017576	3.0126	932.267
172.1	1.32307	0.0154738	1.68738	0.00176349	3.01325	932.267
171.3	1.32399	0.0156938	1.69348	0.00176947	3.01391	932.267
170.6	1.32509	0.015917	1.69966	0.00177553	3.01458	932.267
169.7	1.32626	0.0161433	1.70594	0.00178167	3.01526	932.267
168.9	1.32762	0.0163728	1.7123	0.00178791	3.01595	932.267
168.1	1.32913	0.0166056	1.71875	0.00179423	3.01665	932.267
167.3	1.3308	0.0168418	1.7253	0.00180064	3.01736	932.267
166.5	1.33262	0.0170812	1.73194	0.00180715	3.01808	932.267
165.6	1.33458	0.0173241	1.73867	0.00181374	3.01881	932.267
164.8	1.33674	0.0175705	1.7455	0.00182043	3.01955	932.267
163.9	1.33903	0.0178203	1.75242	0.00182722	3.0203	932.267
163.1	1.34154	0.0180737	1.75945	0.0018341	3.02106	932.267
162.2	1.34418	0.0183307	1.76657	0.00184108	3.02184	932.267
161.4	1.34704	0.0185914	1.7738	0.00184816	3.02262	932.267
160.5	1.35004	0.0188557	1.78112	0.00185534	3.02342	932.267
159.7	1.35327	0.0191238	1.78856	0.00186262	3.02422	932.267
158.8	1.35664	0.0193958	1.79609	0.00187001	3.02504	932.267
157.9	1.36021	0.0196716	1.80374	0.0018775	3.02587	932.267
157.1	1.36399	0.0199513	1.81149	0.00188509	3.02671	932.267
156.2	1.36794	0.020235	1.81936	0.0018928	3.02756	932.267
155.4	1.3721	0.0205227	1.82733	0.00190061	3.02843	932.267
154.5	1.37643	0.0208145	1.83542	0.00190854	3.0293	932.267
153.7	1.38099	0.0211105	1.84362	0.00191657	3.03019	932.267
152.8	1.3857	0.0214107	1.85194	0.00192473	3.0311	932.267
152	1.39065	0.0217151	1.86038	0.001933	3.03201	932.267
151.1	1.39575	0.0220239	1.86894	0.00194138	3.03294	932.267
150.3	1.40109	0.0223371	1.87762	0.00194989	3.03388	932.267
149.5	1.40662	0.0226547	1.88643	0.00195851	3.03484	932.267
148.6	1.41231	0.0229768	1.89536	0.00196726	3.0358	932.267
147.8	1.41823	0.0233036	1.90441	0.00197613	3.03679	932.267
147	1.42435	0.0236349	1.9136	0.00198513	3.03778	932.267
146.2	1.43065	0.023971	1.92291	0.00199426	3.03879	932.267
145.4	1.43715	0.0243119	1.93236	0.00200352	3.03982	932.267
144.6	1.44385	0.0246576	1.94194	0.00201291	3.04086	932.267
143.8	1.45073	0.0250082	1.95166	0.00202243	3.04191	932.267
143.1	1.45784	0.0253638	1.96152	0.00203208	3.04298	932.267
142.3	1.4651	0.0257244	1.97152	0.00204188	3.04406	932.267
141.5	1.47255	0.0260902	1.98166	0.00205181	3.04516	932.267
140.8	1.48022	0.0264612	1.99194	0.00206189	3.04628	932.267
140.1	1.48807	0.0268375	2.00237	0.00207211	3.04741	932.267
139.3	1.49607	0.0272191	2.01295	0.00208247	3.04856	932.267
138.6	1.50429	0.0276061	2.02368	0.00209298	3.04972	932.267
137.9	1.51268	0.0279987	2.03456	0.00210364	3.0509	932.267
137.2	1.52125	0.0283968	2.04559	0.00211446	3.0521	932.267
136.5	1.52999	0.0288006	2.05679	0.00212542	3.05331	932.267
135.8	1.53891	0.0292101	2.06814	0.00213654	3.05454	932.267
135.1	1.54799	0.0296255	2.07965	0.00214782	3.05579	932.267
134.5	1.55727	0.0300467	2.09133	0.00215926	3.05706	932.267
133.8	1.56669	0.030474	2.10317	0.00217087	3.05834	932.267
133.2	1.5763	0.0309073	2.11518	0.00218264	3.05964	932.267
132.6	1.58607	0.0313468	2.12736	0.00219457	3.06096	932.267
131.9	1.59598	0.0317925	2.13972	0.00220668	3.0623	932.267
131.3	1.60606	0.0322446	2.15225	0.00221895	3.06366	932.267
130.7	1.61629	0.0327031	2.16496	0.00223141	3.06504	932.267
130.1	1.62668	0.0331681	2.17785	0.00224403	3.06644	932.267
129.5	1.63721	0.0336397	2.19092	0.00225684	3.06786	932.267
129	1.64791	0.0341181	2.20418	0.00226983	3.06929	932.267
128.4	1.65873	0.0346032	2.21763	0.00228301	3.07075	932.267
127.8	1.66969	0.0350953	2.23127	0.00229637	3.07223	932.267
127.3	1.68081	0.0355943	2.2451	0.00230993	3.07373	932.267
126.7	1.69203	0.0361004	2.25913	0.00232367	3.07525	932.267
126.2	1.70341	0.0366138	2.27336	0.00233761	3.0768	932.267
125.7	1.71492	0.0371344	2.28779	0.00235175	3.07836	932.267
125.2	1.72655	0.0376624	2.30243	0.00236609	3.07995	932.267
124.7	1.7383	0.038198	2.31727	0.00238064	3.08156	932.267
124.2	1.75017	0.0387411	2.33233	0.00239539	3.08319	932.267
123.7	1.76215	0.039292	2.3476	0.00241035	3.08485	932.267
123.2	1.77424	0.0398507	2.36308	0.00242552	3.08653	932.267
122.8	1.78646	0.0404174	2.37879	0.00244091	3.08823	932.267
122.3	1.79877	0.0409921	2.39472	0.00245652	3.08996	932.267
121.8	1.81118	0.041575	2.41088	0.00247235	3.09171	932.267
121.4	1.82371	0.0421661	2.42727	0.0024884	3.09349	932.267
121	1.83633	0.0427657	2.44389	0.00250469	3.09529	932.267
120.5	1.84903	0.0433738	2.46074	0.0025212	3.09712	932.267
120.1	1.86183	0.0439906	2.47784	0.00253795	3.09897	932.267
119.7	1.87472	0.0446161	2.49518	0.00255494	3.10085	932.267
119.3	1.88769	0.0452505	2.51276	0.00257217	3.10276	932.267
118.9	1.90074	0.0458939	2.5306	0.00258964	3.10469	932.267
118.5	1.91387	0.0465465	2.54869	0.00260737	3.10666	932.267
118.1	1.92707	0.0472084	2.56703	0.00262534	3.10865	932.267
117.7	1.94033	0.0478797	2.58564	0.00264357	3.11066	932.267
117.4	1.95369	0.0485605	2.60451	0.00266206	3.11271	932.267
117	1.96709	0.049251	2.62365	0.00268081	3.11479	932.267
116.6	1.98054	0.0499513	2.64306	0.00269983	3.11689	932.267
116.3	1.99407	0.0506616	2.66275	0.00271912	3.11903	932.267
115.9	2.00764	0.051382	2.68272	0.00273869	3.12119	932.267
115.6	2.02127	0.0521126	2.70297	0.00275853	3.12339	932.267
115.3	2.03495	0.0528536	2.72351	0.00277865	3.12562	932.267
114.9	2.04865	0.0536052	2.74435	0.00279906	3.12787	932.267
114.6	2.06242	0.0543674	2.76547	0.00281977	3.13017	932.267
114.3	2.07622	0.0551405	2.7869	0.00284076	3.13249	932.267
114	2.09005	0.0559245	2.80864	0.00286205	3.13485	932.267
113.6	2.10389	0.0567198	2.83068	0.00288365	3.13724	932.267
113.3	2.11778	0.0575263	2.85304	0.00290555	3.13966	932.267
113	2.1317	0.0583443	2.87571	0.00292777	3.14212	932.267
112.7	2.14563	0.0591739	2.89871	0.0029503	3.14461	932.267
112.5	2.1596	0.0600153	2.92203	0.00297315	3.14714	932.267
112.2	2.17356	0.0608687	2.94568	0.00299633	3.14971	932.267
111.9	2.18754	0.0617342	2.96968	0.00301983	3.15231	932.267
111.6	2.20152	0.0626121	2.99401	0.00304367	3.15495	932.267
111.3	2.21551	0.0635024	3.01869	0.00306785	3.15763	932.267
111.1	2.22952	0.0644053	3.04372	0.00309238	3.16034	932.267
110.8	2.2435	0.0653211	3.0691	0.00311725	3.16309	932.267
110.5	2.25748	0.06625	3.09485	0.00314247	3.16589	932.267
110.3	2.27148	0.067192	3.12096	0.00316806	3.16872	932.267
110	2.28545	0.0681474	3.14744	0.003194	3.17159	932.267
109.8	2.29941	0.0691165	3.1743	0.00322032	3.1745	932.267
109.5	2.31335	0.0700993	3.20155	0.00324701	3.17746	932.267
109.3	2.32728	0.071096	3.22918	0.00327408	3.18045	932.267
109	2.34117	0.072107	3.2572	0.00330154	3.18349	932.267
108.8	2.35506	0.0731323	3.28562	0.00332938	3.18658	932.267
108.5	2.36889	0.0741722	3.31445	0.00335762	3.1897	932.267
108.3	2.38272	0.0752269	3.34368	0.00338627	3.19287	932.267
108.1	2.39651	0.0762966	3.37333	0.00341532	3.19609	932.267
107.8	2.41025	0.0773815	3.4034	0.00344478	3.19935	932.267
107.6	2.42396	0.0784818	3.4339	0.00347466	3.20266	932.267
107.4	2.43764	0.0795978	3.46484	0.00350497	3.20601	932.267
107.2	2.45126	0.0807296	3.49621	0.00353571	3.20941	932.267
106.9	2.46482	0.0818775	3.52803	0.00356689	3.21286	932.267
106.7	2.47836	0.0830418	3.5603	0.0035985	3.21636	932.267
106.5	2.49183	0.0842226	3.59303	0.00363057	3.21991	932.267
106.3	2.50525	0.0854202	3.62623	0.0036631	3.22351	932.267
106.1	2.51861	0.0866348	3.6599	0.00369608	3.22716	932.267
105.9	2.53192	0.0878667	3.69404	0.00372954	3.23087	932.267
105.7	2.54516	0.0891161	3.72868	0.00376347	3.23462	932.267
105.5	2.55833	0.0903833	3.7638	0.00379789	3.23843	932.267
105.3	2.57143	0.0916685	3.79943	0.00383279	3.2423	932.267
105.1	2.58447	0.092972	3.83556	0.00386819	3.24622	932.267
104.9	2.59744	0.094294	3.8722	0.00390409	3.25019	932.267
104.7	2.61033	0.0956348	3.90937	0.00394051	3.25422	932.267
104.5	2.62314	0.0969947	3.94706	0.00397744	3.25831	932.267
104.3	2.63587	0.0983739	3.98529	0.00401489	3.26245	932.267
104.1	2.64852	0.0997727	4.02407	0.00405288	3.26666	932.267
103.9	2.66109	0.101191	4.06339	0.00409141	3.27092	932.267
103.7	2.67357	0.10263	4.10328	0.00413049	3.27525	932.267
103.5	2.68597	0.10409	4.14373	0.00417012	3.27964	932.267
103.3	2.69827	0.10557	4.18476	0.00421032	3.28409	932.267
103.1	2.71049	0.107071	4.22637	0.00425109	3.2886	932.267
103	2.72262	0.108593	4.26857	0.00429244	3.29317	932.267
102.8	2.73465	0.110138	4.31137	0.00433437	3.29782	932.267
102.6	2.74658	0.111704	4.35478	0.0043769	3.30252	932.267
102.4	2.75841	0.113292	4.39881	0.00442004	3.3073	932.267
102.2	2.77014	0.114903	4.44346	0.00446379	3.31214	932.267
102.1	2.78177	0.116537	4.48875	0.00450816	3.31705	932.267
101.9	2.7933	0.118194	4.53469	0.00455317	3.32203	932.267
101.7	2.80472	0.119875	4.58127	0.00459881	3.32709	932.267
101.5	2.81602	0.121579	4.62852	0.0046451	3.33221	932.267
101.3	2.82722	0.123308	4.67644	0.00469205	3.33741	932.267
101.2	2.83833	0.125061	4.72504	0.00473967	3.34268	932.267
101	2.8493	0.12684	4.77434	0.00478796	3.34802	932.267
100.8	2.86017	0.128643	4.82433	0.00483695	3.35345	932.267
100.7	2.87093	0.130472	4.87503	0.00488663	3.35894	932.267
100.5	2.88157	0.132328	4.92646	0.00493701	3.36452	932.267
100.3	2.89209	0.134209	4.97862	0.00498811	3.37018	932.267
100.1	2.90249	0.136118	5.03152	0.00503994	3.37591	932.267
100	2.91278	0.138053	5.08517	0.0050925	3.38173	932.267
99.8	2.92294	0.140016	5.13958	0.00514582	3.38763	932.267
99.6	2.93297	0.142007	5.19477	0.00519989	3.39362	932.267
99.5	2.9429	0.144026	5.25074	0.00525473	3.39969	932.267
99.3	2.95269	0.146074	5.30751	0.00531034	3.40585	932.267
99.1	2.96236	0.148152	5.36508	0.00536675	3.41209	932.267
99	2.97191	0.150258	5.42348	0.00542397	3.41842	932.267
98.8	2.98132	0.152395	5.4827	0.00548199	3.42484	932.267
98.6	2.99061	0.154562	5.54277	0.00554084	3.43136	932.267
98.5	2.99978	0.15676	5.60369	0.00560053	3.43797	932.267
98.3	3.0088	0.158989	5.66548	0.00566107	3.44467	932.267
98.1	3.0177	0.161249	5.72814	0.00572246	3.45146	932.267
98	3.02648	0.163542	5.7917	0.00578473	3.45836	932.267
97.8	3.03512	0.165868	5.85616	0.00584789	3.46535	932.267
97.7	3.04363	0.168226	5.92153	0.00591194	3.47244	932.267
97.5	3.052	0.170618	5.98784	0.00597691	3.47963	932.267
97.3	3.06024	0.173044	6.05509	0.00604279	3.48692	932.267
97.2	3.06836	0.175505	6.1233	0.00610962	3.49432	932.267
97	3.07633	0.178001	6.19247	0.00617739	3.50182	932.267
96.8	3.08416	0.180532	6.26263	0.00624613	3.50943	932.267
96.7	3.09187	0.183099	6.33379	0.00631585	3.51714	932.267
96.5	3.09944	0.185702	6.40595	0.00638656	3.52497	932.267
96.4	3.10688	0.188343	6.47915	0.00645827	3.53291	932.267
96.2	3.11418	0.191021	6.55338	0.006531	3.54096	932.267
96	3.12134	0.193737	6.62868	0.00660477	3.54912	932.267
95.9	3.12837	0.196492	6.70504	0.00667959	3.55741	932.267
95.7	3.13526	0.199286	6.78248	0.00675546	3.5658	932.267
95.6	3.14202	0.20212	6.86103	0.00683242	3.57432	932.267
95.4	3.14863	0.204994	6.9407	0.00691048	3.58296	932.267
95.3	3.15512	0.207909	7.0215	0.00698964	3.59172	932.267
95.1	3.16146	0.210865	7.10344	0.00706993	3.60061	932.267
94.9	3.16766	0.213863	7.18656	0.00715136	3.60963	932.267
94.8	3.17374	0.216904	7.27085	0.00723395	3.61877	932.267
94.6	3.17967	0.219989	7.35634	0.00731771	3.62804	932.267
94.5	3.18547	0.223117	7.44305	0.00740266	3.63744	932.267
94.3	3.19113	0.226289	7.53099	0.00748882	3.64698	932.267
94.2	3.19666	0.229507	7.62019	0.00757621	3.65665	932.267
94	3.20205	0.232771	7.71065	0.00766484	3.66646	932.267
93.8	3.20729	0.236081	7.80239	0.00775473	3.67641	932.267
93.7	3.21241	0.239437	7.89544	0.0078459	3.6865	932.267
93.5	3.21739	0.242842	7.98982	0.00793836	3.69674	932.267
93.4	3.22225	0.246295	8.08553	0.00803214	3.70712	932.267
93.2	3.22695	0.249797	8.18261	0.00812725	3.71765	932.267
93.1	3.23154	0.253349	8.28107	0.00822372	3.72832	932.267
92.9	3.23598	0.256952	8.38093	0.00832155	3.73915	932.267
92.7	3.24028	0.260606	8.4822	0.00842078	3.75014	932.267
92.6	3.24446	0.264311	8.58492	0.00852142	3.76128	932.267
92.4	3.2485	0.26807	8.6891	0.00862349	3.77257	932.267
92.3	3.25242	0.271881	8.79476	0.00872701	3.78403	932.267
92.1	3.25619	0.275747	8.90192	0.008832	3.79565	932.267
92	3.25985	0.279668	9.01061	0.00893849	3.80744	932.267
91.8	3.26336	0.283645	9.12084	0.00904649	3.81939	932.267
91.7	3.26675	0.287678	9.23264	0.00915602	3.83152	932.267
91.5	3.27	0.291769	9.34603	0.00926712	3.84382	932.267
91.4	3.27314	0.295918	9.46103	0.00937979	3.85629	932.267
91.2	3.27613	0.300126	9.57766	0.00949407	3.86894	932.267
91.1	3.27901	0.304393	9.69596	0.00960997	3.88177	932.267
90.9	3.28175	0.308722	9.81594	0.00972751	3.89478	932.267
90.8	3.28437	0.313111	9.93762	0.00984673	3.90797	932.267
90.6	3.28686	0.317564	10.061	0.00996765	3.92136	932.267
90.4	3.28922	0.322079	10.1862	0.0100903	3.93493	932.267
90.3	3.29147	0.326659	10.3131	0.0102147	3.9487	932.267
90.1	3.29358	0.331304	10.4419	0.0103408	3.96266	932.267
90	3.29559	0.336015	10.5725	0.0104687	3.97682	932.267
89.8	3.29745	0.340793	10.7049	0.0105985	3.99119	932.267
89.7	3.29921	0.345639	10.8392	0.0107301	4.00575	932.267
89.5	3.30084	0.350554	10.9755	0.0108636	4.02053	932.267
89.4	3.30235	0.355538	11.1137	0.010999	4.03551	932.267
89.2	3.30374	0.360594	11.2538	0.0111363	4.05071	932.267
89.1	3.30502	0.365721	11.3959	0.0112755	4.06612	932.267
88.9	3.30617	0.370922	11.5401	0.0114167	4.08176	932.267
88.8	3.30722	0.376196	11.6863	0.01156	4.09761	932.267
88.6	3.30814	0.381545	11.8345	0.0117053	4.11369	932.267
88.5	3.30896	0.386971	11.9849	0.0118526	4.13	932.267
88.3	3.30965	0.392473	12.1375	0.012002	4.14654	932.267
88.2	3.31024	0.398054	12.2921	0.0121536	4.16332	932.267
88	3.3107	0.403714	12.449	0.0123073	4.18033	932.267
87.9	3.31107	0.409455	12.6082	0.0124632	4.19759	932.267
87.7	3.31132	0.415277	12.7695	0.0126213	4.21509	932.267
87.6	3.31146	0.421182	12.9332	0.0127817	4.23284	932.267
87.4	3.31149	0.427171	13.0992	0.0129444	4.25085	932.267
87.3	3.31142	0.433245	13.2676	0.0131093	4.2691	932.267
87.2	3.31124	0.439405	13.4384	0.0132766	4.28762	932.267
87	3.31096	0.445654	13.6116	0.0134463	4.30641	932.267
86.9	3.31057	0.451991	13.7872	0.0136184	4.32546	932.267
86.7	3.31007	0.458418	13.9654	0.013793	4.34478	932.267
86.6	3.30948	0.464936	14.1461	0.01397	4.36437	932.267
86.4	3.30878	0.471547	14.3293	0.0141495	4.38424	932.267
86.3	3.30798	0.478252	14.5152	0.0143316	4.4044	932.267
86.1	3.30708	0.485053	14.7037	0.0145163	4.42484	932.267
86	3.30609	0.49195	14.8949	0.0147036	4.44558	932.267
85.8	3.30499	0.498945	15.0888	0.0148936	4.46661	932.267
85.7	3.30381	0.50604	15.2854	0.0150863	4.48793	932.267
85.6	3.30253	0.513236	15.4849	0.0152817	4.50956	932.267
85.4	3.30114	0.520534	15.6872	0.0154799	4.5315	932.267
85.3	3.29968	0.527935	15.8923	0.0156809	4.55375	932.267
85.1	3.29811	0.535442	16.1004	0.0158848	4.57632	932.267
85	3.29646	0.543056	16.3115	0.0160916	4.59921	932.267
84.8	3.2947	0.550778	16.5255	0.0163013	4.62242	932.267
84.7	3.29287	0.55861	16.7426	0.016514	4.64596	932.267
84.6	3.29095	0.566553	16.9628	0.0167297	4.66984	932.267
84.4	3.28894	0.574609	17.1861	0.0169485	4.69406	932.267
84.3	3.28684	0.582779	17.4126	0.0171704	4.71862	932.267
84.1	3.28466	0.591066	17.6423	0.0173954	4.74353	932.267
84	3.2824	0.599471	17.8752	0.0176237	4.76879	932.267
83.9	3.28005	0.607995	18.1115	0.0178552	4.79442	932.267
83.7	3.27761	0.61664	18.3512	0.01809	4.82041	932.267
83.6	3.2751	0.625409	18.5942	0.0183281	4.84677	932.267
83.4	3.27251	0.634302	18.8407	0.0185696	4.8735	932.267
83.3	3.26984	0.643321	19.0907	0.0188146	4.90061	932.267
83.2	3.26709	0.652469	19.3443	0.019063	4.92811	932.267
83	3.26426	0.661747	19.6015	0.019315	4.956	932.267
82.9	3.26136	0.671156	19.8623	0.0195705	4.98429	932.267
82.8	3.25839	0.6807	20.1268	0.0198297	5.01298	932.267
82.6	3.25533	0.690379	20.3951	0.0200926	5.04207	932.267
82.5	3.25221	0.700196	20.6672	0.0203592	5.07158	932.267
82.3	3.24901	0.710152	20.9432	0.0206296	5.10151	932.267
82.2	3.24575	0.72025	21.2231	0.0209038	5.13187	932.267
82.1	3.24242	0.730492	21.507	0.0211819	5.16265	932.267
81.9	3.23901	0.740879	21.7949	0.021464	5.19388	932.267
81.8	3.23554	0.751414	22.0869	0.0217501	5.22555	932.267
81.7	3.232	0.762098	22.3831	0.0220403	5.25767	932.267
81.5	3.22839	0.772935	22.6835	0.0223346	5.29024	932.267
81.4	3.22473	0.783926	22.9882	0.0226331	5.32328	932.267
81.3	3.221	0.795073	23.2971	0.0229358	5.35679	932.267
81.1	3.21719	0.806378	23.6105	0.0232429	5.39078	932.267
81	3.21334	0.817845	23.9283	0.0235543	5.42524	932.267
80.9	3.20943	0.829474	24.2507	0.0238701	5.4602	932.267
80.8	3.20545	0.841268	24.5776	0.0241904	5.49566	932.267
80.6	3.20141	0.853231	24.9092	0.0245153	5.53162	932.267
80.5	3.19731	0.865363	25.2455	0.0248448	5.56809	932.267
80.4	3.19316	0.877668	25.5866	0.025179	5.60508	932.267
80.2	3.18895	0.890148	25.9325	0.0255179	5.6426	932.267
80.1	3.18469	0.902806	26.2834	0.0258616	5.68065	932.267
80	3.18037	0.915643	26.6392	0.0262103	5.71924	932.267
79.9	3.176	0.928663	27.0001	0.0265639	5.75837	932.267
79.7	3.17157	0.941868	27.3662	0.0269225	5.79807	932.267
79.6	3.1671	0.955261	27.7374	0.0272862	5.83833	932.267
79.5	3.16258	0.968844	28.1139	0.0276551	5.87916	932.267
79.4	3.15801	0.982621	28.4958	0.0280293	5.92058	932.267
79.2	3.15338	0.996593	28.8831	0.0284087	5.96258	932.267
79.1	3.14871	1.01076	29.2759	0.0287936	6.00518	932.267
79	3.144	1.02514	29.6743	0.0291839	6.04838	932.267
78.9	3.13924	1.03971	30.0784	0.0295798	6.0922	932.267
78.7	3.13442	1.0545	30.4882	0.0299813	6.13664	932.267
78.6	3.12957	1.06949	30.9038	0.0303885	6.18172	932.267
78.5	3.12468	1.0847	31.3253	0.0308015	6.22743	932.267
78.4	3.11975	1.10012	31.7529	0.0312204	6.2738	932.267
78.3	3.11477	1.11577	32.1865	0.0316452	6.32082	932.267
78.1	3.10974	1.13163	32.6263	0.0320761	6.36852	932.267
78	3.10468	1.14772	33.0723	0.0325131	6.41689	932.267
77.9	3.09959	1.16404	33.5247	0.0329563	6.46595	932.267
77.8	3.09446	1.1806	33.9835	0.0334059	6.51571	932.267
77.7	3.08928	1.19738	34.4488	0.0338618	6.56617	932.267
77.6	3.08407	1.21441	34.9207	0.0343242	6.61735	932.267
77.4	3.07882	1.23168	35.3994	0.0347931	6.66926	932.267
77.3	3.07354	1.24919	35.8849	0.0352688	6.72191	932.267
77.2	3.06823	1.26695	36.3772	0.0357512	6.77531	932.267
77.1	3.06289	1.28497	36.8766	0.0362404	6.82946	932.268
77	3.05751	1.30324	37.3831	0.0367367	6.88439	932.268
76.9	3.0521	1.32177	37.8968	0.0372399	6.9401	932.268
76.8	3.04666	1.34057	38.4177	0.0377504	6.99659	932.268
76.7	3.04119	1.35963	38.9461	0.0382681	7.0539	932.268
76.5	3.03568	1.37896	39.482	0.0387931	7.11201	932.268
76.4	3.03016	1.39857	40.0255	0.0393256	7.17096	932.268
76.3	3.0246	1.41846	40.5768	0.0398657	7.23074	932.268
76.2	3.01902	1.43863	41.1359	0.0404135	7.29137	932.268
76.1	3.01341	1.45908	41.7029	0.040969	7.35287	932.268
76	3.00777	1.47983	42.278	0.0415325	7.41523	932.268
75.9	3.00212	1.50087	42.8613	0.042104	7.47849	932.268
75.8	2.99644	1.52222	43.4528	0.0426836	7.54264	932.268
75.7	2.99073	1.54386	44.0528	0.0432714	7.60771	932.268
75.6	2.985	1.56581	44.6613	0.0438676	7.6737	932.268
75.5	2.97925	1.58808	45.2785	0.0444723	7.74063	932.268
75.4	2.97348	1.61066	45.9044	0.0450855	7.80852	932.268
75.3	2.96769	1.63356	46.5393	0.0457075	7.87736	932.268
75.2	2.96188	1.65679	47.1832	0.0463384	7.94719	932.268
75.1	2.95605	1.68035	47.8362	0.0469782	8.01801	932.268
75	2.9502	1.70424	48.4985	0.0476271	8.08984	932.268
74.9	2.94433	1.72848	49.1702	0.0482852	8.16268	932.268
74.8	2.93845	1.75305	49.8515	0.0489527	8.23657	932.268
74.7	2.93255	1.77798	50.5425	0.0496297	8.3115	932.268
74.6	2.92664	1.80326	51.2433	0.0503163	8.3875	932.268
74.5	2.92071	1.82891	51.954	0.0510127	8.46458	932.268
74.4	2.91476	1.85491	52.6749	0.0517189	8.54276	932.268
74.3	2.9088	1.88129	53.406	0.0524352	8.62205	932.268
74.2	2.90283	1.90804	54.1475	0.0531617	8.70246	932.268
74.1	2.89685	1.93517	54.8996	0.0538986	8.78402	932.268
74	2.89085	1.96269	55.6623	0.0546459	8.86674	932.268
73.9	2.88485	1.99059	56.4359	0.0554038	8.95063	932.268
73.8	2.87883	2.0189	57.2205	0.0561725	9.03572	932.268
73.7	2.87281	2.04761	58.0162	0.0569522	9.12202	932.268
73.6	2.86677	2.07672	58.8233	0.0577429	9.20954	932.268
73.5	2.86072	2.10625	59.6418	0.0585449	9.29831	932.268
73.4	2.85467	2.1362	60.472	0.0593582	9.38834	932.268
73.3	2.84861	2.16658	61.314	0.0601832	9.47966	932.268
73.2	2.84254	2.19739	62.168	0.0610199	9.57227	932.268
73.2	2.83647	2.22863	63.0341	0.0618684	9.66619	932.268
73.1	2.83039	2.26032	63.9125	0.0627291	9.76146	932.268
73	2.8243	2.29246	64.8034	0.0636019	9.85807	932.268
72.9	2.81821	2.32506	65.707	0.0644872	9.95607	932.268
72.8	2.81212	2.35812	66.6234	0.0653851	10.0554	932.268
72.7	2.80602	2.39165	67.5528	0.0662957	10.1562	932.268
72.6	2.79992	2.42566	68.4955	0.0672193	10.2585	932.268
72.6	2.79382	2.46015	69.4516	0.068156	10.3622	932.268
72.5	2.78771	2.49513	70.4213	0.0691061	10.4673	932.268
72.4	2.7816	2.53061	71.4047	0.0700696	10.574	932.268
72.3	2.77549	2.5666	72.4021	0.0710469	10.6821	932.268
72.2	2.76938	2.60309	73.4138	0.072038	10.7919	932.268
72.2	2.76328	2.64011	74.4398	0.0730433	10.9031	932.268
72.1	2.75717	2.67765	75.4804	0.0740628	11.016	932.268
72	2.75106	2.71572	76.5358	0.0750968	11.1304	932.268
71.9	2.74495	2.75434	77.6062	0.0761456	11.2465	932.268
71.8	2.73884	2.7935	78.6918	0.0772092	11.3642	932.268
71.8	2.73274	2.83323	79.7929	0.078288	11.4837	932.268
71.7	2.72665	2.87351	80.9096	0.0793821	11.6048	932.268
71.6	2.72055	2.91437	82.0422	0.0804918	11.7276	932.268
71.5	2.71445	2.95581	83.1909	0.0816172	11.8522	932.268
71.5	2.70837	2.99784	84.3559	0.0827587	11.9785	932.268
71.4	2.70229	3.04047	85.5375	0.0839164	12.1067	932.268
71.3	2.6962	3.08371	86.7359	0.0850905	12.2366	932.268
71.3	2.69013	3.12755	87.9514	0.0862814	12.3684	932.268
71.2	2.68407	3.17203	89.1841	0.0874891	12.5021	932.268
71.1	2.678	3.21713	90.4343	0.0887141	12.6377	932.268
71	2.67195	3.26288	91.7024	0.0899564	12.7752	932.268
71	2.66591	3.30927	92.9884	0.0912165	12.9147	932.268
70.9	2.65987	3.35633	94.2928	0.0924944	13.0562	932.268
70.8	2.65383	3.40405	95.6157	0.0937905	13.1996	932.268
70.8	2.64781	3.45246	96.9574	0.0951051	13.3451	932.268
70.7	2.6418	3.50155	98.3182	0.0964383	13.4927	932.268
70.7	2.6358	3.55134	99.6983	0.0977905	13.6424	932.268
70.6	2.6298	3.60184	101.098	0.099162	13.7942	932.268
70.5	2.62381	3.65305	102.518	0.100553	13.9481	932.268
70.5	2.61784	3.705	103.958	0.101964	14.1043	932.268
70.4	2.61188	3.75768	105.418	0.103394	14.2627	932.268
70.3	2.60593	3.81111	106.899	0.104845	14.4233	932.268
70.3	2.59999	3.86531	108.401	0.106317	14.5862	932.268
70.2	2.59406	3.92027	109.925	0.10781	14.7514	932.268
70.2	2.58815	3.97601	111.47	0.109324	14.919	932.268
70.1	2.58224	4.03255	113.037	0.110859	15.0889	932.268
70.1	2.57635	4.08989	114.626	0.112416	15.2613	932.268
70	2.57047	4.14805	116.238	0.113996	15.4361	932.268
69.9	2.56461	4.20703	117.873	0.115598	15.6134	932.268
69.9	2.55876	4.26685	119.532	0.117222	15.7933	932.268
69.8	2.55293	4.32752	121.213	0.11887	15.9756	932.268
69.8	2.54708	4.38906	122.502	0.120118	16.1235	932.319
69.7	2.54111	4.45147	123.383	0.120952	16.2358	932.422
69.7	2.53501	4.51477	124.278	0.121799	16.3496	932.526
69.6	2.52879	4.57896	125.168	0.122641	16.465	932.634
69.6	2.52244	4.64407	125.983	0.123411	16.5814	932.749
69.5	2.51596	4.71011	126.809	0.124191	16.6995	932.866
69.4	2.50935	4.77709	127.647	0.124982	16.8193	932.984
69.4	2.50263	4.84501	128.497	0.125785	16.9409	933.104
69.3	2.49579	4.91391	129.314	0.126556	17.0627	933.231
69.3	2.48882	4.98378	130.034	0.127234	17.183	933.371
69.2	2.4817	5.05465	130.764	0.127922	17.305	933.514
69.1	2.47446	5.12652	131.504	0.12862	17.4287	933.659
69	2.46709	5.19942	132.255	0.129327	17.5542	933.805
69	2.45961	5.27335	132.978	0.130009	17.6785	933.973
68.9	2.45198	5.34833	133.658	0.130647	17.8002	934.171
68.8	2.44423	5.42438	134.347	0.131295	17.9237	934.371
68.7	2.43634	5.50152	135.045	0.131951	18.0489	934.574
68.6	2.42834	5.57975	135.754	0.132617	18.1759	934.78
68.5	2.42022	5.65909	136.457	0.133277	18.3003	935.004
68.4	2.41197	5.73956	137.149	0.133925	18.42	935.252
68.3	2.40362	5.82117	137.85	0.134582	18.5413	935.504
68.2	2.39515	5.90394	138.561	0.135248	18.6645	935.76
68.1	2.38658	5.98789	139.282	0.135923	18.7893	936.019
68	2.37791	6.07304	140.046	0.136638	18.9127	936.279
67.9	2.36918	6.15939	141.002	0.137531	19.0194	936.527
67.8	2.3604	6.24698	141.972	0.138436	19.1276	936.778
67.6	2.35158	6.33581	142.956	0.139355	19.2374	937.033
67.5	2.34272	6.4259	143.954	0.140286	19.3487	937.291
67.4	2.33382	6.51727	144.965	0.141231	19.4616	937.553
67.2	2.32489	6.60994	146.01	0.142205	19.576	937.813
67.1	2.31596	6.70393	147.227	0.143338	19.6907	938.028
67	2.30704	6.79926	148.462	0.144487	19.807	938.246
66.8	2.29812	6.89594	149.713	0.145652	19.925	938.468
66.7	2.28922	6.994	150.983	0.146833	20.0447	938.692
66.5	2.28034	7.09345	152.271	0.148031	20.1661	938.92
66.4	2.27148	7.19431	153.651	0.149314	20.2904	939.125
66.3	2.26268	7.29661	155.244	0.150791	20.4195	939.264
66.1	2.25395	7.40036	156.86	0.15229	20.5505	939.406
66	2.2453	7.50559	158.499	0.15381	20.6833	939.549
65.8	2.2367	7.61232	160.162	0.155351	20.8181	939.695
65.6	2.22817	7.72056	161.847	0.156915	20.9547	939.842
65.5	2.2197	7.83034	163.42	0.158369	21.1041	939.969
65.3	2.21127	7.94169	164.998	0.159827	21.257	940.096
65.2	2.20288	8.05461	166.598	0.161306	21.4121	940.224
65	2.19452	8.16915	168.22	0.162806	21.5695	940.353
64.9	2.18621	8.28531	169.801	0.164267	21.7223	940.505
64.7	2.17787	8.40312	170.886	0.165265	21.8227	940.824
64.5	2.16947	8.52261	171.986	0.166276	21.9245	941.148
64.4	2.16104	8.64379	173.102	0.167302	22.0278	941.476
64.2	2.15257	8.7667	174.233	0.168343	22.1326	941.809
64	2.14407	8.89136	175.381	0.169398	22.2389	942.146
63.8	2.13554	9.01779	176.545	0.170468	22.3466	942.488
63.6	2.12701	9.14602	177.726	0.171554	22.4559	942.835
63.5	2.11846	9.27607	178.855	0.172589	22.5611	943.202
63.3	2.10988	9.40797	179.984	0.173623	22.6664	943.578
63.1	2.1013	9.54175	181.129	0.174672	22.7731	943.958
62.9	2.09271	9.67743	182.29	0.175735	22.8814	944.345
62.7	2.08412	9.81504	183.467	0.176814	22.9912	944.736
62.4	2.07553	9.9546	184.661	0.177908	23.1026	945.134
62.2	2.06696	10.0961	185.873	0.179017	23.2155	945.537
62	2.05839	10.2397	187.052	0.180094	23.3235	945.945
61.8	2.04985	10.3853	188.201	0.181139	23.4263	946.358
61.6	2.04131	10.533	189.365	0.182199	23.5307	946.777
61.3	2.03279	10.6828	190.547	0.183274	23.6365	947.201
61.1	2.0243	10.8347	191.745	0.184365	23.7439	947.632
60.9	2.01584	10.9887	192.96	0.185471	23.8528	948.069
60.6	2.00742	11.145	194.192	0.186592	23.9632	948.513
60.4	1.99904	11.3035	195.442	0.18773	24.0752	948.962
60.1	1.9907	11.4642	196.665	0.188838	24.1851	949.415
59.9	1.98242	11.6272	197.895	0.189952	24.2958	949.874
59.6	1.97419	11.7925	199.143	0.191083	24.4082	950.339
59.3	1.96601	11.9602	200.409	0.19223	24.5221	950.811
59.1	1.9579	12.1303	201.693	0.193392	24.6376	951.289
58.8	1.94987	12.3028	202.995	0.194572	24.7548	951.775
58.5	1.94189	12.4777	204.316	0.195768	24.8737	952.267
58.2	1.93402	12.6551	205.602	0.196929	24.9876	952.769
57.9	1.92619	12.8351	206.826	0.19803	25.0935	953.282
57.6	1.91847	13.0176	208.067	0.199146	25.2009	953.802
57.3	1.9108	13.2027	209.326	0.200278	25.3098	954.33
57	1.90323	13.3904	210.603	0.201426	25.4202	954.865
56.7	1.89576	13.5808	211.899	0.202591	25.5322	955.408
56.4	1.88835	13.7739	213.212	0.203772	25.6459	955.958
56.1	1.88111	13.9698	214.545	0.20497	25.7611	956.516
55.8	1.87392	14.1684	215.859	0.206148	25.8742	957.083
55.5	1.86686	14.3699	217.143	0.207297	25.984	957.658
55.2	1.85991	14.5742	218.446	0.208461	26.0954	958.242
54.8	1.85305	14.7815	219.768	0.209642	26.2083	958.833
54.5	1.84635	14.9917	221.108	0.21084	26.3229	959.433
54.2	1.83974	15.2048	222.468	0.212055	26.4391	960.042
53.8	1.83328	15.421	223.847	0.213288	26.557	960.659
53.5	1.82695	15.6403	225.245	0.214538	26.6765	961.285
53.1	1.82071	15.8627	226.599	0.215743	26.7904	961.92
52.8	1.81467	16.0883	227.904	0.2169	26.8981	962.562
52.5	1.80874	16.3171	229.228	0.218073	27.0074	963.214
52.1	1.80293	16.5491	230.571	0.219264	27.1182	963.875
51.8	1.79729	16.7844	231.933	0.220471	27.2306	964.546
51.4	1.79178	17.0231	233.314	0.221695	27.3446	965.226
51	1.78641	17.2651	234.715	0.222936	27.4603	965.915
50.7	1.78123	17.5106	236.136	0.224196	27.5775	966.615
50.3	1.77615	17.7596	237.565	0.225462	27.6952	967.324
50	1.77127	18.0121	238.924	0.226657	27.8048	968.041
49.6	1.76654	18.2683	240.303	0.22787	27.916	968.767
49.2	1.76194	18.528	241.701	0.2291	28.0287	969.505
48.9	1.75753	18.7915	243.119	0.230348	28.143	970.252
48.5	1.75329	19.0587	244.557	0.231613	28.259	971.01
48.1	1.74918	19.3297	246.016	0.232896	28.3766	971.78
47.8	1.74525	19.6045	247.495	0.234197	28.4959	972.559
47.4	1.74154	19.8833	248.995	0.235517	28.6169	973.351
47	1.73792	20.166	250.43	0.236772	28.73	974.147
46.6	1.73449	20.4528	251.836	0.237996	28.8393	974.951
46.3	1.73127	20.7436	253.262	0.239238	28.9502	975.767
45.9	1.72816	21.0386	254.708	0.240498	29.0627	976.594
45.5	1.72523	21.3377	256.175	0.241776	29.1767	977.433
45.2	1.72252	21.6412	257.662	0.243072	29.2924	978.284
44.8	1.71995	21.9489	259.171	0.244386	29.4097	979.147
44.4	1.71748	22.261	260.701	0.245719	29.5287	980.022
44.1	1.71531	22.5775	262.253	0.247071	29.6494	980.91
43.7	1.71325	22.8986	263.735	0.248352	29.7617	981.803
43.3	1.71133	23.2242	265.215	0.249629	29.8732	982.707
43	1.70959	23.5544	266.716	0.250925	29.9863	983.624
42.6	1.70808	23.8893	268.238	0.252239	30.101	984.553
42.3	1.70667	24.229	269.782	0.253571	30.2173	985.497
41.9	1.7054	24.5735	271.348	0.254923	30.3353	986.453
41.5	1.70439	24.923	272.936	0.256294	30.4549	987.423
41.2	1.70349	25.2774	274.547	0.257684	30.5762	988.407
40.8	1.70276	25.6368	276.181	0.259094	30.6993	989.405
40.5	1.70212	26.0013	277.715	0.260406	30.8107	990.4
40.1	1.70177	26.3711	279.245	0.26171	30.9209	991.406
39.8	1.70153	26.746	280.796	0.263033	31.0326	992.427
39.5	1.70141	27.1264	282.37	0.264375	31.1459	993.461
39.1	1.70143	27.5121	283.966	0.265736	31.2608	994.511
38.8	1.70167	27.9033	285.585	0.267116	31.3773	995.575
38.5	1.70206	28.3001	287.226	0.268516	31.4955	996.655
38.1	1.70257	28.7025	288.892	0.269936	31.6154	997.75
37.8	1.70315	29.1106	290.58	0.271376	31.737	998.86
37.5	1.70403	29.5245	292.242	0.272787	31.855	999.979
37.2	1.70499	29.9444	293.862	0.274154	31.9678	1001.1
36.8	1.70607	30.3702	295.505	0.275541	32.0822	1002.24
36.5	1.70725	30.802	297.172	0.276947	32.1983	1003.4
36.2	1.70864	31.24	298.862	0.278373	32.316	1004.57
35.9	1.71018	31.6842	300.576	0.279819	32.4354	1005.76
35.6	1.71181	32.1347	302.314	0.281286	32.5565	1006.97
35.3	1.71355	32.5917	304.077	0.282773	32.6793	1008.2
35	1.71543	33.0551	305.866	0.284282	32.8038	1009.44
34.7	1.71745	33.5251	307.679	0.285812	32.9301	1010.7
34.4	1.71961	34.0018	309.342	0.287193	33.0385	1011.94
34.2	1.72191	34.4853	311.029	0.288594	33.1485	1013.19
33.9	1.72422	34.9757	312.74	0.290015	33.26	1014.47
33.6	1.72668	35.473	314.475	0.291456	33.3731	1015.76
33.3	1.72936	35.9774	316.235	0.292918	33.4879	1017.07
33	1.73211	36.489	318.02	0.2944	33.6042	1018.41
32.8	1.73492	37.0079	319.831	0.295904	33.7222	1019.75
32.5	1.73783	37.5341	321.667	0.297428	33.8419	1021.12
32.3	1.74088	38.0678	323.529	0.298975	33.9633	1022.51
32	1.74403	38.6091	325.418	0.300543	34.0864	1023.92
31.7	1.74731	39.1581	327.239	0.30204	34.2026	1025.32
31.5	1.75067	39.7149	329.08	0.303552	34.3199	1026.74
31.2	1.75408	40.2797	330.947	0.305086	34.4389	1028.19
31	1.75758	40.8524	332.841	0.306641	34.5595	1029.65
30.8	1.76121	41.4333	334.762	0.308219	34.6819	1031.13
30.5	1.76494	42.0225	336.711	0.309819	34.806	1032.63
30.3	1.76874	42.62	338.687	0.311442	34.9319	1034.16
30.1	1.77262	43.226	340.691	0.313088	35.0596	1035.71
29.8	1.77654	43.8407	342.723	0.314758	35.1891	1037.28
29.6	1.78053	44.4641	344.746	0.316413	35.3159	1038.86
29.4	1.78461	45.0963	346.614	0.317914	35.4233	1040.41
29.2	1.78883	45.7376	348.509	0.319436	35.5323	1041.98
29	1.7931	46.3879	350.43	0.32098	35.6428	1043.57
28.8	1.79743	47.0476	352.379	0.322546	35.7549	1045.19
28.5	1.8018	47.7165	354.356	0.324135	35.8686	1046.83
28.3	1.80625	48.395	356.361	0.325745	35.9839	1048.49
28.1	1.81074	49.0832	358.395	0.327379	36.1009	1050.18
27.9	1.81533	49.7811	360.457	0.329036	36.2195	1051.89
27.7	1.82001	50.489	362.549	0.330717	36.3398	1053.62
27.5	1.82475	51.2069	364.67	0.332421	36.4618	1055.38
27.4	1.8295	51.9351	366.801	0.334128	36.5845	1057.16
27.2	1.83428	52.6735	368.92	0.335815	36.7068	1058.94
27	1.83909	53.4225	371.07	0.337526	36.8309	1060.74
26.8	1.844	54.1822	373.251	0.339261	36.9568	1062.57
26.6	1.84896	54.9526	375.462	0.341021	37.0844	1064.43
26.4	1.85397	55.734	377.705	0.342805	37.2139	1066.31
26.3	1.85898	56.5265	379.98	0.344616	37.3452	1068.22
26.1	1.86404	57.3303	382.287	0.346452	37.4783	1070.16
25.9	1.86915	58.1455	384.627	0.348314	37.6134	1072.13
25.8	1.87429	58.9723	387	0.350202	37.7504	1074.12
25.6	1.87944	59.8109	389.295	0.352008	37.8758	1076.1
25.4	1.8846	60.6613	391.446	0.353667	37.9821	1078.03
25.3	1.88979	61.5239	393.627	0.35535	38.0898	1080
25.1	1.89504	62.3987	395.839	0.357056	38.1991	1081.99
25	1.90036	63.286	398.083	0.358787	38.3099	1084.01
24.8	1.90571	64.1859	400.359	0.360543	38.4223	1086.05
24.7	1.91106	65.0986	402.667	0.362323	38.5363	1088.13
24.5	1.91642	66.0243	405.008	0.364129	38.6519	1090.24
24.4	1.92179	66.9631	407.382	0.36596	38.7692	1092.38
24.2	1.92723	67.9153	409.791	0.367818	38.8881	1094.54
24.1	1.93268	68.881	412.233	0.369702	39.0088	1096.74
24	1.93813	69.8604	414.71	0.371612	39.1311	1098.97
23.8	1.94358	70.8538	417.149	0.373473	39.2495	1101.18
23.7	1.94905	71.8613	419.587	0.375322	39.3668	1103.41
23.5	1.95451	72.8832	422.06	0.377197	39.4858	1105.66
23.4	1.95997	73.9195	424.568	0.3791	39.6065	1107.95
23.3	1.9655	74.9706	427.112	0.381029	39.7289	1110.27
23.2	1.97104	76.0366	429.691	0.382986	39.853	1112.62
23	1.97657	77.1178	432.308	0.384971	39.9789	1115.01
22.9	1.9821	78.2144	434.962	0.386983	40.1066	1117.43
22.8	1.98764	79.3266	437.653	0.389025	40.2361	1119.88
22.7	1.99314	80.4546	440.383	0.391095	40.3675	1122.37
22.5	1.99862	81.5986	443.152	0.393195	40.5007	1124.89
22.4	2.00413	82.7589	445.848	0.395211	40.624	1127.39
22.3	2.00964	83.9357	448.506	0.397179	40.741	1129.88
22.2	2.01515	85.1292	451.203	0.399174	40.8597	1132.41
22.1	2.02065	86.3397	453.938	0.401198	40.9801	1134.97
22	2.02613	87.5674	456.712	0.403251	41.1022	1137.57
21.9	2.0316	88.8125	459.525	0.405333	41.2261	1140.2
21.7	2.03705	90.0754	462.378	0.407445	41.3517	1142.87
21.6	2.0425	91.3562	465.272	0.409586	41.4791	1145.59
21.5	2.04793	92.6553	468.207	0.411758	41.6083	1148.33
21.4	2.05334	93.9728	471.184	0.413961	41.7393	1151.12
21.3	2.05872	95.309	474.203	0.416196	41.8722	1153.95
21.2	2.06408	96.6643	477.231	0.418426	42.0034	1156.79
21.1	2.06944	98.0388	480.103	0.420482	42.1157	1159.54
21	2.07477	99.4328	483.017	0.422568	42.2296	1162.32
20.9	2.08009	100.847	485.971	0.424683	42.3451	1165.14
20.8	2.08539	102.281	488.968	0.426828	42.4623	1168.01
20.7	2.09066	103.735	492.008	0.429004	42.5811	1170.91
20.6	2.09591	105.21	495.09	0.43121	42.7016	1173.86
20.5	2.10113	106.706	498.217	0.433448	42.8238	1176.84
20.4	2.10632	108.223	501.387	0.435718	42.9477	1179.87
20.4	2.11152	109.762	504.603	0.43802	43.0734	1182.94
20.3	2.11666	111.323	507.865	0.440355	43.2009	1186.06
20.2	2.12178	112.906	511.173	0.442722	43.3302	1189.22
20.1	2.12687	114.512	514.528	0.445124	43.4614	1192.42
20	2.13193	116.14	517.789	0.447404	43.5817	1195.55
19.9	2.13695	117.791	521.086	0.449706	43.7028	1198.72
19.8	2.14194	119.466	524.43	0.452041	43.8257	1201.93
19.7	2.1469	121.165	527.822	0.454408	43.9503	1205.18
19.7	2.15183	122.888	531.262	0.45681	44.0767	1208.48
19.6	2.15672	124.635	534.75	0.459245	44.2049	1211.83
19.5	2.16158	126.407	538.288	0.461715	44.3349	1215.23
19.4	2.16639	128.205	541.877	0.464221	44.4667	1218.67
19.3	2.17115	130.028	545.517	0.466761	44.6005	1222.16
19.3	2.17586	131.877	549.208	0.469338	44.7361	1225.71
19.2	2.18055	133.752	552.952	0.471952	44.8736	1229.3
19.1	2.18519	135.654	556.737	0.47459	45.012	1232.94
19	2.18978	137.583	560.373	0.477045	45.1318	1236.44
19	2.19433	139.539	564.06	0.479535	45.2532	1239.99
18.9	2.19883	141.523	567.8	0.48206	45.3764	1243.6
18.8	2.20329	143.536	571.592	0.484621	45.5014	1247.25
18.7	2.20771	145.577	575.439	0.487218	45.6281	1250.96
18.7	2.21208	147.647	579.34	0.489852	45.7566	1254.72
18.6	2.21639	149.746	583.297	0.492524	45.887	1258.53
18.5	2.22064	151.876	587.31	0.495234	46.0192	1262.4
18.5	2.22487	154.035	591.381	0.497982	46.1533	1266.32
18.4	2.22904	156.225	595.509	0.500769	46.2893	1270.3
18.3	2.23315	158.447	599.695	0.503596	46.4272	1274.34
18.3	2.23721	160.7	603.942	0.506464	46.5671	1278.43
18.2	2.24121	162.985	608.037	0.509134	46.6878	1282.35
18.1	2.24516	165.303	612.136	0.511782	46.8048	1286.28
18.1	2.24907	167.653	616.295	0.514468	46.9235	1290.25
18	2.25291	170.037	620.512	0.517192	47.0439	1294.29
17.9	2.25671	172.455	624.789	0.519955	47.166	1298.38
17.9	2.26045	174.907	629.127	0.522757	47.2899	1302.53
17.8	2.26414	177.394	633.527	0.525599	47.4155	1306.74
17.7	2.26776	179.917	637.99	0.528481	47.5429	1311.01
17.7	2.27134	182.475	642.515	0.531404	47.6721	1315.34
17.6	2.27489	185.07	647.106	0.534369	47.8031	1319.73
17.6	2.2784	187.701	651.761	0.537376	47.936	1324.18
17.5	2.28183	190.37	656.483	0.540426	48.0708	1328.7
17.4	2.2852	193.077	661.271	0.543519	48.2075	1333.28
17.4	2.28851	195.823	665.972	0.54647	48.3321	1337.73
17.3	2.29177	198.607	670.689	0.549401	48.454	1342.17
17.3	2.29494	201.431	675.473	0.552375	48.5776	1346.68
17.2	2.29807	204.295	680.325	0.55539	48.7029	1351.25
17.2	2.30114	207.2	685.246	0.558449	48.83	1355.89
17.1	2.30415	210.147	690.237	0.561551	48.9589	1360.59
17	2.3071	213.135	695.299	0.564697	49.0897	1365.36
17	2.30997	216.166	700.432	0.567888	49.2223	1370.2
16.9	2.31279	219.239	705.639	0.571125	49.3568	1375.11
16.9	2.31559	222.357	710.92	0.574407	49.4932	1380.08
16.8	2.31833	225.519	716.276	0.577736	49.6316	1385.13
16.8	2.32102	228.725	721.708	0.581112	49.7719	1390.25
16.7	2.32362	231.978	727.218	0.584537	49.9142	1395.44
16.7	2.32616	235.276	732.631	0.587795	50.0427	1400.46
16.6	2.32863	238.622	738.073	0.59104	50.1687	1405.48
16.6	2.33104	242.015	743.592	0.594332	50.2964	1410.58
16.5	2.33337	245.456	749.19	0.59767	50.426	1415.74
16.5	2.33564	248.946	754.867	0.601056	50.5574	1420.99
16.4	2.33785	252.486	760.625	0.60449	50.6907	1426.3
16.4	2.34002	256.076	766.465	0.607972	50.8258	1431.69
16.3	2.34213	259.718	772.388	0.611505	50.9629	1437.16
16.3	2.34418	263.411	778.395	0.615087	51.1019	1442.71
16.2	2.34618	267.156	784.488	0.61872	51.243	1448.33
16.2	2.34809	270.955	790.667	0.622406	51.386	1454.04
16.1	2.34995	274.808	796.934	0.626143	51.531	1459.82
16.1	2.35173	278.716	803.29	0.629934	51.6781	1465.69
16	2.35343	282.679	809.546	0.633535	51.8101	1471.34
16	2.35508	286.698	815.841	0.637124	51.9394	1477
15.9	2.35666	290.775	822.225	0.640763	52.0706	1482.74
15.9	2.35822	294.91	828.699	0.644454	52.2036	1488.55
15.8	2.35972	299.103	835.266	0.648198	52.3385	1494.45
15.8	2.36115	303.356	841.926	0.651995	52.4753	1500.44
15.8	2.36251	307.67	848.681	0.655846	52.614	1506.51
15.7	2.36379	312.045	855.532	0.659751	52.7547	1512.67
15.7	2.365	316.482	862.48	0.663712	52.8975	1518.91
15.6	2.36615	320.982	869.527	0.66773	53.0422	1525.24
15.6	2.36724	325.546	876.674	0.671804	53.189	1531.66
15.5	2.3683	330.175	883.923	0.675937	53.3379	1538.18
15.5	2.36929	334.87	891.275	0.680128	53.4889	1544.78
15.4	2.3702	339.632	898.525	0.684104	53.6233	1551.12
15.4	2.37107	344.461	905.787	0.688015	53.7511	1557.39
15.4	2.37186	349.359	913.151	0.691982	53.8808	1563.75
15.3	2.37257	354.327	920.62	0.696004	54.0123	1570.2
15.3	2.37323	359.365	928.196	0.700084	54.1457	1576.75
15.2	2.37383	364.475	935.879	0.704222	54.281	1583.38
15.2	2.37441	369.658	943.671	0.708419	54.4182	1590.11
15.2	2.37493	374.914	951.574	0.712676	54.5573	1596.93
15.1	2.37537	380.245	959.59	0.716993	54.6985	1603.85
15.1	2.37575	385.652	967.72	0.721371	54.8416	1610.87
15	2.37606	391.136	975.965	0.725812	54.9868	1617.99
15	2.3763	396.698	984.327	0.730315	55.134	1625.22
15	2.37647	402.339	992.809	0.734883	55.2833	1632.54
14.9	2.37662	408.06	1001.4	0.739494	55.4335	1639.94
14.9	2.3767	413.862	1009.83	0.743782	55.5623	1646.89
14.8	2.37674	419.747	1018.39	0.748131	55.6929	1653.94
14.8	2.37673	425.715	1027.06	0.752541	55.8254	1661.1
14.8	2.37663	431.769	1035.87	0.757014	55.9598	1668.35
14.7	2.37648	437.908	1044.79	0.761551	56.0961	1675.71
14.7	2.37626	444.135	1053.84	0.766152	56.2344	1683.17
14.6	2.37602	450.451	1063.03	0.770819	56.3746	1690.74
14.6	2.37573	456.856	1072.34	0.775552	56.5168	1698.42
14.6	2.37534	463.352	1081.78	0.780353	56.661	1706.2
14.5	2.37492	469.941	1091.36	0.785222	56.8073	1714.1
14.5	2.37443	476.623	1101.08	0.790159	56.9556	1722.11
14.5	2.37389	483.4	1110.93	0.795168	57.1061	1730.23
14.4	2.37328	490.274	1120.92	0.800247	57.2587	1738.47
14.4	2.37268	497.245	1131.01	0.805317	57.409	1746.7
14.4	2.37201	504.316	1141	0.810103	57.542	1754.53
14.3	2.37124	511.487	1151.13	0.814957	57.6769	1762.47
14.3	2.37042	518.76	1161.4	0.81988	57.8138	1770.51
14.3	2.36955	526.137	1171.83	0.824873	57.9526	1778.68
14.2	2.36864	533.618	1182.4	0.829937	58.0933	1786.96
14.2	2.36767	541.206	1193.12	0.835073	58.236	1795.35
14.1	2.36669	548.901	1203.99	0.840282	58.3808	1803.87
14.1	2.36566	556.706	1215.02	0.845565	58.5277	1812.51
14.1	2.36454	564.623	1226.2	0.850924	58.6766	1821.27
14	2.36334	572.651	1237.54	0.856358	58.8276	1830.16
14	2.36214	580.794	1249.05	0.86187	58.9808	1839.17
14	2.36086	589.053	1260.72	0.86746	59.1362	1848.31
13.9	2.35958	597.429	1272.55	0.873129	59.2938	1857.58
13.9	2.35826	605.924	1284.47	0.878751	59.4471	1866.78
13.9	2.35687	614.54	1296.34	0.88409	59.5843	1875.56
13.9	2.3554	623.278	1308.37	0.889504	59.7234	1884.46
13.8	2.35389	632.141	1320.57	0.894996	59.8645	1893.49
13.8	2.35235	641.129	1332.95	0.900565	60.0076	1902.65
13.8	2.35078	650.246	1345.5	0.906214	60.1528	1911.94
13.7	2.34917	659.492	1358.23	0.911944	60.3	1921.36
13.7	2.34752	668.87	1371.14	0.917754	60.4493	1930.92
13.7	2.34578	678.381	1384.24	0.923648	60.6007	1940.61
13.6	2.34397	688.027	1397.52	0.929625	60.7543	1950.44
13.6	2.34213	697.81	1410.99	0.935687	60.91	1960.41
13.6	2.3403	707.733	1424.65	0.941835	61.068	1970.52
13.5	2.33844	717.796	1438.51	0.948071	61.2282	1980.77
13.5	2.33654	728.003	1452.56	0.954395	61.3907	1991.17
13.5	2.33457	738.355	1466.72	0.960658	61.5485	2001.48
13.4	2.33252	748.854	1480.85	0.966609	61.6898	2011.3
13.4	2.33041	759.502	1495.17	0.972645	61.8332	2021.26
13.4	2.32832	770.302	1509.7	0.978766	61.9786	2031.37
13.4	2.32622	781.255	1524.44	0.984975	62.126	2041.61
13.3	2.32408	792.364	1539.38	0.991272	62.2756	2052.01
13.3	2.32188	803.631	1554.54	0.997658	62.4273	2062.55
13.3	2.3196	815.058	1569.91	1.00414	62.5811	2073.24
13.2	2.31726	826.648	1585.51	1.0107	62.7371	2084.08
13.2	2.31491	838.402	1601.32	1.01737	62.8954	2095.07
13.2	2.31258	850.324	1617.36	1.02413	63.0559	2106.23
13.2	2.31019	862.415	1633.62	1.03098	63.2186	2117.54
13.1	2.30777	874.678	1650.12	1.03793	63.3837	2129.01
13.1	2.3053	887.116	1666.85	1.04498	63.5512	2140.65
13.1	2.30276	899.73	1683.75	1.05199	63.715	2152.22
13	2.30019	912.524	1700.6	1.05862	63.8607	2163.18
13	2.29764	925.499	1717.7	1.06534	64.0083	2174.3
13	2.29505	938.659	1735.04	1.07216	64.1581	2185.57
13	2.29242	952.007	1752.62	1.07908	64.31	2197.01
12.9	2.28974	965.544	1770.46	1.08609	64.4641	2208.6
12.9	2.28701	979.273	1788.55	1.0932	64.6204	2220.37
12.9	2.28425	993.198	1806.9	1.10042	64.7789	2232.3
12.9	2.28151	1007.32	1825.5	1.10773	64.9396	2244.39
12.8	2.27873	1021.64	1844.38	1.11515	65.1026	2256.67
12.8	2.2759	1036.17	1863.52	1.12268	65.268	2269.11
12.8	2.27304	1050.91	1882.93	1.13031	65.4357	2281.73
12.8	2.27013	1065.85	1902.62	1.13806	65.6057	2294.54
12.7	2.2672	1081	1922.59	1.14591	65.7782	2307.52


==> anc/dd2_mrbeta1.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
# 0.2	1.66524e-11	1e-06	0.00147847	1.58595e-06
180	0.0346498	1.24167e-06	0.00175617	1.88361e-06
242.1	0.0903968	1.54175e-06	0.00208854	2.23982e-06
282	0.153228	1.91434e-06	0.00248668	2.66645e-06
309.6	0.217564	2.37698e-06	0.00296413	3.17798e-06
329	0.280238	2.95143e-06	0.00353764	3.79231e-06
342.5	0.339426	3.6647e-06	0.00422704	4.53066e-06
351.5	0.393934	4.55035e-06	0.00505587	5.41816e-06
356.9	0.442942	5.65004e-06	0.00605107	6.48362e-06
359.6	0.486566	7.01549e-06	0.00724368	7.76015e-06
360.1	0.524723	8.71093e-06	0.00867137	9.28799e-06
358.7	0.55732	1.08161e-05	0.0103797	1.11158e-05
356	0.585192	1.343e-05	0.012423	1.33014e-05
352	0.608092	1.66757e-05	0.0148663	1.59143e-05
347.1	0.626749	2.07057e-05	0.0177898	1.904e-05
341.5	0.64152	2.57097e-05	0.0212947	2.27863e-05
335.3	0.652579	3.1923e-05	0.0255076	2.72884e-05
328.6	0.660139	3.96378e-05	0.0305706	3.26973e-05
321.5	0.664526	4.92171e-05	0.0366193	3.91574e-05
314.1	0.666207	6.11115e-05	0.0437981	4.68224e-05
306.5	0.665684	7.58803e-05	0.0522998	5.58971e-05
298.7	0.663217	9.42184e-05	0.0624376	6.67146e-05
290.9	0.659212	0.000116988	0.074675	7.97683e-05
283	0.653409	0.000145261	0.0898569	9.59575e-05
275.5	0.645908	0.000180366	0.110286	0.000117735
268.7	0.63589	0.000223955	0.137895	0.000147155
262.6	0.623402	0.000278079	0.170045	0.000181401
256.7	0.608762	0.000345282	0.210058	0.000224009
251.3	0.592899	0.000428727	0.261693	0.000278974
246.9	0.57698	0.000532338	0.337269	0.000359393
243.7	0.561896	0.000660988	0.446594	0.000475685
242.1	0.548968	0.00082073	0.601149	0.000640038
241.5	0.53771	0.00101908	0.785273	0.000835775
241.5	0.52734	0.00126536	0.99589	0.00105962
242	0.517577	0.00157116	1.23623	0.00131497
242.7	0.507996	0.00195086	1.51064	0.00160645
243.6	0.498478	0.00242233	1.82438	0.00193961
244.7	0.488925	0.00300773	2.18451	0.00232192
245.8	0.479057	0.00373461	2.59966	0.00276252
247	0.468903	0.00463716	3.08012	0.00327227
248.3	0.4584	0.00575782	3.63847	0.00386446
249.5	0.447301	0.00714932	4.28788	0.00455298
250.7	0.435684	0.0088771	5.04724	0.00535779
251.7	0.423249	0.0110224	5.92814	0.00629107
252.5	0.409795	0.0136862	6.9422	0.00736499
253	0.395028	0.0169938	8.11183	0.00860312
252.9	0.378459	0.0211007	9.47038	0.0100406
252	0.359756	0.0262001	11.0441	0.0117049
249.9	0.338449	0.0325319	12.8559	0.0136201
246	0.313826	0.040394	14.9244	0.0158055
239.4	0.285157	0.050156	17.2614	0.0182729
228.8	0.252334	0.0622772	19.9926	0.0211549
212.9	0.216898	0.0773278	23.2265	0.0245649
191	0.181976	0.0960157	26.8453	0.0283781
162.2	0.150633	0.11922	30.6396	0.0323732
128.8	0.127636	0.148032	34.6641	0.0366073
97	0.115424	0.183807	38.9008	0.0410602
72.3	0.111878	0.228228	43.4508	0.0458374
55	0.113696	0.283384	48.3871	0.0510145
43.3	0.118966	0.351869	53.7555	0.0566377
35.3	0.126874	0.436906	59.6076	0.062759
29.7	0.137129	0.542493	65.9955	0.0694304
25.8	0.149683	0.673597	72.9672	0.0766986
22.8	0.164613	0.836386	80.5629	0.0846016
20.6	0.182093	1.03852	88.8057	0.0931589
19	0.202392	1.2895	97.6932	0.102362
17.6	0.225881	1.60113	107.197	0.112176
16.6	0.253061	1.98807	117.273	0.122546
15.8	0.284561	2.46853	127.878	0.133421
15.1	0.321122	3.06511	139.022	0.144802
14.6	0.363587	3.80585	150.738	0.156713
14.2	0.41289	4.72562	163.075	0.169192
13.9	0.470194	5.86766	176.133	0.182328
13.6	0.536461	7.2857	189.202	0.195357
13.5	0.612383	9.04645	203.14	0.209148
13.3	0.698759	11.2327	218.241	0.223971
13.2	0.796219	13.9473	234.402	0.239676
13.2	0.904418	17.318	251.055	0.255607
13.2	1.02276	21.5032	269.524	0.27307
13.2	1.15045	26.6999	290.07	0.292248
# 13	1.28561	33.1525	311.662	0.311915
13.1	1.42551	41.1645	335.828	0.333507
13.1	1.56729	51.1128	363.164	0.357443
13.1	1.70772	63.4653	393.795	0.383565
13.1	1.84317	78.803	427.791	0.411509
13.1	1.96993	97.8473	466.951	0.442722
13	2.08477	121.494	512.213	0.47756
12.9	2.18507	150.856	564.774	0.51645
12.7	2.2677	187.313	625.932	0.559607
12.6	2.33444	232.581	697.503	0.607418
12.4	2.3819	288.789	782.393	0.6612
12.2	2.41036	358.581	883.6	0.721728
11.9	2.42394	445.24	1004.86	0.789887
11.7	2.41977	552.842	1150.82	0.866668
11.4	2.40426	686.447	1327.22	0.953183
11.1	2.37479	852.341	1541.13	1.05066
10.9	2.3352	1058.33	1801.31	1.16048
10.6	2.2909	1314.09	2118.52	1.28414
10.3	2.23777	1631.67	2506.04	1.42334

==> anc/dd2_mrbeta2.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
# 0.2	1.47129e-11	1e-06	0.00130628	1.40016e-06
202.6	0.0438152	1.24192e-06	0.00156514	1.6774e-06
271.3	0.11313	1.54237e-06	0.00187641	2.0107e-06
314.6	0.189687	1.9155e-06	0.00225184	2.41262e-06
344	0.266619	2.37891e-06	0.00270553	2.89825e-06
364.1	0.339909	2.95442e-06	0.00325349	3.48467e-06
377.6	0.407587	3.66916e-06	0.003915	4.19247e-06
386.1	0.468396	4.5568e-06	0.00471487	5.04813e-06
390.8	0.521913	5.6592e-06	0.00568364	6.08425e-06
392.5	0.567888	7.02828e-06	0.00685968	7.34179e-06
391.8	0.606329	8.72858e-06	0.00828722	8.86793e-06
389.2	0.637594	1.08402e-05	0.0100158	1.07154e-05
385.1	0.662213	1.34627e-05	0.0121065	1.29495e-05
379.8	0.680737	1.67196e-05	0.0146333	1.56489e-05
373.6	0.693883	2.07645e-05	0.0176827	1.89059e-05
366.8	0.702456	2.57879e-05	0.0213584	2.28307e-05
359.3	0.706513	3.20265e-05	0.0257883	2.75596e-05
351.5	0.707096	3.97744e-05	0.0311351	3.32657e-05
343.5	0.704611	4.93967e-05	0.0376002	4.01635e-05
335.2	0.699086	6.13469e-05	0.0454625	4.85495e-05
326.9	0.691237	7.61881e-05	0.0549467	5.86625e-05
318.6	0.681316	9.46196e-05	0.0664584	7.09338e-05
310.4	0.669657	0.00011751	0.0805099	8.59077e-05
302.3	0.656392	0.000145939	0.0978202	0.000104349
294.5	0.64187	0.000181244	0.119394	0.000127325
287.1	0.626264	0.000225091	0.146612	0.000156301
280.3	0.609884	0.000279546	0.181614	0.000193552
274.3	0.593081	0.000347174	0.22676	0.000241584
269	0.575918	0.000431163	0.283098	0.000301504
264.4	0.558641	0.000535471	0.352012	0.000374773
260.4	0.541406	0.000665013	0.435602	0.000463618
256.9	0.524309	0.000825895	0.535773	0.000570051
253.6	0.507155	0.0010257	0.653836	0.000695453
250.6	0.490061	0.00127384	0.79143	0.000841549
247.6	0.47272	0.001582	0.950141	0.00101001
244.4	0.454882	0.00196473	1.13143	0.00120237
241	0.436476	0.00244004	1.33653	0.00141991
237	0.417169	0.00303034	1.57014	0.00166758
232.2	0.396927	0.00376344	1.83818	0.00195164
226.4	0.375851	0.0046739	2.14754	0.00227936
219.5	0.354277	0.00580462	2.50531	0.00265817
211.1	0.332465	0.00720889	2.92354	0.00310077
201.4	0.311134	0.00895288	3.41026	0.0036156
190.1	0.290664	0.0111188	3.96829	0.00420549
177.5	0.271824	0.0138087	4.61716	0.00489101
163.9	0.255268	0.0171493	5.37252	0.00568852
149.6	0.241386	0.0212981	6.2197	0.00658233
135	0.230431	0.0264505	7.18132	0.0075962
120.6	0.222581	0.0328495	8.26437	0.00873709
107.1	0.217839	0.0407965	9.51786	0.0100565
94.8	0.215888	0.0506661	10.9486	0.0115609
84.1	0.216345	0.0629233	12.5947	0.0132903
74.8	0.218791	0.0781459	14.4659	0.0152538
66.8	0.222913	0.0970511	16.6072	0.0174983
60	0.228509	0.12053	19.0189	0.0200229
54.2	0.235471	0.149689	21.7614	0.0228901
49.2	0.243787	0.185902	24.8009	0.0260628
44.8	0.253539	0.230876	28.2191	0.0296253
41.1	0.264865	0.286729	32.0016	0.0335603
37.8	0.277979	0.356096	36.1713	0.0378897
34.9	0.293111	0.442243	40.8028	0.0426889
32.3	0.310516	0.549231	45.9145	0.0479736
30.1	0.330486	0.682102	51.487	0.0537186
28.2	0.353309	0.847118	57.6463	0.0600511
26.5	0.379257	1.05205	64.4507	0.0670256
25	0.408599	1.30657	71.9621	0.0746986
23.7	0.441628	1.62266	80.2253	0.0831071
22.6	0.478656	2.01521	89.2074	0.092205
21.6	0.520014	2.50274	99.0536	0.102131
20.7	0.566082	3.10821	109.811	0.112918
20	0.61726	3.86015	121.529	0.124599
19.3	0.673971	4.79401	134.252	0.137196
18.7	0.736263	5.95378	148.871	0.151565
18.2	0.80293	7.39414	164.33	0.166635
17.7	0.876692	9.18294	180.075	0.181838
17.2	0.958537	11.4045	196.801	0.19782
16.8	1.04885	14.1635	214.658	0.214684
16.4	1.14768	17.59	233.834	0.232559
16.1	1.25462	21.8454	254.567	0.251609
15.8	1.36867	27.1302	276.636	0.271502
15.5	1.48811	33.6936	300.565	0.292637
15.2	1.61082	41.8449	327.01	0.315507
15	1.73426	51.9681	356.461	0.340385
14.8	1.8555	64.5403	389.49	0.367562
14.5	1.97143	80.154	426.782	0.397359
14.3	2.07901	99.545	468.503	0.429386
14.1	2.17527	123.627	516.416	0.464807
13.8	2.25791	153.535	571.892	0.504171
13.6	2.32551	190.679	636.561	0.548029
13.3	2.37683	236.808	712.454	0.597008
13	2.41153	294.098	802.107	0.651828
12.7	2.43004	365.246	908.669	0.713301
12.4	2.43319	453.607	1036.05	0.782343
12.1	2.42232	563.345	1189.09	0.859978
11.8	2.39907	699.631	1373.76	0.947347
11.5	2.36529	868.887	1597.41	1.04571
11.2	2.32284	1079.09	1869.11	1.15649
10.9	2.27372	1340.14	2200.04	1.28123
10.6	2.21947	1664.36	2603.96	1.42169

==> anc/dd2_nm_T0.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^-3]	s[]	mu_B-m_n[MeV]   mu_Q[MeV]	mul[MeV]	F[MeV]	E[MeV]	e[MeV/fm^-3]
1.000000000000000056e-01	9.999999999999999799e-13	1.000000000000000021e-02	9.711407900000000621e-14	1.851259900000000158e+01	-1.655688060246284898e+00	-1.984215634918470172e+01	0.000000000000000000e+00	-2.085873737218662427e+00	-2.346137870000575276e-01	9.394653862130000675e-10
1.000000000000000056e-01	1.098495252297123070e-12	1.000000000000000021e-02	1.066793054032214539e-13	1.842136699291367918e+01	-1.646293981168857279e+00	-1.986927187718992016e+01	0.000000000000000000e+00	-2.076750672855155244e+00	-2.346139690799873279e-01	1.031998266252449653e-09
1.000000000000000056e-01	1.206691819319320406e-12	1.000000000000000021e-02	1.171866550823362335e-13	1.833013541547173375e+01	-1.636899850450675764e+00	-1.989638730425339119e+01	0.000000000000000000e+00	-2.067627743858338363e+00	-2.346141511591213202e-01	1.133645195637465196e-09
1.000000000000000056e-01	1.325545234508051392e-12	1.000000000000000021e-02	1.287289219861527799e-13	1.823890363594347619e+01	-1.627505703908551427e+00	-1.992350375079098868e+01	0.000000000000000000e+00	-2.058504700515186414e+00	-2.346143332388237468e-01	1.245303864955844047e-09
1.000000000000000056e-01	1.456105146812171298e-12	1.000000000000000021e-02	1.414080396739692402e-13	1.814767189719701790e+01	-1.618111653481673295e+00	-1.995062019098822859e+01	0.000000000000000000e+00	-2.049381756857314940e+00	-2.346145152708913884e-01	1.367960383056194690e-09
1.000000000000000056e-01	1.599524590618575778e-12	1.000000000000000021e-02	1.553359799596939932e-13	1.805644008438124715e+01	-1.608717493471249593e+00	-1.997773768339559197e+01	0.000000000000000000e+00	-2.040258710168927792e+00	-2.346146978086380841e-01	1.502697985825810192e-09
1.000000000000000056e-01	1.757070168727004945e-12	1.000000000000000021e-02	1.706357448254538799e-13	1.796520826465970444e+01	-1.599323347413197149e+00	-2.000485607587812353e+01	0.000000000000000000e+00	-2.031135758131767943e+00	-2.346148907081442303e-01	1.650706602727164158e-09
1.000000000000000056e-01	1.930133238299520374e-12	1.000000000000000021e-02	1.874424528220219114e-13	1.787397646260211559e+01	-1.589929288690995257e+00	-2.003197447867387737e+01	0.000000000000000000e+00	-2.022012712167111204e+00	-2.346150923215191142e-01	1.813293365642162900e-09
1.000000000000000056e-01	2.120242198572894853e-12	1.000000000000000021e-02	2.059045270466238860e-13	1.778274464125700405e+01	-1.580535135478239539e+00	-2.005909395870591183e+01	0.000000000000000000e+00	-2.012889769295270526e+00	-2.346152951522526564e-01	1.991894152749736864e-09
1.000000000000000056e-01	2.329075988852339038e-12	1.000000000000000021e-02	2.261850115843644693e-13	1.769151284144918534e+01	-1.571141078403156532e+00	-2.008621426201782967e+01	0.000000000000000000e+00	-2.003766819565043988e+00	-2.346155183342943928e-01	2.188086269354178498e-09
1.000000000000000056e-01	2.558478915993521786e-12	1.000000000000000021e-02	2.484630086886209404e-13	1.760028098465328839e+01	-1.561746905915813777e+00	-2.011333479239572242e+01	0.000000000000000000e+00	-1.994643848569012334e+00	-2.346157484471405041e-01	2.403602377913350574e-09
1.000000000000000056e-01	2.810476942321174344e-12	1.000000000000000021e-02	2.729352591151010390e-13	1.750904897911482649e+01	-1.552352767214518758e+00	-2.014045700330618160e+01	0.000000000000000000e+00	-1.985520803418921787e+00	-2.346159820767752535e-01	2.640345799891280955e-09
1.000000000000000056e-01	3.087295577830345739e-12	1.000000000000000021e-02	2.998178861113575423e-13	1.741781616809010202e+01	-1.542958698365210379e+00	-2.016757839491247495e+01	0.000000000000000000e+00	-1.976397859036296722e+00	-2.346162466395753654e-01	2.900407324786438397e-09
1.000000000000000056e-01	3.391379534684538688e-12	1.000000000000000021e-02	3.293482934836068772e-13	1.732658424518900731e+01	-1.533564523209623998e+00	-2.019470196572100917e+01	0.000000000000000000e+00	-1.967274897455354221e+00	-2.346165289133068654e-01	3.186083675048405944e-09
1.000000000000000056e-01	3.725414317588592219e-12	1.000000000000000021e-02	3.617872715792913690e-13	1.723535119385904935e+01	-1.524170385588008880e+00	-2.022182610578063588e+01	0.000000000000000000e+00	-1.958151960475902342e+00	-2.346168328498379196e-01	3.499897789329754326e-09
1.000000000000000056e-01	4.092349940710795645e-12	1.000000000000000021e-02	3.974212953457029182e-13	1.714411830780052881e+01	-1.514776307305072400e+00	-2.024895063375707238e+01	0.000000000000000000e+00	-1.949029088267252519e+00	-2.346171669340719745e-01	3.844621103736742762e-09
1.000000000000000056e-01	4.495426980609222231e-12	1.000000000000000021e-02	4.365650507203703574e-13	1.705288540997132785e+01	-1.505382156260871129e+00	-2.027607685007268401e+01	0.000000000000000000e+00	-1.939906113787628783e+00	-2.346175324724981692e-01	4.223298027692885115e-09
1.000000000000000056e-01	4.938205195247622687e-12	1.000000000000000021e-02	4.795642206490931310e-13	1.696165220643575466e+01	-1.495988072726465168e+00	-2.030320332167183039e+01	0.000000000000000000e+00	-1.930783150798333736e+00	-2.346179375340398110e-01	4.639272830456162645e-09
1.000000000000000056e-01	5.424594961848500805e-12	1.000000000000000021e-02	5.267985388949178242e-13	1.687041811119221180e+01	-1.486593925438448816e+00	-2.033033180472909152e+01	0.000000000000000000e+00	-1.921660220541639319e+00	-2.346183873779636997e-01	5.096219175926908559e-09
1.000000000000000056e-01	5.958891811225473108e-12	1.000000000000000021e-02	5.786851272941602298e-13	1.677918424797820762e+01	-1.477199835175221354e+00	-2.035746072761041958e+01	0.000000000000000000e+00	-1.912537331144562813e+00	-2.346188941421587515e-01	5.598172566401514513e-09
1.000000000000000056e-01	6.545814363583387335e-12	1.000000000000000021e-02	6.356822000071191162e-13	1.668794958092752267e+01	-1.467805684961076107e+00	-2.038459023668772119e+01	0.000000000000000000e+00	-1.903414383556992107e+00	-2.346194566409849358e-01	6.149565982050052763e-09
1.000000000000000056e-01	7.190546000814667087e-12	1.000000000000000021e-02	6.982930931854017892e-13	1.659671330043266124e+01	-1.458411627260735033e+00	-2.041172156386884140e+01	0.000000000000000000e+00	-1.894291534798526300e+00	-2.346201084641279522e-01	6.755269030282915623e-09
1.000000000000000056e-01	7.898780643318977268e-12	1.000000000000000021e-02	7.670707119790187789e-13	1.650547741442317928e+01	-1.449017558453522314e+00	-2.043885413176131394e+01	0.000000000000000000e+00	-1.885168621761636132e+00	-2.346208547894548246e-01	7.420630951860513389e-09
1.000000000000000056e-01	8.676773035622312662e-12	1.000000000000000021e-02	8.426224168116610477e-13	1.641424059057706941e+01	-1.439623440507745267e+00	-2.046598834836294145e+01	0.000000000000000000e+00	-1.876045683297888900e+00	-2.346216969062879798e-01	8.151527862360999966e-09
1.000000000000000056e-01	9.531393984890807918e-12	1.000000000000000021e-02	9.256153849379377146e-13	1.632300195342219240e+01	-1.430229301993187763e+00	-2.049312388784229100e+01	0.000000000000000000e+00	-1.866922819509682085e+00	-2.346226758132843315e-01	8.954414646440927337e-09
1.000000000000000056e-01	1.047019104017590952e-11	1.000000000000000021e-02	1.016782486214938626e-12	1.623176189275618597e+01	-1.420835234217536103e+00	-2.052026094341349705e+01	0.000000000000000000e+00	-1.857799997584493212e+00	-2.346238178051862633e-01	9.836381964258307127e-09
1.000000000000000056e-01	1.150145514827711423e-11	1.000000000000000021e-02	1.116928771702310866e-12	1.614052022901952910e+01	-1.411441210008148373e+00	-2.054739991294913892e+01	0.000000000000000000e+00	-1.848677179104925017e+00	-2.346251363696865155e-01	1.080521887235339064e-08
1.000000000000000056e-01	1.263429387489071572e-11	1.000000000000000021e-02	1.226938554118724112e-12	1.604927654027724415e+01	-1.402047184301949079e+00	-2.057454093696829744e+01	0.000000000000000000e+00	-1.839554342617816474e+00	-2.346266806482617540e-01	1.186948161180060653e-08
1.000000000000000056e-01	1.387871183769407704e-11	1.000000000000000021e-02	1.347783221624908607e-12	1.595803016587864320e+01	-1.392653153652290365e+00	-2.060168378756856811e+01	0.000000000000000000e+00	-1.830431582134110613e+00	-2.346284960575530931e-01	1.303856917259543035e-08
1.000000000000000056e-01	1.524569906170682489e-11	1.000000000000000021e-02	1.480529818660978170e-12	1.586678134093505221e+01	-1.383259188987694621e+00	-2.062882910471742548e+01	0.000000000000000000e+00	-1.821308807788454942e+00	-2.346306243329081553e-01	1.432280630039666428e-08
1.000000000000000056e-01	1.674732803723565073e-11	1.000000000000000021e-02	1.626350435925981400e-12	1.577552863385926685e+01	-1.373865200073248305e+00	-2.065597754334941882e+01	0.000000000000000000e+00	-1.812186031545593323e+00	-2.346331333535545127e-01	1.573353467853766681e-08
1.000000000000000056e-01	1.839686033756586408e-11	1.000000000000000021e-02	1.786532570382636759e-12	1.568427187731735906e+01	-1.364471280903533312e+00	-2.068312875783907145e+01	0.000000000000000000e+00	-1.803063250869513467e+00	-2.346360994811220735e-01	1.728321309165833690e-08
1.000000000000000056e-01	2.020886373798934935e-11	1.000000000000000021e-02	1.962490434495101940e-12	1.559300968384613384e+01	-1.355077409420569534e+00	-2.071028294995437591e+01	0.000000000000000000e+00	-1.793940529382098248e+00	-2.346396002643587053e-01	1.898552745487931458e-08
1.000000000000000056e-01	2.219934087050079329e-11	1.000000000000000021e-02	2.155777464028403669e-12	1.550174119668128903e+01	-1.345683516066020990e+00	-2.073744123005826268e+01	0.000000000000000000e+00	-1.784817934392435745e+00	-2.346437398509806371e-01	2.085551167964551683e-08
1.000000000000000056e-01	2.438587055037061093e-11	1.000000000000000021e-02	2.368099966764862010e-12	1.541046581762156009e+01	-1.336289766143363700e+00	-2.076460325688887920e+01	0.000000000000000000e+00	-1.775695277373870340e+00	-2.346486458857270918e-01	2.290968044467987495e-08
1.000000000000000056e-01	2.678776302271435040e-11	1.000000000000000021e-02	2.601332187654687050e-12	1.531918261795768110e+01	-1.326896092932314808e+00	-2.079177053849457835e+01	0.000000000000000000e+00	-1.766572739337902931e+00	-2.346544613552623559e-01	2.516617504434166990e-08
1.000000000000000056e-01	2.942623050011214820e-11	1.000000000000000021e-02	2.857532787289225894e-12	1.522788889050704420e+01	-1.317502393136505301e+00	-2.081894381502361568e+01	0.000000000000000000e+00	-1.757450183946616562e+00	-2.346613411332327814e-01	2.764492360224173475e-08
1.000000000000000056e-01	3.232457449737399118e-11	1.000000000000000021e-02	3.138962910425123104e-12	1.513658293696329515e+01	-1.308108837961627691e+00	-2.084612281028795877e+01	0.000000000000000000e+00	-1.748327745348206008e+00	-2.346694727957583382e-01	3.036781706432669519e-08
1.000000000000000056e-01	3.550839161788999494e-11	1.000000000000000021e-02	3.448106176649062250e-12	1.504526301592527737e+01	-1.298715504423109568e+00	-2.087330900127918198e+01	0.000000000000000000e+00	-1.739205363300357021e+00	-2.346790706520778258e-01	3.335890252698599141e-08
1.000000000000000056e-01	3.900579960895913004e-11	1.000000000000000021e-02	3.787690418072642909e-12	1.495392704869753508e+01	-1.289322201623891440e+00	-2.090050472053313513e+01	0.000000000000000000e+00	-1.730083050959706270e+00	-2.346903765686647603e-01	3.664459560674030939e-08
1.000000000000000056e-01	4.284768568249458783e-11	1.000000000000000021e-02	4.160711742823699831e-12	1.486257198634624999e+01	-1.279929049060904989e+00	-2.092770923312603770e+01	0.000000000000000000e+00	-1.720960834008565143e+00	-2.347036546232175169e-01	4.025391372741833569e-08
1.000000000000000056e-01	4.706797929413972136e-11	1.000000000000000021e-02	4.570460799010811089e-12	1.477119544829757558e+01	-1.270536092942206263e+00	-2.095492574539706254e+01	0.000000000000000000e+00	-1.711838802324677999e+00	-2.347191997852178247e-01	4.421873238426766780e-08
1.000000000000000056e-01	5.170395178983179170e-11	1.000000000000000021e-02	5.020551824737401954e-12	1.467979558338790902e+01	-1.261143429039348840e+00	-2.098215484137946163e+01	0.000000000000000000e+00	-1.702716889197063210e+00	-2.347373011672289067e-01	4.857406665080211138e-08
1.000000000000000056e-01	5.679654556612956778e-11	1.000000000000000021e-02	5.514954260315613588e-12	1.458836724439002985e+01	-1.251750883244279633e+00	-2.100940009321580959e+01	0.000000000000000000e+00	-1.693595067069054494e+00	-2.347582834850072686e-01	5.335838040894697335e-08
1.000000000000000056e-01	6.239073565127055617e-11	1.000000000000000021e-02	6.058027816072971654e-12	1.449690984916322023e+01	-1.242358602124315592e+00	-2.103666090238086284e+01	0.000000000000000000e+00	-1.684473428933756622e+00	-2.347824423262636628e-01	5.861392604220420493e-08
1.000000000000000056e-01	6.853592690024557025e-11	1.000000000000000021e-02	6.654560879756722681e-12	1.440541970959506912e+01	-1.232966620843443772e+00	-2.106394260080774572e+01	0.000000000000000000e+00	-1.675351986003988713e+00	-2.348100592677155873e-01	6.438711758310335091e-08
1.000000000000000056e-01	7.528639031170244041e-11	1.000000000000000021e-02	7.309812806651603593e-12	1.431389432047288324e+01	-1.223574934592983832e+00	-2.109124580246144731e+01	0.000000000000000000e+00	-1.666230833375152542e+00	-2.348413614904529823e-01	7.072894061750428179e-08
1.000000000000000056e-01	8.270174231999327557e-11	1.000000000000000021e-02	8.029560103049978118e-12	1.422233356243446245e+01	-1.214183537412889313e+00	-2.111857313389504753e+01	0.000000000000000000e+00	-1.657109880712027916e+00	-2.348765055387502798e-01	7.769540256185959649e-08
1.000000000000000056e-01	9.084747129521266552e-11	1.000000000000000021e-02	8.820148109536804236e-12	1.413073644621740321e+01	-1.204792532198988519e+00	-2.114592857053090214e+01	0.000000000000000000e+00	-1.647989216898622544e+00	-2.349155583754054533e-01	8.534802729166503178e-08
1.000000000000000056e-01	9.979551590099029686e-11	1.000000000000000021e-02	9.688546619306712562e-12	1.403910390623580184e+01	-1.195401728383060469e+00	-2.117331517990032808e+01	0.000000000000000000e+00	-1.638868846063587625e+00	-2.349584757242837441e-01	9.375439848986037698e-08
1.000000000000000056e-01	1.096249004177799017e-10	1.000000000000000021e-02	1.064241171496270800e-11	1.394743701406048153e+01	-1.186011311305958049e+00	-2.120073497816837715e+01	0.000000000000000000e+00	-1.629748864953967313e+00	-2.350051302591964486e-01	1.029887565085854466e-07
1.000000000000000056e-01	1.204224326424761362e-10	1.000000000000000021e-02	1.169015320618306850e-11	1.385573885667132288e+01	-1.176621089209674453e+00	-2.122819094284098895e+01	0.000000000000000000e+00	-1.620629176335228294e+00	-2.350553334366622948e-01	1.131326540190767968e-07
1.000000000000000056e-01	1.322834705278301600e-10	1.000000000000000021e-02	1.284100782716656251e-11	1.376401056236300136e+01	-1.167231165895569855e+00	-2.125568604737991762e+01	0.000000000000000000e+00	-1.611509976313300285e+00	-2.351089377972357397e-01	1.242756762287580655e-07
1.000000000000000056e-01	1.453127643322078634e-10	1.000000000000000021e-02	1.410511813839389640e-11	1.367225097002421563e+01	-1.157841633140010540e+00	-2.128322326897249894e+01	0.000000000000000000e+00	-1.602391079093877124e+00	-2.351660551415761802e-01	1.365162320134260256e-07
1.000000000000000056e-01	1.596253817171010822e-10	1.000000000000000021e-02	1.549361650514327977e-11	1.358045321035234210e+01	-1.148452292550429465e+00	-2.131080573825873259e+01	0.000000000000000000e+00	-1.593272761768503187e+00	-2.352273956762473972e-01	1.499624229367347408e-07
1.000000000000000056e-01	1.753477239623515451e-10	1.000000000000000021e-02	1.701871067363595602e-11	1.348859929610064334e+01	-1.139063464664311853e+00	-2.133843952502958174e+01	0.000000000000000000e+00	-1.584154834985611160e+00	-2.352948719295682167e-01	1.647329977871688797e-07
1.000000000000000056e-01	1.926186422737496924e-10	1.000000000000000021e-02	1.869377004254081063e-11	1.339664970264121635e+01	-1.129675459559875694e+00	-2.136613185778055879e+01	0.000000000000000000e+00	-1.575037506660692088e+00	-2.353724936399430590e-01	1.809584010144890779e-07
1.000000000000000056e-01	2.115906640416319600e-10	1.000000000000000021e-02	2.053340610489493580e-11	1.330453163665032612e+01	-1.120288783689832091e+00	-2.139389550022236364e+01	0.000000000000000000e+00	-1.565920773086531881e+00	-2.354675443202722818e-01	1.987819242658585770e-07
1.000000000000000056e-01	2.324313398801283107e-10	1.000000000000000021e-02	2.255355680572499179e-11	1.321213496976311674e+01	-1.110904099896174335e+00	-2.142175292631739225e+01	0.000000000000000000e+00	-1.556804862216949914e+00	-2.355913881179958480e-01	2.183609712633521052e-07
1.000000000000000056e-01	2.553247233433799618e-10	1.000000000000000021e-02	2.477160619789887595e-11	1.311931835089198728e+01	-1.101522604064679944e+00	-2.144973952657913330e+01	0.000000000000000000e+00	-1.547690052105622271e+00	-2.357582151303176943e-01	2.398684476247200656e-07
1.000000000000000056e-01	2.804729963867793270e-10	1.000000000000000021e-02	2.720662440247370822e-11	1.302597731321940699e+01	-1.092144994704012717e+00	-2.147789708369236195e+01	0.000000000000000000e+00	-1.538576596883558523e+00	-2.359788934179505304e-01	2.634942889973355848e-07
1.000000000000000056e-01	3.080982549284253365e-10	1.000000000000000021e-02	2.987979285033038705e-11	1.293214441823022476e+01	-1.082771021224168129e+00	-2.150626794312174894e+01	0.000000000000000000e+00	-1.529465072351513300e+00	-2.362506089040152801e-01	2.894471417559122063e-07
1.000000000000000056e-01	3.384444702799038880e-10	1.000000000000000021e-02	3.281487919117334952e-11	1.283804827688360106e+01	-1.073398908822731368e+00	-2.153487516469545682e+01	0.000000000000000000e+00	-1.520355623559339620e+00	-2.365507200765932794e-01	3.179562094388750691e-07
1.000000000000000056e-01	3.717796437686892903e-10	1.000000000000000021e-02	3.603846154519325143e-11	1.274403494647392243e+01	-1.064026146691596120e+00	-2.156371387209395962e+01	0.000000000000000000e+00	-1.511248338518271339e+00	-2.368448353781786864e-01	3.492732771609119930e-07
1.000000000000000056e-01	4.083981735806208761e-10	1.000000000000000021e-02	3.957983704131936815e-11	1.265039505073982973e+01	-1.054650783333352493e+00	-2.159275273003267515e+01	0.000000000000000000e+00	-1.502143134623224796e+00	-2.371036371011996380e-01	3.836749310213679817e-07
1.000000000000000056e-01	4.486234547251284334e-10	1.000000000000000021e-02	4.347092984077425909e-11	1.255726609956559159e+01	-1.045271622670441269e+00	-2.162195194981402580e+01	0.000000000000000000e+00	-1.493039588626288605e+00	-2.373129580566910590e-01	4.214649962461087922e-07
1.000000000000000056e-01	4.928107350846870031e-10	1.000000000000000021e-02	4.774644986961521891e-11	1.246464875176141973e+01	-1.035888751113054118e+00	-2.165127049372883050e+01	0.000000000000000000e+00	-1.483937426897796286e+00	-2.374725041040619544e-01	4.629772187597704488e-07
1.000000000000000056e-01	5.413502527715840073e-10	1.000000000000000021e-02	5.244425512896427777e-11	1.237246748635553573e+01	-1.026502767873729738e+00	-2.168067708510677249e+01	0.000000000000000000e+00	-1.474836316925120627e+00	-2.375895334116648883e-01	5.085782133754892238e-07
1.000000000000000056e-01	5.946706824994326217e-10	1.000000000000000021e-02	5.760579119576010052e-11	1.228062445025022420e+01	-1.017114385424773726e+00	-2.171014465044187602e+01	0.000000000000000000e+00	-1.465735896255068837e+00	-2.376734822805701697e-01	5.586707028927970434e-07
1.000000000000000056e-01	6.532429214059166912e-10	1.000000000000000021e-02	6.327654105558264710e-11	1.218902920331469808e+01	-1.007724243888698190e+00	-2.173965713891829665e+01	0.000000000000000000e+00	-1.456636024287604414e+00	-2.377330770727894560e-01	6.136970757953581408e-07
1.000000000000000056e-01	7.175842477611022145e-10	1.000000000000000021e-02	6.950647376381405449e-11	1.209761253966604677e+01	-9.983327894990980944e-01	-2.176920245803800924e+01	0.000000000000000000e+00	-1.447536576657626028e+00	-2.377753069625896387e-01	6.741432938063248161e-07
1.000000000000000056e-01	7.882628892887734379e-10	1.000000000000000021e-02	7.635050674172651701e-11	1.200631944766776193e+01	-9.889404137156353469e-01	-2.179877132459852973e+01	0.000000000000000000e+00	-1.438437365840627535e+00	-2.378053860641102801e-01	7.405431839039531292e-07
1.000000000000000056e-01	8.659030414457303259e-10	1.000000000000000021e-02	8.386899593437250387e-11	1.191511282842961350e+01	-9.795475046593666857e-01	-2.182835896609867987e+01	0.000000000000000000e+00	-1.429338341159564152e+00	-2.378270288078283556e-01	8.134831528989701502e-07
1.000000000000000056e-01	9.511903799777737990e-10	1.000000000000000021e-02	9.212827249564184770e-11	1.182396665722198392e+01	-9.701541766093380037e-01	-2.185796184082964544e+01	0.000000000000000000e+00	-1.420239519184519850e+00	-2.378428381532557978e-01	8.936073662455161461e-07
1.000000000000000056e-01	1.044878116436281047e-09	1.000000000000000021e-02	1.012012231310424552e-10	1.173286199461103152e+01	-9.607604643389745513e-01	-2.188757745436321400e+01	0.000000000000000000e+00	-1.411140858905241657e+00	-2.378546092647866317e-01	9.816234369390589954e-07
1.000000000000000056e-01	1.147793650134415556e-09	1.000000000000000021e-02	1.111679316076553213e-10	1.164178622154713949e+01	-9.513665845845065139e-01	-2.191720370901716919e+01	0.000000000000000000e+00	-1.402042227034371535e+00	-2.378635647120290741e-01	1.078308674742135573e-06
1.000000000000000056e-01	1.260845875289441014e-09	1.000000000000000021e-02	1.221163837768623888e-10	1.155073092371779531e+01	-9.419725389256340398e-01	-2.194684014725425669e+01	0.000000000000000000e+00	-1.392943689300409460e+00	-2.378705494859332248e-01	1.184516950908315697e-06
1.000000000000000056e-01	1.385033207883861427e-09	1.000000000000000021e-02	1.341432409394440897e-10	1.145969054143973942e+01	-9.325783890387957520e-01	-2.197648650010383520e+01	0.000000000000000000e+00	-1.383845272008898064e+00	-2.378761446424277892e-01	1.301186239088771471e-06
1.000000000000000056e-01	1.521452403134276153e-09	1.000000000000000021e-02	1.473546922674492132e-10	1.136866082556739066e+01	-9.231841265634150862e-01	-2.200614144754695189e+01	0.000000000000000000e+00	-1.374746888416893853e+00	-2.378807556417541491e-01	1.429346898977948766e-06
1.000000000000000056e-01	1.671308241439051187e-09	1.000000000000000021e-02	1.618673912661464271e-10	1.127763848978594297e+01	-9.137897853449059582e-01	-2.203580515118243355e+01	0.000000000000000000e+00	-1.365648550766081826e+00	-2.378846544485213599e-01	1.570130775896784854e-06
1.000000000000000056e-01	1.835924168345851743e-09	1.000000000000000021e-02	1.778094873669108748e-10	1.118662251028577614e+01	-9.043953861919991066e-01	-2.206547835674632552e+01	0.000000000000000000e+00	-1.356550259828395610e+00	-2.378880455480612000e-01	1.724781196582414733e-06
1.000000000000000056e-01	2.016753982505462284e-09	1.000000000000000021e-02	1.953217543011508137e-10	1.109561018154967726e+01	-8.950009171960930932e-01	-2.209516010968249589e+01	0.000000000000000000e+00	-1.347452085326153792e+00	-2.378910728106120587e-01	1.894663949591889714e-06
1.000000000000000056e-01	2.215394674833565449e-09	1.000000000000000021e-02	2.145588289058359267e-10	1.100460116310767233e+01	-8.856063882669973353e-01	-2.212485078565015684e+01	0.000000000000000000e+00	-1.338353942013782216e+00	-2.378938271212973632e-01	2.081279347223321110e-06
1.000000000000000056e-01	2.433600532269001125e-09	1.000000000000000021e-02	2.356905880386256052e-10	1.091359429989502061e+01	-8.762118064649707661e-01	-2.215455071621144256e+01	0.000000000000000000e+00	-1.329255858567307769e+00	-2.378963908178093334e-01	2.286275475389861425e-06
1.000000000000000056e-01	2.673298630685249819e-09	1.000000000000000021e-02	2.589036374025158102e-10	1.082258988728157867e+01	-8.668171636986199413e-01	-2.218425999910483526e+01	0.000000000000000000e+00	-1.320157817963377056e+00	-2.378988007599218690e-01	2.511462748716616111e-06
1.000000000000000056e-01	2.936605853780147753e-09	1.000000000000000021e-02	2.844029646795306826e-10	1.073158646182325526e+01	-8.574224604273186223e-01	-2.221397913314223160e+01	0.000000000000000000e+00	-1.311059764212131995e+00	-2.379011120659697553e-01	2.758829898998891121e-06
1.000000000000000056e-01	3.225847588245431839e-09	1.000000000000000021e-02	3.124137491127727087e-10	1.064058438810660512e+01	-8.480276929928124430e-01	-2.224370794713300370e+01	0.000000000000000000e+00	-1.301961779725843371e+00	-2.379033461563722085e-01	3.030561538738798516e-06
1.000000000000000056e-01	3.543578260321731882e-09	1.000000000000000021e-02	3.431833552643564312e-10	1.054958385989231928e+01	-8.386328575503203542e-01	-2.227344733468162019e+01	0.000000000000000000e+00	-1.292863916160740700e+00	-2.379055303614450168e-01	3.329057454358932391e-06
1.000000000000000056e-01	3.892603895106722078e-09	1.000000000000000021e-02	3.769835101038990001e-10	1.045858346905930070e+01	-8.292379498202085975e-01	-2.230319671165324635e+01	0.000000000000000000e+00	-1.283765981058877514e+00	-2.379076768819459176e-01	3.656953799882080315e-06
1.000000000000000056e-01	4.276006897848022890e-09	1.000000000000000021e-02	4.141127089159295617e-10	1.036758384199234229e+01	-8.198429553316455287e-01	-2.233295650392876652e+01	0.000000000000000000e+00	-1.274668182065511246e+00	-2.379097902373814577e-01	4.017146378003666315e-06
1.000000000000000056e-01	4.697173276075803015e-09	1.000000000000000021e-02	4.548988526226877459e-10	1.027658538323904835e+01	-8.104478835131845305e-01	-2.236272787009560048e+01	0.000000000000000000e+00	-1.265570435905260638e+00	-2.379118911289879179e-01	4.412816214151360627e-06
1.000000000000000056e-01	5.159822542986194200e-09	1.000000000000000021e-02	4.997021411301084847e-10	1.018558713290013884e+01	-8.010527108259757334e-01	-2.239251099896560149e+01	0.000000000000000000e+00	-1.256472684225286685e+00	-2.379139735503486008e-01	4.847457649760110180e-06
1.000000000000000056e-01	5.668040566166003031e-09	1.000000000000000021e-02	5.489182614508952737e-10	1.009458879592377301e+01	-7.916574404632573669e-01	-2.242230579047862449e+01	0.000000000000000000e+00	-1.247374927958503577e+00	-2.379160531538673240e-01	5.324909202185575355e-06
1.000000000000000056e-01	6.226315651760852789e-09	1.000000000000000021e-02	6.029818807611662435e-10	1.000359139731913238e+01	-7.822620566321638602e-01	-2.245211315304863220e+01	0.000000000000000000e+00	-1.238277261352322967e+00	-2.379181244283472552e-01	5.849387464617707785e-06
1.000000000000000056e-01	6.839578182762564281e-09	1.000000000000000021e-02	6.623704937873764776e-10	9.912594357839719095e+00	-7.728665392835001313e-01	-2.248193324256176595e+01	0.000000000000000000e+00	-1.229179606003413028e+00	-2.379201937632160480e-01	6.425524344575480050e-06
1.000000000000000056e-01	7.513244161479663908e-09	1.000000000000000021e-02	7.276086219043482214e-10	9.821597523697633392e+00	-7.634709056133777150e-01	-2.251176599428116987e+01	0.000000000000000000e+00	-1.220082042137164535e+00	-2.379222721092446591e-01	7.058407970420629733e-06
1.000000000000000056e-01	8.253263040734490053e-09	1.000000000000000021e-02	7.992724904914751505e-10	9.730600904437791243e+00	-7.540751190924650516e-01	-2.254161230638448643e+01	0.000000000000000000e+00	-1.210984487903260742e+00	-2.379243600601057551e-01	7.753627627050825499e-06
1.000000000000000056e-01	9.066170266206154417e-09	1.000000000000000021e-02	8.779950576392923802e-10	9.639604219161311605e+00	-7.446791682965181458e-01	-2.257147325724553610e+01	0.000000000000000000e+00	-1.201886934061690226e+00	-2.379264667029019620e-01	8.517323117295958886e-06
1.000000000000000056e-01	9.959144993944807900e-09	1.000000000000000021e-02	9.644716710752742826e-10	9.548607440517923095e+00	-7.352830522207334241e-01	-2.260134788524621996e+01	0.000000000000000000e+00	-1.192789380797648846e+00	-2.379286014454464748e-01	9.356238985369935452e-06
1.000000000000000056e-01	1.094007349278703233e-08	1.000000000000000021e-02	1.059466172614950521e-09	9.457610171756472894e+00	-7.258867523820727863e-01	-2.263123903010124494e+01	0.000000000000000000e+00	-1.183691828691507908e+00	-2.379308028308741996e-01	1.027778408070280689e-05
1.000000000000000056e-01	1.201761879160816143e-08	1.000000000000000021e-02	1.163817608749916188e-09	9.366612048282716430e+00	-7.164902540227608974e-01	-2.266114490437218265e+01	0.000000000000000000e+00	-1.174594272952845131e+00	-2.379331010954501835e-01	1.129009698916732003e-05
1.000000000000000056e-01	1.320129718649825578e-08	1.000000000000000021e-02	1.278447703284370414e-09	9.275612298794483124e+00	-7.070935442685206684e-01	-2.269106736693479576e+01	0.000000000000000000e+00	-1.165496815870938008e+00	-2.379355746891178569e-01	1.240211790791970082e-05
1.000000000000000056e-01	1.450156228353170174e-08	1.000000000000000021e-02	1.404368864022929908e-09	9.184610078724187332e+00	-6.976966338242363008e-01	-2.272100837028766307e+01	0.000000000000000000e+00	-1.156399268934364954e+00	-2.379382947616477395e-01	1.362366760083361668e-05
1.000000000000000056e-01	1.592989731935060306e-08	1.000000000000000021e-02	1.542693179332849135e-09	9.093603664353507199e+00	-6.882994916608824454e-01	-2.275096702022686301e+01	0.000000000000000000e+00	-1.147301810322346682e+00	-2.379414223356661751e-01	1.496553412856793499e-05
1.000000000000000056e-01	1.749891657488730940e-08	1.000000000000000021e-02	1.694642020321720272e-09	9.002590860811700679e+00	-6.789021443068584682e-01	-2.278094530028292297e+01	0.000000000000000000e+00	-1.138204255448499680e+00	-2.379451800649121651e-01	1.643956812256625369e-05
1.000000000000000056e-01	1.922247677785714407e-08	1.000000000000000021e-02	1.861556707773786852e-09	8.911568644432131592e+00	-6.695046054801518931e-01	-2.281094425738244880e+01	0.000000000000000000e+00	-1.129106798953330326e+00	-2.379498851586276942e-01	1.805878744201060292e-05
1.000000000000000056e-01	2.111579947786777941e-08	1.000000000000000021e-02	2.044910101908533307e-09	8.820532243907226899e+00	-6.601069130650871752e-01	-2.284096691431093262e+01	0.000000000000000000e+00	-1.120009236942678399e+00	-2.379560114993637399e-01	1.983749213792898082e-05
1.000000000000000056e-01	2.319560547489582580e-08	1.000000000000000021e-02	2.246319094077252269e-09	8.729474812446188281e+00	-6.507091356071883492e-01	-2.287101524774989514e+01	0.000000000000000000e+00	-1.110911692719923849e+00	-2.379642416348133338e-01	2.179139074009351512e-05
1.000000000000000056e-01	2.548026248833022177e-08	1.000000000000000021e-02	2.467558307647990330e-09	8.638387172418239501e+00	-6.413113768821790961e-01	-2.290109239346807257e+01	0.000000000000000000e+00	-1.101814245406785631e+00	-2.379755307423465638e-01	2.393773898129479479e-05
1.000000000000000056e-01	2.798994737071523637e-08	1.000000000000000021e-02	2.710574850755867690e-09	8.547256613512031365e+00	-6.319137953627623761e-01	-2.293120278580572702e+01	0.000000000000000000e+00	-1.092716885653544523e+00	-2.379911761828452654e-01	2.629549218376505559e-05
1.000000000000000056e-01	3.074682429877702923e-08	1.000000000000000021e-02	2.977504466223565192e-09	8.456066930281767924e+00	-6.225165901080130793e-01	-2.296135441852366554e+01	0.000000000000000000e+00	-1.083619535918614929e+00	-2.380128444840465818e-01	2.888547265445057404e-05
1.000000000000000056e-01	3.377524051542039553e-08	1.000000000000000021e-02	3.270689450024134477e-09	8.364799040381322826e+00	-6.131200027714976963e-01	-2.299155363622816139e+01	0.000000000000000000e+00	-1.074522416391459956e+00	-2.380425347965910987e-01	3.173055356847488906e-05
1.000000000000000056e-01	3.710194135138273890e-08	1.000000000000000021e-02	3.592699253488080415e-09	8.273433061429958713e+00	-6.037243055486120058e-01	-2.302181230849482318e+01	0.000000000000000000e+00	-1.065425620265045836e+00	-2.380823135691798598e-01	3.485586097185951849e-05
1.000000000000000056e-01	4.075630642550024735e-08	1.000000000000000021e-02	3.946355090437301702e-09	8.181953773698840138e+00	-5.943296747665766100e-01	-2.305214487134728074e+01	0.000000000000000000e+00	-1.056329213702611014e+00	-2.381338248994779860e-01	3.828899569290470289e-05
1.000000000000000056e-01	4.477060910957875528e-08	1.000000000000000021e-02	4.334760360242277047e-09	8.090358921872027764e+00	-5.849361078288098925e-01	-2.308256785169730563e+01	0.000000000000000000e+00	-1.047233355909611419e+00	-2.381974529702119980e-01	4.206027713521333123e-05
1.000000000000000056e-01	4.918030154932259896e-08	1.000000000000000021e-02	4.761336931062014494e-09	7.998667327344606726e+00	-5.755432709641757905e-01	-2.311309896208980419e+01	0.000000000000000000e+00	-1.038138156046898075e+00	-2.382714293041772180e-01	4.620301110515468302e-05
1.000000000000000056e-01	5.402432775847172474e-08	1.000000000000000021e-02	5.229865145777170552e-09	7.906922844789577631e+00	-5.661504383622045777e-01	-2.314375399868828254e+01	0.000000000000000000e+00	-1.029043715341799725e+00	-2.383514336540883960e-01	5.075378401866245133e-05
1.000000000000000056e-01	5.934546755122488806e-08	1.000000000000000021e-02	5.744522168970714224e-09	7.815187798691758836e+00	-5.567565884685273803e-01	-2.317454533103532555e+01	0.000000000000000000e+00	-1.019950027597019471e+00	-2.384312502465490979e-01	5.575278604386132530e-05
1.000000000000000056e-01	6.519071435037351042e-08	1.000000000000000021e-02	6.309913545638515348e-09	7.723525826890946355e+00	-5.473606625277804838e-01	-2.320547468801642665e+01	0.000000000000000000e+00	-1.010857012181759274e+00	-2.385044248707117731e-01	6.124416600121295037e-05
1.000000000000000056e-01	7.161169020774324115e-08	1.000000000000000021e-02	6.931100911979233001e-09	7.631983523015004600e+00	-5.379618308390486936e-01	-2.323653845502428794e+01	0.000000000000000000e+00	-1.001764498644433843e+00	-2.385661411682349353e-01	6.727642116362093016e-05
1.000000000000000056e-01	7.866510170217834140e-08	1.000000000000000021e-02	7.613633457331402028e-09	7.540581031546810920e+00	-5.285596439230018095e-01	-2.326772337507101440e+01	0.000000000000000000e+00	-9.926722762180588688e-01	-2.386141663519083522e-01	7.390282546187333234e-05
1.000000000000000056e-01	8.641324074131324774e-08	1.000000000000000021e-02	8.363590847091446775e-09	7.449314661328895859e+00	-5.191539953842218003e-01	-2.329901340166443902e+01	0.000000000000000000e+00	-9.835801163479800380e-01	-2.386486469082456097e-01	8.118189992163419503e-05
1.000000000000000056e-01	9.492453468994093473e-08	1.000000000000000021e-02	9.187638482392687936e-09	7.358165973034551222e+00	-5.097449793101292981e-01	-2.333039449872999782e+01	0.000000000000000000e+00	-9.744877898690447182e-01	-2.386711903785680988e-01	8.917792949644692325e-05
1.000000000000000056e-01	1.042741506834136966e-07	1.000000000000000021e-02	1.009309256312609438e-08	7.267111481611904900e+00	-5.003327641145691729e-01	-2.336185120444143948e+01	0.000000000000000000e+00	-9.653950922833018922e-01	-2.386839411453820503e-01	9.796153083195915153e-05
1.000000000000000056e-01	1.145446594630447664e-07	1.000000000000000021e-02	1.108799119389540900e-08	7.176128808764949518e+00	-4.909174928760332568e-01	-2.339337501557391263e+01	0.000000000000000000e+00	-9.563018391972946119e-01	-2.386889579995568056e-01	1.076102759520115209e-04
1.000000000000000056e-01	1.258267645961454112e-07	1.000000000000000021e-02	1.218117076876780896e-08	7.085199552424747971e+00	-4.814992340858935127e-01	-2.342495856326924653e+01	0.000000000000000000e+00	-9.472078766598315269e-01	-2.386879187039312455e-01	1.182093773624391409e-04
1.000000000000000056e-01	1.382201035207734643e-07	1.000000000000000021e-02	1.338234850626690618e-08	6.994309847849859096e+00	-4.720779705824868500e-01	-2.345659585503844369e+01	0.000000000000000000e+00	-9.381130434060196421e-01	-2.386820551150776737e-01	1.298524406201042756e-04
1.000000000000000056e-01	1.518341274895865712e-07	1.000000000000000021e-02	1.470221139892515435e-08	6.903449701589894794e+00	-4.626535968202905025e-01	-2.348828480591002688e+01	0.000000000000000000e+00	-9.290171904148110116e-01	-2.386722187810619289e-01	1.426422910138698834e-04
1.000000000000000056e-01	1.667890681839869719e-07	1.000000000000000021e-02	1.615251465806587529e-08	6.812612350551503049e+00	-4.532259569376638209e-01	-2.352002454468575010e+01	0.000000000000000000e+00	-9.199201657223738948e-01	-2.386589216986294559e-01	1.566918816733286460e-04
1.000000000000000056e-01	1.832169995351708365e-07	1.000000000000000021e-02	1.774618919093001717e-08	6.721793528549625307e+00	-4.437948211049323466e-01	-2.355181440525867487e+01	0.000000000000000000e+00	-9.108218202733269209e-01	-2.386424617585589658e-01	1.721252911073949403e-04
1.000000000000000056e-01	2.012630041295094136e-07	1.000000000000000021e-02	1.949745974651182498e-08	6.630990540355403695e+00	-4.343599123072955370e-01	-2.358365560759735757e+01	0.000000000000000000e+00	-9.017220006564912183e-01	-2.386229408410827091e-01	1.890788190105721113e-04
1.000000000000000056e-01	2.210864544993223533e-07	1.000000000000000021e-02	2.142197700136596715e-08	6.540201949952456850e+00	-4.249209027523425664e-01	-2.361555037777886312e+01	0.000000000000000000e+00	-8.926205249543954778e-01	-2.386003264700775617e-01	2.077021899927915846e-04
1.000000000000000056e-01	2.428624206147095803e-07	1.000000000000000021e-02	2.353696176426038976e-08	6.449427187622308821e+00	-4.154774154908845718e-01	-2.364749935914285572e+01	0.000000000000000000e+00	-8.835172052057487235e-01	-2.385744845665840330e-01	2.281598758748238634e-04
1.000000000000000056e-01	2.667832160066454798e-07	1.000000000000000021e-02	2.586136566476838408e-08	6.358666158745124086e+00	-4.060290323234663767e-01	-2.367950479730177449e+01	0.000000000000000000e+00	-8.744118363305233288e-01	-2.385452147794921984e-01	2.506325482218829106e-04
1.000000000000000056e-01	2.930600961758579456e-07	1.000000000000000021e-02	2.841604811523859745e-08	6.267919424195692812e+00	-3.965752866522947451e-01	-2.371156992997324409e+01	0.000000000000000000e+00	-8.653041919309316654e-01	-2.385122532231207515e-01	2.753186739525850194e-04
1.000000000000000056e-01	3.219251242869182419e-07	1.000000000000000021e-02	3.122397297362859884e-08	6.177187800803809914e+00	-3.871156519393716966e-01	-2.374369680792050730e+01	0.000000000000000000e+00	-8.561940388171933591e-01	-2.384752545721084971e-01	3.024362681164496176e-04
1.000000000000000056e-01	3.536332206243410022e-07	1.000000000000000021e-02	3.431042606442715005e-08	6.086472343660168427e+00	-3.776495592056619555e-01	-2.377588968505138567e+01	0.000000000000000000e+00	-8.470810951140492762e-01	-2.384338574131561472e-01	3.322248192877903295e-04
1.000000000000000056e-01	3.884644139103796226e-07	1.000000000000000021e-02	3.770325580263907243e-08	5.995774398086414436e+00	-3.681763866288305098e-01	-2.380815142611577073e+01	0.000000000000000000e+00	-8.379650622481449318e-01	-2.383876211940787471e-01	3.649474046440330847e-04
1.000000000000000056e-01	4.267263143669365586e-07	1.000000000000000021e-02	4.143314128500837533e-08	5.905095467274585452e+00	-3.586954235484776099e-01	-2.384048532736148829e+01	0.000000000000000000e+00	-8.288456199887832554e-01	-2.383360701086303379e-01	4.008930133378321259e-04
1.000000000000000056e-01	4.687568303623295254e-07	1.000000000000000021e-02	4.553388826108226897e-08	5.814437402228715079e+00	-3.492059152337409489e-01	-2.387289550721142817e+01	0.000000000000000000e+00	-8.197224104097813324e-01	-2.382786670287941888e-01	4.403790987387817108e-04
1.000000000000000056e-01	5.149271526348670341e-07	1.000000000000000021e-02	5.004276048279281512e-08	5.723802113679377968e+00	-3.397070192152956136e-01	-2.390538578938488357e+01	0.000000000000000000e+00	-8.105950349948898292e-01	-2.382148239267962708e-01	4.837543820499845071e-04
1.000000000000000056e-01	5.656450324482774873e-07	1.000000000000000021e-02	5.500084568541201750e-08	5.633191753891835241e+00	-3.301978137765146371e-01	-2.393796191139776042e+01	0.000000000000000000e+00	-8.014630527313784114e-01	-2.381438797816599617e-01	5.314019320890398792e-04
1.000000000000000056e-01	6.213583826298849409e-07	1.000000000000000021e-02	6.045346409748518842e-08	5.542608692023073935e+00	-3.206772792350305878e-01	-2.397062815815523251e+01	0.000000000000000000e+00	-7.923259903919870339e-01	-2.380651171823728873e-01	5.837425484011298958e-04
1.000000000000000056e-01	6.825592332939480299e-07	1.000000000000000021e-02	6.645062500274231565e-08	5.452055771207756862e+00	-3.111443188397671755e-01	-2.400339018695649074e+01	0.000000000000000000e+00	-7.831833234234863994e-01	-2.379777429982823378e-01	6.412384776205210706e-04
1.000000000000000056e-01	7.497880771849663250e-07	1.000000000000000021e-02	7.304753389564249395e-08	5.361535743890096128e+00	-3.015976957705354122e-01	-2.403625314555974768e+01	0.000000000000000000e+00	-7.740344708845441346e-01	-2.378808913007333103e-01	7.043974958746254851e-04
1.000000000000000056e-01	8.236386430166743031e-07	1.000000000000000021e-02	8.030516178842359283e-08	5.271051792591777030e+00	-2.920360856653432258e-01	-2.406922272609958569e+01	0.000000000000000000e+00	-7.648787903857510173e-01	-2.377736086596087262e-01	7.737773933103873122e-04
1.000000000000000056e-01	9.047631389622618380e-07	1.000000000000000021e-02	8.829088172867483462e-08	5.180607624231173602e+00	-2.824579953113746655e-01	-2.410230778027261778e+01	0.000000000000000000e+00	-7.557155929282544093e-01	-2.376548303034269338e-01	8.499909003525826486e-04
1.000000000000000056e-01	9.938780126034870377e-07	1.000000000000000021e-02	9.707917675123629543e-08	5.090206925132110705e+00	-2.728618191204513210e-01	-2.413551355010705990e+01	0.000000000000000000e+00	-7.465441084181065889e-01	-2.375234084752264607e-01	9.337110991503346901e-04
1.000000000000000056e-01	1.091770278207430789e-06	1.000000000000000021e-02	1.067524473501709466e-07	4.999854107988929819e+00	-2.632457774386813831e-01	-2.416884873813914325e+01	0.000000000000000000e+00	-7.373634757473155332e-01	-2.373780668906420033e-01	1.025677368113393296e-03
1.000000000000000056e-01	1.199304467209972165e-06	1.000000000000000021e-02	1.174019003099946060e-07	4.909553582929585325e+00	-2.536079212201656219e-01	-2.420232040438102317e+01	0.000000000000000000e+00	-7.281727866734399868e-01	-2.372174262807220657e-01	1.126701911918172403e-03
1.000000000000000056e-01	1.317430263288885311e-06	1.000000000000000021e-02	1.291285709235558026e-07	4.819310684128564226e+00	-2.439461112388970898e-01	-2.423594031440523722e+01	0.000000000000000000e+00	-7.189710063214533875e-01	-2.370399281852542117e-01	1.237676934837566569e-03
1.000000000000000056e-01	1.447190889455389449e-06	1.000000000000000021e-02	1.420444545879813177e-07	4.729130947839359500e+00	-2.342580192002441386e-01	-2.426971560325772259e+01	0.000000000000000000e+00	-7.097570109688149387e-01	-2.368439184060662228e-01	1.359582520460289254e-03
1.000000000000000056e-01	1.589732321234396076e-06	1.000000000000000021e-02	1.562738035612718642e-07	4.639020512253342332e+00	-2.245410308349663209e-01	-2.430365821049160147e+01	0.000000000000000000e+00	-7.005295715239299170e-01	-2.366275232628822778e-01	1.493495287842137344e-03
1.000000000000000056e-01	1.746313407299269177e-06	1.000000000000000021e-02	1.719545808637472022e-07	4.548985929358910774e+00	-2.147923350749533222e-01	-2.433778004328419797e+01	0.000000000000000000e+00	-6.912873259808520743e-01	-2.363887344131399004e-01	1.640597900022883193e-03
1.000000000000000056e-01	1.918316986941059441e-06	1.000000000000000021e-02	1.892401137871782165e-07	4.459034688393832546e+00	-2.050088413172270752e-01	-2.437209222838663081e+01	0.000000000000000000e+00	-6.820288045926190534e-01	-2.361253288704574516e-01	1.802189509399094352e-03
1.000000000000000056e-01	2.107262102555676152e-06	1.000000000000000021e-02	2.083009826088010343e-07	4.369174857552612146e+00	-1.951871265124435484e-01	-2.440661065471674362e+01	0.000000000000000000e+00	-6.727523403295663229e-01	-2.358348511875192344e-01	1.979697231927199548e-03
1.000000000000000056e-01	2.314817415003064583e-06	1.000000000000000021e-02	2.293271522265132545e-07	4.279415344007752253e+00	-1.853234695556765232e-01	-2.444134743754863237e+01	0.000000000000000000e+00	-6.634561689912743532e-01	-2.355146382777775216e-01	2.174688751492206279e-03
1.000000000000000056e-01	2.542815940315565345e-06	1.000000000000000021e-02	2.525304151013162267e-07	4.189765570470023626e+00	-1.754137617241005309e-01	-2.447632080820056899e+01	0.000000000000000000e+00	-6.541382874974033257e-01	-2.351617330182307342e-01	2.388886166111266023e-03
1.000000000000000056e-01	2.793271237902093647e-06	1.000000000000000021e-02	2.781471798238854657e-07	4.100236187581494107e+00	-1.654535093605770668e-01	-2.451154761734409959e+01	0.000000000000000000e+00	-6.447965594435345338e-01	-2.347729385813863701e-01	2.624181197759820408e-03
1.000000000000000056e-01	3.068395193213558559e-06	1.000000000000000021e-02	3.064416696561807036e-07	4.010838833500216971e+00	-1.554377785623279884e-01	-2.454704606060474958e+01	0.000000000000000000e+00	-6.354285825124179610e-01	-2.343446993533007117e-01	2.882651900913730299e-03
1.000000000000000056e-01	3.370617551916407274e-06	1.000000000000000021e-02	3.377095844506605420e-07	3.921586083829901703e+00	-1.453611800136150600e-01	-2.458283669095200707e+01	0.000000000000000000e+00	-6.260317528132191001e-01	-2.338731520986812029e-01	3.166581016584462446e-03
1.000000000000000056e-01	3.702607378089525669e-06	1.000000000000000021e-02	3.722823698996582703e-07	3.832491565876438688e+00	-1.352177894113890666e-01	-2.461894340897788425e+01	0.000000000000000000e+00	-6.166032165541537324e-01	-2.333540527337163439e-01	3.478476134753368497e-03
1.000000000000000056e-01	4.067296625951643148e-06	1.000000000000000021e-02	4.105319273035227287e-07	3.743570607276222706e+00	-1.250011011545094641e-01	-2.465538857652910565e+01	0.000000000000000000e+00	-6.071398192797232696e-01	-2.327827670413853411e-01	3.821091842843792139e-03
1.000000000000000056e-01	4.467906033291988562e-06	1.000000000000000021e-02	4.528764144579523644e-07	3.654839364431446302e+00	-1.147039979176949082e-01	-2.469219998042359521e+01	0.000000000000000000e+00	-5.976381182672412251e-01	-2.321541813203111815e-01	4.197454056417106866e-03
1.000000000000000056e-01	4.907973565280921855e-06	1.000000000000000021e-02	4.997865962360188924e-07	3.566315818443938745e+00	-1.043187062882749011e-01	-2.472940651818034752e+01	0.000000000000000000e+00	-5.880943249077290602e-01	-2.314627381811078521e-01	4.610886746294141740e-03
1.000000000000000056e-01	5.391385659860877199e-06	1.000000000000000021e-02	5.517934598377267490e-07	3.478019615929659469e+00	-9.383667759448922896e-02	-2.476703794743857401e+01	0.000000000000000000e+00	-5.785042942675318045e-01	-2.307023378335770758e-01	5.065041299295374236e-03
1.000000000000000056e-01	5.922411550659965730e-06	1.000000000000000021e-02	6.094968105267394230e-07	3.389971763460367438e+00	-8.324855443854141390e-02	-2.480512964861566161e+01	0.000000000000000000e+00	-5.688634735787445607e-01	-2.298662927399846012e-01	5.563928771367939244e-03
1.000000000000000056e-01	6.505740970549615531e-06	1.000000000000000021e-02	6.735755539404971457e-07	3.302195539874746011e+00	-7.254411850124592442e-02	-2.484371939134191010e+01	0.000000000000000000e+00	-5.591668718993787479e-01	-2.289473200357861060e-01	6.111955318065420001e-03
1.000000000000000056e-01	7.146525568823631644e-06	1.000000000000000021e-02	7.447994824384043210e-07	3.214715975997785691e+00	-6.171217214748758034e-02	-2.488284556564870087e+01	0.000000000000000000e+00	-5.494090293113913503e-01	-2.279374332628094635e-01	6.713961116328662042e-03
1.000000000000000056e-01	7.850424407772756165e-06	1.000000000000000021e-02	8.240429356393088818e-07	3.127560238655454405e+00	-5.074046514439155275e-02	-2.492255368882753430e+01	0.000000000000000000e+00	-5.395839567270286352e-01	-2.268279272609561303e-01	7.375263120487525297e-03
1.000000000000000056e-01	8.623653940455829414e-06	1.000000000000000021e-02	9.123011823859192052e-07	3.040757978314543308e+00	-3.961560829814382567e-02	-2.496289108358716646e+01	0.000000000000000000e+00	-5.296850817381937304e-01	-2.256092809188885440e-01	8.101702031481944344e-03
1.000000000000000056e-01	9.473042911044105105e-06	1.000000000000000021e-02	1.010552771082981911e-06	2.954340836401304848e+00	-2.835706905723029553e-02	-2.500379760231865234e+01	0.000000000000000000e+00	-5.197217313863120580e-01	-2.242876508551034931e-01	8.899693736967178442e-03
1.000000000000000056e-01	1.040609266258887006e-05	1.000000000000000021e-02	1.122381519107668926e-06	2.868348432833164985e+00	-1.648505779013595060e-02	-2.504685117929985338e+01	0.000000000000000000e+00	-5.094616806237581841e-01	-2.226268433364566590e-01	9.776288599473822311e-03
1.000000000000000056e-01	1.143104338481780539e-05	1.000000000000000021e-02	1.228615758757166527e-06	2.782774673027998080e+00	-7.833961725593988068e-03	-2.507948687980084657e+01	0.000000000000000000e+00	-5.007594561989208160e-01	-2.224819893426683848e-01	1.073920826744077621e-02
1.000000000000000056e-01	1.255694688702479556e-05	1.000000000000000021e-02	1.334286164101411946e-06	2.697676502884489569e+00	-9.254915696890178220e-04	-2.510655456409438102e+01	0.000000000000000000e+00	-4.928998396131873960e-01	-2.231321871288400871e-01	1.179696113071463867e-02
1.000000000000000056e-01	1.379374653874387683e-05	1.000000000000000021e-02	1.484682316137779823e-06	2.613177548509466153e+00	1.135902892957276963e-02	-2.515139203155823111e+01	0.000000000000000000e+00	-4.824393431148337186e-01	-2.211215828464219157e-01	1.295893352738959267e-02
1.000000000000000056e-01	1.515236508420002508e-05	1.000000000000000021e-02	1.646246196154415674e-06	2.529254495152381210e+00	2.289579804166640142e-02	-2.519393245941633452e+01	0.000000000000000000e+00	-4.723396760364266811e-01	-2.194142251731818760e-01	1.423535282517827266e-02
1.000000000000000056e-01	1.664480110606642756e-05	1.000000000000000021e-02	1.827841942607778530e-06	2.445968940842011552e+00	3.476245505121534213e-02	-2.523771158719378960e+01	0.000000000000000000e+00	-4.620792445025472261e-01	-2.174823498694422597e-01	1.563749964891296765e-02
1.000000000000000056e-01	1.828423499044387520e-05	1.000000000000000021e-02	2.031249397816539408e-06	2.363372687829636831e+00	4.686318914154291582e-02	-2.528242145810150632e+01	0.000000000000000000e+00	-4.517039672871305811e-01	-2.153666970909853262e-01	1.717775780522138446e-02
1.000000000000000056e-01	2.008514532888752989e-05	1.000000000000000021e-02	2.259395933341038215e-06	2.281522125741829221e+00	5.921920618275315629e-02	-2.532813714392824522e+01	0.000000000000000000e+00	-4.412030571928653444e-01	-2.130508449895387457e-01	1.886973190837155576e-02
1.000000000000000056e-01	2.206343678548069743e-05	1.000000000000000021e-02	2.515648123119607694e-06	2.200477234228902290e+00	7.185344372363153265e-02	-2.537493770548578809e+01	0.000000000000000000e+00	-4.305648055456003931e-01	-2.105170800280120602e-01	2.072836681702875175e-02
1.000000000000000056e-01	2.423658055820824745e-05	1.000000000000000021e-02	2.803882522042379468e-06	2.120301328738477764e+00	8.479068869272275710e-02	-2.542291095428962677e+01	0.000000000000000000e+00	-4.197764650865565272e-01	-2.077463238972541149e-01	2.277007969003348384e-02
1.000000000000000056e-01	2.662376867510851840e-05	1.000000000000000021e-02	3.128569024581676023e-06	2.041061255140526942e+00	9.805765466532484487e-02	-2.547214978038471855e+01	0.000000000000000000e+00	-4.088242210679027266e-01	-2.047180889825312988e-01	2.501290505695479352e-02
1.000000000000000056e-01	2.924608348786357566e-05	1.000000000000000021e-02	3.494867405657501295e-06	1.962827113339061791e+00	1.116830947939938395e-01	-2.552275451750663393e+01	0.000000000000000000e+00	-3.976931027523278317e-01	-2.014103899691690458e-01	2.747665418846504184e-02
1.000000000000000056e-01	3.212668385970342722e-05	1.000000000000000021e-02	3.908738923006439360e-06	1.885671904950120492e+00	1.256978855092072966e-01	-2.557483251313040284e+01	0.000000000000000000e+00	-3.863668754460150012e-01	-1.977996815820688425e-01	3.018309017512557646e-02
1.000000000000000056e-01	3.529100969193483411e-05	1.000000000000000021e-02	4.377075824379106069e-06	1.809671598475190102e+00	1.401350403487675034e-01	-2.562849899081268035e+01	0.000000000000000000e+00	-3.748280108037533864e-01	-1.938608490708020327e-01	3.315612026240771781e-02
1.000000000000000056e-01	3.876700659536217212e-05	1.000000000000000021e-02	4.907848270494578960e-06	1.734904469994593024e+00	1.550297295964365996e-01	-2.568387585256756012e+01	0.000000000000000000e+00	-3.630576057995540395e-01	-1.895671644267622469e-01	3.642200714614823864e-02
1.000000000000000056e-01	4.258537269077660933e-05	1.000000000000000021e-02	5.510269694002953567e-06	1.661450080115953964e+00	1.704191200302463960e-01	-2.574109454820379739e+01	0.000000000000000000e+00	-3.510353098764653623e-01	-1.848903080220907214e-01	4.000960109484874572e-02
1.000000000000000056e-01	4.677982971812166970e-05	1.000000000000000021e-02	6.194977586442483011e-06	1.589388146635863253e+00	1.863420135514765874e-01	-2.580029313197031726e+01	0.000000000000000000e+00	-3.387393126052984371e-01	-1.798004982011889297e-01	4.395059494942984979e-02
1.000000000000000056e-01	5.138742084862452558e-05	1.000000000000000021e-02	6.974223446715317416e-06	1.518795847990598524e+00	2.028383736279327776e-01	-2.586162057306489359e+01	0.000000000000000000e+00	-3.261463295096973525e-01	-1.742667497409229327e-01	4.827980425264360997e-02
1.000000000000000056e-01	5.644883783000823746e-05	1.000000000000000021e-02	7.862102549016228628e-06	1.449744419668496986e+00	2.199491550828229502e-01	-2.592524908953519258e+01	0.000000000000000000e+00	-3.132317187271382863e-01	-1.682572766699195199e-01	5.303547498113428404e-02
1.000000000000000056e-01	6.200878035395431323e-05	1.000000000000000021e-02	8.874931291405629302e-06	1.382299163440211975e+00	2.377184635072790708e-01	-2.599140937057824630e+01	0.000000000000000000e+00	-2.999694144846216659e-01	-1.617395014617386551e-01	5.825962162939016947e-02
1.000000000000000056e-01	6.811635081955393176e-05	1.000000000000000021e-02	1.003197645189453632e-05	1.316533382318113343e+00	2.561999020796290605e-01	-2.606044480790655982e+01	0.000000000000000000e+00	-2.863316209856066052e-01	-1.546782881201806958e-01	6.399839874459707645e-02
1.000000000000000056e-01	7.482548797908522944e-05	1.000000000000000021e-02	1.135628081448974013e-05	1.252547114567545972e+00	2.754600107117600727e-01	-2.613277796792102237e+01	0.000000000000000000e+00	-2.722879896765562080e-01	-1.470332764238264645e-01	7.030250921728881108e-02
1.000000000000000056e-01	8.219544329584059549e-05	1.000000000000000021e-02	1.287478662988448837e-05	1.190450730991476469e+00	2.955685544631705963e-01	-2.620872671312888258e+01	0.000000000000000000e+00	-2.578049683818335325e-01	-1.387598962037372985e-01	7.722765263392125656e-02
1.000000000000000056e-01	9.029130422093829681e-05	1.000000000000000021e-02	1.461815978687855919e-05	1.130326778877142058e+00	3.165878282579057679e-01	-2.628841728106581499e+01	0.000000000000000000e+00	-2.428463157722262622e-01	-1.298136366027620170e-01	8.483501753386119004e-02
1.000000000000000056e-01	9.918456901041592440e-05	1.000000000000000021e-02	1.662137084185974205e-05	1.072224765842025862e+00	3.385754929109027200e-01	-2.637190356763941423e+01	0.000000000000000000e+00	-2.273737533672601785e-01	-1.201512771061743479e-01	9.319182234645202734e-02
1.000000000000000056e-01	1.089537781590782831e-04	1.000000000000000021e-02	1.892479496639918398e-05	1.016178792786920582e+00	3.615911703433610236e-01	-2.645928322439871394e+01	0.000000000000000000e+00	-2.113472971650480758e-01	-1.097294142936107164e-01	1.023719099018233908e-01
1.000000000000000056e-01	1.196852080275814789e-04	1.000000000000000021e-02	2.157526235590781079e-05	9.622177305364337796e-01	3.856988432833447500e-01	-2.655072188687616475e+01	0.000000000000000000e+00	-1.947251169508490420e-01	-9.850334373004443478e-02	1.124564005903325725e-01
1.000000000000000056e-01	1.314736327884918053e-04	1.000000000000000021e-02	2.462704429571016610e-05	9.103652239355854991e-01	4.109663899831678124e-01	-2.664643080256221808e+01	0.000000000000000000e+00	-1.774633788243136223e-01	-8.642685548340978130e-02	1.235344098786848588e-01
1.000000000000000056e-01	1.444231614204135987e-04	1.000000000000000021e-02	2.814294393712253006e-05	8.606375032844911788e-01	4.374647878409601565e-01	-2.674664742110292792e+01	0.000000000000000000e+00	-1.595161632179724620e-01	-7.345241341022301640e-02	1.357038365570039928e-01
1.000000000000000056e-01	1.586481571420653950e-04	1.000000000000000021e-02	3.219552759497778290e-05	8.130410004983151806e-01	4.652675515994033617e-01	-2.685162776412645513e+01	0.000000000000000000e+00	-1.408353816040062156e-01	-5.953128098212800978e-02	1.490722287383787481e-01
1.000000000000000056e-01	1.742742474062467537e-04	1.000000000000000021e-02	3.686856150944647670e-05	7.675714470812994294e-01	4.944503732534963336e-01	-2.696163504033700065e+01	0.000000000000000000e+00	-1.213708187751763035e-01	-4.461367408816840907e-02	1.637577352731743319e-01
1.000000000000000056e-01	1.914394333734163441e-04	1.000000000000000021e-02	4.225864596113537187e-05	7.242132873258128045e-01	5.250909011354546463e-01	-2.707694253248513050e+01	0.000000000000000000e+00	-1.010701229467940720e-01	-2.864879416370058607e-02	1.798901510320778108e-01
1.000000000000000056e-01	2.102953086631492849e-04	1.000000000000000021e-02	4.847709369597129363e-05	6.829399577039845237e-01	5.572686044324263177e-01	-2.719783053500923131e+01	0.000000000000000000e+00	-7.987883187763600290e-02	-1.158483833114587469e-02	1.976120653136087257e-01
1.000000000000000056e-01	2.310083981468275406e-04	1.000000000000000021e-02	5.565206244511535102e-05	6.437144770733155275e-01	5.910646355035410471e-01	-2.732458156559762230e+01	0.000000000000000000e+00	-5.774043884355251066e-02	6.631006874840750243e-03	2.170801235568501075e-01
1.000000000000000056e-01	2.537616286050536148e-04	1.000000000000000021e-02	6.393099340015390478e-05	6.064902899328912245e-01	6.265617980577657953e-01	-2.745748838925682733e+01	0.000000000000000000e+00	-3.459634684497814305e-02	2.605268322304254980e-02	2.384664135714930910e-01
1.000000000000000056e-01	2.787559442378372758e-04	1.000000000000000021e-02	7.348337060799583120e-05	5.712126680787468214e-01	6.638442295894549927e-01	-2.759684608033552067e+01	0.000000000000000000e+00	-1.038607592954576830e-02	4.673518585309466289e-02	2.619599885111573156e-01
1.000000000000000056e-01	3.062120812948658467e-04	1.000000000000000021e-02	8.450386912978389013e-05	5.378198066027974900e-01	7.029975294014038090e-01	-2.774295246896152278e+01	0.000000000000000000e+00	1.495283371843925124e-02	6.873481759225796850e-02	2.877685402243377877e-01
1.000000000000000056e-01	3.363725174984307561e-04	1.000000000000000021e-02	9.721591168581150363e-05	5.062444166686855818e-01	7.441084683558779611e-01	-2.789611216924927461e+01	0.000000000000000000e+00	4.148469744632166112e-02	9.210913920162511204e-02	3.161202376763132538e-01
1.000000000000000056e-01	3.695036134752572232e-04	1.000000000000000021e-02	1.118757163570085924e-04	4.764150349226107806e-01	7.872649152382727999e-01	-2.805663177595294044e+01	0.000000000000000000e+00	6.927559479117917363e-02	1.169171059333393714e-01	3.472657468758186816e-01
1.000000000000000056e-01	4.058979651092014390e-04	1.000000000000000021e-02	1.287768459689295534e-04	4.482575268573498750e-01	8.325556407116622148e-01	-2.822482156069315096e+01	0.000000000000000000e+00	9.839334057801352174e-02	1.432190970709825706e-01	3.814804501531824932e-01
1.000000000000000056e-01	4.458769875895211192e-04	1.000000000000000021e-02	1.482553571586617454e-04	4.216962847698071393e-01	8.800701366560595984e-01	-2.840099185619623157e+01	0.000000000000000000e+00	1.289073960780342532e-01	1.710770239643579771e-01	4.190668845459640246e-01
1.000000000000000056e-01	4.897937539756323398e-04	1.000000000000000021e-02	1.706955919414972342e-04	3.966555606289474678e-01	9.298983338642570207e-01	-2.858545488820861635e+01	0.000000000000000000e+00	1.608887400763023834e-01	2.005542990410731363e-01	4.603574208539050194e-01
1.000000000000000056e-01	5.380361133470173019e-04	1.000000000000000021e-02	1.965366184942828650e-04	3.730608046715606085e-01	9.821302150754518401e-01	-2.877852243341364158e+01	0.000000000000000000e+00	1.944097845287160453e-01	2.317158606330167459e-01	5.057172072132479768e-01
1.000000000000000056e-01	5.910301160760953344e-04	1.000000000000000021e-02	2.262792687724606065e-04	3.508407937256046716e-01	1.036854967475283162e+00	-2.898050356784655079e+01	0.000000000000000000e+00	2.295442169731813919e-01	2.646283013856418620e-01	5.555474033723918348e-01
1.000000000000000056e-01	6.492437764742083669e-04	1.000000000000000021e-02	2.604930327820278394e-04	3.299322078290500837e-01	1.094159046896275411e+00	-2.919169689561786996e+01	0.000000000000000000e+00	2.663667437823278306e-01	2.993599605688359588e-01	6.102887343441385504e-01
1.000000000000000056e-01	7.131912060403724357e-04	1.000000000000000021e-02	2.998193699377720359e-04	3.102891599269250733e-01	1.154117369423544259e+00	-2.941236335695363380e+01	0.000000000000000000e+00	3.049524313765914485e-01	3.359813520664829412e-01	6.704253952618254297e-01
1.000000000000000056e-01	7.834371538154085443e-04	1.000000000000000021e-02	3.449644040212273481e-04	2.918724467089836017e-01	1.216773849943513675e+00	-2.964272313518576851e+01	0.000000000000000000e+00	3.453749124752221178e-01	3.745621507536043282e-01	7.364893393456528603e-01
1.000000000000000056e-01	8.606019939393972674e-04	1.000000000000000021e-02	3.967291082056775614e-04	2.745496613668634844e-01	1.282179403403534756e+00	-2.988349378909136078e+01	0.000000000000000000e+00	3.877041873416828821e-01	4.151591532302063570e-01	8.090649804999238137e-01
1.000000000000000056e-01	9.453672044598655051e-04	1.000000000000000021e-02	4.561273398978282182e-04	2.581329696464743639e-01	1.350513405943166934e+00	-3.013635575426889446e+01	0.000000000000000000e+00	4.320128536121501384e-01	4.578261506459284647e-01	8.887943758591003718e-01
1.000000000000000056e-01	1.038481385776566027e-03	1.000000000000000021e-02	5.243316770086328075e-04	2.426387792711826308e-01	1.421955819837818824e+00	-3.040193735626266758e+01	0.000000000000000000e+00	4.783840926231732738e-01	5.026479680020656815e-01	9.763829487726076728e-01
1.000000000000000056e-01	1.140766871874494999e-03	1.000000000000000021e-02	6.025367265365535541e-04	2.280976357115667985e-01	1.496531356900360432e+00	-3.067933358974988067e+01	0.000000000000000000e+00	5.269023561012318169e-01	5.497121237201554322e-01	1.072605722880270784e+00
1.000000000000000056e-01	1.253126992731973689e-03	1.000000000000000021e-02	6.920963018384467154e-04	2.144378061441519212e-01	1.574274602268861623e+00	-3.096822898941613289e+01	0.000000000000000000e+00	5.776468868501751786e-01	5.990906672546998379e-01	1.178314171756466466e+00
1.000000000000000056e-01	1.376554052041444173e-03	1.000000000000000021e-02	7.945666394045468013e-04	2.015964353193214487e-01	1.655246029260857732e+00	-3.126873553707757480e+01	0.000000000000000000e+00	6.306944051275422680e-01	6.508540486518086254e-01	1.294443778481304319e+00
1.000000000000000056e-01	1.512138090697893534e-03	1.000000000000000021e-02	9.117074766366433389e-04	1.895223922758403901e-01	1.739506506464836511e+00	-3.158102457447182232e+01	0.000000000000000000e+00	6.861202268677288885e-01	7.050724626290048036e-01	1.422022330756254060e+00
1.000000000000000056e-01	1.661076513449273161e-03	1.000000000000000021e-02	1.045501049675791804e-03	1.781695706462709528e-01	1.827112300192849315e+00	-3.190526052432300119e+01	0.000000000000000000e+00	7.439979819957898144e-01	7.618149352128966711e-01	1.562179032584759097e+00
1.000000000000000056e-01	1.824684663726284682e-03	1.000000000000000021e-02	1.198175944364258342e-03	1.674950507654373311e-01	1.918113378282372938e+00	-3.224158571760968073e+01	0.000000000000000000e+00	8.043993108232143641e-01	8.211488006870695244e-01	1.716154516126840779e+00
1.000000000000000056e-01	2.004407440042696876e-03	1.000000000000000021e-02	1.372234122174018252e-03	1.574584758640121818e-01	2.012552956924739345e+00	-3.259011347438443806e+01	0.000000000000000000e+00	8.673934459304746269e-01	8.831393119392032531e-01	1.885311842415567485e+00
1.000000000000000056e-01	2.201832056555933035e-03	1.000000000000000021e-02	1.570480953189440322e-03	1.480217864983920384e-01	2.110467234605727160e+00	-3.295092509733964903e+01	0.000000000000000000e+00	9.330469806161545421e-01	9.478491980662511196e-01	2.071148588294693393e+00
1.000000000000000056e-01	2.418702060482302765e-03	1.000000000000000021e-02	1.796058771615904534e-03	1.391491170287476598e-01	2.211885445621277757e+00	-3.332407148213863479e+01	0.000000000000000000e+00	1.001423415682666018e+00	1.015338291147145355e+00	2.275310127052104114e+00
1.000000000000000056e-01	2.656932730161079038e-03	1.000000000000000021e-02	2.052484335386236831e-03	1.308066606858326875e-01	2.316829852105938947e+00	-3.370957087839956046e+01	0.000000000000000000e+00	1.072582690128456306e+00	1.085663306506830850e+00	2.499604220905359053e+00
1.000000000000000056e-01	2.918627989754778596e-03	1.000000000000000021e-02	2.343691459654733290e-03	1.229625754903223567e-01	2.425316625785157942e+00	-3.410740962292834411e+01	0.000000000000000000e+00	1.146581177510142879e+00	1.158877425084597235e+00	2.746017054062112273e+00
1.000000000000000056e-01	3.206098989967120973e-03	1.000000000000000021e-02	2.674080087885025332e-03	1.155868668607074046e-01	2.537357247686436779e+00	-3.451754945048502776e+01	0.000000000000000000e+00	1.223471429428400370e+00	1.235030106142517070e+00	3.016730849647986101e+00
1.000000000000000056e-01	3.521884518873484842e-03	1.000000000000000021e-02	3.048573764904780742e-03	1.086513100642839402e-01	2.652960152836817187e+00	-3.493992879166781762e+01	0.000000000000000000e+00	1.303302205987165507e+00	1.314167329821998464e+00	3.314143227959523319e+00
1.000000000000000056e-01	3.868773423121261382e-03	1.000000000000000021e-02	3.472688463561480251e-03	1.021293394234285556e-01	2.772133477975108562e+00	-3.537447074463910468e+01	0.000000000000000000e+00	1.386118760169438247e+00	1.396331645185114212e+00	3.640888476465804935e+00
1.000000000000000056e-01	4.249829237511994554e-03	1.000000000000000021e-02	3.952616636843952515e-03	9.599595269210307869e-02	2.894888793710572727e+00	-3.582109738547307387e+01	0.000000000000000000e+00	1.471963005006841740e+00	1.481562555069899645e+00	3.999860922353760451e+00
1.000000000000000056e-01	4.668417240480429199e-03	1.000000000000000021e-02	4.495332297823198715e-03	9.022765002839475135e-02	3.021246422602307913e+00	-3.627974236971410704e+01	0.000000000000000000e+00	1.560874665310279852e+00	1.569897430167657149e+00	4.394240617108239988e+00
1.000000000000000056e-01	5.128234174409789306e-03	1.000000000000000021e-02	5.108725237390555722e-03	8.480232489986870570e-02	3.151242057096510507e+00	-3.675037038682096124e+01	0.000000000000000000e+00	1.652892571982533809e+00	1.661372841563206748e+00	4.827521562675419986e+00
1.000000000000000056e-01	5.633340893257011463e-03	1.000000000000000021e-02	5.801773690029877507e-03	7.969919286450073692e-02	3.284935406749579734e+00	-3.723300781964959327e+01	0.000000000000000000e+00	1.748055991065825765e+00	1.756025935684760952e+00	5.303542730106726388e+00
1.000000000000000056e-01	6.188198225814060816e-03	1.000000000000000021e-02	6.584774779387537851e-03	7.489871678539816724e-02	3.422421456141586216e+00	-3.772777152752129126e+01	0.000000000000000000e+00	1.846407810742107358e+00	1.853897650629164673e+00	5.826522158949937413e+00
1.000000000000000056e-01	6.797706371330226698e-03	1.000000000000000021e-02	7.469648708118599954e-03	7.038254256463112590e-02	3.563844772220911672e+00	-3.823491458353542782e+01	0.000000000000000000e+00	1.947997269963366307e+00	1.955035515338522600e+00	6.401094434517808018e+00
1.000000000000000056e-01	7.467248175416158276e-03	1.000000000000000021e-02	8.470345782546575067e-03	6.613342147710285501e-02	3.709416536451609847e+00	-3.875487463542555133e+01	0.000000000000000000e+00	2.052884828823493990e+00	2.059498105820694036e+00	7.032351893911527263e+00
1.000000000000000056e-01	8.202736668419006311e-03	1.000000000000000021e-02	9.603400233760814309e-03	6.213515303073375434e-02	3.859436894568663234e+00	-3.928833973900403009e+01	0.000000000000000000e+00	2.161147892865756148e+00	2.167361357383583709e+00	7.725889941793265159e+00
1.000000000000000056e-01	9.010667286101800219e-03	1.000000000000000021e-02	1.088867085845558226e-02	5.837252460700875778e-02	4.014321351005988525e+00	-3.983632310943816179e+01	0.000000000000000000e+00	2.272888131573040482e+00	2.278725383304049501e+00	8.487856885015210295e+00
1.000000000000000056e-01	9.898175233811834853e-03	1.000000000000000021e-02	1.235034779908375166e-02	5.483125283010152617e-02	4.174632906872198568e+00	-4.040024888939218073e+01	0.000000000000000000e+00	2.388240613802167900e+00	2.393723724394021701e+00	9.325008764098367209e+00
1.000000000000000056e-01	1.087309850074726428e-02	1.000000000000000021e-02	1.401830604413399801e-02	5.149793495210171906e-02	4.341121152463190747e+00	-4.098206122242031313e+01	0.000000000000000000e+00	2.507385478853393579e+00	2.512535303752315485e+00	1.024476970499650896e+01
1.000000000000000056e-01	1.194404708082983865e-02	1.000000000000000021e-02	1.592991953700509042e-02	4.835999257103859583e-02	4.514767739611255770e+00	-4.158433635165874875e+01	0.000000000000000000e+00	2.630562248231512967e+00	2.635398259744306415e+00	1.125529836274692208e+01
1.000000000000000056e-01	1.312047901150489339e-02	1.000000000000000021e-02	1.813249305433021347e-02	4.540563369309723318e-02	4.696840251002242894e+00	-4.221041613312142005e+01	0.000000000000000000e+00	2.758086724489203334e+00	2.762627274567762470e+00	1.236556112028372567e+01
1.000000000000000056e-01	1.441278390200217453e-02	1.000000000000000021e-02	2.068648081386084692e-02	4.262380182110334093e-02	4.888954380940072397e+00	-4.286454696426995525e+01	0.000000000000000000e+00	2.890372013542105378e+00	2.894634356839446809e+00	1.358541277217188181e+01
1.000000000000000056e-01	1.583237468873379544e-02	1.000000000000000021e-02	2.366973661069217416e-02	4.000412999086535443e-02	5.093144999908048476e+00	-4.355202827788991016e+01	0.000000000000000000e+00	3.027953442102898407e+00	3.031953930980080258e+00	1.492568552567740348e+01
1.000000000000000056e-01	1.739178842816321846e-02	1.000000000000000021e-02	2.718306391820571322e-02	3.753691857813451493e-02	5.311943827693927922e+00	-4.427935678351598625e+01	0.000000000000000000e+00	3.171517566666011589e+00	3.175271270317239214e+00	1.639828723208036010e+01
1.000000000000000056e-01	1.910479701729334359e-02	1.000000000000000021e-02	3.135739902164378506e-02	3.521308165450823258e-02	5.548465415861711492e+00	-4.505435482857242135e+01	0.000000000000000000e+00	3.321935575688371500e+00	3.325456854941990059e+00	1.801630993535398773e+01
1.000000000000000056e-01	2.098652881959697791e-02	1.000000000000000021e-02	3.636299934580360799e-02	3.302412270986975623e-02	5.806497808679267791e+00	-4.588627026706871703e+01	0.000000000000000000e+00	3.480302246501537411e+00	3.483604663011988123e+00	1.979414990143166619e+01
1.000000000000000056e-01	2.305360227052401928e-02	1.000000000000000021e-02	4.242106869609065661e-02	3.096209542587563882e-02	6.090593232294604142e+00	-4.678582253429564730e+01	0.000000000000000000e+00	3.647979087801786591e+00	3.651075306899087991e+00	2.174764049159640322e+01
1.000000000000000056e-01	2.532427264251682283e-02	1.000000000000000021e-02	4.981824121054891086e-02	2.901957140329651172e-02	6.406156702360516597e+00	-4.776517582721200483e+01	0.000000000000000000e+00	3.826641801787332042e+00	3.829543708700953175e+00	2.389419941114863732e+01
1.000000000000000056e-01	2.781859326568265206e-02	1.000000000000000021e-02	5.892320070943311838e-02	2.718986330556406178e-02	6.759479058491881354e+00	-4.883772845229920279e+01	0.000000000000000000e+00	4.018328774411202176e+00	4.021047765591333700e+00	2.625299198405485512e+01
1.000000000000000056e-01	3.055859262793711451e-02	1.000000000000000021e-02	7.028214858910152019e-02	2.545253097175945861e-02	7.160351575725957041e+00	-5.002167851629661754e+01	0.000000000000000000e+00	4.225570348548558286e+00	4.228115541647071041e+00	2.884511475289355076e+01
1.000000000000000056e-01	3.356846891867078936e-02	1.000000000000000021e-02	8.355771458934545259e-02	2.397414795874776988e-02	7.587097165829588263e+00	-5.126814990795448068e+01	0.000000000000000000e+00	4.450593017793494255e+00	4.452990406054254890e+00	3.169377031291571356e+01
1.000000000000000056e-01	3.687480373404340706e-02	1.000000000000000021e-02	9.218980413678232178e-02	2.383609522016535628e-02	7.848506532052813789e+00	-5.261760806682337943e+01	0.000000000000000000e+00	4.687604557019426466e+00	4.689988194395482424e+00	3.482419546306390856e+01
1.000000000000000056e-01	4.050679683123491887e-02	1.000000000000000021e-02	1.140478515990238084e-01	2.194455708617787382e-02	8.453729329159868300e+00	-5.670078210043782008e+01	0.000000000000000000e+00	4.936547647323550336e+00	4.938742145546711981e+00	3.826428960700297210e+01
1.000000000000000056e-01	4.449652400487570658e-02	1.000000000000000021e-02	1.403312513152103480e-01	2.037031580991722698e-02	9.112401549133771539e+00	-6.074510823159349826e+01	0.000000000000000000e+00	5.216542789195955265e+00	5.218579861594776048e+00	4.204559227146451406e+01
1.000000000000000056e-01	4.887922036308094131e-02	1.000000000000000021e-02	1.737870423576896306e-01	1.886338179960173750e-02	9.872074047271176767e+00	-6.507974130440871363e+01	0.000000000000000000e+00	5.531188679451815915e+00	5.533075064372042107e+00	4.620225577054407040e+01
1.000000000000000056e-01	5.369359150482928139e-02	1.000000000000000021e-02	2.160099258150203205e-01	1.745017831895182003e-02	1.074091862408745968e+01	-6.966467574418014408e+01	0.000000000000000000e+00	5.886610677402472902e+00	5.888355742420117167e+00	5.077203490495669769e+01
1.000000000000000056e-01	5.898215534683610983e-02	1.000000000000000021e-02	2.691651110797203539e-01	1.612610434373759963e-02	1.173251041297876007e+01	-7.450350122832864486e+01	0.000000000000000000e+00	6.289324949570641365e+00	6.290937581257026068e+00	5.579658443711684868e+01
1.000000000000000056e-01	6.479161761875085190e-02	1.000000000000000021e-02	3.359255672110263991e-01	1.488682111488052844e-02	1.286188286327938890e+01	-7.959866027112548181e+01	0.000000000000000000e+00	6.746538953338927058e+00	6.748027653271265081e+00	6.132189870373168361e+01
1.000000000000000056e-01	7.117328434284843353e-02	1.000000000000000021e-02	4.196467760509113298e-01	1.372821769148193857e-02	1.414655713893340128e+01	-8.495165612124272059e+01	0.000000000000000000e+00	7.266262769460922755e+00	7.267635611250625516e+00	6.739879679283443181e+01
1.000000000000000056e-01	7.818351494101219434e-02	1.000000000000000021e-02	5.246550056768198855e-01	1.264638602305263870e-02	1.560838071622491086e+01	-9.056347381593924695e+01	0.000000000000000000e+00	7.857538354290682037e+00	7.858802943255341233e+00	7.408347782740163723e+01
1.000000000000000056e-01	8.588421997060308177e-02	1.000000000000000021e-02	6.567239833392438664e-01	1.163759764766772627e-02	1.727648127376077980e+01	-9.643523918874069523e+01	0.000000000000000000e+00	8.530858788333830489e+00	8.532022511400214171e+00	8.143816760453894688e+01
1.000000000000000056e-01	9.434340788494925689e-02	1.000000000000000021e-02	8.238509595832080867e-01	1.069828998573430466e-02	1.919169189043855894e+01	-1.025692002094727826e+02	0.000000000000000000e+00	9.298880400711823313e+00	9.299950202615264061e+00	8.953188938476186820e+01
1.000000000000000056e-01	1.036357856471477323e-01	1.000000000000000021e-02	1.037487247417167024e+00	9.825056211836939030e-03	2.141279455200929149e+01	-1.089700647333330608e+02	0.000000000000000000e+00	1.017754636938366275e+01	1.017852866068994899e+01	9.844140758710733508e+01
1.000000000000000056e-01	1.138434185014741556e-01	1.000000000000000021e-02	1.314429133724470899e+00	9.014648598861703388e-03	2.402481369450505966e+01	-1.156466246481362958e+02	0.000000000000000000e+00	1.118775885262766678e+01	1.118866015264165981e+01	1.082524156860632161e+02
1.000000000000000056e-01	1.250564547291438122e-01	1.000000000000000021e-02	1.679626228803632992e+00	8.263992090034097751e-03	2.714947569152246132e+01	-1.226136411313665491e+02	0.000000000000000000e+00	1.235774513113676676e+01	1.235857118511262343e+01	1.190610696069043826e+02
1.000000000000000056e-01	1.373739217890745934e-01	1.000000000000000021e-02	2.170205853164381971e+00	7.570203953024210938e-03	3.095762488397676293e+01	-1.298937784489808962e+02	0.000000000000000000e+00	1.372623595644358829e+01	1.372699270665862059e+01	1.309760051276771264e+02
1.000000000000000056e-01	1.509046008747347289e-01	1.000000000000000021e-02	2.841026272465104086e+00	6.930612656425931897e-03	3.568302413004962403e+01	-1.375193071581189486e+02	0.000000000000000000e+00	1.534654354397548559e+01	1.534723639219737379e+01	1.441210220242829791e+02
1.000000000000000056e-01	1.657679876106884498e-01	1.000000000000000021e-02	3.772023076017236853e+00	6.342770751722719841e-03	4.163634085553658792e+01	-1.455329941631929103e+02	0.000000000000000000e+00	1.729152680000913733e+01	1.729216106596686586e+01	1.586386646991091709e+02
1.000000000000000056e-01	1.820953473731896088e-01	1.000000000000000021e-02	5.077480959096052793e+00	5.804447483522345332e-03	4.921747245217587619e+01	-1.539877142290077643e+02	0.000000000000000000e+00	1.965930485426792984e+01	1.965988558183801160e+01	1.746949716209282428e+02
1.000000000000000056e-01	2.000308745548441958e-01	1.000000000000000021e-02	6.917103153696440465e+00	5.313585525958060100e-03	5.892367308497519218e+01	-1.629442861726466276e+02	0.000000000000000000e+00	2.257940195763319480e+01	2.257993328942427524e+01	1.924856966224606651e+02
1.000000000000000056e-01	2.197329660113377658e-01	1.000000000000000021e-02	9.508369085683442634e+00	4.868219949585429404e-03	7.135046356820396340e+01	-1.724673175585463696e+02	0.000000000000000000e+00	2.621875726451867195e+01	2.621924429003331625e+01	2.122443004752789477e+02
1.000000000000000056e-01	2.413756199366196842e-01	1.000000000000000021e-02	1.313928314350850002e+01	4.466359398548157625e-03	8.718271491879086454e+01	-1.826195810815386551e+02	0.000000000000000000e+00	3.078686059024448696e+01	3.078730765598049857e+01	2.342519755260832710e+02
1.000000000000000056e-01	2.651499725206515889e-01	1.000000000000000021e-02	1.818037546436676877e+01	4.105850437105621961e-03	1.071747156625953750e+02	-1.934560029273394832e+02	0.000000000000000000e+00	3.653911856565946437e+01	3.653952957792580492e+01	2.588498844411608957e+02
1.000000000000000056e-01	2.912659859606484547e-01	1.000000000000000021e-02	2.509502072921445759e+01	3.784260564247152268e-03	1.321209750592851719e+02	-2.050191229718944328e+02	0.000000000000000000e+00	4.377770168868198652e+01	4.377807984199409930e+01	2.864537125958637489e+02
1.000000000000000056e-01	3.199543027334128542e-01	1.000000000000000021e-02	3.444784141133644795e+01	3.498816421961193929e-03	1.628223367740723404e+02	-2.173374211214876937e+02	0.000000000000000000e+00	5.284943797502444340e+01	5.284978744858267419e+01	3.175705751713084055e+02
1.000000000000000056e-01	3.514682825046904213e-01	1.000000000000000021e-02	4.691197886634493841e+01	3.246423640432433231e-03	2.000540940328340298e+02	-2.304267598397340748e+02	0.000000000000000000e+00	6.414089615366526687e+01	6.414122080811250726e+01	3.528183497848390289e+02
1.000000000000000056e-01	3.860862396644265115e-01	1.000000000000000021e-02	6.327695959287139971e+01	3.023763438522890368e-03	2.445422995781981399e+02	-2.442939385465072917e+02	0.000000000000000000e+00	7.807137842073541378e+01	7.807168061105858214e+01	3.929476410040673500e+02
1.000000000000000056e-01	4.241139012486217497e-01	1.000000000000000021e-02	8.445931601344470607e+01	2.827436798059182119e-03	2.969520130151920512e+02	-2.589401622758159647e+02	0.000000000000000000e+00	9.508495487123741441e+01	9.508524124200471306e+01	4.388668056176428536e+02
1.000000000000000056e-01	4.658871069548218835e-01	1.000000000000000021e-02	1.115180757759380299e+02	2.654118207472973279e-03	3.578881676768708644e+02	-2.743625384415620374e+02	0.000000000000000000e+00	1.156427206525672773e+02	1.156429887622907700e+02	4.916706918795187562e+02
1.000000000000000056e-01	5.117747750963139719e-01	1.000000000000000021e-02	1.456770336137685717e+02	2.500683502301027667e-03	4.279072019204318735e+02	-2.905527292032279547e+02	0.000000000000000000e+00	1.402163443657125299e+02	1.402166008115273144e+02	5.526740755030953096e+02
1.000000000000000056e-01	5.621821606887288381e-01	1.000000000000000021e-02	1.883556749283528688e+02	2.364296227269920003e-03	5.075370741998025892e+02	-3.074932907445726755e+02	0.000000000000000000e+00	1.692836382904226866e+02	1.692838785447827377e+02	6.234509530092727800e+02
1.000000000000000056e-01	6.175544344427069676e-01	1.000000000000000021e-02	2.412105977064058493e+02	2.242449632113069011e-03	5.973028003988009687e+02	-3.251532814822568866e+02	0.000000000000000000e+00	2.033265989984811313e+02	2.033268180365346325e+02	7.058812801653990618e+02
1.000000000000000056e-01	6.783806142703487918e-01	1.000000000000000021e-02	3.061895873560609971e+02	2.132974132795532104e-03	6.977552266280491722e+02	-3.434848180535329902e+02	0.000000000000000000e+00	2.428320382250090006e+02	2.428322550559964839e+02	8.022069575793876766e+02
1.000000000000000056e-01	7.451978840263840942e-01	1.000000000000000021e-02	3.856004553724729931e+02	2.034019479636096656e-03	8.095008549197983712e+02	-3.624224657049706479e+02	0.000000000000000000e+00	2.882949131684090389e+02	2.882951134961197113e+02	9.150993601720477955e+02
1.000000000000000056e-01	8.185963376248451828e-01	1.000000000000000021e-02	4.821966767446140807e+02	1.944024519884660421e-03	9.332304165253596011e+02	-3.818859459389670405e+02	0.000000000000000000e+00	3.402238692533762787e+02	3.402240665796566645e+02	1.047741153340005440e+03
1.000000000000000056e-01	8.992241904287053833e-01	1.000000000000000021e-02	5.992814831321234124e+02	1.861680443415954234e-03	1.069744075604974341e+03	-4.017862532053466680e+02	0.000000000000000000e+00	3.991487458945537128e+02	3.991489354774819276e+02	1.203925350111072703e+03
1.000000000000000056e-01	9.877935039366569914e-01	1.000000000000000021e-02	7.408321694117576044e+02	1.785894631630923022e-03	1.219971390915611437e+03	-4.220339081354353539e+02	0.000000000000000000e+00	4.656294947733915706e+02	4.656296745953698064e+02	1.388175523454722452e+03
1.000000000000000056e-01	1.085086474324357342e+00	1.000000000000000021e-02	9.116463525679134818e+02	1.715756166939721083e-03	1.384985920781563891e+03	-4.425477678333978133e+02	0.000000000000000000e+00	5.402657264145839235e+02	5.402658961584081680e+02	1.605890976382815097e+03
1.000000000000000056e-01	1.191962340377130891e+00	1.000000000000000021e-02	1.117513345693467500e+03	1.650505442533459557e-03	1.566014660960663605e+03	-4.632626680148522951e+02	0.000000000000000000e+00	6.237065974112751974e+02	6.237067667974974938e+02	1.863521988713388509e+03
1.000000000000000056e-01	1.309364971821245893e+00	1.000000000000000021e-02	1.365415245875569553e+03	1.589509020753035375e-03	1.764443415143319271e+03	-4.841342375677750169e+02	0.000000000000000000e+00	7.166602264971047589e+02	7.166603866947793904e+02	2.168780271050437932e+03
1.000000000000000056e-01	1.438331205069795171e+00	1.000000000000000021e-02	1.663765357149335159e+03	1.532237050411560655e-03	1.981822133280244088e+03	-5.051406197206383126e+02	0.000000000000000000e+00	8.199029725314244388e+02	8.199031322619714501e+02	2.530892093670947816e+03
1.000000000000000056e-01	1.579999999999969651e+00	1.000000000000000021e-02	2.022694143515174574e+03	1.478245796738281029e-03	2.219872189820322546e+03	-5.262811201218626138e+02	0.000000000000000000e+00	9.342884795851662147e+02	9.342886310353806039e+02	2.960902037035844387e+03


==> anc/dd2_nm_T20.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[]    mu_B-m_n[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3]
2.000000000000000000e+01	9.999999999999999799e-13	1.000000000000000021e-02	1.255860772220745818e-02	2.511834652252855301e+09	-4.904806472491848695e+02	-9.315548576771466571e+01	-9.315548576771466571e+01	3.767808679216914924e-02
2.000000000000000000e+01	1.105295141126021709e-12	1.000000000000000021e-02	1.255857488233683844e-02	2.272540691216348171e+09	-4.884783876399959581e+02	-9.315548576433243966e+01	-9.315548576433243966e+01	3.767798925160689705e-02
2.000000000000000000e+01	1.221677348996792269e-12	1.000000000000000021e-02	1.255865524230495925e-02	2.056061878771051884e+09	-4.864761686440495509e+02	-9.315548578217698150e+01	-9.315548578217698150e+01	3.767823068341580317e-02
2.000000000000000000e+01	1.350314037869873364e-12	1.000000000000000021e-02	1.255866323640481702e-02	1.860193761226970196e+09	-4.844739267244578969e+02	-9.315548587141351788e+01	-9.315548587141351788e+01	3.767825475761824028e-02
2.000000000000000000e+01	1.492495545051830221e-12	1.000000000000000021e-02	1.255865762563812375e-02	1.682983067063140392e+09	-4.824716747698493577e+02	-9.315548578781057643e+01	-9.315548578781057643e+01	3.767823951535524685e-02
2.000000000000000000e+01	1.649648074098021180e-12	1.000000000000000021e-02	1.255864027374128770e-02	1.522652775354251623e+09	-4.804694190360417565e+02	-9.315548584859675429e+01	-9.315548584859675429e+01	3.767818601717879551e-02
2.000000000000000000e+01	1.823348000868442261e-12	1.000000000000000021e-02	1.255861603451815731e-02	1.377595741426002264e+09	-4.784671609045775540e+02	-9.315548580952072655e+01	-9.315548580952072655e+01	3.767811399674748929e-02
2.000000000000000000e+01	2.015337685941734757e-12	1.000000000000000021e-02	1.255859111712861499e-02	1.246357586760488987e+09	-4.764649074826497781e+02	-9.315548590391377104e+01	-9.315548590391377104e+01	3.767803860408040773e-02
2.000000000000000000e+01	2.227542951999559795e-12	1.000000000000000021e-02	1.255857245901677473e-02	1.127622533281480312e+09	-4.744626549344970954e+02	-9.315548578934632928e+01	-9.315548578934632928e+01	3.767798171284911235e-02
2.000000000000000000e+01	2.462092401494628363e-12	1.000000000000000021e-02	1.255856462248170109e-02	1.020199760987957001e+09	-4.724604022979579554e+02	-9.315548587023920390e+01	-9.315548587023920390e+01	3.767795949331471245e-02
2.000000000000000000e+01	2.721338768375311104e-12	1.000000000000000021e-02	1.255857195456960840e-02	9.230117423913497925e+08	-4.704581606211016833e+02	-9.315548574896445189e+01	-9.315548574896445189e+01	3.767798282847551611e-02
2.000000000000000000e+01	3.007882518043103427e-12	1.000000000000000021e-02	1.255859333528677041e-02	8.350831100574984550e+08	-4.684559187414205326e+02	-9.315548632709605670e+01	-9.315548632709605670e+01	3.767804613351163900e-02
2.000000000000000000e+01	3.324597932270946063e-12	1.000000000000000021e-02	1.255862185046232281e-02	7.555312357891753912e+08	-4.664536780387364274e+02	-9.315548586406603704e+01	-9.315548586406603704e+01	3.767813265411747853e-02
2.000000000000000000e+01	3.674661940736694247e-12	1.000000000000000021e-02	1.255864692193386402e-02	6.835574600375545025e+08	-4.644514417693087012e+02	-9.315548577540771191e+01	-9.315548577540771191e+01	3.767820692916406394e-02
2.000000000000000000e+01	4.061585988376986710e-12	1.000000000000000021e-02	1.255866160738243302e-02	6.184395778644697666e+08	-4.624491963354332142e+02	-9.315548588054058143e+01	-9.315548588054058143e+01	3.767825250857101405e-02
2.000000000000000000e+01	4.489251258218613318e-12	1.000000000000000021e-02	1.255866217730291362e-02	5.595244089034396410e+08	-4.604469463828210678e+02	-9.315548574824696004e+01	-9.315548574674238580e+01	3.767825423975339899e-02
2.000000000000000000e+01	4.961947603002912509e-12	1.000000000000000021e-02	1.255865046322859543e-02	5.062212449839519858e+08	-4.584446924603109323e+02	-9.315548578414367853e+01	-9.315548581391924188e+01	3.767821938068866700e-02
2.000000000000000000e+01	5.484416576121029469e-12	1.000000000000000021e-02	1.255862892737405478e-02	4.579956673589425683e+08	-4.564424382690190214e+02	-9.315548613058408023e+01	-9.315548584611033789e+01	3.767815576782162362e-02
2.000000000000000000e+01	6.061898993497586194e-12	1.000000000000000021e-02	1.255860320851609653e-02	4.143642059366261363e+08	-4.544401874715729832e+02	-9.315548606606017756e+01	-9.315548574677927718e+01	3.767807982839180975e-02
2.000000000000000000e+01	6.700187503509603060e-12	1.000000000000000021e-02	1.255858052449165471e-02	3.748894196655759811e+08	-4.524379330181500904e+02	-9.315548571140074330e+01	-9.315548584322452541e+01	3.767801167922993355e-02
2.000000000000000000e+01	7.405684692262455909e-12	1.000000000000000021e-02	1.255856665245930898e-02	3.391754776238645911e+08	-4.504356793960004666e+02	-9.315548575603797588e+01	-9.315548578563189608e+01	3.767797083123558544e-02
2.000000000000000000e+01	8.185467307069048673e-12	1.000000000000000021e-02	1.255856669751885708e-02	3.068641715464904308e+08	-4.484334298488932973e+02	-9.315548587501153577e+01	-9.315548587165567085e+01	3.767797064327554207e-02
2.000000000000000000e+01	9.047357242349320849e-12	1.000000000000000021e-02	1.255858159027707643e-02	2.776313037051330805e+08	-4.464311852475750015e+02	-9.315548577211944803e+01	-9.315548577215243142e+01	3.767801563689712058e-02
2.000000000000000000e+01	1.000000000000002686e-11	1.000000000000000021e-02	1.255860762364252592e-02	2.511834845277809501e+08	-4.444289438370919356e+02	-9.315548588272427821e+01	-9.315548588272427821e+01	3.767809563632695119e-02
2.000000000000000000e+01	1.105295141126024739e-11	1.000000000000000021e-02	1.255863554196596371e-02	2.272551842246201336e+08	-4.424267088852943175e+02	-9.315548590694184838e+01	-9.315548590694184838e+01	3.767818064311084791e-02
2.000000000000000000e+01	1.221677348996795621e-11	1.000000000000000021e-02	1.255865519091514323e-02	2.056062085756992698e+08	-4.404244646234143374e+02	-9.315548631396497115e+01	-9.315548631396497115e+01	3.767824091323659225e-02
2.000000000000000000e+01	1.350314037869877322e-11	1.000000000000000021e-02	1.255866348244791264e-02	1.860194025724897385e+08	-4.384222235052295673e+02	-9.315548571642148090e+01	-9.315548571538492695e+01	3.767826687939226926e-02
2.000000000000000000e+01	1.492495545051834301e-11	1.000000000000000021e-02	1.255865861296794235e-02	1.682983324291402996e+08	-4.364199716205876030e+02	-9.315548585331779918e+01	-9.315548587814261339e+01	3.767825226704658859e-02
2.000000000000000000e+01	1.649648074098026148e-11	1.000000000000000021e-02	1.255864063149409078e-02	1.522653003678170443e+08	-4.344177154546073325e+02	-9.315548600195272400e+01	-9.315548575192453029e+01	3.767820057125682853e-02
2.000000000000000000e+01	1.823348000868447269e-11	1.000000000000000021e-02	1.255861638740764404e-02	1.377595930594434738e+08	-4.324154608361591841e+02	-9.315548611284405922e+01	-9.315548576514362367e+01	3.767812921009890126e-02
2.000000000000000000e+01	2.015337685941740493e-11	1.000000000000000021e-02	1.255859144914757593e-02	1.246357787326493859e+08	-4.304132065966564369e+02	-9.315548574175518581e+01	-9.315548579803198948e+01	3.767805538758615264e-02
2.000000000000000000e+01	2.227542951999565772e-11	1.000000000000000021e-02	1.255857271364282934e-02	1.127622735946978480e+08	-4.284109506054270469e+02	-9.315548626360447315e+01	-9.315548624645005305e+01	3.767800236765209143e-02
2.000000000000000000e+01	2.462092401494635067e-11	1.000000000000000021e-02	1.255856506318327008e-02	1.020199972834936231e+08	-4.264086986270743296e+02	-9.315548589073375751e+01	-9.315548588708271893e+01	3.767798069518194654e-02
2.000000000000000000e+01	2.721338768375318374e-11	1.000000000000000021e-02	1.255857251126424323e-02	9.230119421669019759e+07	-4.244064578105355849e+02	-9.315548575738370118e+01	-9.315548575770283435e+01	3.767800561845754959e-02
2.000000000000000000e+01	3.007882518043111828e-11	1.000000000000000021e-02	1.255859413107827255e-02	8.350833201409019530e+07	-4.224042151476039635e+02	-9.315548576648362200e+01	-9.315548576648298251e+01	3.767807306262197647e-02
2.000000000000000000e+01	3.324597932270954303e-11	1.000000000000000021e-02	1.255862250414758671e-02	7.555314461342991889e+07	-4.204019804416789725e+02	-9.315548589754118325e+01	-9.315548589753407782e+01	3.767816121548237668e-02
2.000000000000000000e+01	3.674661940736704749e-11	1.000000000000000021e-02	1.255864746528691581e-02	6.835576637308637798e+07	-4.183997380025544999e+02	-9.315548632914453719e+01	-9.315548633469317963e+01	3.767824036328416143e-02
2.000000000000000000e+01	4.061585988376996888e-11	1.000000000000000021e-02	1.255866222495759243e-02	6.184397783113709092e+07	-4.163974928264662481e+02	-9.315548590372068816e+01	-9.315548580849640814e+01	3.767828716227281105e-02
2.000000000000000000e+01	4.489251258218624789e-11	1.000000000000000021e-02	1.255866313487010409e-02	5.595246211353945732e+07	-4.143952423383412906e+02	-9.315548624635766828e+01	-9.315548573970910695e+01	3.767829305914216498e-02
2.000000000000000000e+01	4.961947603002926080e-11	1.000000000000000021e-02	1.255865126593166264e-02	5.062214547707246244e+07	-4.123929889994246878e+02	-9.315548594522073245e+01	-9.315548602950612178e+01	3.767826255676937769e-02
2.000000000000000000e+01	5.484416576121044656e-11	1.000000000000000021e-02	1.255862962151279780e-02	4.579958706793209910e+07	-4.103907378204150973e+02	-9.315548624476929263e+01	-9.315548623357935298e+01	3.767820315848300489e-02
2.000000000000000000e+01	6.061898993497602188e-11	1.000000000000000021e-02	1.255860457586477352e-02	4.143644074106353521e+07	-4.083884872426957600e+02	-9.315548564480010896e+01	-9.315548564480010896e+01	3.767813234101133335e-02
2.000000000000000000e+01	6.700187503509621800e-11	1.000000000000000021e-02	1.255858186421577455e-02	3.748896236010205001e+07	-4.063862292938858332e+02	-9.315548620182794082e+01	-9.315548619637139893e+01	3.767806997646952483e-02
2.000000000000000000e+01	7.405684692262474650e-11	1.000000000000000021e-02	1.255856823317294535e-02	3.391756792588222027e+07	-4.043839760657557463e+02	-9.315548587906324940e+01	-9.315548592872228539e+01	3.767803555368114815e-02
2.000000000000000000e+01	8.185467307069070968e-11	1.000000000000000021e-02	1.255856796667589696e-02	3.068643714189164340e+07	-4.023817257315507163e+02	-9.315548627484268707e+01	-9.315548575112298124e+01	3.767804218611827544e-02
2.000000000000000000e+01	9.047357242349344759e-11	1.000000000000000021e-02	1.255858286548840880e-02	2.776315035403192788e+07	-4.003794816902026241e+02	-9.315548581382076065e+01	-9.315548577045306899e+01	3.767809507515629264e-02
2.000000000000000000e+01	1.000000000000005465e-10	1.000000000000000021e-02	1.255860967446207829e-02	2.511836902244020253e+07	-3.983772461256249926e+02	-9.315548576771466571e+01	-9.315548576771466571e+01	3.767818365721149754e-02
2.000000000000000000e+01	1.105295141126027614e-10	1.000000000000000021e-02	1.255863753008027404e-02	2.272553837304862216e+07	-3.963750053765462553e+02	-9.315548636683072914e+01	-9.315548633589723693e+01	3.767827730125637015e-02
2.000000000000000000e+01	1.221677348996798917e-10	1.000000000000000021e-02	1.255865763694429156e-02	2.056064080711279064e+07	-3.943727672166554612e+02	-9.315548632644298266e+01	-9.315548576773377931e+01	3.767834838571011008e-02
2.000000000000000000e+01	1.350314037869881005e-10	1.000000000000000021e-02	1.255866604963851857e-02	1.860196014799951389e+07	-3.923705185472133508e+02	-9.315548633632897690e+01	-9.315548641584243228e+01	3.767838462105858183e-02
2.000000000000000000e+01	1.492495545051838501e-10	1.000000000000000021e-02	1.255866127627093543e-02	1.682985259597134963e+07	-3.903682683788845225e+02	-9.315548633632897690e+01	-9.315548632317538136e+01	3.767838261931364535e-02
2.000000000000000000e+01	1.649648074098030154e-10	1.000000000000000021e-02	1.255864354157578897e-02	1.522654954456465319e+07	-3.883660113966643621e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767834465425560359e-02
2.000000000000000000e+01	1.823348000868452633e-10	1.000000000000000021e-02	1.255861973882194116e-02	1.377597881371494010e+07	-3.863637578167480342e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767828855911382196e-02
2.000000000000000000e+01	2.015337685941745663e-10	1.000000000000000021e-02	1.255859512939512014e-02	1.246359737553445436e+07	-3.843615032956851110e+02	-9.315548633647856036e+01	-9.315548633632896269e+01	3.767823164854538359e-02
2.000000000000000000e+01	2.227542951999571718e-10	1.000000000000000021e-02	1.255857672599488238e-02	1.127624706061542220e+07	-3.823592481784086772e+02	-9.315548633486172037e+01	-9.315548633632899111e+01	3.767819707604141283e-02
2.000000000000000000e+01	2.462092401494641401e-10	1.000000000000000021e-02	1.255856952682382968e-02	1.020201930526820384e+07	-3.803569948543599253e+02	-9.315548635086328488e+01	-9.315548633632896269e+01	3.767819597536701398e-02
2.000000000000000000e+01	2.721338768375325805e-10	1.000000000000000021e-02	1.255857740388179739e-02	9.230138461887048557e+06	-3.783547542497261702e+02	-9.315548633671080836e+01	-9.315548633632900533e+01	3.767824332521791525e-02
2.000000000000000000e+01	3.007882518043119712e-10	1.000000000000000021e-02	1.255859936618696979e-02	8.350852270600412041e+06	-3.763525111776777976e+02	-9.315548635461296101e+01	-9.315548633632899111e+01	3.767833582628502681e-02
2.000000000000000000e+01	3.324597932270963738e-10	1.000000000000000021e-02	1.255862871907661472e-02	7.555333413288084790e+06	-3.743502770569938889e+02	-9.315548623717253918e+01	-9.315548633632775477e+01	3.767845112131205931e-02
2.000000000000000000e+01	3.674661940736714830e-10	1.000000000000000021e-02	1.255865423635952119e-02	6.835595543591777794e+06	-3.723480349192986409e+02	-9.315548635390757681e+01	-9.315548633729731876e+01	3.767856112365369770e-02
2.000000000000000000e+01	4.061585988377008520e-10	1.000000000000000021e-02	1.255866930620787650e-02	6.184416619012838230e+06	-3.703457895633721364e+02	-9.315548622352928021e+01	-9.315548631947504532e+01	3.767864148447654105e-02
2.000000000000000000e+01	4.489251258218637197e-10	1.000000000000000021e-02	1.255867122491075884e-02	5.595264851794585586e+06	-3.683435397217413652e+02	-9.315548622165438530e+01	-9.315548625333252630e+01	3.767868472088776316e-02
2.000000000000000000e+01	4.961947603002940944e-10	1.000000000000000021e-02	1.255865998836352797e-02	5.062233066061984748e+06	-3.663412849620166298e+02	-9.315548642601795848e+01	-9.315548634498581748e+01	3.767869591396810769e-02
2.000000000000000000e+01	5.484416576121059390e-10	1.000000000000000021e-02	1.255863954959733977e-02	4.579977269053287804e+06	-3.643390341156222121e+02	-9.315548687161548003e+01	-9.315548658891502498e+01	3.767868257360274670e-02
2.000000000000000000e+01	6.061898993497619248e-10	1.000000000000000021e-02	1.255861546983444259e-02	4.143662501292367466e+06	-3.623367833560208169e+02	-9.315548679542298771e+01	-9.315548649387082492e+01	3.767866160062093017e-02
2.000000000000000000e+01	6.700187503509640929e-10	1.000000000000000021e-02	1.255859393932734144e-02	3.748914488104243297e+06	-3.603345262087285619e+02	-9.315548683168177035e+01	-9.315548656824684315e+01	3.767865498479894271e-02
2.000000000000000000e+01	7.405684692262494296e-10	1.000000000000000021e-02	1.255858160704085257e-02	3.391775063772728667e+06	-3.583322727154020981e+02	-9.315548669097780987e+01	-9.315548683645619121e+01	3.767868265112491594e-02
2.000000000000000000e+01	8.185467307069092164e-10	1.000000000000000021e-02	1.255858228592618420e-02	3.068661786467883270e+06	-3.563300234413886756e+02	-9.315548719157800406e+01	-9.315548680511420798e+01	3.767875678146137552e-02
2.000000000000000000e+01	9.047357242349370350e-10	1.000000000000000021e-02	1.255859963933702271e-02	2.776333146710999776e+06	-3.543277775812736650e+02	-9.315548728218580266e+01	-9.315548680832262107e+01	3.767888524846210729e-02
2.000000000000000000e+01	1.000000000000008127e-09	1.000000000000000021e-02	1.255862774031972669e-02	2.511854866108458024e+06	-3.523255427135318882e+02	-9.315548727606007162e+01	-9.315548680619451716e+01	3.767905704615497064e-02
2.000000000000000000e+01	1.105295141126030794e-09	1.000000000000000021e-02	1.255865755946124554e-02	2.272571673152049072e+06	-3.503233012226170899e+02	-9.315548716876411106e+01	-9.315548730126623411e+01	3.767924204914641778e-02
2.000000000000000000e+01	1.221677348996802226e-09	1.000000000000000021e-02	1.255867961720519288e-02	2.056081826513834298e+06	-3.483210641190291312e+02	-9.315548724356692389e+01	-9.315548726766250809e+01	3.767941469872922167e-02
2.000000000000000000e+01	1.350314037869884676e-09	1.000000000000000021e-02	1.255869028720891199e-02	1.860213698789156508e+06	-3.463188161339122075e+02	-9.315548779541174440e+01	-9.315548727891935243e+01	3.767956423732477661e-02
2.000000000000000000e+01	1.492495545051842585e-09	1.000000000000000021e-02	1.255868758712959041e-02	1.683002840845488710e+06	-3.443165649302970905e+02	-9.315548759767304432e+01	-9.315548730102969444e+01	3.767968623396669714e-02
2.000000000000000000e+01	1.649648074098035014e-09	1.000000000000000021e-02	1.255867344067776968e-02	1.522672471407156903e+06	-3.423143109669215960e+02	-9.315548788418685433e+01	-9.315548721637030383e+01	3.767978554256036505e-02
2.000000000000000000e+01	1.823348000868457234e-09	1.000000000000000021e-02	1.255865240867004226e-02	1.377615276122270850e+06	-3.403120570913477536e+02	-9.315548819072722608e+01	-9.315548744880811682e+01	3.767988101181132810e-02
2.000000000000000000e+01	2.015337685941751453e-09	1.000000000000000021e-02	1.255863128044695277e-02	1.246377021957551362e+06	-3.383097989302922883e+02	-9.315548851370688510e+01	-9.315548777000222458e+01	3.767999234132710096e-02
2.000000000000000000e+01	2.227542951999577663e-09	1.000000000000000021e-02	1.255861701148318701e-02	1.127641899740698282e+06	-3.363075444420830422e+02	-9.315548868509634417e+01	-9.315548807605401294e+01	3.768014291958288881e-02
2.000000000000000000e+01	2.462092401494648845e-09	1.000000000000000021e-02	1.255861369628876768e-02	1.020219021666989545e+06	-3.343052926250189216e+02	-9.315548914005819370e+01	-9.315548830422427784e+01	3.768034617275087261e-02
2.000000000000000000e+01	2.721338768375333043e-09	1.000000000000000021e-02	1.255862630035030521e-02	9.230308922990862047e+05	-3.323030506031560662e+02	-9.315548914728945817e+01	-9.315548817082986943e+01	3.768062023639153629e-02
2.000000000000000000e+01	3.007882518043127881e-09	1.000000000000000021e-02	1.255865343183567955e-02	8.351021803101156838e+05	-3.303008141384975147e+02	-9.315548958734757434e+01	-9.315548874416742819e+01	3.768096283730218432e-02
2.000000000000000000e+01	3.324597932270973044e-09	1.000000000000000021e-02	1.255868840271269146e-02	7.555502148238922236e+05	-3.282985726257730903e+02	-9.315549033233838827e+01	-9.315548866629112013e+01	3.768135484560887483e-02
2.000000000000000000e+01	3.674661940736725273e-09	1.000000000000000021e-02	1.255872028698321909e-02	6.835763299850649200e+05	-3.262963316129082045e+02	-9.315549643343032926e+01	-9.315548926012783681e+01	3.768177041033395069e-02
2.000000000000000000e+01	4.061585988377019480e-09	1.000000000000000021e-02	1.255874247034628050e-02	6.184583529662205838e+05	-3.242940854993779567e+02	-9.315549573645529335e+01	-9.315549050599834402e+01	3.768218880758996553e-02
2.000000000000000000e+01	4.489251258218651052e-09	1.000000000000000021e-02	1.255875163853203969e-02	5.595430856598282699e+05	-3.222918366954683620e+02	-9.315549567349712845e+01	-9.315549570910631871e+01	3.768260598751402984e-02
2.000000000000000000e+01	4.961947603002953351e-09	1.000000000000000021e-02	1.255874961902208632e-02	5.062398225027559092e+05	-3.202895822998087851e+02	-9.315549639704295259e+01	-9.315549529448760779e+01	3.768302922108422021e-02
2.000000000000000000e+01	5.484416576121075106e-09	1.000000000000000021e-02	1.255873869936497550e-02	4.580141434105911758e+05	-3.182873311304589947e+02	-9.315549735359194017e+01	-9.315549543184459935e+01	3.768347207479378486e-02
2.000000000000000000e+01	6.061898993497635792e-09	1.000000000000000021e-02	1.255872448219515561e-02	4.143825770474887686e+05	-3.162850801886600038e+02	-9.315549780066635321e+01	-9.315549603165594306e+01	3.768395581074637790e-02
2.000000000000000000e+01	6.700187503509659334e-09	1.000000000000000021e-02	1.255871455995181615e-02	3.749076923242054181e+05	-3.142828225044963801e+02	-9.315549825048488231e+01	-9.315549645410325752e+01	3.768450643730023031e-02
2.000000000000000000e+01	7.405684692262515182e-09	1.000000000000000021e-02	1.255871475499372759e-02	3.391936514742566505e+05	-3.122805687465814799e+02	-9.315550338118106311e+01	-9.315549686878512148e+01	3.768514984052487304e-02
2.000000000000000000e+01	8.185467307069115532e-09	1.000000000000000021e-02	1.255873020037335391e-02	3.068822454435907421e+05	-3.102783197546626752e+02	-9.315550566813105604e+01	-9.315549798122960112e+01	3.768590556460721386e-02
2.000000000000000000e+01	9.047357242349395373e-09	1.000000000000000021e-02	1.255876229358432634e-02	2.776492812984639313e+05	-3.082760752924961025e+02	-9.315550640202425825e+01	-9.315549826787383836e+01	3.768678611562142206e-02
2.000000000000000000e+01	1.000000000000011105e-08	1.000000000000000021e-02	1.255880744707603067e-02	2.512013649582836661e+05	-3.062738393908135208e+02	-9.315550731198794665e+01	-9.315550493275016208e+01	3.768778967632537003e-02
2.000000000000000000e+01	1.105295141126033772e-08	1.000000000000000021e-02	1.255885651856292022e-02	2.272729598996526911e+05	-3.042715985497839597e+02	-9.315550862292987233e+01	-9.315550513302345337e+01	3.768889534241257055e-02
2.000000000000000000e+01	1.221677348996805948e-08	1.000000000000000021e-02	1.255889958548836796e-02	2.056238869831564080e+05	-3.022693542705439427e+02	-9.315551577078039713e+01	-9.315550626401629586e+01	3.769008368527548836e-02
2.000000000000000000e+01	1.350314037869888522e-08	1.000000000000000021e-02	1.255893333115330919e-02	1.860369806933129439e+05	-3.002671136589965499e+02	-9.315551593767119698e+01	-9.315550711060224387e+01	3.769135583196033673e-02
2.000000000000000000e+01	1.492495545051846638e-08	1.000000000000000021e-02	1.255895619953477198e-02	1.683158047999013215e+05	-2.982648619004534112e+02	-9.315551733935477330e+01	-9.315550988488999451e+01	3.769271983344493759e-02
2.000000000000000000e+01	1.649648074098039398e-08	1.000000000000000021e-02	1.255897027221873456e-02	1.522826773704276711e+05	-2.962626055651289221e+02	-9.315552141579013323e+01	-9.315551575913255533e+01	3.769419242260895614e-02
2.000000000000000000e+01	1.823348000868462487e-08	1.000000000000000021e-02	1.255898067693259242e-02	1.377768629458351643e+05	-2.942603510077084934e+02	-9.315552688932523040e+01	-9.315551562156478838e+01	3.769580453513146634e-02
2.000000000000000000e+01	2.015337685941756747e-08	1.000000000000000021e-02	1.255899418369756625e-02	1.246529525085822388e+05	-2.922580965708536382e+02	-9.315553175019175569e+01	-9.315552094571572184e+01	3.769759292159206160e-02
2.000000000000000000e+01	2.227542951999583949e-08	1.000000000000000021e-02	1.255901776348168457e-02	1.127793507568175992e+05	-2.902558421956468351e+02	-9.315553558843996029e+01	-9.315552475464834004e+01	3.769959549320050368e-02
2.000000000000000000e+01	2.462092401494655297e-08	1.000000000000000021e-02	1.255905675010864433e-02	1.020369694596953050e+05	-2.882535895390822702e+02	-9.315554279382207881e+01	-9.315552574933940377e+01	3.770184785684858875e-02
2.000000000000000000e+01	2.721338768375340488e-08	1.000000000000000021e-02	1.255911624589912089e-02	9.231806731773959473e+04	-2.862513426557858338e+02	-9.315554604962373730e+01	-9.315553372142875332e+01	3.770438473437547761e-02
2.000000000000000000e+01	3.007882518043136649e-08	1.000000000000000021e-02	1.255919480009621940e-02	8.352510540371280513e+04	-2.842490998282428336e+02	-9.315555476073835450e+01	-9.315553599168143251e+01	3.770723104603260906e-02
2.000000000000000000e+01	3.324597932270982060e-08	1.000000000000000021e-02	1.255928684623956737e-02	7.556981884781073313e+04	-2.822468594278775527e+02	-9.315556331246544630e+01	-9.315554404740760219e+01	3.771039000087115373e-02
2.000000000000000000e+01	3.674661940736735282e-08	1.000000000000000021e-02	1.255938172654275445e-02	6.837233995794194925e+04	-2.802446247427221238e+02	-9.315556753868305861e+01	-9.315554646479249357e+01	3.771386065978719893e-02
2.000000000000000000e+01	4.061585988377030399e-08	1.000000000000000021e-02	1.255947375357509971e-02	6.186045149430096353e+04	-2.782423834980272659e+02	-9.315557775517071093e+01	-9.315555531675344980e+01	3.771765830990497781e-02
2.000000000000000000e+01	4.489251258218662302e-08	1.000000000000000021e-02	1.255955990401651234e-02	5.596883563656198385e+04	-2.762401338829632778e+02	-9.315558793257248738e+01	-9.315556340236366850e+01	3.772181249421003441e-02
2.000000000000000000e+01	4.961947603002966917e-08	1.000000000000000021e-02	1.255964261771970979e-02	5.063841850960146985e+04	-2.742378794564879740e+02	-9.315559869312161823e+01	-9.315556783428760923e+01	3.772636182070646799e-02
2.000000000000000000e+01	5.484416576121089499e-08	1.000000000000000021e-02	1.255972594121359392e-02	4.581576125249456527e+04	-2.722356240040141984e+02	-9.315560937497681948e+01	-9.315557831948588330e+01	3.773136731365615837e-02
2.000000000000000000e+01	6.061898993497653494e-08	1.000000000000000021e-02	1.255981568595650882e-02	4.145251430960933067e+04	-2.702333660336495313e+02	-9.315562417255731020e+01	-9.315558854877102135e+01	3.773689438347315600e-02
2.000000000000000000e+01	6.700187503509676043e-08	1.000000000000000021e-02	1.255992042001193021e-02	3.750493560312382033e+04	-2.682311092152416450e+02	-9.315563915011171048e+01	-9.315559878172170727e+01	3.774301926851894584e-02
2.000000000000000000e+01	7.405684692262536689e-08	1.000000000000000021e-02	1.256004800630369268e-02	3.393344159815042076e+04	-2.662288566991705920e+02	-9.315565577853611501e+01	-9.315561469698066333e+01	3.774982367511358489e-02
2.000000000000000000e+01	8.185467307069137701e-08	1.000000000000000021e-02	1.256020357071713917e-02	3.070221027234540088e+04	-2.642266064461845758e+02	-9.315567622854607066e+01	-9.315562794932874624e+01	3.775738940378718655e-02
2.000000000000000000e+01	9.047357242349421511e-08	1.000000000000000021e-02	1.256039065201284069e-02	2.777882388007992631e+04	-2.622243625419027353e+02	-9.315569134203346380e+01	-9.315563943855920570e+01	3.776579666606093982e-02
2.000000000000000000e+01	1.000000000000013719e-07	1.000000000000000021e-02	1.256060727780267290e-02	2.513394284176226211e+04	-2.602221214896215997e+02	-9.315571777543797793e+01	-9.315565819904567491e+01	3.777512027448697712e-02
2.000000000000000000e+01	1.105295141126037080e-07	1.000000000000000021e-02	1.256084587071424133e-02	2.274101142131712913e+04	-2.582198815831666820e+02	-9.315574070021328623e+01	-9.315567763451799976e+01	3.778542021864701034e-02
2.000000000000000000e+01	1.221677348996808893e-07	1.000000000000000021e-02	1.256109832531670904e-02	2.057601400083645785e+04	-2.562176363740136935e+02	-9.315576396315998409e+01	-9.315569809713703364e+01	3.779677231946284438e-02
2.000000000000000000e+01	1.350314037869891831e-07	1.000000000000000021e-02	1.256136372545841803e-02	1.861723333021668441e+04	-2.542153903414755689e+02	-9.315579612230146722e+01	-9.315571976540783794e+01	3.780927906751596623e-02
2.000000000000000000e+01	1.492495545051850477e-07	1.000000000000000021e-02	1.256164318592551017e-02	1.684502636253835226e+04	-2.522131399405951697e+02	-9.315582739176399230e+01	-9.315574366178562116e+01	3.782306000517918210e-02
2.000000000000000000e+01	1.649648074098043699e-07	1.000000000000000021e-02	1.256193957688464362e-02	1.524162293775816579e+04	-2.502108841466452418e+02	-9.315586314490508357e+01	-9.315577097644522553e+01	3.783825527793353155e-02
2.000000000000000000e+01	1.823348000868467516e-07	1.000000000000000021e-02	1.256226277204229580e-02	1.379095211305240628e+04	-2.482086233400749791e+02	-9.315590501953469982e+01	-9.315579794044326434e+01	3.785503785674085991e-02
2.000000000000000000e+01	2.015337685941762107e-07	1.000000000000000021e-02	1.256262186604464350e-02	1.247847115897444019e+04	-2.462063631772226415e+02	-9.315595146229320278e+01	-9.315583351833578263e+01	3.787359186263468402e-02
2.000000000000000000e+01	2.227542951999590104e-07	1.000000000000000021e-02	1.256302730658502391e-02	1.129102042662471285e+04	-2.442041098948345734e+02	-9.315599813178326372e+01	-9.315586921974252732e+01	3.789412666692277415e-02
2.000000000000000000e+01	2.462092401494662444e-07	1.000000000000000021e-02	1.256348869773170167e-02	1.021669253021293298e+04	-2.422018587046971447e+02	-9.315605448721703397e+01	-9.315590814723685753e+01	3.791686263539485735e-02
2.000000000000000000e+01	2.721338768375347635e-07	1.000000000000000021e-02	1.256401454952718599e-02	9.244711689380321332e+03	-2.401996122490218397e+02	-9.315611109179124583e+01	-9.315595630666439320e+01	3.794203942886988090e-02
2.000000000000000000e+01	3.007882518043145251e-07	1.000000000000000021e-02	1.256460904919078601e-02	8.365325617874350428e+03	-2.381973646650582168e+02	-9.315618005037012495e+01	-9.315600662229576301e+01	3.796990807246920091e-02
2.000000000000000000e+01	3.324597932270991060e-07	1.000000000000000021e-02	1.256527095188831981e-02	7.569706825571187437e+03	-2.361951193694158064e+02	-9.315625307574426017e+01	-9.315606028998605836e+01	3.800072701841881312e-02
2.000000000000000000e+01	3.674661940736745605e-07	1.000000000000000021e-02	1.256599612021786980e-02	6.849869014649475503e+03	-2.341928779297217886e+02	-9.315633073009905729e+01	-9.315612123305128023e+01	3.803476860438859825e-02
2.000000000000000000e+01	4.061585988377041781e-07	1.000000000000000021e-02	1.256678442347349337e-02	6.198589954588189357e+03	-2.321906268406436595e+02	-9.315642384642532647e+01	-9.315618596148873110e+01	3.807235611052765117e-02
2.000000000000000000e+01	4.489251258218674742e-07	1.000000000000000021e-02	1.256764060426851515e-02	5.609338298975846556e+03	-2.301883734884600869e+02	-9.315652160403780613e+01	-9.315626106621060387e+01	3.811385807745071297e-02
2.000000000000000000e+01	4.961947603002980152e-07	1.000000000000000021e-02	1.256857409221739767e-02	5.076206531949653254e+03	-2.281861172827299526e+02	-9.315663010567948277e+01	-9.315634318974683481e+01	3.815968858302695721e-02
2.000000000000000000e+01	5.484416576121105116e-07	1.000000000000000021e-02	1.256959770552310701e-02	4.593850666239238308e+03	-2.261838516934496113e+02	-9.315675119929339587e+01	-9.315643316590954726e+01	3.821032183526862358e-02
2.000000000000000000e+01	6.061898993497669111e-07	1.000000000000000021e-02	1.257072742813686132e-02	4.157435903681709533e+03	-2.241815896271944837e+02	-9.315688287276798007e+01	-9.315653643573752163e+01	3.826628066371755288e-02
2.000000000000000000e+01	6.700187503509695630e-07	1.000000000000000021e-02	1.257198100156299396e-02	3.762587918150679343e+03	-2.221793289019430802e+02	-9.315703087244440894e+01	-9.315664611057569289e+01	3.832814722677311409e-02
2.000000000000000000e+01	7.405684692262556541e-07	1.000000000000000021e-02	1.257337827105114644e-02	3.405348392683508791e+03	-2.201770661214835627e+02	-9.315719534092698950e+01	-9.315676708419658780e+01	3.839656238180278597e-02
2.000000000000000000e+01	8.185467307069162053e-07	1.000000000000000021e-02	1.257493747164979518e-02	3.082135121489157427e+03	-2.181748068696182941e+02	-9.315737364069077842e+01	-9.315690042393386250e+01	3.847222635289687664e-02
2.000000000000000000e+01	9.047357242349445864e-07	1.000000000000000021e-02	1.257667597617133023e-02	2.789706455212789933e+03	-2.161725522049311508e+02	-9.315757108202970471e+01	-9.315705135918585711e+01	3.855590263165811077e-02
2.000000000000000000e+01	1.000000000000016684e-06	1.000000000000000021e-02	1.257860735524394397e-02	2.525128170429035436e+03	-2.141703016185184936e+02	-9.315779116073500177e+01	-9.315721604924996768e+01	3.864842042734511346e-02
2.000000000000000000e+01	1.105295141126039860e-06	1.000000000000000021e-02	1.258074135290188598e-02	2.285744979375735966e+03	-2.121680503988914950e+02	-9.315803406583545154e+01	-9.315739481116064269e+01	3.875067591632283537e-02
2.000000000000000000e+01	1.221677348996812599e-06	1.000000000000000021e-02	1.258308892863684893e-02	2.069155132163098642e+03	-2.101657904847319003e+02	-9.315830161204361559e+01	-9.315760035152732144e+01	3.886366458371565830e-02
2.000000000000000000e+01	1.350314037869895854e-06	1.000000000000000021e-02	1.258566955878460611e-02	1.873186959099616615e+03	-2.081635283840936950e+02	-9.315859995401146421e+01	-9.315782206630873929e+01	3.898850899137462633e-02
2.000000000000000000e+01	1.492495545051855082e-06	1.000000000000000021e-02	1.258850770639636379e-02	1.695876135585635666e+03	-2.061612619355003062e+02	-9.315892589543496172e+01	-9.315806686060255970e+01	3.912645676792928656e-02
2.000000000000000000e+01	1.649648074098048464e-06	1.000000000000000021e-02	1.259163356074440021e-02	1.535445744700756222e+03	-2.041589848439637933e+02	-9.315928833135400566e+01	-9.315833753826237285e+01	3.927889380267619857e-02
2.000000000000000000e+01	1.823348000868472651e-06	1.000000000000000021e-02	1.259508325002857768e-02	1.390288571105783376e+03	-2.021567079709853374e+02	-9.315969154597542001e+01	-9.315863989935698442e+01	3.944736826998440637e-02
2.000000000000000000e+01	2.015337685941767877e-06	1.000000000000000021e-02	1.259889800224556211e-02	1.258950323639471662e+03	-2.001544242059801775e+02	-9.316013514279828200e+01	-9.315897213314428882e+01	3.963358844365982153e-02
2.000000000000000000e+01	2.227542951999596615e-06	1.000000000000000021e-02	1.260312336450983631e-02	1.140115146332011363e+03	-1.981521419885601460e+02	-9.316062439456992195e+01	-9.315933902016853096e+01	3.983944194840202679e-02
2.000000000000000000e+01	2.462092401494668903e-06	1.000000000000000021e-02	1.260780656139948511e-02	1.032592223028311537e+03	-1.961498615344372354e+02	-9.316116760381127904e+01	-9.315974410754600399e+01	4.006700840806497882e-02
2.000000000000000000e+01	2.721338768375355999e-06	1.000000000000000021e-02	1.261299915558104778e-02	9.353040921814673538e+02	-1.941475844888989855e+02	-9.316176151399665173e+01	-9.316019201620314050e+01	4.031858615122684009e-02
2.000000000000000000e+01	3.007882518043153298e-06	1.000000000000000021e-02	1.261875150963583797e-02	8.472753783505203273e+02	-1.921453006245949950e+02	-9.316242594413070321e+01	-9.316069069064646158e+01	4.059669568482918156e-02
2.000000000000000000e+01	3.324597932271000589e-06	1.000000000000000021e-02	1.262511453369728233e-02	7.676233897036040617e+02	-1.901430211326495225e+02	-9.316315403664341943e+01	-9.316123932743880687e+01	4.090409970197753792e-02
2.000000000000000000e+01	3.674661940736755346e-06	1.000000000000000021e-02	1.263214075840340261e-02	6.955495061720508829e+02	-1.881407315972199967e+02	-9.316396105694147423e+01	-9.316184394839963545e+01	4.124385416205970240e-02
2.000000000000000000e+01	4.061585988377053110e-06	1.000000000000000021e-02	1.263989404911720210e-02	6.303315076373920647e+02	-1.861384355627095601e+02	-9.316485651131674217e+01	-9.316251470132567647e+01	4.161934309528390191e-02
2.000000000000000000e+01	4.489251258218687342e-06	1.000000000000000021e-02	1.264844851499633688e-02	5.713162363200141272e+02	-1.841361334413778366e+02	-9.316584060637195819e+01	-9.316325519539158506e+01	4.203432604254746935e-02
2.000000000000000000e+01	4.961947603002994975e-06	1.000000000000000021e-02	1.265789060414922521e-02	5.179129584808588334e+02	-1.821338159978836586e+02	-9.316693390357141880e+01	-9.316407427169815492e+01	4.249296315481653624e-02
2.000000000000000000e+01	5.484416576121120998e-06	1.000000000000000021e-02	1.266831876265471848e-02	4.695872696295429023e+02	-1.801314910733134127e+02	-9.316814002119308213e+01	-9.316497729428876085e+01	4.299986785791803934e-02
2.000000000000000000e+01	6.061898993497687322e-06	1.000000000000000021e-02	1.267984358773682936e-02	4.258556926955108679e+02	-1.781291599905601117e+02	-9.316947188099605626e+01	-9.316597545416392734e+01	4.356014289954197871e-02
2.000000000000000000e+01	6.700187503509713842e-06	1.000000000000000021e-02	1.269258664873088721e-02	3.862807951259798642e+02	-1.761268206807580441e+02	-9.317094323117035515e+01	-9.316708028924190899e+01	4.417942804807527268e-02
2.000000000000000000e+01	7.405684692262578564e-06	1.000000000000000021e-02	1.270668374292443885e-02	3.504667463061491617e+02	-1.741244787962829150e+02	-9.317256997605292668e+01	-9.316830358312236626e+01	4.486395581294842089e-02
2.000000000000000000e+01	8.185467307069183864e-06	1.000000000000000021e-02	1.272227942189646868e-02	3.180553200865477379e+02	-1.721221258727650252e+02	-9.317437154682467337e+01	-9.316965212775863847e+01	4.562060534904751469e-02
2.000000000000000000e+01	9.047357242349470216e-06	1.000000000000000021e-02	1.273953326808312768e-02	2.887223478996746735e+02	-1.701197696097367498e+02	-9.317635835496901109e+01	-9.317114237020197720e+01	4.645697260331774214e-02
2.000000000000000000e+01	1.000000000000019225e-05	1.000000000000000021e-02	1.275861337191042805e-02	2.621744157628981498e+02	-1.681174014755345638e+02	-9.317855761046759255e+01	-9.317279557030212800e+01	4.738143402235921869e-02
2.000000000000000000e+01	1.105295141126043036e-05	1.000000000000000021e-02	1.277970063524067057e-02	2.381460032314912496e+02	-1.661152027407837579e+02	-9.318154218904150810e+01	-9.317516865532338954e+01	4.840323214843205574e-02
2.000000000000000000e+01	1.221677348996815563e-05	1.000000000000000021e-02	1.280297348271475927e-02	2.163968345255981376e+02	-1.641167281919814229e+02	-9.319637639867218581e+01	-9.318933972731437620e+01	4.953254535057774466e-02
2.000000000000000000e+01	1.350314037869899539e-05	1.000000000000000021e-02	1.282870824002369133e-02	1.967099227995974218e+02	-1.621143128990112814e+02	-9.319934642157140559e+01	-9.319156312787286822e+01	5.078077261401666570e-02
2.000000000000000000e+01	1.492495545051858852e-05	1.000000000000000021e-02	1.285713448008511499e-02	1.788887231638641993e+02	-1.601123883196116822e+02	-9.320421690340629084e+01	-9.319561262208043217e+01	5.216038320712565457e-02
2.000000000000000000e+01	1.649648074098052826e-05	1.000000000000000021e-02	1.288854233789098365e-02	1.627555738958002109e+02	-1.581104116532113153e+02	-9.320934218607931143e+01	-9.319983384369956525e+01	5.368522450315410532e-02
2.000000000000000000e+01	1.823348000868477733e-05	1.000000000000000021e-02	1.292325185641114878e-02	1.481497471601843472e+02	-1.561084581814452292e+02	-9.321500744302680630e+01	-9.320449819763105381e+01	5.537060908980871721e-02
2.000000000000000000e+01	2.015337685941773468e-05	1.000000000000000021e-02	1.296161728580966406e-02	1.349258133855414599e+02	-1.541065389049673513e+02	-9.322126811433469129e+01	-9.320965079434714085e+01	5.723345974481872100e-02
2.000000000000000000e+01	2.227542951999602290e-05	1.000000000000000021e-02	1.300403040741035521e-02	1.229521824581120200e+02	-1.521046635105975611e+02	-9.322818557340359291e+01	-9.321534520738561014e+01	5.929248566049038355e-02
2.000000000000000000e+01	2.462092401494675933e-05	1.000000000000000021e-02	1.305092148126268947e-02	1.121097820153719766e+02	-1.501028271394529554e+02	-9.323583050446306686e+01	-9.322163951034075069e+01	6.156835286991830386e-02
2.000000000000000000e+01	2.721338768375363199e-05	1.000000000000000021e-02	1.310276436098262685e-02	1.022908530003962539e+02	-1.481010368510184207e+02	-9.324427582835252792e+01	-9.322859315259425728e+01	6.408390433948606135e-02
2.000000000000000000e+01	3.007882518043161345e-05	1.000000000000000021e-02	1.316007799272474882e-02	9.339786262086703061e+01	-1.460993005144688652e+02	-9.325360694882768087e+01	-9.323626827042828324e+01	6.686436778364016065e-02
2.000000000000000000e+01	3.324597932271009567e-05	1.000000000000000021e-02	1.322342925624266433e-02	8.534255286741134228e+01	-1.440976217731874840e+02	-9.326391745804559719e+01	-9.324475811869285735e+01	6.993760984631043620e-02
2.000000000000000000e+01	3.674661940736765849e-05	1.000000000000000021e-02	1.329344200790903187e-02	7.804504404254353744e+01	-1.420959973249915720e+02	-9.327530932899992422e+01	-9.325413009808377751e+01	7.333442574655751889e-02
2.000000000000000000e+01	4.061585988377063613e-05	1.000000000000000021e-02	1.337081119848016267e-02	7.143312551685943390e+01	-1.400944354054331313e+02	-9.328789471466951966e+01	-9.326448561256850667e+01	7.708886566168404730e-02
2.000000000000000000e+01	4.489251258218699878e-05	1.000000000000000021e-02	1.345630793535281325e-02	6.544147578012629651e+01	-1.380929340269566978e+02	-9.330179727204328799e+01	-9.327592832877263618e+01	8.123857662057634710e-02
2.000000000000000000e+01	4.961947603003008528e-05	1.000000000000000021e-02	1.355078989564678822e-02	6.001102419677269495e+01	-1.360915177742181186e+02	-9.331715675066492111e+01	-9.328855942062415352e+01	8.582518483049138280e-02
2.000000000000000000e+01	5.484416576121135567e-05	1.000000000000000021e-02	1.365520720803046865e-02	5.508832849114064345e+01	-1.340901797822460821e+02	-9.333412285677808029e+01	-9.330251456207635385e+01	9.089470475630512247e-02
2.000000000000000000e+01	6.061898993497702399e-05	1.000000000000000021e-02	1.377061062878068287e-02	5.062504087733844926e+01	-1.320889384351752653e+02	-9.335286200170845916e+01	-9.331792910543454411e+01	9.649800364610708336e-02
2.000000000000000000e+01	6.700187503509732307e-05	1.000000000000000021e-02	1.389816304893628542e-02	4.657741885160588424e+01	-1.300878085495376695e+02	-9.337355964705328404e+01	-9.333494346461998248e+01	1.026913031669482029e-01
2.000000000000000000e+01	7.405684692262596690e-05	1.000000000000000021e-02	1.403914790790565872e-02	4.290587801789233424e+01	-1.280867967555201403e+02	-9.339641357873500738e+01	-9.335373550766357198e+01	1.095367422895141274e-01
2.000000000000000000e+01	8.185467307069204193e-05	1.000000000000000021e-02	1.419498118874826936e-02	3.957459670737763702e+01	-1.260859184623466263e+02	-9.342165192102959281e+01	-9.337447835784318784e+01	1.171029956294702412e-01
2.000000000000000000e+01	9.047357242349494272e-05	1.000000000000000021e-02	1.436722435008740487e-02	3.655115694956881356e+01	-1.240851865035491954e+02	-9.344952017099596731e+01	-9.339737939426557034e+01	1.254659554959469681e-01
2.000000000000000000e+01	1.000000000000021867e-04	1.000000000000000021e-02	1.455759608655774785e-02	3.380621676797722586e+01	-1.220846177462686200e+02	-9.348028680893678199e+01	-9.342265316810687636e+01	1.347094906994913133e-01
2.000000000000000000e+01	1.105295141126046052e-04	1.000000000000000021e-02	1.476799046007389732e-02	3.131322368689976443e+01	-1.200842204869954202e+02	-9.351424821802662279e+01	-9.345054739670469246e+01	1.449262791669357064e-01
2.000000000000000000e+01	1.221677348996819189e-04	1.000000000000000021e-02	1.500050239999826257e-02	2.904815776258612914e+01	-1.180840152544173947e+02	-9.355173376145816633e+01	-9.348132325605040194e+01	1.562187631165490587e-01
2.000000000000000000e+01	1.350314037869903097e-04	1.000000000000000021e-02	1.525745035276221753e-02	2.698930315092905019e+01	-1.160840190822110571e+02	-9.359309612164558700e+01	-9.351527848947544896e+01	1.687001857774530766e-01
2.000000000000000000e+01	1.492495545051863222e-04	1.000000000000000021e-02	1.554140230389105572e-02	2.511701497104298042e+01	-1.140842573669438877e+02	-9.363874148140598663e+01	-9.355272580668996341e+01	1.824957245864287370e-01
2.000000000000000000e+01	1.649648074098057366e-04	1.000000000000000021e-02	1.585519381701240224e-02	2.341352324035065990e+01	-1.120847414674783096e+02	-9.368909525446774467e+01	-9.359401805797831742e+01	1.977437380568384528e-01
2.000000000000000000e+01	1.823348000868482883e-04	1.000000000000000021e-02	1.620196458938883213e-02	2.186275656792206235e+01	-1.100855149434500930e+02	-9.374462850702465744e+01	-9.363954453056760485e+01	2.145971677427315483e-01
2.000000000000000000e+01	2.015337685941779092e-04	1.000000000000000021e-02	1.658518102652454043e-02	2.045017102907329587e+01	-1.080866000574473844e+02	-9.380586746570759260e+01	-9.368972077790853348e+01	2.332250494141620001e-01
2.000000000000000000e+01	2.227542951999608863e-04	1.000000000000000021e-02	1.700867287516095658e-02	1.916260624101538923e+01	-1.060880342088021990e+02	-9.387338382591077846e+01	-9.374500317348308442e+01	2.538142158102887902e-01
2.000000000000000000e+01	2.462092401494682913e-04	1.000000000000000021e-02	1.747666675542438458e-02	1.798815374433983294e+01	-1.040898579258949184e+02	-9.394779007567862550e+01	-9.380589624248905523e+01	2.765711560337594799e-01
2.000000000000000000e+01	2.721338768375370178e-04	1.000000000000000021e-02	1.799382900271583041e-02	1.691603730487627644e+01	-1.020921021216370974e+02	-9.402977977001488341e+01	-9.387294282895703645e+01	3.017240899817235644e-01
2.000000000000000000e+01	3.007882518043169476e-04	1.000000000000000021e-02	1.856530722524887128e-02	1.593650280734896185e+01	-1.000948201307635799e+02	-9.412008053044945655e+01	-9.394673172350758250e+01	3.295252448213301100e-01
2.000000000000000000e+01	3.324597932271018512e-04	1.000000000000000021e-02	1.919677916337405449e-02	1.504072129332074148e+01	-9.809804513789948999e+01	-9.421951736335087446e+01	-9.402791360093885942e+01	3.602533681256039344e-01
2.000000000000000000e+01	3.674661940736775336e-04	1.000000000000000021e-02	1.989451058438091932e-02	1.422070610542033364e+01	-9.610182995107344084e+01	-9.432895231265119662e+01	-9.411717287293734557e+01	3.942165463863909203e-01
2.000000000000000000e+01	4.061585988377074997e-04	1.000000000000000021e-02	2.066542356697999294e-02	1.346923215168027355e+01	-9.410623276622490607e+01	-9.444935114798057896e+01	-9.421527836168571923e+01	4.317552967108085893e-01
2.000000000000000000e+01	4.489251258218711262e-04	1.000000000000000021e-02	2.151716342045139133e-02	1.277976697398484163e+01	-9.211130412074879814e+01	-9.458175283465504890e+01	-9.432303167211141215e+01	4.732459818982714950e-01
2.000000000000000000e+01	4.961947603003022487e-04	1.000000000000000021e-02	2.245817162855573770e-02	1.214640068915235638e+01	-9.011712238751964321e+01	-9.472726750461191614e+01	-9.444130437393830846e+01	5.191045832564412654e-01
2.000000000000000000e+01	5.484416576121150340e-04	1.000000000000000021e-02	2.349776789831509866e-02	1.156378807727649694e+01	-8.812375837650537846e+01	-9.488711158335131302e+01	-9.457103884159434415e+01	5.697908650583353163e-01
2.000000000000000000e+01	6.061898993497719882e-04	1.000000000000000021e-02	2.464623511831017660e-02	1.102709164393173680e+01	-8.613129301444001840e+01	-9.506258194426007435e+01	-9.471323445401618812e+01	6.258129608746760830e-01
2.000000000000000000e+01	6.700187503509750196e-04	1.000000000000000021e-02	2.591491965429690639e-02	1.053193501897040640e+01	-8.413981342273308428e+01	-9.525508630211399463e+01	-9.486895394103368062e+01	6.877324702050147121e-01
2.000000000000000000e+01	7.405684692262618374e-04	1.000000000000000021e-02	2.731633573938639301e-02	1.007435736409339277e+01	-8.214941981801749193e+01	-9.546611266101031390e+01	-9.503932541840293879e+01	7.561700664038567554e-01
2.000000000000000000e+01	8.185467307069227774e-04	1.000000000000000021e-02	2.886428185758442566e-02	9.650773559601400819e+00	-8.016021468301893549e+01	-9.569726233415819650e+01	-9.522554205371305613e+01	8.318117041595716188e-01
2.000000000000000000e+01	9.047357242349522190e-04	1.000000000000000021e-02	3.057397001138865630e-02	9.257939277237301923e+00	-7.817231141753710233e+01	-9.595023466012277424e+01	-9.542884972060529947e+01	9.154154781956738152e-01
2.000000000000000000e+01	1.000000000000024741e-03	1.000000000000000021e-02	3.246216480222380296e-02	8.892916670396004974e+00	-7.618582871772665044e+01	-9.622682937113728485e+01	-9.565055351392007310e+01	1.007819189393041492e+00
2.000000000000000000e+01	1.105295141126049060e-03	1.000000000000000021e-02	3.454733755461882744e-02	8.553046859375868394e+00	-7.420089675131420393e+01	-9.652893774617649569e+01	-9.589199856134777633e+01	1.109948724990481583e+00
2.000000000000000000e+01	1.221677348996822550e-03	1.000000000000000021e-02	3.684984601857971970e-02	8.235923737301817482e+00	-7.221765114868973967e+01	-9.685855464960755512e+01	-9.615456078516641014e+01	1.222827327552157284e+00
2.000000000000000000e+01	1.350314037869907108e-03	1.000000000000000021e-02	3.939212409211480942e-02	7.939371612422377211e+00	-7.023624452262556872e+01	-9.721774849165782939e+01	-9.643964819186935244e+01	1.347585834967483631e+00
2.000000000000000000e+01	1.492495545051867288e-03	1.000000000000000021e-02	4.219888824691038487e-02	7.661421394221332726e+00	-6.825684032013415958e+01	-9.760866807300571679e+01	-9.674867149951708711e+01	1.485473963290239174e+00
2.000000000000000000e+01	1.649648074098062408e-03	1.000000000000000021e-02	4.529735483945394880e-02	7.400291357228032219e+00	-6.627961159385476719e+01	-9.803352884509216381e+01	-9.708301627845649762e+01	1.637872786160770699e+00
2.000000000000000000e+01	1.823348000868487600e-03	1.000000000000000021e-02	4.871749665524293532e-02	7.154368978260682077e+00	-6.430474893930716007e+01	-9.849458960081156533e+01	-9.744404469258819290e+01	1.806308518770796345e+00
2.000000000000000000e+01	2.015337685941785001e-03	1.000000000000000021e-02	5.249230359126055151e-02	6.922194352142616580e+00	-6.233245338453807705e+01	-9.899413591488497843e+01	-9.783305092035649864e+01	1.992467736258673350e+00
2.000000000000000000e+01	2.227542951999614881e-03	1.000000000000000021e-02	5.665807705438012654e-02	6.702445460736057292e+00	-6.036293694498458251e+01	-9.953446412006255173e+01	-9.825121950087630296e+01	2.198214184404534421e+00
2.000000000000000000e+01	2.462092401494689418e-03	1.000000000000000021e-02	6.125475981082739718e-02	6.493924981619769277e+00	-5.839642466137900811e+01	-1.001178510457746995e+02	-9.869961598869298314e+01	2.425607356507486934e+00
2.000000000000000000e+01	2.721338768375377876e-03	1.000000000000000021e-02	6.632627888694947460e-02	6.295547972198454190e+00	-5.643315057381756361e+01	-1.007465161309716848e+02	-9.917912291935590474e+01	2.676922998133157261e+00
2.000000000000000000e+01	3.007882518043178150e-03	1.000000000000000021e-02	7.192094769594664649e-02	6.106331421718112829e+00	-5.447335921989570551e+01	-1.014226066404933988e+02	-9.969041362603032042e+01	2.954675768656933155e+00
2.000000000000000000e+01	3.324597932271028053e-03	1.000000000000000021e-02	7.809188040158242250e-02	5.925383998466342561e+00	-5.251730168567151935e+01	-1.021481474999885393e+02	-1.002338839365120435e+02	3.261644251553803997e+00
2.000000000000000000e+01	3.674661940736786286e-03	1.000000000000000021e-02	8.489748083627811359e-02	5.751897783827107702e+00	-5.056523477012341061e+01	-1.029250191898084807e+02	-1.008096295070410804e+02	3.600898598080439328e+00
2.000000000000000000e+01	4.061585988377086273e-03	1.000000000000000021e-02	9.240196635667620451e-02	5.585140441666012201e+00	-4.861742239131534404e+01	-1.037549187896761111e+02	-1.014173725224774785e+02	3.975831070223174279e+00
2.000000000000000000e+01	4.489251258218724706e-03	1.000000000000000021e-02	1.006759583865486085e-01	5.424448002117452816e+00	-4.667412782574731978e+01	-1.046393253226413833e+02	-1.020564359597582609e+02	4.390189730935129653e+00
2.000000000000000000e+01	4.961947603003035064e-03	1.000000000000000021e-02	1.097971277688556402e-01	5.269218291519839781e+00	-4.473561237644172905e+01	-1.055794530362226453e+02	-1.027256715098805557e+02	4.848115665017299847e+00
2.000000000000000000e+01	5.484416576121165302e-03	1.000000000000000021e-02	1.198509294036045336e-01	5.118904184557551140e+00	-4.280212862644754779e+01	-1.065762736419764138e+02	-1.034234373501156057e+02	5.354184045558807448e+00
2.000000000000000000e+01	6.061898993497735928e-03	1.000000000000000021e-02	1.309314519771493102e-01	4.973008571807936207e+00	-4.087390733414905242e+01	-1.076304418947851929e+02	-1.041475564608542328e+02	5.913449505542177853e+00
2.000000000000000000e+01	6.700187503509770146e-03	1.000000000000000021e-02	1.431423480147860916e-01	4.831079399187448331e+00	-3.895115264957097878e+01	-1.087423216699841930e+02	-1.048953012073175444e+02	6.531496232883933217e+00
2.000000000000000000e+01	7.405684692262637890e-03	1.000000000000000021e-02	1.565979577590487504e-01	4.692704840343156825e+00	-3.703402098479197946e+01	-1.099119761713022427e+02	-1.056633804042275955e+02	7.214493258012558030e+00
2.000000000000000000e+01	8.185467307069250326e-03	1.000000000000000021e-02	1.714246042415812354e-01	4.557509477853781910e+00	-3.512260743595724932e+01	-1.111392295377484203e+02	-1.064479601230785590e+02	7.969255550880299133e+00
2.000000000000000000e+01	9.047357242349543874e-03	1.000000000000000021e-02	1.877621311962794082e-01	4.425150560917850306e+00	-3.321692163371494644e+01	-1.124236302547831912e+02	-1.072446826788271608e+02	8.803311458933142930e+00
2.000000000000000000e+01	1.000000000000027256e-02	1.000000000000000021e-02	2.057657728589458723e-01	4.295314669666603358e+00	-3.131685834283572945e+01	-1.137646184257718573e+02	-1.080487665183967181e+02	9.724977217137979579e+00
2.000000000000000000e+01	1.105295141126052053e-02	1.000000000000000021e-02	2.256084147551985775e-01	4.167714854226006516e+00	-2.942216669510419536e+01	-1.151615040475760168e+02	-1.088550679537609369e+02	1.074343929846409829e+01
2.000000000000000000e+01	1.221677348996825715e-02	1.000000000000000021e-02	2.474833938442076720e-01	4.042088574193323680e+00	-2.753241096671829524e+01	-1.166136771428618459e+02	-1.096582213389428802e+02	1.186884538454413551e+01
2.000000000000000000e+01	1.350314037869910708e-02	1.000000000000000021e-02	2.716079775690097842e-01	3.918195073668590211e+00	-2.564692282986962724e+01	-1.181206978854737457e+02	-1.104528647337947831e+02	1.311240503192569840e+01
2.000000000000000000e+01	1.492495545051871104e-02	1.000000000000000021e-02	2.982277106109916809e-01	3.795814002756734418e+00	-2.376475097154795790e+01	-1.196824683429630198e+02	-1.112337811223332125e+02	1.448650098935253361e+01
2.000000000000000000e+01	1.649648074098066658e-02	1.000000000000000021e-02	3.276218225819931829e-01	3.674743149451988877e+00	-2.188458843543098453e+01	-1.212994390354337497e+02	-1.119962555963120110e+02	1.600481239811906065e+01
2.000000000000000000e+01	1.823348000868492413e-02	1.000000000000000021e-02	3.601100764608089477e-01	3.554798083404532516e+00	-2.000471773480704485e+01	-1.229728086453533393e+02	-1.127363041781849802e+02	1.768245143325574276e+01
2.000000000000000000e+01	2.015337685941789858e-02	1.000000000000000021e-02	3.960612860459163942e-01	3.435810633461736430e+00	-1.812292680339946926e+01	-1.247047195477393018e+02	-1.134510432778629365e+02	1.953611471288260759e+01
2.000000000000000000e+01	2.227542951999621212e-02	1.000000000000000021e-02	4.359038307506271082e-01	3.317628845001054927e+00	-1.623643766129108101e+01	-1.264985050923082497e+02	-1.141390483589010643e+02	2.158425155885433711e+01
2.000000000000000000e+01	2.462092401494695576e-02	1.000000000000000021e-02	4.801386292314601678e-01	3.200117162880288468e+00	-1.434183710681775104e+01	-1.283588309850623546e+02	-1.148006683765008233e+02	2.384725110948647142e+01
2.000000000000000000e+01	2.721338768375386116e-02	1.000000000000000021e-02	5.293548232392014663e-01	3.083157299034182675e+00	-1.243501925773682792e+01	-1.302918477460054589e+02	-1.154383513434697903e+02	2.634765079725488235e+01
2.000000000000000000e+01	3.007882518043186043e-02	1.000000000000000021e-02	5.842483988371840464e-01	2.966649316439291528e+00	-1.051114077835574534e+01	-1.323052722334292923e+02	-1.160568492228783128e+02	2.911036876227352366e+01
2.000000000000000000e+01	3.324597932271037420e-02	1.000000000000000021e-02	6.456440819039750423e-01	2.850513941989340161e+00	-8.564608931119630952e+00	-1.344083441862014183e+02	-1.166633766075695604e+02	3.216296402123915499e+01
2.000000000000000000e+01	3.674661940736796001e-02	1.000000000000000021e-02	7.145204744701741939e-01	2.734695778088672480e+00	-6.589097088447925188e+00	-1.366117893460933033e+02	-1.172675407921248620e+02	3.553592745933568153e+01
2.000000000000000000e+01	4.061585988377097722e-02	1.000000000000000021e-02	7.920391613431331246e-01	2.619166554753547427e+00	-4.577582912338313825e+00	-1.389275607526231511e+02	-1.178812599191353030e+02	3.926300852539794306e+01
2.000000000000000000e+01	4.489251258218737023e-02	1.000000000000000021e-02	8.795787324774898552e-01	2.503930088385521557e+00	-2.522388044785021322e+00	-1.413686669089512691e+02	-1.185184568451738869e+02	4.338158252132426185e+01
2.000000000000000000e+01	4.961947603003048768e-02	1.000000000000000021e-02	9.787771841034585973e-01	2.389026791261738225e+00	-4.151627771515118970e-01	-1.439489400322207189e+02	-1.191947447422273711e+02	4.793306427060029051e+01
2.000000000000000000e+01	5.484416576121179526e-02	1.000000000000000021e-02	1.091590578361849140e+00	2.274539220437030718e+00	1.753284948373768692e+00	-1.466828879798963783e+02	-1.199271525883119978e+02	5.296337555828890231e+01
2.000000000000000000e+01	6.061898993497752408e-02	1.000000000000000021e-02	1.220383776275892895e+00	2.160597011944148882e+00	3.993479912757227357e+00	-1.495856751467816537e+02	-1.207338810898921935e+02	5.852347574235507466e+01
2.000000000000000000e+01	6.700187503509787146e-02	1.000000000000000021e-02	1.368083710762300953e+00	2.047382245787072730e+00	6.318329890774442070e+00	-1.526732497158450599e+02	-1.216341970168431885e+02	6.466996793348631911e+01
2.000000000000000000e+01	7.405684692262656799e-02	1.000000000000000021e-02	1.538448286898745243e+00	1.935132969769049804e+00	8.745078045975079206e+00	-1.559625593151893383e+02	-1.226484663355440290e+02	7.146579899481865539e+01
2.000000000000000000e+01	8.185467307069273224e-02	1.000000000000000021e-02	1.736537628458566296e+00	1.824145678473423571e+00	1.129856754738148439e+01	-1.594717737843816678e+02	-1.237981183157486385e+02	7.898107963025877609e+01
2.000000000000000000e+01	9.047357242349571282e-02	1.000000000000000021e-02	1.969521019941604445e+00	1.714775298584493957e+00	1.401628528347445624e+01	-1.632203804708950656e+02	-1.251056599337636897e+02	8.729406532662039808e+01
2.000000000000000000e+01	1.000000000000030032e-01	1.000000000000000021e-02	2.248013454247536735e+00	1.607432100117792473e+00	1.695567782345447583e+01	-1.672294856448405937e+02	-1.265947433597419121e+02	9.649235865796133282e+01
2.000000000000000000e+01	1.105295141126055453e-01	1.000000000000000021e-02	2.588212430641243067e+00	1.502576267743447991e+00	2.020414392727262509e+01	-1.715225589386303113e+02	-1.282909134365471857e+02	1.066744243532140359e+02
2.000000000000000000e+01	1.221677348996829254e-01	1.000000000000000021e-02	3.015189871285449019e+00	1.400710057435515132e+00	2.389200978014041254e+01	-1.761275516286843299e+02	-1.302236618519164608e+02	1.179515536254501598e+02
2.000000000000000000e+01	1.350314037869914385e-01	1.000000000000000021e-02	3.567830502898570622e+00	1.302365122898624605e+00	2.820881378900154957e+01	-1.810778581054642018e+02	-1.324273244165962353e+02	1.304504587492687051e+02
2.000000000000000000e+01	1.492495545051875372e-01	1.000000000000000021e-02	4.305173257038632073e+00	1.208160081960993448e+00	3.341721260437626739e+01	-1.864510793754941176e+02	-1.349799068212851125e+02	1.443169310014689017e+02
2.000000000000000000e+01	1.649648074098071238e-01	1.000000000000000021e-02	5.317458944512307717e+00	1.118774928633442300e+00	3.988334777234288708e+01	-1.923557840741657685e+02	-1.379898485481143098e+02	1.597206420450073097e+02
2.000000000000000000e+01	1.823348000868497687e-01	1.000000000000000021e-02	6.740939874958968403e+00	1.034461488668647622e+00	4.810464332217062378e+01	-1.986999670317195239e+02	-1.413645338371138678e+02	1.768602810310196958e+02
2.000000000000000000e+01	2.015337685941795964e-01	1.000000000000000021e-02	8.763102770125280827e+00	9.556387685638855212e-01	5.866475512151593819e+01	-2.055439148988803879e+02	-1.451631713090081348e+02	1.959732893307597692e+02
2.000000000000000000e+01	2.227542951999627041e-01	1.000000000000000021e-02	1.165058952680092652e+01	8.827165630971207655e-01	7.230136378869522673e+01	-2.129943633202754256e+02	-1.494910050598694511e+02	2.173466477346190402e+02
2.000000000000000000e+01	2.462092401494702931e-01	1.000000000000000021e-02	1.576250284689954206e+01	8.159654675618251973e-01	8.986523231878699391e+01	-2.211535339265641369e+02	-1.544483908398222241e+02	2.413305173273221840e+02
2.000000000000000000e+01	2.721338768375393125e-01	1.000000000000000021e-02	2.156767943501048279e+01	7.554912786665788360e-01	1.122950961684132665e+02	-2.301174341262793916e+02	-1.601291410151322907e+02	2.683553119505747873e+02
2.000000000000000000e+01	3.007882518043194509e-01	1.000000000000000021e-02	2.965845038571937309e+01	7.012086367686130028e-01	1.405744905076588509e+02	-2.399669606263317689e+02	-1.666116463500125064e+02	2.989520833533768496e+02
2.000000000000000000e+01	3.324597932271046719e-01	1.000000000000000021e-02	4.076149660012161036e+01	6.528431733584302288e-01	1.756832513979228452e+02	-2.507640583718490745e+02	-1.739550454544356342e+02	3.337763733907245296e+02
2.000000000000000000e+01	3.674661940736806409e-01	1.000000000000000021e-02	5.574738216918894551e+01	6.099616874386929455e-01	2.185543692288567570e+02	-2.625524542681512230e+02	-1.822000480625235070e+02	3.736357461784704128e+02
2.000000000000000000e+01	4.061585988377109380e-01	1.000000000000000021e-02	7.564184737474650433e+01	5.720229220462973441e-01	2.700456466373764215e+02	-2.753613344924516468e+02	-1.913725552653978923e+02	4.195214246138596081e+02
2.000000000000000000e+01	4.489251258218749929e-01	1.000000000000000021e-02	1.016425781110516056e+02	5.384351250930158317e-01	3.309307422909675438e+02	-2.892086099100575325e+02	-2.014869954241348751e+02	4.726448553159758035e+02
2.000000000000000000e+01	4.961947603003062368e-01	1.000000000000000021e-02	1.351447150570025997e+02	5.086072649020727532e-01	4.019086818416424762e+02	-3.041012063809933466e+02	-2.125466182644251205e+02	5.344803887239980895e+02
2.000000000000000000e+01	5.484416576121196041e-01	1.000000000000000021e-02	1.777780601348362950e+02	4.819861429645097561e-01	4.836279467339429061e+02	-3.200317049184820917e+02	-2.245401363632000766e+02	6.068157834945362765e+02
2.000000000000000000e+01	6.061898993497769617e-01	1.000000000000000021e-02	2.314586987476909314e+02	4.580780572338357115e-01	5.767202387936970354e+02	-3.369727828421609388e+02	-2.374361680540607438e+02	6.918126427042603837e+02
2.000000000000000000e+01	6.700187503509806852e-01	1.000000000000000021e-02	2.984581444519064348e+02	4.364573304858027636e-01	6.818398366592066395e+02	-3.548722220152172895e+02	-2.511782762648012977e+02	7.920794802790303493e+02
2.000000000000000000e+01	7.405684692262679558e-01	1.000000000000000021e-02	3.814933111361021361e+02	4.167659115339212850e-01	7.997050219691312805e+02	-3.736511567981702910e+02	-2.656831895124914809e+02	9.107607905167255922e+02
2.000000000000000000e+01	8.185467307069296261e-01	1.000000000000000021e-02	4.838404351343482404e+02	3.987077363786917239e-01	9.311381108787670655e+02	-3.932072108322729491e+02	-2.808439837009458415e+02	1.051646134094938361e+03
2.000000000000000000e+01	9.047357242349594042e-01	1.000000000000000021e-02	6.094756993831312002e+02	3.820406988313821972e-01	1.077100555478765045e+03	-4.134226317471603238e+02	-2.965381567046198938e+02	1.219303978584096285e+03
2.000000000000000000e+01	1.000000000000033085e+00	1.000000000000000021e-02	7.632452705164546387e+02	3.665679661999396433e-01	1.238720957314064435e+03	-4.341759432856673016e+02	-3.126393545115641359e+02	1.419246001118984395e+03
2.000000000000000000e+01	1.105295141126058311e+00	1.000000000000000021e-02	9.510675739674620672e+02	3.521297235301182327e-01	1.417314917502149001e+03	-4.553546932345726077e+02	-3.290300270016567197e+02	1.658128076264970787e+03
2.000000000000000000e+01	1.221677348996832668e+00	1.000000000000000021e-02	1.180172869877007997e+03	3.385959503939920401e-01	1.614396968720308223e+03	-4.768663791874785147e+02	-3.456124429805481100e+02	1.943995843837547454e+03
2.000000000000000000e+01	1.350314037869918105e+00	1.000000000000000021e-02	1.459387554329929344e+03	3.258601578162795831e-01	1.831688439037711760e+03	-4.986455654548739176e+02	-3.623157665273460566e+02	2.286583201121407001e+03
2.000000000000000000e+01	1.492495545051879313e+00	1.000000000000000021e-02	1.799475990556977195e+03	3.138342785493217768e-01	2.071124806127428656e+03	-5.206561924492201570e+02	-3.790983420741709438e+02	2.697675511339974037e+03
2.000000000000000000e+01	1.649648074098075901e+00	1.000000000000000021e-02	2.213556048612459563e+03	3.024446455469103068e-01	2.334866257708785724e+03	-5.428895931150980232e+02	-3.959457260276755051e+02	3.191550571951689562e+03
2.000000000000000000e+01	1.823348000868502794e+00	1.000000000000000021e-02	2.717606461519429558e+03	2.916289848632360737e-01	2.625312632755973937e+03	-5.653596475759876512e+02	-4.128658601080271637e+02	3.785513562104976700e+03
2.000000000000000000e+01	2.015337685941801293e+00	1.000000000000000021e-02	3.331092141390591223e+03	2.813340633768969812e-01	2.945126005794168577e+03	-5.880970694021815461e+02	-4.298833177402972296e+02	4.500548719009045271e+03
2.000000000000000000e+01	2.227542951999633036e+00	1.000000000000000021e-02	4.077729170114683711e+03	2.715140400032151624e-01	3.297256731251448400e+03	-6.111439452114688038e+02	-4.470338610982012142e+02	5.362112216720361175e+03
2.000000000000000000e+01	2.462092401494709204e+00	1.000000000000000021e-02	4.986422250432909095e+03	2.621292086767864626e-01	3.684974719909028408e+03	-6.345494427943076516e+02	-4.643600969698930498e+02	6.401097362786441408e+03
2.000000000000000000e+01	2.721338768375401340e+00	1.000000000000000021e-02	6.092406434146582797e+03	2.531450442054382077e-01	4.111901581036773678e+03	-6.583665919907997477e+02	-4.819083374893326095e+02	7.655009929406953233e+03
2.000000000000000000e+01	3.007882518043202946e+00	1.000000000000000021e-02	7.438642816475277868e+03	2.445314421701279550e-01	4.582048353680395849e+03	-6.826502505170604991e+02	-4.997264624289425683e+02	9.169401771379516504e+03
2.000000000000000000e+01	3.324597932271055711e+00	1.000000000000000021e-02	9.077519999064839794e+03	2.362620987083883795e-01	5.099854554999881657e+03	-7.074556562319701243e+02	-5.178625261474742274e+02	1.099961555062519801e+04
2.000000000000000000e+01	3.674661940736816401e+00	1.000000000000000021e-02	1.107292865391311170e+04	2.283140049808579375e-01	5.670232386394513924e+03	-7.328375455380914900e+02	-5.363638406416815769e+02	1.321291380448623204e+04
2.000000000000000000e+01	4.061585988377119705e+00	1.000000000000000021e-02	1.350279463464196670e+04	2.206669680516123722e-01	6.298614963970429017e+03	-7.588495619530652903e+02	-5.552763981200776016e+02	1.589106929235215466e+04
2.000000000000000000e+01	4.489251258218760476e+00	1.000000000000000021e-02	1.646217345645802561e+04	2.133032100375178708e-01	6.991010599340900626e+03	-7.855440091845924826e+02	-5.746446029948173191e+02	1.913352873048354741e+04
2.000000000000000000e+01	4.961947603003077134e+00	1.000000000000000021e-02	2.006702183712347687e+04	2.062070160306517241e-01	7.754061432446143044e+03	-8.129717102251121332e+02	-5.945111325763405148e+02	2.306126317743763138e+04
2.000000000000000000e+01	5.484416576121210696e+00	1.000000000000000021e-02	2.445880843981551152e+04	1.993643908333121439e-01	8.595110247911798069e+03	-8.411820948962731563e+02	-6.149169973854086493e+02	2.782146751702022812e+04
2.000000000000000000e+01	6.061898993497785604e+00	1.000000000000000021e-02	2.981014173390339056e+04	1.927628155102180940e-01	9.522272976097428909e+03	-8.702233030518337955e+02	-6.359016570294930943e+02	3.359328895235085656e+04
2.000000000000000000e+01	6.700187503509825504e+00	1.000000000000000021e-02	3.633163694773356110e+04	1.863910005795307023e-01	1.054452001605652913e+04	-9.001423726220845083e+02	-6.575031809646436614e+02	4.059481430321501830e+04
2.000000000000000000e+01	7.405684692262698654e+00	1.000000000000000021e-02	4.428030673320259666e+04	1.802386842365021613e-01	1.167176572765054334e+04	-9.309854787217834655e+02	-6.797584968696165788e+02	4.909158876662820694e+04
2.000000000000000000e+01	8.185467307069318466e+00	1.000000000000000021e-02	5.396980643164301000e+04	1.742964869355818069e-01	1.291496574708954722e+04	-9.627981265706382601e+02	-7.027035762292866821e+02	5.940701819313346641e+04
2.000000000000000000e+01	9.047357242349619355e+00	1.000000000000000021e-02	6.578293609719244705e+04	1.685559061182857199e-01	1.428622854444577024e+04	-9.956253080086283944e+02	-7.263735008666438944e+02	7.193504082015244057e+04
2.000000000000000000e+01	1.000000000000035705e+01	1.000000000000000021e-02	8.018692179430817487e+04	1.630085398184444867e-01	1.579893550587975005e+04	-1.029512453524298280e+03	-7.508034718674630312e+02	8.715560909450124018e+04


==> anc/mmin_yl.txt <==
# mmin s = 1:

x = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
y = [0.1397,0.1655,0.1883,0.1939,0.2712,0.3069,0.3390,0.4221,0.474,0.5276,0.5907,0.6191,0.7551,0.8747]
plt.plot(x, y, '-ro', label = "QMC-RMF1")

a = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
b = [0.1391,0.1456,0.1662,0.1931,0.2678,0.3068,0.3421,0.4101,0.4418,0.5025,0.5551,0.6147,0.7504,0.8824]
plt.plot(a, b, '-yo', label = "QMC-RMF2")

c = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
d = [0.1397,0.1456,0.1736,0.1927,0.2727,0.3039,0.3381,0.4234,0.4762,0.5309,0.5987,0.6175,0.7567,0.9063]
plt.plot(c, d, '-go', label = "QMC-RMF3")

e = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
f = [0.1288,0.1680,0.1899,0.2163,0.2722,0.3071,0.3381,0.4199,0.4598,0.5309,0.5901,0.6240,0.7588,0.8764]
plt.plot(e, f, '-bo', label = "QMC-RMF4")

g = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
h = [0.1024,0.1351,0.1591,0.1883,0.257,0.2949,0.3355,0.4254,0.4644,0.5137,0.5591,0.6196,0.7441,0.8690]
plt.plot(g, h, '-mo', label = "DD2")

i = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
j = [0.0877,0.1251,0.1458,0.1728,0.2362,0.2724,0.3116,0.3957,0.4525,0.5018,0.5534,0.6196,0.7395,0.8579]
plt.plot(i, j, '-o', color = 'black', label = "SFHo")

# mmin s = 2:

k = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
l = [0.1907,0.2535,0.3131,0.3389,0.4074,0.4307,0.4896,0.5756,0.6261, 0.6888, 0.7569, 1.0248, 1.1767, 1.6469]
plt.plot(k, l, '-ro')#, label = "QMC-RMF1")

m = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
n = [0.1907,0.2591,0.3137,0.3386,0.4174,0.4538,0.4921,0.57716,0.6273, 0.6891, 0.7555, 1.0333, 1.1839, 1.6701]
plt.plot(m, n, '-yo')#, label = "QMC-RMF2")

o = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
p = [0.1967,0.2617,0.3157,0.3415,0.4192,0.4538,0.4923,0.5771,0.6266, 0.6882, 0.7555, 1.0198, 1.1612, 1.6352]
plt.plot(o, p, '-go')#, label = "QMC-RMF3")

q = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
r = [0.1908,0.2594,0.3157,0.3399,0.4144,0.4562,0.4919,0.5767,0.6273, 0.6890, 0.7555, 1.0915, 1.2330, 1.7439]
plt.plot(q, r, '-bo')#, label = "QMC-RMF4")

s = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
t = [0.1824,0.2693,0.3039,0.3360,0.4055,0.4414,0.4818,0.5762,0.6258,0.6797,0.7609,0.9537,1.1308,1.7014]
plt.plot(s, t, '-mo')#, label = "DD2")

u = [0.05,0.1,0.125,0.15,0.2,0.225,0.25,0.3,0.325,0.35,0.375,0.4,0.45,0.5]
v = [0.1727,0.2557,0.2839,0.3173,0.3923,0.4307,0.4722,0.5678,0.6259, 0.7059, 0.7761, 0.9502, 1.2491, 1.6475]
plt.plot(u, v, '-o', color = 'black')#, label = "SFHo")

==> anc/qmc1_101.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	1.013674704206516705e-08	4.535188709485727943e-01	6.330345513728790634e-09	1.000000000000000000e+00	9.314839440672031969e+02	-1.645533433460576678e+00	-5.420743394708321672e-01	9.449330766779628080e-06	1.000000000000000056e-01
1.037700000000000011e-01	1.100637028446756311e-08	4.534253859331544567e-01	6.815092854820934305e-09	1.000000000000000000e+00	9.314858780361346362e+02	-1.655203656536545331e+00	-5.279800830201546447e-01	1.025974152184191640e-05	1.000000000000000056e-01
1.076830000000000009e-01	1.199147550106783459e-08	4.533186684111555897e-01	7.358637329573320008e-09	1.000000000000000000e+00	9.314902985540146574e+02	-1.667219905993593709e+00	-5.143722831229299297e-01	1.117783793614057223e-05	1.000000000000000056e-01
1.117429999999999951e-01	1.311314859957280993e-08	4.531957193240611637e-01	7.972012210634446475e-09	1.000000000000000000e+00	9.314947966794283047e+02	-1.681870496740475396e+00	-5.013538412274104461e-01	1.222312839468784771e-05	1.000000000000000056e-01
1.159560000000000035e-01	1.438221081271597330e-08	4.530547081999983794e-01	8.661453622440911661e-09	1.000000000000000000e+00	9.315002158050236858e+02	-1.699290127663587668e+00	-4.890622090578596870e-01	1.340581298742707511e-05	1.000000000000000056e-01
1.203280000000000044e-01	1.582288754363394375e-08	4.528919031888237745e-01	9.439862296614693467e-09	1.000000000000000000e+00	9.315077631732326608e+02	-1.719863826391506256e+00	-4.776795220997367974e-01	1.474834599151325492e-05	1.000000000000000056e-01
1.248650000000000038e-01	1.746373801599515439e-08	4.527027253381245009e-01	1.032251372806201429e-08	1.000000000000000000e+00	9.315157851774765732e+02	-1.744051890781390002e+00	-4.674816107553129152e-01	1.627751461163798454e-05	1.000000000000000056e-01
1.295729999999999937e-01	1.935826544125893740e-08	4.524785622838902732e-01	1.133725757277734899e-08	1.000000000000000000e+00	9.315266198540698497e+02	-1.772862642953247247e+00	-4.589833703918054231e-01	1.804294494630863410e-05	1.000000000000000056e-01
1.344589999999999952e-01	2.154832318227845534e-08	4.522116720301034842e-01	1.250665867067160612e-08	1.000000000000000000e+00	9.315397859405081817e+02	-1.807137722630305365e+00	-4.528168871193288259e-01	2.008384992970668303e-05	1.000000000000000056e-01
1.395280000000000131e-01	2.407729008142816004e-08	4.518933844306553538e-01	1.385452041616987713e-08	1.000000000000000000e+00	9.315552578706735858e+02	-1.847828199065496113e+00	-4.497653984054876819e-01	2.244051161123163259e-05	1.000000000000000056e-01
1.447890000000000010e-01	2.700192545851601242e-08	4.515119729303684326e-01	1.541158579207519245e-08	1.000000000000000000e+00	9.315738213716354039e+02	-1.896299764779833197e+00	-4.509383993274623803e-01	2.516587922427293680e-05	1.000000000000000056e-01
1.502489999999999937e-01	3.038705414076756846e-08	4.510530564224365380e-01	1.721359077691086099e-08	1.000000000000000000e+00	9.315970863355910296e+02	-1.954204832365478151e+00	-4.577478534100121177e-01	2.832044758386709096e-05	1.000000000000000056e-01
1.559139999999999970e-01	3.438999336802257406e-08	4.504826374909601250e-01	1.934256567995723385e-08	1.000000000000000000e+00	9.316260533845792224e+02	-2.025571529253688663e+00	-4.733079898488578019e-01	3.205064673541847413e-05	1.000000000000000056e-01
1.617919999999999914e-01	3.910864820514599650e-08	4.497733540550437059e-01	2.185194761622948800e-08	1.000000000000000000e+00	9.316617725870809181e+02	-2.113635619536503807e+00	-5.006991777676640387e-01	3.644785595096430056e-05	1.000000000000000056e-01
1.678920000000000134e-01	4.457623814979146172e-08	4.489080706500926943e-01	2.476263570168465536e-08	1.000000000000000000e+00	9.317054212206609236e+02	-2.220364134857964356e+00	-5.423308345375024153e-01	4.154299540114862879e-05	1.000000000000000056e-01
1.742229999999999890e-01	5.112664130752294790e-08	4.477941037450823281e-01	2.824395510137574222e-08	1.000000000000000000e+00	9.317626463333251650e+02	-2.356775830431448782e+00	-6.079258971863635841e-01	4.764716821215272979e-05	1.000000000000000056e-01
1.807920000000000083e-01	5.867914215470452392e-08	4.464281033888908845e-01	3.225702336634629552e-08	1.000000000000000000e+00	9.318327087175646284e+02	-2.523232610752434546e+00	-6.993728615991531283e-01	5.468525479776809874e-05	1.000000000000000056e-01
1.876079999999999970e-01	6.751546319368325988e-08	4.446989648013827678e-01	3.693239639861709636e-08	1.000000000000000000e+00	9.319213807462764407e+02	-2.732883669842198326e+00	-8.297139501743829859e-01	6.291974507163745553e-05	1.000000000000000056e-01
1.946819999999999939e-01	7.750397817958570530e-08	4.426044838439002205e-01	4.219218731305142779e-08	1.000000000000000000e+00	9.320288480766113253e+02	-2.986025484599353685e+00	-1.001201690106322761e+00	7.222804807853396578e-05	1.000000000000000056e-01
2.020220000000000071e-01	8.868677634703234992e-08	4.400704367065890743e-01	4.801829567882534450e-08	1.000000000000000000e+00	9.321597336829206597e+02	-3.291432570003972380e+00	-1.224226781950814802e+00	8.264925610532324247e-05	1.000000000000000056e-01
2.096389999999999920e-01	1.008146038165241794e-07	4.371295146763269357e-01	5.424981512648143128e-08	1.000000000000000000e+00	9.323114784445771193e+02	-3.645378529820929803e+00	-1.497313765677835695e+00	9.395118255399883633e-05	1.000000000000000056e-01
2.175439999999999874e-01	1.135914350441859808e-07	4.338565014847284851e-01	6.070781773489575218e-08	1.000000000000000000e+00	9.324810728240250910e+02	-4.039253609815038004e+00	-1.813589508792006200e+00	1.058576692593347592e-04	1.000000000000000056e-01
2.257460000000000022e-01	1.268276393638293606e-07	4.302830430317847177e-01	6.723398263240983915e-08	1.000000000000000000e+00	9.326666333683970151e+02	-4.469479926305838013e+00	-2.171107609238730252e+00	1.181921385837117765e-04	1.000000000000000056e-01
2.342579999999999940e-01	1.401087318797538873e-07	4.267318995211794030e-01	7.398997815901576074e-08	1.000000000000000000e+00	9.328512328050517226e+02	-4.898111359474172311e+00	-2.533065742727092395e+00	1.305698791139406909e-04	1.000000000000000056e-01
2.430900000000000005e-01	1.528167821200288976e-07	4.239702533565516962e-01	8.190670612825930291e-08	1.000000000000000000e+00	9.329947749675850446e+02	-5.234021506034641114e+00	-2.808985216362167581e+00	1.424170771063037523e-04	1.000000000000000056e-01
2.522559999999999802e-01	1.643451566390399211e-07	4.236101814583692060e-01	9.387444870827723224e-08	1.000000000000000000e+00	9.330124749680795730e+02	-5.283874905570055347e+00	-2.804867680054190071e+00	1.531781024182720405e-04	1.000000000000000056e-01
2.617670000000000274e-01	1.771827814492220232e-07	4.231956190430559150e-01	1.069169185070145306e-07	1.000000000000000000e+00	9.330314590881810091e+02	-5.340091928770084984e+00	-2.803899474064854402e+00	1.651614055497194439e-04	1.000000000000000056e-01
2.716370000000000173e-01	1.913637729010836671e-07	4.227231369581901932e-01	1.210617962143083654e-07	1.000000000000000000e+00	9.330537704438085029e+02	-5.402964753285721677e+00	-2.806530073103585821e+00	1.783968349016911759e-04	1.000000000000000056e-01
2.818789999999999907e-01	2.071232052822245988e-07	4.221816736511368462e-01	1.365118207824961378e-07	1.000000000000000000e+00	9.330789395596383429e+02	-5.473710359848507068e+00	-2.813563020400733361e+00	1.931054979116673563e-04	1.000000000000000056e-01
2.925070000000000170e-01	2.247373141424034803e-07	4.215581460428831084e-01	1.535018509541357955e-07	1.000000000000000000e+00	9.331075576704122341e+02	-5.553783060111209480e+00	-2.826037860335591123e+00	2.095442795300817105e-04	1.000000000000000056e-01
3.035359999999999725e-01	2.445280661364364198e-07	4.208358567098244851e-01	1.722969684849645191e-07	1.000000000000000000e+00	9.331412118578795116e+02	-5.644976513618258807e+00	-2.845333157151133552e+00	2.280137815213281217e-04	1.000000000000000056e-01
3.149799999999999822e-01	2.668629303775131974e-07	4.199947060556448175e-01	1.931922825482253637e-07	1.000000000000000000e+00	9.331799111844489971e+02	-5.749471110448626021e+00	-2.873246724671519203e+00	2.488565953065565361e-04	1.000000000000000056e-01
3.268559999999999799e-01	2.922899203684845906e-07	4.190038243651634242e-01	2.166178889458615009e-07	1.000000000000000000e+00	9.332241776697355817e+02	-5.870625664052809611e+00	-2.912561911773478673e+00	2.725837150453689055e-04	1.000000000000000056e-01
3.391799999999999815e-01	3.209958760682689478e-07	4.178461397612390216e-01	2.427079676531056188e-07	1.000000000000000000e+00	9.332771997175863135e+02	-6.010122639561499724e+00	-2.965280217679465924e+00	2.993711268469930777e-04	1.000000000000000056e-01
3.519689999999999763e-01	3.534186694625488505e-07	4.164904011910738335e-01	2.717864663586742674e-07	1.000000000000000000e+00	9.333377693130471471e+02	-6.171226285851161286e+00	-3.034567672840480679e+00	3.296256135421564816e-04	1.000000000000000056e-01
3.652400000000000091e-01	3.902544459439997120e-07	4.148865504062048681e-01	3.043396365062499276e-07	1.000000000000000000e+00	9.334097574948377769e+02	-6.359285641196879446e+00	-3.125500817838284817e+00	3.639975077413465984e-04	1.000000000000000056e-01
3.790109999999999868e-01	4.318983473077901558e-07	4.129939387458561595e-01	3.405973259056391074e-07	1.000000000000000000e+00	9.334938582688967017e+02	-6.578400756698148832e+00	-3.242623224911961088e+00	4.028557961368975956e-04	1.000000000000000056e-01
3.933010000000000117e-01	4.787238227162298665e-07	4.107671176180573980e-01	3.807369728364622748e-07	1.000000000000000000e+00	9.335922609015864282e+02	-6.833052566291181407e+00	-3.391050782864498014e+00	4.465475131007758895e-04	1.000000000000000056e-01
4.081299999999999928e-01	5.310433602861938328e-07	4.081574224313549992e-01	4.248391761118902597e-07	1.000000000000000000e+00	9.337064016558130106e+02	-7.127920982594247334e+00	-3.576309757535601541e+00	4.953658015964158704e-04	1.000000000000000056e-01
4.235189999999999788e-01	5.892193333563566545e-07	4.051050463229752818e-01	4.729594871307727416e-07	1.000000000000000000e+00	9.338396977008045496e+02	-7.468519672329279935e+00	-3.804710577480659772e+00	5.496485412959686801e-04	1.000000000000000056e-01
4.394870000000000165e-01	6.536074421590926658e-07	4.015402970461055543e-01	5.250483901274085150e-07	1.000000000000000000e+00	9.339939302209467087e+02	-7.860971898917476608e+00	-4.083243353652455276e+00	6.097273415171991897e-04	1.000000000000000056e-01
4.560580000000000189e-01	7.247217773638713064e-07	3.973739143968236798e-01	5.810598927222841799e-07	1.000000000000000000e+00	9.341718526504511146e+02	-8.312965519376025014e+00	-4.420267916021874299e+00	6.760817864953122709e-04	1.000000000000000056e-01
4.732529999999999792e-01	8.053109905913833630e-07	3.951426970779530201e-01	6.780877982059379677e-07	1.000000000000000000e+00	9.342720409201444909e+02	-8.577544927169963529e+00	-4.556240009148579517e+00	7.513727487982589008e-04	1.000000000000000056e-01
4.910970000000000057e-01	9.120442620880452185e-07	3.936155586695371245e-01	8.203079298940193170e-07	1.000000000000000000e+00	9.343443739705471671e+02	-8.780843529924341695e+00	-4.595546406164531916e+00	8.511320083907677851e-04	1.000000000000000056e-01
5.096129999999999827e-01	1.076661091071802554e-06	3.910437460577910751e-01	1.027345553848662705e-06	1.000000000000000000e+00	9.344637366838184107e+02	-9.110270741007711948e+00	-4.694113899986688487e+00	1.004965262479604049e-03	1.000000000000000056e-01
5.288279999999999648e-01	1.387147841101838805e-06	3.857490688669383272e-01	1.392235889521743968e-06	1.000000000000000000e+00	9.347172034585794336e+02	-9.788624995353622182e+00	-4.993888772246214636e+00	1.295077720227540965e-03	1.000000000000000056e-01
5.288279999999999648e-01	3.242178388205823091e-06	3.633203278745641418e-01	3.668764093200451203e-06	1.000000000000000000e+00	9.360710610872732786e+02	-1.337976576326193445e+01	-7.057420690740128677e+00	3.029232493582635459e-03	1.000000000000000056e-01
5.096129999999999827e-01	4.101860413605050809e-06	3.595775248491703824e-01	4.910105950639912631e-06	1.000000000000000000e+00	9.364668777816830243e+02	-1.444251406191088449e+01	-7.599302506304953297e+00	3.833567718553932465e-03	1.000000000000000056e-01
4.910970000000000057e-01	4.898891408255015337e-06	3.568945657051981191e-01	6.100201771962474455e-06	1.000000000000000000e+00	9.368001521169068155e+02	-1.533724577876461126e+01	-8.074268257531540982e+00	4.579457456434571881e-03	1.000000000000000056e-01
4.732529999999999792e-01	5.647815913994785109e-06	3.547632342112315151e-01	7.251297119157353906e-06	1.000000000000000000e+00	9.370856008413772997e+02	-1.610177731007740576e+01	-8.487710659609053465e+00	5.280481968125611859e-03	1.000000000000000056e-01
4.560580000000000189e-01	6.355301553133863367e-06	3.530010984576845701e-01	8.371061700821071146e-06	1.000000000000000000e+00	9.373338794593742023e+02	-1.676734456772149073e+01	-8.847762431279690531e+00	5.942839640420009666e-03	1.000000000000000056e-01
4.394870000000000165e-01	7.108522176885868324e-06	3.503142735274006880e-01	9.543943275400666672e-06	1.000000000000000000e+00	9.375755881053680696e+02	-1.741369717900677472e+01	-9.201591106106292273e+00	6.648106314381019462e-03	1.000000000000000056e-01
4.394870000000000165e-01	1.003027692243197691e-05	2.947965754087206181e-01	1.145571396878922392e-05	1.000000000000000000e+00	9.378827775106948366e+02	-1.826386377420736551e+01	-9.565153794550365518e+00	9.384722068159306180e-03	1.000000000000000056e-01
4.235189999999999788e-01	1.125960516722167483e-05	3.065992263008302521e-01	1.299319069237023733e-05	1.000000000000000000e+00	9.380046311188896198e+02	-1.875173953292533469e+01	-9.809361195715219139e+00	1.053687903628468606e-02	1.000000000000000056e-01
4.394870000000000165e-01	1.439242464449618902e-05	2.492453522688564405e-01	1.426615759607722379e-05	1.000000000000000000e+00	9.381212157280901920e+02	-1.913813672406330113e+01	-9.851069557676639832e+00	1.347151639431167988e-02	1.000000000000000056e-01
4.081299999999999928e-01	1.739261034206106320e-05	2.454760934014021956e-01	1.780854558440270489e-05	1.000000000000000000e+00	9.384346166676516532e+02	-2.028392274413435103e+01	-1.042639314403780126e+01	1.628299647712675227e-02	1.000000000000000056e-01
3.933010000000000117e-01	1.876623838459302672e-05	2.441626527501244703e-01	1.948830814287697845e-05	1.000000000000000000e+00	9.385678020546924927e+02	-2.076944273814641662e+01	-1.067074448601477243e+01	1.757043917103898525e-02	1.000000000000000056e-01
3.790109999999999868e-01	2.012351168834313194e-05	2.430370133149229173e-01	2.116453649316468152e-05	1.000000000000000000e+00	9.386984675989473317e+02	-2.124744302238108062e+01	-1.091855382628744842e+01	1.884254092199322619e-02	1.000000000000000056e-01
3.652400000000000091e-01	2.140815775142565695e-05	2.416381061830226440e-01	2.274116854911444876e-05	1.000000000000000000e+00	9.388009990455465186e+02	-2.162195852342686209e+01	-1.109735504066525458e+01	2.004691004226327386e-02	1.000000000000000056e-01
3.519689999999999763e-01	2.269386775181062081e-05	2.404701717248574899e-01	2.432652835532640286e-05	1.000000000000000000e+00	9.389081493119233528e+02	-2.201338541783469438e+01	-1.129521487389482459e+01	2.125222778167848783e-02	1.000000000000000056e-01
3.391799999999999815e-01	2.390871825797525758e-05	2.392002330291149170e-01	2.583117410772445404e-05	1.000000000000000000e+00	9.390006208106386794e+02	-2.234876665974534760e+01	-1.145762022746671427e+01	2.239123676362489088e-02	1.000000000000000056e-01
3.268559999999999799e-01	2.513199286667911825e-05	2.379741630236356376e-01	2.731602815573931707e-05	1.000000000000000000e+00	9.390903385270836452e+02	-2.267520939654400181e+01	-1.161892417119084797e+01	2.353821300694678570e-02	1.000000000000000056e-01
3.149799999999999822e-01	2.628921115092708075e-05	2.367520764625745955e-01	2.873723683796228662e-05	1.000000000000000000e+00	9.391712251709973316e+02	-2.297151849500013299e+01	-1.176295825387171412e+01	2.462330862501322173e-02	1.000000000000000056e-01
3.035359999999999725e-01	2.745166677862530310e-05	2.354981018360130518e-01	3.012237403666102626e-05	1.000000000000000000e+00	9.392477400088044988e+02	-2.325062979190692403e+01	-1.189845770185275242e+01	2.571342708464913196e-02	1.000000000000000056e-01
2.925070000000000170e-01	2.856858707594869825e-05	2.342586852169502576e-01	3.145545720142120901e-05	1.000000000000000000e+00	9.393194931068679807e+02	-2.351043078348089210e+01	-1.202384768423603134e+01	2.676083314405518915e-02	1.000000000000000056e-01
2.818789999999999907e-01	2.965958355338197937e-05	2.329983354840772514e-01	3.274442813829895314e-05	1.000000000000000000e+00	9.393856698957143863e+02	-2.375238634408168892e+01	-1.213944210552569558e+01	2.778401844363725948e-02	1.000000000000000056e-01
2.716370000000000173e-01	3.075426513400772281e-05	2.317289711454570411e-01	3.398824881043855463e-05	1.000000000000000000e+00	9.394491412161318067e+02	-2.398285632086682284e+01	-1.224996538128761436e+01	2.881069483439937032e-02	1.000000000000000056e-01
2.617670000000000274e-01	3.178060955592550070e-05	2.304818699210898492e-01	3.517823504924182381e-05	1.000000000000000000e+00	9.395075787998847545e+02	-2.419594284918257543e+01	-1.235099602782435646e+01	2.977330713690531927e-02	1.000000000000000056e-01
2.522559999999999802e-01	3.286068207160024331e-05	2.290471934898621609e-01	3.635707843878739116e-05	1.000000000000000000e+00	9.395620502764813864e+02	-2.439308093031629454e+01	-1.244086629536015387e+01	3.078643648303591371e-02	1.000000000000000056e-01
2.430900000000000005e-01	3.391617839049313788e-05	2.276272419540119607e-01	3.748415954076409948e-05	1.000000000000000000e+00	9.396132658082234457e+02	-2.458020476380304231e+01	-1.252630933546674541e+01	3.177644117172143817e-02	1.000000000000000056e-01
2.342579999999999940e-01	3.488536253048064037e-05	2.263446177401355619e-01	3.853760921012367303e-05	1.000000000000000000e+00	9.396626746591909978e+02	-2.475871340209919680e+01	-1.260961797290559971e+01	3.268554875865636866e-02	1.000000000000000056e-01
2.257460000000000022e-01	3.590773542552100507e-05	2.249085962275664541e-01	3.957717194666329877e-05	1.000000000000000000e+00	9.397084030701472557e+02	-2.492595141753940524e+01	-1.268467906266387679e+01	3.364455163192461157e-02	1.000000000000000056e-01
2.175439999999999874e-01	3.698980815956247217e-05	2.232267607381709373e-01	4.061707133702100809e-05	1.000000000000000000e+00	9.397506334085336448e+02	-2.507895693248276103e+01	-1.274849857503808970e+01	3.465967925984759362e-02	1.000000000000000056e-01
2.096389999999999920e-01	3.800247446085249636e-05	2.216184773475973202e-01	4.159559703449008770e-05	1.000000000000000000e+00	9.397904523006674253e+02	-2.522383523708305475e+01	-1.280968052196915785e+01	3.560969453680815078e-02	1.000000000000000056e-01
2.020220000000000071e-01	3.899264863804849395e-05	2.200303238095697722e-01	4.252906843493761338e-05	1.000000000000000000e+00	9.398285477953356803e+02	-2.536240385137843134e+01	-1.286820500158884606e+01	3.653863178668734224e-02	1.000000000000000056e-01
1.946819999999999939e-01	4.011604148440708260e-05	2.182000816707082291e-01	4.347599133514102395e-05	1.000000000000000000e+00	9.398648404161949657e+02	-2.549591916558999216e+01	-1.292041061584781225e+01	3.759251512695256647e-02	1.000000000000000056e-01
1.876079999999999970e-01	4.119125250959183485e-05	2.163753330938647801e-01	4.437518884312167651e-05	1.000000000000000000e+00	9.398993832780199682e+02	-2.562135380754466496e+01	-1.296895384626110470e+01	3.860127551922807460e-02	1.000000000000000056e-01
1.807920000000000083e-01	4.223118856827673227e-05	2.145244039596726771e-01	4.523515045180710308e-05	1.000000000000000000e+00	9.399317412363311632e+02	-2.573875915449648488e+01	-1.301334862859336283e+01	3.957684838173039510e-02	1.000000000000000056e-01
1.742229999999999890e-01	4.343953084333514544e-05	2.123230016674999276e-01	4.611087231696516615e-05	1.000000000000000000e+00	9.399617272318133701e+02	-2.584777557138329840e+01	-1.304798862135135806e+01	4.071061701926352583e-02	1.000000000000000056e-01
1.678920000000000134e-01	4.470868034834339020e-05	2.099567277173669810e-01	4.696673970187630677e-05	1.000000000000000000e+00	9.399899154498029930e+02	-2.595042093773191638e+01	-1.307721668370165347e+01	4.190140615915073641e-02	1.000000000000000056e-01
1.617919999999999914e-01	4.593282300592508829e-05	2.076005773282561528e-01	4.777497706374134303e-05	1.000000000000000000e+00	9.400166176969781873e+02	-2.604779001227124624e+01	-1.310451627511488581e+01	4.304999596852931293e-02	1.000000000000000056e-01
1.559139999999999970e-01	4.726646212586585851e-05	2.050442906818943645e-01	4.860236252352588760e-05	1.000000000000000000e+00	9.400426384683819379e+02	-2.614349054928034377e+01	-1.312793885964125451e+01	4.430127588238745584e-02	1.000000000000000056e-01
1.502489999999999937e-01	4.893020666859478865e-05	2.019683302196632890e-01	4.953621878642581989e-05	1.000000000000000000e+00	9.400693607234603633e+02	-2.624171830365386882e+01	-1.314417640560771972e+01	4.586236370559268472e-02	1.000000000000000056e-01
1.447890000000000010e-01	5.057163518503470428e-05	1.988340388718840002e-01	5.042596963174591346e-05	1.000000000000000000e+00	9.400945444786993903e+02	-2.633475133899195342e+01	-1.315779199412340184e+01	4.740252124134744505e-02	1.000000000000000056e-01
1.395280000000000131e-01	5.268219552635519253e-05	1.949808699082279939e-01	5.148615031057189936e-05	1.000000000000000000e+00	9.401211132521660829e+02	-2.643153825415378577e+01	-1.316136066163876528e+01	4.938297070167114999e-02	1.000000000000000056e-01
1.344589999999999952e-01	5.533705818087724607e-05	1.902642260872335067e-01	5.275152306675570430e-05	1.000000000000000000e+00	9.401482198202891141e+02	-2.653353146387545536e+01	-1.315364155443830363e+01	5.187421816180603357e-02	1.000000000000000056e-01
1.295729999999999937e-01	5.909397022075136007e-05	1.840736742980999818e-01	5.442069149993534663e-05	1.000000000000000000e+00	9.401793203969020851e+02	-2.665017114043700275e+01	-1.312619680535975597e+01	5.539961782836928805e-02	1.000000000000000056e-01
1.248650000000000038e-01	6.555624876764100200e-05	1.745066450319785190e-01	5.712038431667269893e-05	1.000000000000000000e+00	9.402204531520121691e+02	-2.680755716676357636e+01	-1.305353516072161035e+01	6.146389895432982642e-02	1.000000000000000056e-01
1.248650000000000038e-01	8.426799662475629863e-05	1.540914804605453825e-01	6.495954915411894688e-05	1.000000000000000000e+00	9.402961650722060085e+02	-2.710732303670776844e+01	-1.275936247342663776e+01	7.902486764858117352e-02	1.000000000000000056e-01
1.295729999999999937e-01	9.778407110530542483e-05	1.440321063785866551e-01	7.103415328447514434e-05	1.000000000000000000e+00	9.403345609822603137e+02	-2.726596247886109481e+01	-1.252304385712183965e+01	9.171070074149346996e-02	1.000000000000000056e-01
1.344589999999999952e-01	1.088203961360014751e-04	1.376687919613470978e-01	7.632103192754458227e-05	1.000000000000000000e+00	9.403617833468103981e+02	-2.737905076177195340e+01	-1.232706232991550976e+01	1.020696767792822202e-01	1.000000000000000056e-01
1.395280000000000131e-01	1.191913206910966074e-04	1.328802611788965360e-01	8.159768009723753076e-05	1.000000000000000000e+00	9.403847359852283034e+02	-2.747539824731183344e+01	-1.214283118952735130e+01	1.118051437540005105e-01	1.000000000000000056e-01
1.447890000000000010e-01	1.295204229098339361e-04	1.289503962142862503e-01	8.713169273668981891e-05	1.000000000000000000e+00	9.404054310492696231e+02	-2.756460953788567636e+01	-1.196084514849921199e+01	1.215008594642714573e-01	1.000000000000000056e-01
1.502489999999999937e-01	1.400091670899769668e-04	1.256031475835633071e-01	9.303608162457780567e-05	1.000000000000000000e+00	9.404252219996619715e+02	-2.764988940171482312e+01	-1.177808670863995921e+01	1.313475186497094493e-01	1.000000000000000056e-01
1.559139999999999970e-01	1.508032840901542867e-04	1.226645734006335947e-01	9.936885217873542948e-05	1.000000000000000000e+00	9.404444517232579983e+02	-2.773356783641295209e+01	-1.159229679943376290e+01	1.414816810555586113e-01	1.000000000000000056e-01
1.617919999999999914e-01	1.619201949151171359e-04	1.200624760816078190e-01	1.061663665150695010e-04	1.000000000000000000e+00	9.404635029862695319e+02	-2.781610962689361344e+01	-1.140365841250169154e+01	1.519191379011571030e-01	1.000000000000000056e-01
1.678920000000000134e-01	1.733704648167175072e-04	1.177831861336009894e-01	1.134904630842349389e-04	1.000000000000000000e+00	9.404819946188312088e+02	-2.789725996591043966e+01	-1.121255204794968563e+01	1.626695378852512086e-01	1.000000000000000056e-01
1.742229999999999890e-01	1.855112321441333364e-04	1.157903353273245228e-01	1.215900074679801118e-04	1.000000000000000000e+00	9.405005811899700348e+02	-2.797896646191414760e+01	-1.101396134613458422e+01	1.740697319666900389e-01	1.000000000000000056e-01
1.807920000000000083e-01	1.981230637605770864e-04	1.139773862015613370e-01	1.303098583878972770e-04	1.000000000000000000e+00	9.405195114922697712e+02	-2.806119543863688293e+01	-1.081113605287911206e+01	1.859122436315473470e-01	1.000000000000000056e-01
1.876079999999999970e-01	2.111581071873696843e-04	1.123310997170332698e-01	1.396277843989703071e-04	1.000000000000000000e+00	9.405377039847192009e+02	-2.814368003069100510e+01	-1.060484782364512313e+01	1.981524876796586232e-01	1.000000000000000056e-01
1.946819999999999939e-01	2.250619885169343566e-04	1.109203922456034053e-01	1.500637797061365455e-04	1.000000000000000000e+00	9.405568649184222068e+02	-2.822686751430510199e+01	-1.039136319621824356e+01	2.112095747716697669e-01	1.000000000000000056e-01
2.020220000000000071e-01	2.395879564267147991e-04	1.096286049953972830e-01	1.613185575581922184e-04	1.000000000000000000e+00	9.405757433987395189e+02	-2.831140497923603405e+01	-1.017259777154177947e+01	2.248510122062662986e-01	1.000000000000000056e-01
2.096389999999999920e-01	2.546070986876585330e-04	1.084390065781155876e-01	1.732763929640918077e-04	1.000000000000000000e+00	9.405950949467884357e+02	-2.839678682931269904e+01	-9.949839005088554345e+00	2.389567074309247308e-01	1.000000000000000056e-01
2.175439999999999874e-01	2.708329621935645550e-04	1.074126826016893049e-01	1.867571928244521665e-04	1.000000000000000000e+00	9.406146859413006496e+02	-2.848456733130447205e+01	-9.717148727091677429e+00	2.541965672271824239e-01	1.000000000000000056e-01
2.257460000000000022e-01	2.877170193173104432e-04	1.064730827527094748e-01	2.012150029213125556e-04	1.000000000000000000e+00	9.406348423811687098e+02	-2.857356838452770731e+01	-9.480019274413750807e+00	2.700560487690606415e-01	1.000000000000000056e-01
2.342579999999999940e-01	3.052084807134654082e-04	1.056176718511013524e-01	2.166121450692212898e-04	1.000000000000000000e+00	9.406551320718449460e+02	-2.866365256159140529e+01	-9.238938229244119782e+00	2.864863932266902835e-01	1.000000000000000056e-01
2.430900000000000005e-01	3.241580718677539445e-04	1.048950128502614126e-01	2.340557306911370396e-04	1.000000000000000000e+00	9.406753266495995831e+02	-2.875619408706626956e+01	-8.988669663851693414e+00	3.042867180886127954e-01	1.000000000000000056e-01
2.522559999999999802e-01	3.437195003712144943e-04	1.042281757593554181e-01	2.525295896879938906e-04	1.000000000000000000e+00	9.406959550642372960e+02	-2.884990323944889212e+01	-8.735119697873109601e+00	3.226641505497614415e-01	1.000000000000000056e-01
2.617670000000000274e-01	3.643516786465322626e-04	1.036373605758173638e-01	2.726164934229820995e-04	1.000000000000000000e+00	9.407175222032192323e+02	-2.894569833352904098e+01	-8.475038579515487669e+00	3.420476536320085081e-01	1.000000000000000056e-01
2.716370000000000173e-01	3.864300975970685003e-04	1.031221281718611021e-01	2.948670078335478102e-04	1.000000000000000000e+00	9.407396476255355537e+02	-2.904435107096637836e+01	-8.206550624653210946e+00	3.627923388447584219e-01	1.000000000000000056e-01
2.818789999999999907e-01	4.091299736828473950e-04	1.026490123304667490e-01	3.182804533074223017e-04	1.000000000000000000e+00	9.407614010285377617e+02	-2.914407398414525474e+01	-7.935415590182866907e+00	3.841216029317903735e-01	1.000000000000000056e-01
2.925070000000000170e-01	4.337175018287197140e-04	1.022493326455913426e-01	3.445657228584127403e-04	1.000000000000000000e+00	9.407847570715813390e+02	-2.924753809107398439e+01	-7.654077499211646263e+00	4.072263114284558339e-01	1.000000000000000056e-01
3.035359999999999725e-01	4.593935297377820665e-04	1.018909429038783870e-01	3.727681048676426113e-04	1.000000000000000000e+00	9.408081621851854379e+02	-2.935294004859117933e+01	-7.368095252609494494e+00	4.313552605143478602e-01	1.000000000000000056e-01
3.149799999999999822e-01	4.861160144281627448e-04	1.015725836633054047e-01	4.028644142604565696e-04	1.000000000000000000e+00	9.408321102903736346e+02	-2.946011658737940309e+01	-7.077759551114063186e+00	4.564689993184745109e-01	1.000000000000000056e-01
3.268559999999999799e-01	5.151369193293513834e-04	1.013078960338056056e-01	4.367177427871558252e-04	1.000000000000000000e+00	9.408567346079059917e+02	-2.957170788786125470e+01	-6.777082805554462297e+00	4.837451907205223556e-01	1.000000000000000056e-01
3.391799999999999815e-01	5.449332646970369079e-04	1.010672230659715454e-01	4.722525754042980928e-04	1.000000000000000000e+00	9.408816921163308962e+02	-2.968443508433367839e+01	-6.474401895736990653e+00	5.117520881135850797e-01	1.000000000000000056e-01
3.519689999999999763e-01	5.770051601954861173e-04	1.008684350354532716e-01	5.117228054659346635e-04	1.000000000000000000e+00	9.409079949982814242e+02	-2.980122924999239586e+01	-6.162548302236932507e+00	5.419003143499167008e-01	1.000000000000000056e-01
3.652400000000000091e-01	6.107581050906620663e-04	1.006966439500990157e-01	5.544132636989952765e-04	1.000000000000000000e+00	9.409344738067406979e+02	-2.992088478692144804e+01	-5.845225965664147871e+00	5.736306022775915503e-01	1.000000000000000056e-01
3.790109999999999868e-01	6.457019274130646825e-04	1.005464060108273161e-01	5.996305566663530720e-04	1.000000000000000000e+00	9.409614731424984484e+02	-3.004227581863817775e+01	-5.524696568182161371e+00	6.064823675311359352e-01	1.000000000000000056e-01
3.933010000000000117e-01	6.839124832437146369e-04	1.004283504025934026e-01	6.507739535783003048e-04	1.000000000000000000e+00	9.409900952989853522e+02	-3.016944066484418130e+01	-5.192883776746884728e+00	6.424101496825649349e-01	1.000000000000000056e-01
4.081299999999999928e-01	7.230892075446699284e-04	1.003235940435338175e-01	7.043512976501591647e-04	1.000000000000000000e+00	9.410190311791913018e+02	-3.029773800617216040e+01	-4.859686563561724348e+00	6.792477034334789554e-01	1.000000000000000056e-01
4.235189999999999788e-01	7.652452065105106328e-04	1.002414213094425799e-01	7.637249854662803237e-04	1.000000000000000000e+00	9.410487535164406836e+02	-3.043100205240836331e+01	-4.517543429807817645e+00	7.188904875166460817e-01	1.000000000000000056e-01
4.394870000000000165e-01	8.096934947668818711e-04	1.001736524810682566e-01	8.280113497122175426e-04	1.000000000000000000e+00	9.410792371358357968e+02	-3.056770017417911589e+01	-4.169906780030539828e+00	7.606931653469055643e-01	1.000000000000000056e-01
4.732529999999999792e-01	9.060955707228138343e-04	1.000766138768839908e-01	9.730172910150801553e-04	1.000000000000000000e+00	9.411431712805842835e+02	-3.085232001848579131e+01	-3.457402148177518342e+00	8.513676444474804761e-01	1.000000000000000056e-01
4.910970000000000057e-01	9.577216073215274062e-04	1.000422727363495939e-01	1.053553809183905903e-03	1.000000000000000000e+00	9.411764242618876324e+02	-3.099933926422714947e+01	-3.094512891322649839e+00	8.999334835119406906e-01	1.000000000000000056e-01
5.096129999999999827e-01	1.013435884059257254e-03	1.000184961097666247e-01	1.143003700561140640e-03	1.000000000000000000e+00	9.412109025101442512e+02	-3.115250550295973397e+01	-2.722278404557499254e+00	9.523504685454367014e-01	1.000000000000000056e-01
5.288279999999999648e-01	1.072089474595036042e-03	1.000004421903458590e-01	1.239619836239076430e-03	1.000000000000000000e+00	9.412462253430302326e+02	-3.130956594446234931e+01	-2.345047174322592021e+00	1.007537575390025308e+00	1.000000000000000056e-01
5.694580000000000197e-01	1.199558182734988907e-03	9.997957895645655235e-02	1.457878013566941315e-03	1.000000000000000000e+00	9.413203525003050345e+02	-3.163718220965678185e+01	-1.573124495859980598e+00	1.127485367080931056e+00	1.000000000000000056e-01
5.909290000000000376e-01	1.267795510841986497e-03	9.997364785597834258e-02	1.578992980630185327e-03	1.000000000000000000e+00	9.413591619630210516e+02	-3.180660426342108238e+01	-1.180813646176095633e+00	1.191708211211196078e+00	1.000000000000000056e-01
6.132100000000000328e-01	1.341651611436851148e-03	9.997084752091146831e-02	1.713885418258905870e-03	1.000000000000000000e+00	9.413990394522382985e+02	-3.198346211546707707e+01	-7.787490856342340617e-01	1.261233859064664342e+00	1.000000000000000056e-01
6.363299999999999512e-01	1.419241503504863142e-03	9.996864972108751579e-02	1.859209968802272902e-03	1.000000000000000000e+00	9.414401958001824369e+02	-3.216465682565722517e+01	-3.721542388398667023e-01	1.334277232033133531e+00	1.000000000000000056e-01
6.603229999999999933e-01	1.500060487886951434e-03	9.996725099463783792e-02	2.014087916815498862e-03	1.000000000000000000e+00	9.414825168269021560e+02	-3.234943167578408918e+01	3.795034467072890688e-02	1.410360444604662256e+00	1.000000000000000056e-01
6.852200000000000513e-01	1.588230528075360286e-03	9.996535921624792598e-02	2.188205326122351271e-03	1.000000000000000000e+00	9.415268808636478752e+02	-3.254330686623625724e+01	4.590154714506221589e-01	1.493384598308210576e+00	1.000000000000000056e-01
7.110560000000000214e-01	1.678606342148745555e-03	9.996282787695216776e-02	2.370583987048808898e-03	1.000000000000000000e+00	9.415717671816407801e+02	-3.273901127456952764e+01	8.805279861442613099e-01	1.578492186702889821e+00	1.000000000000000056e-01
7.378660000000000219e-01	1.776749467713833802e-03	9.995892809243149546e-02	2.574393623618610651e-03	1.000000000000000000e+00	9.416189742871371209e+02	-3.294387135029597147e+01	1.312595667996810489e+00	1.670933927686075737e+00	1.000000000000000056e-01
7.656859999999999777e-01	1.879670330025697911e-03	9.995329660107384051e-02	2.793557289429185811e-03	1.000000000000000000e+00	9.416673037263902870e+02	-3.315357581874910409e+01	1.748802533310543694e+00	1.767881315585998481e+00	1.000000000000000056e-01
7.945560000000000400e-01	1.987087381582933448e-03	9.994583679256573150e-02	3.027719302457877650e-03	1.000000000000000000e+00	9.417168378770525123e+02	-3.336770945649055164e+01	2.188680488592408047e+00	1.869069936969080858e+00	1.000000000000000056e-01
8.245139999999999691e-01	2.104163371991030467e-03	9.993544540601272119e-02	3.290640610833788990e-03	1.000000000000000000e+00	9.417687562730178570e+02	-3.359226449772026513e+01	2.639704823988161309e+00	1.979381079221359307e+00	1.000000000000000056e-01
8.556019999999999737e-01	2.224318113069216184e-03	9.992320544626193124e-02	3.566517144790922259e-03	1.000000000000000000e+00	9.418213063971078327e+02	-3.381924360074732050e+01	3.091262939080113625e+00	2.092607439591312346e+00	1.000000000000000056e-01
8.878620000000000401e-01	2.355003775317067102e-03	9.990729620925047072e-02	3.875268264857324296e-03	1.000000000000000000e+00	9.418763179032914650e+02	-3.405709049106094000e+01	3.554009762539637407e+00	2.215771201102300303e+00	1.000000000000000056e-01
9.213390000000000191e-01	2.492267379811872758e-03	9.988878219657021384e-02	4.207893596548743440e-03	1.000000000000000000e+00	9.419329923377230216e+02	-3.430107141206388377e+01	4.021469407650983818e+00	2.345155540834074959e+00	1.000000000000000056e-01
9.560769999999999547e-01	2.635855183580304486e-03	9.986750577945194274e-02	4.564144886140011209e-03	1.000000000000000000e+00	9.419913263605010343e+02	-3.455104661493205498e+01	4.493481999645441149e+00	2.480521431180509051e+00	1.000000000000000056e-01
9.921250000000000346e-01	2.793313794227814985e-03	9.984232938896608900e-02	4.966476734747564056e-03	1.000000000000000000e+00	9.420530627776317942e+02	-3.481487561325801039e+01	4.979111093180867087e+00	2.628980898516627640e+00	1.000000000000000056e-01
1.029530000000000056e+00	2.956515402246213172e-03	9.981458225237324622e-02	5.392934020971807026e-03	1.000000000000000000e+00	9.421164385452740362e+02	-3.508455624875155365e+01	5.468207537850310551e+00	2.782884717447872802e+00	1.000000000000000056e-01
1.068349999999999911e+00	3.134798999265014756e-03	9.978274868346818927e-02	5.871558808399022014e-03	1.000000000000000000e+00	9.421841746424005350e+02	-3.536988154151525521e+01	5.971924111115954226e+00	2.951039898545493756e+00	1.000000000000000056e-01
1.108630000000000004e+00	3.327376685969904522e-03	9.974740061352915799e-02	6.401693268830418830e-03	1.000000000000000000e+00	9.422553068903675921e+02	-3.567140690924500745e+01	6.489583231893792714e+00	3.132707739189398932e+00	1.000000000000000056e-01
1.150430000000000064e+00	3.531319847701210653e-03	9.970897453284399692e-02	6.975226932340526133e-03	1.000000000000000000e+00	9.423301554157119426e+02	-3.598730976199784948e+01	7.018075162419306956e+00	3.325121862541335016e+00	1.000000000000000056e-01
1.193810000000000038e+00	3.762326391788890691e-03	9.966567781962852590e-02	7.643637539283864094e-03	1.000000000000000000e+00	9.424125087704850330e+02	-3.633301536645973329e+01	7.572728862446644449e+00	3.543120750388415008e+00	1.000000000000000056e-01
1.238820000000000032e+00	4.012530940215222781e-03	9.961891134931717684e-02	8.385019725117778822e-03	1.000000000000000000e+00	9.425009350613838706e+02	-3.670242114905057207e+01	8.144025181870269137e+00	3.779282007952373679e+00	1.000000000000000056e-01
1.285530000000000062e+00	4.281718018744717046e-03	9.956900379181214678e-02	9.201703307111354022e-03	1.000000000000000000e+00	9.425943213164675853e+02	-3.709473542527938861e+01	8.729154262972198097e+00	4.033403997605325308e+00	1.000000000000000056e-01
1.334000000000000075e+00	4.576914064510809524e-03	9.951588969608442248e-02	1.012557029615763354e-02	1.000000000000000000e+00	9.426933745886904035e+02	-3.751045090750386635e+01	9.326832598100763150e+00	4.312148426138796786e+00	1.000000000000000056e-01
1.384300000000000086e+00	4.890318010967053056e-03	9.946098306034083236e-02	1.113677201522155977e-02	1.000000000000000000e+00	9.427958736951906076e+02	-3.794061129593207227e+01	9.925630613909900646e+00	4.608151733241658832e+00	1.000000000000000056e-01
1.436490000000000045e+00	5.213706235266023052e-03	9.940543858894543283e-02	1.221147135893358923e-02	1.000000000000000000e+00	9.428990409434532012e+02	-3.837535600263008462e+01	1.051534304308139234e+01	4.913653849123132744e+00	1.000000000000000056e-01
1.490650000000000031e+00	5.551070025684010437e-03	9.934933560914271933e-02	1.337046851233831754e-02	1.000000000000000000e+00	9.430017818133125047e+02	-3.881347522531989824e+01	1.109631402556335189e+01	5.232423950449359040e+00	1.000000000000000056e-01
1.546859999999999902e+00	5.902317204293325119e-03	9.929314710112026321e-02	1.461999782032665472e-02	1.000000000000000000e+00	9.431048608169544423e+02	-3.925329372677864370e+01	1.166715564015592044e+01	5.564400178285233700e+00	1.000000000000000056e-01
1.605180000000000051e+00	6.259086235836909540e-03	9.923715217137300815e-02	1.592620343907323599e-02	1.000000000000000000e+00	9.432081162327106085e+02	-3.969221939771677654e+01	1.222630279835803613e+01	5.901653235338678805e+00	1.000000000000000056e-01
1.665699999999999958e+00	6.638656175257848756e-03	9.918060785495250165e-02	1.736230474178886152e-02	1.000000000000000000e+00	9.433129369586224584e+02	-4.014101077206731816e+01	1.278627020958733596e+01	6.260555976458797467e+00	1.000000000000000056e-01
1.728509999999999991e+00	7.035038171305401690e-03	9.912390520757992374e-02	1.890797008000411755e-02	1.000000000000000000e+00	9.434196364702390838e+02	-4.059706021576373303e+01	1.334451085823914163e+01	6.635452755852667472e+00	1.000000000000000056e-01
1.793679999999999941e+00	7.444687126624960696e-03	9.906701312612291310e-02	2.054716903548980955e-02	1.000000000000000000e+00	9.435282291482747041e+02	-4.106120110217040775e+01	1.390135565683490171e+01	7.022965695220714011e+00	1.000000000000000056e-01
1.861310000000000020e+00	7.898448849612325559e-03	9.900879135774987017e-02	2.242128774252075130e-02	1.000000000000000000e+00	9.436439151018188340e+02	-4.155206050761405834e+01	1.447569625925150305e+01	7.452346936607393779e+00	1.000000000000000056e-01
1.931489999999999929e+00	8.375528724502676742e-03	9.895006557606544906e-02	2.443990316437778115e-02	1.000000000000000000e+00	9.437645521980761032e+02	-4.206167768237693139e+01	1.505750697816867856e+01	7.903885847895817385e+00	1.000000000000000056e-01
2.004309999999999814e+00	8.895649522376907620e-03	9.889033348350304009e-02	2.669656591276169111e-02	1.000000000000000000e+00	9.438940094624354060e+02	-4.260338375841860170e+01	1.565844563983864468e+01	8.396302819911637627e+00	1.000000000000000056e-01
2.079889999999999795e+00	9.480907071490905433e-03	9.882938509423254414e-02	2.930372419196937764e-02	1.000000000000000000e+00	9.440373234300992635e+02	-4.319555591308211717e+01	1.628967287374228334e+01	8.950556144411594417e+00	1.000000000000000056e-01
2.158310000000000173e+00	1.012467247562011917e-02	9.876787858958481492e-02	3.223713196930735880e-02	1.000000000000000000e+00	9.441932489768379355e+02	-4.383985441089289736e+01	1.694633713307320022e+01	9.560401350967957512e+00	1.000000000000000056e-01
2.239679999999999893e+00	1.083500454045762187e-02	9.870705639921788233e-02	3.555782747937157040e-02	1.000000000000000000e+00	9.443639463911798657e+02	-4.453943997275241173e+01	1.762473573217910428e+01	1.023353163367783658e+01	1.000000000000000056e-01
2.324129999999999807e+00	1.162459279678008071e-02	9.864835246683598124e-02	3.938383368571620607e-02	1.000000000000000000e+00	9.445477859278198594e+02	-4.529646904875278324e+01	1.831127707846317421e+01	1.098201377562857139e+01	1.000000000000000056e-01
2.411760000000000126e+00	1.245937483777616664e-02	9.859456264465546460e-02	4.357198483231453090e-02	1.000000000000000000e+00	9.447396768541474330e+02	-4.608978895364623440e+01	1.898250021309874924e+01	1.177363641268368255e+01	1.000000000000000056e-01
2.502689999999999859e+00	1.331811381867687924e-02	9.854715839242221553e-02	4.804236544761439354e-02	1.000000000000000000e+00	9.449338674121939903e+02	-4.689779438864368899e+01	1.962372830939524349e+01	1.258822538571862637e+01	1.000000000000000056e-01
2.597059999999999924e+00	1.420824997795203277e-02	9.850541649756484885e-02	5.287369716344561543e-02	1.000000000000000000e+00	9.451297495698828470e+02	-4.772047783874315741e+01	2.023169529492113483e+01	1.343296416916417613e+01	1.000000000000000056e-01
2.694980000000000153e+00	1.513514972533610593e-02	9.846922969790405933e-02	5.812425434968247762e-02	1.000000000000000000e+00	9.453291690595639238e+02	-4.856217390271927314e+01	2.080868908788790961e+01	1.431291033285611292e+01	1.000000000000000056e-01
2.796590000000000131e+00	1.608508647433861891e-02	9.843680892361743318e-02	6.369318131794002302e-02	1.000000000000000000e+00	9.455307567350569116e+02	-4.941679195120430279e+01	2.136383669018729847e+01	1.521500292720030423e+01	1.000000000000000056e-01
2.902029999999999887e+00	1.709789151847669261e-02	9.840957478246584178e-02	6.985761909521945312e-02	1.000000000000000000e+00	9.457420939996376319e+02	-5.031028964382093704e+01	2.190569026527711927e+01	1.617724305057008038e+01	1.000000000000000056e-01
3.011449999999999960e+00	1.819003704783984932e-02	9.838649049107683897e-02	7.675404451149374363e-02	1.000000000000000000e+00	9.459681883278414034e+02	-5.125612146994477314e+01	2.243952539260675749e+01	1.721530568484782719e+01	1.000000000000000056e-01
3.125000000000000000e+00	1.934779177115497281e-02	9.836712438266688452e-02	8.428580429220872139e-02	1.000000000000000000e+00	9.462059569384722408e+02	-5.225025417126242644e+01	2.296795240187408638e+01	1.831608290402672878e+01	1.000000000000000056e-01
3.242820000000000036e+00	2.063100092830725055e-02	9.835351892055192724e-02	9.293359584034530108e-02	1.000000000000000000e+00	9.464670007514247345e+02	-5.332963140590604212e+01	2.349607069541999138e+01	1.953678510927182899e+01	1.000000000000000056e-01
3.365089999999999915e+00	2.204432343644322639e-02	9.834490996458178369e-02	1.028000419868846244e-01	1.000000000000000000e+00	9.467515532112544179e+02	-5.449500951344388966e+01	2.402223301419355295e+01	2.088185158035976485e+01	1.000000000000000056e-01
3.491969999999999796e+00	2.357272711543269283e-02	9.834091994835483796e-02	1.138137686168250451e-01	1.000000000000000000e+00	9.470566914887934900e+02	-5.573798461232206591e+01	2.454338845382864420e+01	2.233712795057919465e+01	1.000000000000000056e-01
3.623629999999999907e+00	2.521925044290771259e-02	9.834287853989175099e-02	1.260938072020132417e-01	1.000000000000000000e+00	9.473813590713077701e+02	-5.705142171496764547e+01	2.505401922136542225e+01	2.390565815670557726e+01	1.000000000000000056e-01
3.760260000000000158e+00	2.703201659859501282e-02	9.834775502399670244e-02	1.401723077306916976e-01	1.000000000000000000e+00	9.477275835578636816e+02	-5.843920725951415562e+01	2.556026559260174835e+01	2.563361886098164888e+01	1.000000000000000056e-01
3.902039999999999953e+00	2.894540436231711478e-02	9.835498922866262039e-02	1.555422568794195548e-01	1.000000000000000000e+00	9.480841623832428695e+02	-5.986203540777859899e+01	2.605740201987641314e+01	2.745846070718733856e+01	1.000000000000000056e-01
4.049159999999999648e+00	3.094547155416981984e-02	9.836087209540325671e-02	1.721650040417965488e-01	1.000000000000000000e+00	9.484473611653420448e+02	-6.130677994434841338e+01	2.654380577302245570e+01	2.936703434374529209e+01	1.000000000000000056e-01
4.201839999999999797e+00	3.308683434248342603e-02	9.835288591225435639e-02	1.906875935202598515e-01	1.000000000000000000e+00	9.488248420701453369e+02	-6.278679317355958744e+01	2.702772514261131320e+01	3.141171055168834059e+01	1.000000000000000056e-01
4.360260000000000247e+00	3.546986238344914527e-02	9.843419914605164300e-02	2.103727253066624281e-01	1.000000000000000000e+00	9.491705803337191583e+02	-6.419602776915232312e+01	2.769260634626340689e+01	3.368875748209386245e+01	1.000000000000000056e-01
4.524659999999999904e+00	3.851582010695955155e-02	9.907924168516216157e-02	2.244721579131006839e-01	1.000000000000000000e+00	9.492180558981248168e+02	-6.491494127890615573e+01	2.946090719922122503e+01	3.660221512608914907e+01	1.000000000000000056e-01
6.313200000000000145e+00	8.198210681001823208e-02	9.715497171880803362e-02	4.581144047260138352e-01	1.000000000000000000e+00	9.493010824626800286e+02	-7.608348054315649733e+01	4.469879381535365326e+01	7.820426957222368003e+01	1.000000000000000056e-01
6.551230000000000331e+00	8.618613859872428784e-02	9.736285655999196709e-02	5.159140062907872082e-01	1.000000000000000000e+00	9.498184268498663414e+02	-7.875905578389739503e+01	4.412341090251855746e+01	8.223933068585429851e+01	1.000000000000000056e-01
6.798239999999999839e+00	9.083189028974406054e-02	9.754905465784448337e-02	5.872107294673766242e-01	1.000000000000000000e+00	9.504234605491018328e+02	-8.153001368554971862e+01	4.353299958822356075e+01	8.670218753984552507e+01	1.000000000000000056e-01
7.054560000000000386e+00	9.550858066058527662e-02	9.772372818963488694e-02	6.629812061608585383e-01	1.000000000000000000e+00	9.510447769227710069e+02	-8.427565190748838120e+01	4.294153859171635901e+01	9.119808691559565261e+01	1.000000000000000056e-01
7.320549999999999891e+00	1.005560069651305621e-01	9.787983441190822864e-02	7.532974397157139457e-01	1.000000000000000000e+00	9.517518063853933654e+02	-8.707471223897746881e+01	4.235071631164513661e+01	9.605512262048083016e+01	1.000000000000000056e-01
7.596569999999999823e+00	1.057446425488666186e-01	9.802379537401992304e-02	8.533954661573287526e-01	1.000000000000000000e+00	9.525047446919354570e+02	-8.986186163396730819e+01	4.176927786377133600e+01	1.010527423999669452e+02	1.000000000000000056e-01
7.882990000000000386e+00	1.112336936261161258e-01	9.815257148206636695e-02	9.691999327145872645e-01	1.000000000000000000e+00	9.533396890337128298e+02	-9.266594094020381078e+01	4.120348633766182189e+01	1.063459342566006427e+02	1.000000000000000056e-01
8.180220000000000269e+00	1.169839776353669980e-01	9.826797418757172997e-02	1.102940384598469992e+00	1.000000000000000000e+00	9.542619552363548792e+02	-9.546238452385901496e+01	4.066480969225179365e+01	1.118971653615389386e+02	1.000000000000000056e-01
8.488649999999999807e+00	1.229564021899500481e-01	9.837032713603234557e-02	1.253074332582852390e+00	1.000000000000000000e+00	9.552607221498676608e+02	-9.824619768033831235e+01	4.014958760154139839e+01	1.176694718157845472e+02	1.000000000000000056e-01
8.808709999999999596e+00	1.293212447100780815e-01	9.845861366662270187e-02	1.433653787612988006e+00	1.000000000000000000e+00	9.564035748327462443e+02	-1.010172431992892967e+02	3.968798654830193584e+01	1.238306150629982199e+02	1.000000000000000056e-01
# 8.032950311731024140e-01	1.174125255326785855e-01	1.557501932788470378e-01	1.621600660153367901e+00	1.000000000000000000e+00	9.566012652291042286e+02	-8.018976559589233943e+01	3.097277157239516754e+01	1.122458077746934890e+02	1.000000000000000056e-01
9.140829999999999345e+00	1.358262017462460725e-01	9.853805793458612905e-02	1.630482952560502019e+00	1.000000000000000000e+00	9.576124678764757618e+02	-1.037550456924889914e+02	3.925210769028541336e+01	1.301344169212657675e+02	1.000000000000000056e-01
# 8.633760945123390984e-01	1.258217979061740932e-01	1.311037587393734660e-01	1.737988765591429230e+00	1.000000000000000000e+00	9.582801227727587730e+02	-8.552662515379851982e+01	3.344082448748687852e+01	1.202857845018633611e+02	1.000000000000000056e-01
9.485480000000000800e+00	1.428657429828955050e-01	9.860239047676573609e-02	1.876686363927032364e+00	1.000000000000000000e+00	9.590447678752684624e+02	-1.064670729869820747e+02	3.890273377009971512e+01	1.369710764501955680e+02	1.000000000000000056e-01
9.843130000000000379e+00	1.499544454778039826e-01	9.866030717966466079e-02	2.137283194653066598e+00	1.000000000000000000e+00	9.605237122895015318e+02	-1.091330516793661900e+02	3.857258622454821051e+01	1.438639961895718216e+02	1.000000000000000056e-01
1.021429999999999971e+01	1.577366416000194616e-01	9.870358235525322765e-02	2.475442815112691264e+00	1.000000000000000000e+00	9.623331725206594456e+02	-1.117563426592755462e+02	3.836695466371627106e+01	1.514531540176806459e+02	1.000000000000000056e-01
1.059939999999999927e+01	1.654671177493617362e-01	9.874228722591098240e-02	2.823213300781522328e+00	1.000000000000000000e+00	9.641578363269821921e+02	-1.143287219890013517e+02	3.816633932993914158e+01	1.590002146407082648e+02	1.000000000000000056e-01
1.099900000000000055e+01	1.740685768503952291e-01	9.876752629819797458e-02	3.289693107613237189e+00	1.000000000000000000e+00	9.664550531857908027e+02	-1.168442318475224084e+02	3.812624072943511067e+01	1.674300835535527199e+02	1.000000000000000056e-01
1.141370000000000040e+01	1.825675408447761938e-01	9.878891859570447520e-02	3.765021319695249780e+00	1.000000000000000000e+00	9.687535542600472809e+02	-1.193086748878043721e+02	3.808101903297357183e+01	1.757706811241593527e+02	1.000000000000000056e-01
1.184409999999999918e+01	1.920126305016561230e-01	9.879850084109939590e-02	4.400262327103986237e+00	1.000000000000000000e+00	9.716380757187840800e+02	-1.217115169148383558e+02	3.820333860014527261e+01	1.850817319325286689e+02	1.000000000000000056e-01
1.229069999999999929e+01	2.014117190414211056e-01	9.880523449346144405e-02	5.059390214904342820e+00	1.000000000000000000e+00	9.745682557737846992e+02	-1.240675785826175286e+02	3.832520489067274383e+01	1.943653448340080558e+02	1.000000000000000056e-01
1.275409999999999933e+01	2.117429440251327455e-01	9.880277376406791656e-02	5.914706394903043396e+00	1.000000000000000000e+00	9.781549974656883251e+02	-1.263747662791686395e+02	3.859047276857336328e+01	2.046242447930183062e+02	1.000000000000000056e-01
1.323489999999999966e+01	2.221432043699438919e-01	9.879769987424666389e-02	6.825675646568628352e+00	1.000000000000000000e+00	9.818757129437851745e+02	-1.286440547279105999e+02	3.886115043495566823e+01	2.149794628385850501e+02	1.000000000000000056e-01
1.373399999999999999e+01	2.334583636787582184e-01	9.878632162272896200e-02	7.973193772937601231e+00	1.000000000000000000e+00	9.863165341022013308e+02	-1.308927426556195996e+02	3.923686180734020468e+01	2.263134616315681455e+02	1.000000000000000056e-01
1.425179999999999936e+01	2.449774174087277212e-01	9.877290270417500573e-02	9.224651980840002707e+00	1.000000000000000000e+00	9.910103959787930989e+02	-1.331229661240964504e+02	3.961431520363649383e+01	2.378962611857936054e+02	1.000000000000000056e-01
1.478919999999999924e+01	2.573879482675662245e-01	9.875622122238923717e-02	1.075547993200374286e+01	1.000000000000000000e+00	9.964724036546247135e+02	-1.353705382606415810e+02	4.004862742154334398e+01	2.504594417291257571e+02	1.000000000000000056e-01
1.534680000000000000e+01	2.701660753570823137e-01	9.873875130579364001e-02	1.246193735526423296e+01	1.000000000000000000e+00	1.002341025271534136e+03	-1.376318191156797468e+02	4.046921643864785523e+01	2.634645351260266466e+02	1.000000000000000056e-01
1.592539999999999978e+01	2.837960457420889426e-01	9.872031222900989889e-02	1.448913103238177769e+01	1.000000000000000000e+00	1.009005013763979946e+03	-1.399504762494998147e+02	4.089497777968579584e+01	2.774378267593918395e+02	1.000000000000000056e-01
1.652590000000000003e+01	2.980053583153392527e-01	9.870332555090668980e-02	1.679885672229855231e+01	1.000000000000000000e+00	1.016271449743652056e+03	-1.423326603777112211e+02	4.128075059157055904e+01	2.921103977957292273e+02	1.000000000000000056e-01
1.714900000000000091e+01	3.130006666040833219e-01	9.868803388103987440e-02	1.946359699898664530e+01	1.000000000000000000e+00	1.024329849602589547e+03	-1.448024118022626965e+02	4.162680744978454328e+01	3.077149061206449119e+02	1.000000000000000056e-01
1.779560000000000031e+01	3.288436372225303495e-01	9.867558005063027660e-02	2.256783491859819435e+01	1.000000000000000000e+00	1.033265168007095099e+03	-1.474007963792957128e+02	4.189255123693772020e+01	3.243621652603542316e+02	1.000000000000000056e-01
1.846649999999999991e+01	3.453724514987500105e-01	9.866661526680541028e-02	2.604574708923529869e+01	1.000000000000000000e+00	1.042930697706376122e+03	-1.501027357475263386e+02	4.208613856200644676e+01	3.418653676479768251e+02	1.000000000000000056e-01
1.916280000000000072e+01	3.631085940002212742e-01	9.866413361249490310e-02	3.019820967225782837e+01	1.000000000000000000e+00	1.053829752029366773e+03	-1.530168243082774495e+02	4.215103579239284670e+01	3.608899874392467382e+02	1.000000000000000056e-01
1.988530000000000086e+01	3.813607595672837691e-01	9.866448489206280925e-02	3.470801146875679422e+01	1.000000000000000000e+00	1.065327939068708019e+03	-1.560252299230772053e+02	4.212625962688734660e+01	3.806132029849313767e+02	1.000000000000000056e-01
2.063510000000000133e+01	4.013001621971610255e-01	9.867421604202522567e-02	4.024375717302348221e+01	1.000000000000000000e+00	1.078544398342655086e+03	-1.593496299967082166e+02	4.191182988870131965e+01	4.025258067396375736e+02	1.000000000000000056e-01
2.141310000000000002e+01	4.215042228773653865e-01	9.868551038415510068e-02	4.606203866214068654e+01	1.000000000000000000e+00	1.092142977894284741e+03	-1.627316172465149862e+02	4.161246527809202433e+01	4.248704745418322659e+02	1.000000000000000056e-01
2.222050000000000125e+01	4.440447717977952791e-01	9.870970571135806448e-02	5.343583382880392918e+01	1.000000000000000000e+00	1.108136400274123389e+03	-1.665580600545598884e+02	4.105141255296121727e+01	4.503508628611605218e+02	1.000000000000000056e-01
2.305829999999999913e+01	4.665553903942028513e-01	9.873357264624434138e-02	6.097305844653080698e+01	1.000000000000000000e+00	1.124229608797300216e+03	-1.703865877718041588e+02	4.042413207729101998e+01	4.759292743191108457e+02	1.000000000000000056e-01
2.392770000000000152e+01	4.920957891491937741e-01	9.877174955780587684e-02	7.073818959153166475e+01	1.000000000000000000e+00	1.143434924351068048e+03	-1.747839554443885675e+02	3.946290417888467772e+01	5.057403697023872837e+02	1.000000000000000056e-01
2.482989999999999853e+01	5.179201757687106333e-01	9.881055278872179215e-02	8.097227468871892597e+01	1.000000000000000000e+00	1.163071222368414510e+03	-1.792329419941482627e+02	3.841011475162332545e+01	5.361521714701794963e+02	1.000000000000000056e-01
2.576610000000000156e+01	5.463861291538224529e-01	9.886014144491761524e-02	9.343621666989793084e+01	1.000000000000000000e+00	1.185480672346022175e+03	-1.841584970090909508e+02	3.706018270496777234e+01	5.704866621135498690e+02	1.000000000000000056e-01
2.673760000000000048e+01	5.762568156739630298e-01	9.891403828586207980e-02	1.073785502811565635e+02	1.000000000000000000e+00	1.209445159700537488e+03	-1.893179949966683466e+02	3.553125642769427373e+01	6.071473940922077190e+02	1.000000000000000056e-01
2.774569999999999936e+01	6.080695875513397741e-01	9.897469749796969363e-02	1.232507195720114908e+02	1.000000000000000000e+00	1.235507585450178794e+03	-1.948012387213736361e+02	3.377917695141717047e+01	6.469350502976492407e+02	1.000000000000000056e-01
2.879179999999999851e+01	6.429195423402356280e-01	9.904322239362164937e-02	1.423162475713269828e+02	1.000000000000000000e+00	1.264808236470524662e+03	-2.007575796366724603e+02	3.173408988101036243e+01	6.917670786680891979e+02	1.000000000000000056e-01
2.987740000000000151e+01	6.785888488523407203e-01	9.911502065863117550e-02	1.625166735977481949e+02	1.000000000000000000e+00	1.295081853663443781e+03	-2.068243073786547086e+02	2.957434916574268868e+01	7.381979487076845317e+02	1.000000000000000056e-01
3.100390000000000157e+01	7.195801785081058499e-01	9.919765499929433794e-02	1.886576773633639732e+02	1.000000000000000000e+00	1.330941219804435377e+03	-2.136608762296737893e+02	2.698694305361329882e+01	7.937851559880137984e+02	1.000000000000000056e-01
3.217289999999999850e+01	7.621791723011360764e-01	9.928415660416489708e-02	2.171927520472881383e+02	1.000000000000000000e+00	1.368586419508399331e+03	-2.206725209896025035e+02	2.426347621452322301e+01	8.526773439381539674e+02	1.000000000000000056e-01
3.338589999999999947e+01	8.082654383997732728e-01	9.937814697173735778e-02	2.502583353366039205e+02	1.000000000000000000e+00	1.409952727785106617e+03	-2.281185220190015457e+02	2.128549368193217362e+01	9.181561417650888188e+02	1.000000000000000056e-01
3.464470000000000027e+01	8.595614386391442485e-01	9.947958041499471715e-02	2.905708084469391679e+02	1.000000000000000000e+00	1.456811211485627609e+03	-2.361585107316477945e+02	1.799433432708942249e+01	9.939208649266897737e+02	1.000000000000000056e-01
3.595100000000000051e+01	9.136697862202273202e-01	9.958734065381093237e-02	3.353997298081105214e+02	1.000000000000000000e+00	1.506677024669502316e+03	-2.444593484732738204e+02	1.454715636213879826e+01	1.075822300359903920e+03	1.000000000000000056e-01
3.730649999999999977e+01	9.735606311861986217e-01	9.970324486487917859e-02	3.891023888097695362e+02	1.000000000000000000e+00	1.562601735881128661e+03	-2.533363236059666974e+02	1.081755371706240609e+01	1.169955628317272613e+03	1.000000000000000056e-01
3.871309999999999718e+01	1.040121895334392033e+00	9.982689413354595143e-02	4.540549516334641567e+02	1.000000000000000000e+00	1.625476682460204529e+03	-2.627938528041097470e+02	6.829363520901608808e+00	1.279194114621402377e+03	1.000000000000000056e-01
4.017280000000000229e+01	1.111700886191592907e+00	9.995793167463258577e-02	5.283723096532124828e+02	1.000000000000000000e+00	1.693582687558762700e+03	-2.726152787190551976e+02	2.681654188360725222e+00	1.400702481364001187e+03	1.000000000000000056e-01
4.168750000000000000e+01	1.189518619137865274e+00	1.000969654069572001e-01	6.145167038453701025e+02	1.000000000000000000e+00	1.768144549473920279e+03	-2.828819273317233751e+02	-1.645455322875032378e+00	1.537670943781468168e+03	1.000000000000000056e-01
4.325930000000000319e+01	1.278845225767914817e+00	1.002429595536532964e-01	7.236089381909159783e+02	1.000000000000000000e+00	1.854476535755271016e+03	-2.939370492947924731e+02	-6.236308953286027190e+00	1.704298900141035574e+03	1.000000000000000056e-01


==> anc/qmc1_102.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	9.432073039062869690e-09	4.537892185347011109e-01	4.973097129202405938e-09	1.000000000000000000e+00	9.314685191588554289e+02	-1.610201630163087483e+00	-5.289325283032297875e-01	8.789698897381471044e-06	2.000000000000000111e-01
1.037700000000000011e-01	1.019276219449043878e-08	4.537266213033012141e-01	5.328360917726107334e-09	1.000000000000000000e+00	9.314692861830089896e+02	-1.616087507685447955e+00	-5.133091849891042724e-01	9.498414175966488993e-06	2.000000000000000111e-01
1.076830000000000009e-01	1.103984188629355520e-08	4.536570163869955152e-01	5.720036980761804204e-09	1.000000000000000000e+00	9.314709132933610363e+02	-1.623536747156038684e+00	-4.978360949666021940e-01	1.028755965651030999e-05	2.000000000000000111e-01
1.117429999999999951e-01	1.199181369942694345e-08	4.535785433642777753e-01	6.156411596932510233e-09	1.000000000000000000e+00	9.314738354066132615e+02	-1.632737400593249788e+00	-4.824638369676177985e-01	1.117450352589314911e-05	2.000000000000000111e-01
1.159560000000000035e-01	1.307386715095349769e-08	4.534886067519641184e-01	6.648564393026211275e-09	1.000000000000000000e+00	9.314765323750827974e+02	-1.643945305505743582e+00	-4.671691612743403277e-01	1.218266217184476581e-05	2.000000000000000111e-01
1.203280000000000044e-01	1.428890744822162377e-08	4.533866671554155348e-01	7.198616744510010445e-09	1.000000000000000000e+00	9.314808296405537931e+02	-1.657112815916453874e+00	-4.520400786722252318e-01	1.331457067702029301e-05	2.000000000000000111e-01
1.248650000000000038e-01	1.565778032821276638e-08	4.532703578890855400e-01	7.816346599126687475e-09	1.000000000000000000e+00	9.314849510036243601e+02	-1.672464472912583711e+00	-4.371260454244741966e-01	1.458988760274059180e-05	2.000000000000000111e-01
1.295729999999999937e-01	1.720512099040544578e-08	4.531367947559124532e-01	8.513258010639725823e-09	1.000000000000000000e+00	9.314909676215604577e+02	-1.690270849034631873e+00	-4.225346601524723189e-01	1.603142159362534603e-05	2.000000000000000111e-01
1.344589999999999952e-01	1.895961413331941090e-08	4.529824542086881567e-01	9.302875449423241527e-09	1.000000000000000000e+00	9.314981556551244921e+02	-1.710904209126823394e+00	-4.084382628225585732e-01	1.766590873543252949e-05	2.000000000000000111e-01
1.395280000000000131e-01	2.095450910967643364e-08	4.528030275507745062e-01	1.020117226580983949e-08	1.000000000000000000e+00	9.315066432825431093e+02	-1.734808984559207179e+00	-3.950743332994182122e-01	1.952442395453179785e-05	2.000000000000000111e-01
1.447890000000000010e-01	2.323412450396470623e-08	4.525925924092271124e-01	1.122926375535418595e-08	1.000000000000000000e+00	9.315167719254268377e+02	-1.762653223665368030e+00	-3.828516998244744785e-01	2.164817434235033366e-05	2.000000000000000111e-01
1.502489999999999937e-01	2.588428301296934456e-08	4.523395016663445123e-01	1.242674843055662447e-08	1.000000000000000000e+00	9.315282653037936598e+02	-1.795799193419349127e+00	-3.724953675275044507e-01	2.411714511218221546e-05	2.000000000000000111e-01
1.559139999999999970e-01	2.893305842201169680e-08	4.520381038954769948e-01	1.380981916823780752e-08	1.000000000000000000e+00	9.315431843045927280e+02	-1.834864541043759845e+00	-3.647119566275682789e-01	2.695750853052002747e-05	2.000000000000000111e-01
1.617919999999999914e-01	3.244398615347673666e-08	4.516776483313000301e-01	1.541039022429516378e-08	1.000000000000000000e+00	9.315607833762134078e+02	-1.881117939056476285e+00	-3.605611982126285531e-01	3.022842033446059321e-05	2.000000000000000111e-01
1.678920000000000134e-01	3.648798249587984474e-08	4.512450833473184431e-01	1.726502027423902908e-08	1.000000000000000000e+00	9.315823061349749423e+02	-1.936074453926237338e+00	-3.613517758872268892e-01	3.399603940640039530e-05	2.000000000000000111e-01
1.742229999999999890e-01	4.120316569815160534e-08	4.507151855786393213e-01	1.944107112859036597e-08	1.000000000000000000e+00	9.316084646648241687e+02	-2.002754331578077807e+00	-3.695276313546980163e-01	3.838887340791467611e-05	2.000000000000000111e-01
1.807920000000000083e-01	4.675569361892924765e-08	4.500538163128929847e-01	2.202037155720016697e-08	1.000000000000000000e+00	9.316419247945019606e+02	-2.085236667980727709e+00	-3.886152901163220652e-01	4.356200728114131420e-05	2.000000000000000111e-01
1.876079999999999970e-01	5.313994006100354988e-08	4.492518288475889632e-01	2.500907705299872300e-08	1.000000000000000000e+00	9.316828009931243741e+02	-2.184589279752951363e+00	-4.204566730751845838e-01	4.951011256447286456e-05	2.000000000000000111e-01
1.946819999999999939e-01	6.059494269380069910e-08	4.482511461322608026e-01	2.852216913812604636e-08	1.000000000000000000e+00	9.317335386495861940e+02	-2.307754842453013655e+00	-4.714529695598569936e-01	5.645588785775452134e-05	2.000000000000000111e-01
2.020220000000000071e-01	6.921183891945413779e-08	4.470133133975724982e-01	3.260726155687551391e-08	1.000000000000000000e+00	9.317965454781514154e+02	-2.459312358118825426e+00	-5.467462709787564989e-01	6.448436431306405186e-05	2.000000000000000111e-01
2.096389999999999920e-01	7.893947660666090104e-08	4.455262459090411631e-01	3.724406319507256398e-08	1.000000000000000000e+00	9.318727064206597106e+02	-2.640770352127731257e+00	-6.491288653733574554e-01	7.354782706040753832e-05	2.000000000000000111e-01
2.175439999999999874e-01	9.004029273303129047e-08	4.436891762409029272e-01	4.253763286145984597e-08	1.000000000000000000e+00	9.319671694595831468e+02	-2.864123167430479899e+00	-7.910746926440090920e-01	8.389093708937022395e-05	2.000000000000000111e-01
2.257460000000000022e-01	1.021566138277167366e-07	4.415639401017432131e-01	4.831743277394612098e-08	1.000000000000000000e+00	9.320772303829238581e+02	-3.122194755711764635e+00	-9.677324511585836397e-01	9.518042655956564398e-05	2.000000000000000111e-01
2.342579999999999940e-01	1.152158020993012596e-07	4.391388972624638010e-01	5.452120419717478568e-08	1.000000000000000000e+00	9.322025075534928646e+02	-3.416533416345713281e+00	-1.182052726628497474e+00	1.073482042265375396e-04	2.000000000000000111e-01
2.430900000000000005e-01	1.290972955756332339e-07	4.364118601461342561e-01	6.104271634132738597e-08	1.000000000000000000e+00	9.323442363650184461e+02	-3.747567471050035071e+00	-1.436113196767237365e+00	1.202826494999903689e-04	2.000000000000000111e-01
2.522559999999999802e-01	1.434742060622311774e-07	4.334907332551337089e-01	6.772082357785902668e-08	1.000000000000000000e+00	9.324968212600152810e+02	-4.102870083452659244e+00	-1.718330361640662440e+00	1.336785420103521309e-04	2.000000000000000111e-01
2.617670000000000274e-01	1.581994517868907699e-07	4.304349146243491298e-01	7.446287304538405081e-08	1.000000000000000000e+00	9.326563895517396077e+02	-4.475730858020442682e+00	-2.022425024113619241e+00	1.473992371401678704e-04	2.000000000000000111e-01
2.716370000000000173e-01	1.731803552007636270e-07	4.273038333157944679e-01	8.121072794913107014e-08	1.000000000000000000e+00	9.328213531726697738e+02	-4.859457662058352057e+00	-2.341664849795570991e+00	1.613579486969646758e-04	2.000000000000000111e-01
2.818789999999999907e-01	1.882055592710443224e-07	4.249776479513681648e-01	8.969791349633964386e-08	1.000000000000000000e+00	9.329438715850433255e+02	-5.148096520891603411e+00	-2.568749656718484431e+00	1.753625757085647296e-04	2.000000000000000111e-01
2.925070000000000170e-01	2.033520861698804789e-07	4.237346947162918265e-01	1.006592838263392400e-07	1.000000000000000000e+00	9.330092511637524240e+02	-5.306806182838077923e+00	-2.667195870953539938e+00	1.894874743511782203e-04	2.000000000000000111e-01
3.035359999999999725e-01	2.197963898972295754e-07	4.233217057973465147e-01	1.145678386931855906e-07	1.000000000000000000e+00	9.330285652695445151e+02	-5.364783133429786410e+00	-2.661554930487235904e+00	2.048288512650267286e-04	2.000000000000000111e-01
3.149799999999999822e-01	2.384241920931664771e-07	4.228390853443956821e-01	1.300930143132450362e-07	1.000000000000000000e+00	9.330516742891866215e+02	-5.430860082921952880e+00	-2.659524286771808299e+00	2.222060718908682787e-04	2.000000000000000111e-01
3.268559999999999799e-01	2.591903785842123631e-07	4.222860982190035917e-01	1.472208083442802044e-07	1.000000000000000000e+00	9.330776405181923110e+02	-5.505021331740058699e+00	-2.661655180842163571e+00	2.415772245381984267e-04	2.000000000000000111e-01
3.391799999999999815e-01	2.824279313832022390e-07	4.216497224651012954e-01	1.662090679041834061e-07	1.000000000000000000e+00	9.331073976212495609e+02	-5.588626795607638087e+00	-2.668990416790995468e+00	2.632535211629625257e-04	2.000000000000000111e-01
3.519689999999999763e-01	3.085149674972135475e-07	4.209141730309167162e-01	1.873473280647098649e-07	1.000000000000000000e+00	9.331414840936713517e+02	-5.683324289179195965e+00	-2.682849006978224704e+00	2.875878326173180919e-04	2.000000000000000111e-01
3.652400000000000091e-01	3.378602370234011863e-07	4.200610160818303296e-01	2.109450010150909418e-07	1.000000000000000000e+00	9.331808061605256626e+02	-5.791024693702050641e+00	-2.704908674635353449e+00	3.149614578342476681e-04	2.000000000000000111e-01
3.790109999999999868e-01	3.709254155072348190e-07	4.190674952649658946e-01	2.373475732540793927e-07	1.000000000000000000e+00	9.332258908438462868e+02	-5.914022415811308164e+00	-2.737268278215208905e+00	3.458049884385468978e-04	2.000000000000000111e-01
3.933010000000000117e-01	4.081983342364047853e-07	4.179067929032004303e-01	2.669099930306916303e-07	1.000000000000000000e+00	9.332784383492387406e+02	-6.054992260497008338e+00	-2.782520384578481387e+00	3.805730264450087161e-04	2.000000000000000111e-01
4.081299999999999928e-01	4.502003388180003667e-07	4.165469190477602557e-01	3.000003126268124343e-07	1.000000000000000000e+00	9.333387870093537231e+02	-6.217050154297989906e+00	-2.843785812388097689e+00	4.197523094385511330e-04	2.000000000000000111e-01
4.235189999999999788e-01	4.975575251279197479e-07	4.149460075621947408e-01	3.370443091720331522e-07	1.000000000000000000e+00	9.334095501073445575e+02	-6.404134496618631545e+00	-2.924968706910757277e+00	4.639274310607850401e-04	2.000000000000000111e-01
4.394870000000000165e-01	5.509402523613011589e-07	4.130523577333837237e-01	3.784567742108783411e-07	1.000000000000000000e+00	9.334922962066719947e+02	-6.620975363972698702e+00	-3.030867213109881941e+00	5.137239308671972355e-04	2.000000000000000111e-01
4.560580000000000189e-01	6.112575563181777199e-07	4.107956529418560487e-01	4.247785406099054057e-07	1.000000000000000000e+00	9.335894590528768049e+02	-6.873886206035440871e+00	-3.167596899130897370e+00	5.699895568014131568e-04	2.000000000000000111e-01
4.732529999999999792e-01	6.797254525015861557e-07	4.080742027548145967e-01	4.766589340782851464e-07	1.000000000000000000e+00	9.337047574250136677e+02	-7.171713847998525182e+00	-3.343593901457444062e+00	6.338588165240066673e-04	2.000000000000000111e-01
4.910970000000000057e-01	7.589968361301862286e-07	4.046776174756435696e-01	5.353832691646768304e-07	1.000000000000000000e+00	9.338460556554928189e+02	-7.534045605123196765e+00	-3.577234441712056512e+00	7.078064062820234922e-04	2.000000000000000111e-01
5.096129999999999827e-01	8.512708042812472087e-07	4.004004624296286230e-01	6.017849346296655364e-07	1.000000000000000000e+00	9.340204609616729385e+02	-7.978412787275910745e+00	-3.885364036608668137e+00	7.938841541133533899e-04	2.000000000000000111e-01
5.288279999999999648e-01	9.671842074165892496e-07	3.958717004458607858e-01	6.963432074308131731e-07	1.000000000000000000e+00	9.342015682789900666e+02	-8.442381615841506814e+00	-4.188791719750376785e+00	9.020540499213864759e-04	2.000000000000000111e-01
5.487670000000000048e-01	1.163705464016380869e-06	3.926518168310454415e-01	9.004474536369956350e-07	1.000000000000000000e+00	9.343298126185297861e+02	-8.791608406731503678e+00	-4.273988217237542742e+00	1.085578922801062364e-03	2.000000000000000111e-01
5.694580000000000197e-01	1.572696565475319024e-06	3.864760633734312112e-01	1.306942681413789001e-06	1.000000000000000000e+00	9.345926786541127740e+02	-9.496376600750123131e+00	-4.507580693758963974e+00	1.467509346974624684e-03	2.000000000000000111e-01
5.694580000000000197e-01	3.823592693994858596e-06	3.623356082860004213e-01	3.604581160987862790e-06	1.000000000000000000e+00	9.358915331836243467e+02	-1.293813962497160830e+01	-6.272711343836326670e+00	3.570396836705052885e-03	2.000000000000000111e-01
5.487670000000000048e-01	5.019011871980378915e-06	3.576528408357695921e-01	5.020018974618055178e-06	1.000000000000000000e+00	9.363245084108780247e+02	-1.410159295038017646e+01	-6.800870547531157939e+00	4.687975883061791700e-03	2.000000000000000111e-01
5.288279999999999648e-01	6.101779758036633557e-06	3.546722286361090881e-01	6.356729322942431635e-06	1.000000000000000000e+00	9.366809640010799285e+02	-1.505855277217322197e+01	-7.265223137181159530e+00	5.700465987806949131e-03	2.000000000000000111e-01
5.096129999999999827e-01	7.135694175304251559e-06	3.523366125613113797e-01	7.676429087962043134e-06	1.000000000000000000e+00	9.369913275363619505e+02	-1.589160095532040273e+01	-7.679063827026768152e+00	6.667455868620908790e-03	2.000000000000000111e-01
4.910970000000000057e-01	8.133068339977040360e-06	3.503013949922149650e-01	8.978903240906264710e-06	1.000000000000000000e+00	9.372634823030972484e+02	-1.662167539637320601e+01	-8.047278397649989756e+00	7.600465889695432603e-03	2.000000000000000111e-01
4.732529999999999792e-01	9.145512902347763292e-06	3.480549472862446425e-01	1.031046217567686267e-05	1.000000000000000000e+00	9.375153339306593807e+02	-1.729645690428732152e+01	-8.386927064727546011e+00	8.547690925288242009e-03	2.000000000000000111e-01
4.732529999999999792e-01	1.429784337728723294e-05	2.964344982345558099e-01	1.384263664244735703e-05	1.000000000000000000e+00	9.378793095694827571e+02	-1.831284444185257598e+01	-8.499452669063064292e+00	1.336986221973066047e-02	2.000000000000000111e-01
4.910970000000000057e-01	1.732600228666045429e-05	2.725390058976674412e-01	1.530986602329702888e-05	1.000000000000000000e+00	9.379004006852188695e+02	-1.840385565595151363e+01	-8.231747941764599119e+00	1.620450737650219047e-02	2.000000000000000111e-01
4.910970000000000057e-01	2.832439909777061430e-05	2.428247734689255588e-01	2.366173101055224389e-05	1.000000000000000000e+00	9.382395192430587940e+02	-1.968075517785252870e+01	-8.131979236192020011e+00	2.650254843044970790e-02	2.000000000000000111e-01
4.732529999999999792e-01	3.176138002728895107e-05	2.411995547739441137e-01	2.712290881175802911e-05	1.000000000000000000e+00	9.384165016387490823e+02	-2.033242276926448255e+01	-8.350852629708423791e+00	2.972152952153319511e-02	2.000000000000000111e-01
4.560580000000000189e-01	3.532011868109131557e-05	2.394018997971329998e-01	3.071580662630043497e-05	1.000000000000000000e+00	9.385766224944469514e+02	-2.092076539135361557e+01	-8.529768460608835312e+00	3.305500426420469873e-02	2.000000000000000111e-01
4.394870000000000165e-01	3.898770951236616138e-05	2.375799896849355997e-01	3.443559587748539353e-05	1.000000000000000000e+00	9.387223370922814638e+02	-2.145887104921132149e+01	-8.680107775519402935e+00	3.649069034746598578e-02	2.000000000000000111e-01
4.235189999999999788e-01	4.268440226268990740e-05	2.358188286748896800e-01	3.820895740256823953e-05	1.000000000000000000e+00	9.388567297473028930e+02	-2.195478551441376425e+01	-8.810942996424181217e+00	3.995407171284402065e-02	2.000000000000000111e-01
4.081299999999999928e-01	4.651727489169231033e-05	2.340393794264102600e-01	4.212843914406766123e-05	1.000000000000000000e+00	9.389826957935495102e+02	-2.241764199769131238e+01	-8.921254761264252764e+00	4.354540274035290093e-02	2.000000000000000111e-01
3.933010000000000117e-01	5.053498669973506785e-05	2.322141306768882030e-01	4.623517712707032201e-05	1.000000000000000000e+00	9.390996944808143780e+02	-2.285183727574953849e+01	-9.010644496331316589e+00	4.731021823665411408e-02	2.000000000000000111e-01
3.790109999999999868e-01	5.472270455287771160e-05	2.303407180446589986e-01	5.050066372356924320e-05	1.000000000000000000e+00	9.392091548411004851e+02	-2.325625229181906306e+01	-9.078056364654383259e+00	5.123468850455246276e-02	2.000000000000000111e-01
3.652400000000000091e-01	5.923756400649751350e-05	2.283459126826088426e-01	5.509065986081512073e-05	1.000000000000000000e+00	9.393125215580043914e+02	-2.363972733773159973e+01	-9.120640117388429502e+00	5.546605586452169057e-02	2.000000000000000111e-01
3.519689999999999763e-01	6.423195925332854590e-05	2.261621991366184470e-01	6.014408320512436881e-05	1.000000000000000000e+00	9.394097834672692215e+02	-2.400202684617833171e+01	-9.130062213842739638e+00	6.014721969081152086e-02	2.000000000000000111e-01
3.391799999999999815e-01	7.025184033131960030e-05	2.235680499603521498e-01	6.621227138790999726e-05	1.000000000000000000e+00	9.395032379654488750e+02	-2.435174434656719811e+01	-9.085321275911111272e+00	6.579016752914680632e-02	2.000000000000000111e-01
5.096129999999999827e-01	2.824995314996321411e-04	2.079011064210351534e-01	3.770469831292529964e-04	1.000000000000000000e+00	9.395732836726863297e+02	-2.496492208282101188e+01	-2.550707628730356724e+00	2.650234091284881521e-01	2.000000000000000111e-01
9.213390000000000191e-01	9.008905681530428441e-04	1.985263271154564524e-01	1.733481561205871095e-03	1.000000000000000000e+00	9.397723150160874184e+02	-2.631860456086326749e+01	7.988982405300160572e+00	8.466329495036578612e-01	2.000000000000000111e-01
9.560769999999999547e-01	9.646072909178606859e-04	1.982522669669338489e-01	1.901651423641853231e-03	1.000000000000000000e+00	9.397737607329287357e+02	-2.636739473603672224e+01	8.715007256383614731e+00	9.066399485588972906e-01	2.000000000000000111e-01
9.921250000000000346e-01	1.034239662398509039e-03	1.979501623929680598e-01	2.089642879668463134e-03	1.000000000000000000e+00	9.397780174667625488e+02	-2.642794900357510812e+01	9.463096765733382654e+00	9.722309454230254611e-01	2.000000000000000111e-01
1.029530000000000056e+00	1.112506027751784679e-03	1.976151588706125395e-01	2.306961481772009607e-03	1.000000000000000000e+00	9.397853912978167727e+02	-2.650359049573565429e+01	1.024193732785258426e+01	1.045968225399991347e+00	2.000000000000000111e-01
1.068349999999999911e+00	1.198847894458757992e-03	1.972474110109097012e-01	2.552521617388270152e-03	1.000000000000000000e+00	9.397968312504535788e+02	-2.659457411794864967e+01	1.104946160299011559e+01	1.127335978772281200e+00	2.000000000000000111e-01
1.108630000000000004e+00	1.296883039307555234e-03	1.968467149221283796e-01	2.838019290808496860e-03	1.000000000000000000e+00	9.398148108709850703e+02	-2.671385379973781227e+01	1.190095819265488508e+01	1.219744196747105436e+00	2.000000000000000111e-01
1.150430000000000064e+00	1.409694674224221990e-03	1.964124832316314906e-01	3.174946581990258174e-03	1.000000000000000000e+00	9.398414338728935036e+02	-2.686861781185427489e+01	1.280453604941042478e+01	1.326114075009814375e+00	2.000000000000000111e-01
1.193810000000000038e+00	1.541609679109324539e-03	1.959444498142440261e-01	3.579730138647495979e-03	1.000000000000000000e+00	9.398788066483772354e+02	-2.706837941478567089e+01	1.377145095121988483e+01	1.450513434007747460e+00	2.000000000000000111e-01
1.238820000000000032e+00	1.697741242531856584e-03	1.954435643075166373e-01	4.073102705415838909e-03	1.000000000000000000e+00	9.399294473977384996e+02	-2.732301397371866969e+01	1.481267568222195763e+01	1.597812038924988132e+00	2.000000000000000111e-01
1.285530000000000062e+00	1.881004302042162471e-03	1.949155282588092841e-01	4.670915011062326712e-03	1.000000000000000000e+00	9.399938988594443572e+02	-2.763261762715825398e+01	1.592497760507001203e+01	1.770759848918522117e+00	2.000000000000000111e-01
1.334000000000000075e+00	2.086461750681388970e-03	1.943786596382583165e-01	5.364593974742247820e-03	1.000000000000000000e+00	9.400649639844207286e+02	-2.797361302596177524e+01	1.707112120592081794e+01	1.964722053979016225e+00	2.000000000000000111e-01
1.384300000000000086e+00	2.312220192468881792e-03	1.938418502328144721e-01	6.154200532741716488e-03	1.000000000000000000e+00	9.401403069294485704e+02	-2.833528737776949669e+01	1.823395391548736910e+01	2.177933131461021965e+00	2.000000000000000111e-01
1.436490000000000045e+00	2.552782127836860423e-03	1.933160602528002092e-01	7.026432602548446024e-03	1.000000000000000000e+00	9.402161600940065682e+02	-2.869875111477947627e+01	1.938725889037985795e+01	2.405208733949611766e+00	2.000000000000000111e-01
1.490650000000000031e+00	2.799827787851025696e-03	1.928101045711493877e-01	7.955348527798670327e-03	1.000000000000000000e+00	9.402852200366435227e+02	-2.904208610941375213e+01	2.050159821760118817e+01	2.638693446360627526e+00	2.000000000000000111e-01
1.546859999999999902e+00	3.047910695646070724e-03	1.923267798960347774e-01	8.921834644486117266e-03	1.000000000000000000e+00	9.403467956126297622e+02	-2.935508847944869260e+01	2.156470561641774708e+01	2.873244617180154670e+00	2.000000000000000111e-01
1.605180000000000051e+00	3.301788009492351295e-03	1.918588659652002426e-01	9.943416038761870510e-03	1.000000000000000000e+00	9.404034459669295529e+02	-2.965231291541781999e+01	2.259926226331816679e+01	3.113362192729031364e+00	2.000000000000000111e-01
1.665699999999999958e+00	3.560445240946162951e-03	1.914055840475293313e-01	1.101646248842959482e-02	1.000000000000000000e+00	9.404557615757042868e+02	-2.993384407576588302e+01	2.360729575307963657e+01	3.358074416979087040e+00	2.000000000000000111e-01
1.728509999999999991e+00	3.829827134505314062e-03	1.909614839862175395e-01	1.216963380127935625e-02	1.000000000000000000e+00	9.405053514519536293e+02	-3.020793812000891521e+01	2.460373490777049099e+01	3.613020157149707590e+00	2.000000000000000111e-01
1.793679999999999941e+00	4.116609318345790074e-03	1.905246782266281080e-01	1.343552180179704084e-02	1.000000000000000000e+00	9.405562119429613404e+02	-3.048618264351868490e+01	2.560562986034769750e+01	3.884529972137028775e+00	2.000000000000000111e-01
1.861310000000000020e+00	4.422699270326873287e-03	1.900936145645495678e-01	1.482263859803918671e-02	1.000000000000000000e+00	9.406095641934390414e+02	-3.077766727344017639e+01	2.662138875510660441e+01	4.174408799920695579e+00	2.000000000000000111e-01
1.931489999999999929e+00	4.755432295649996213e-03	1.896673508121851648e-01	1.636869226949326517e-02	1.000000000000000000e+00	9.406688561755771616e+02	-3.109413476407447163e+01	2.766528805128407953e+01	4.489629832395497289e+00	2.000000000000000111e-01
2.004309999999999814e+00	5.125084941806506283e-03	1.892467194305445244e-01	1.812961243564403108e-02	1.000000000000000000e+00	9.407377433877072690e+02	-3.144943320449202062e+01	2.875382468985734263e+01	4.839954380710198123e+00	2.000000000000000111e-01
2.079889999999999795e+00	5.564705370153627019e-03	1.888274085324462837e-01	2.028308827663232242e-02	1.000000000000000000e+00	9.408259014467827228e+02	-3.188373837154239965e+01	2.993699965972322374e+01	5.256768915727701774e+00	2.000000000000000111e-01
2.158310000000000173e+00	6.094923096722785517e-03	1.884145177919438474e-01	2.294610170514319383e-02	1.000000000000000000e+00	9.409425312807755972e+02	-3.242956157957861762e+01	3.124423819652337286e+01	5.759697461698810805e+00	2.000000000000000111e-01
2.239679999999999893e+00	6.733480239445131278e-03	1.880142303272075988e-01	2.624699430489476834e-02	1.000000000000000000e+00	9.410894273602316389e+02	-3.309693805006197209e+01	3.268144922235909178e+01	6.365697055752788103e+00	2.000000000000000111e-01
2.324129999999999807e+00	7.482911496327526897e-03	1.876351669824686819e-01	3.025293566482239668e-02	1.000000000000000000e+00	9.412625689662880859e+02	-3.386974323828049194e+01	3.422167430624045892e+01	7.077319969633867558e+00	2.000000000000000111e-01
2.411760000000000126e+00	8.367457209852130484e-03	1.872806715224777374e-01	3.516724123722856504e-02	1.000000000000000000e+00	9.414627183022184909e+02	-3.475258428279227019e+01	3.586803204546319535e+01	7.917790526727111811e+00	2.000000000000000111e-01
2.502689999999999859e+00	9.326645707389613627e-03	1.869574762189510908e-01	4.071371803005179035e-02	1.000000000000000000e+00	9.416675937593557819e+02	-3.566140422295335100e+01	3.751349195666826120e+01	8.829773216820081316e+00	2.000000000000000111e-01
2.597059999999999924e+00	1.028768871264765412e-02	1.866656829644346427e-01	4.651028102128973440e-02	1.000000000000000000e+00	9.418562016168339142e+02	-3.650918407672939736e+01	3.905491646000689343e+01	9.744107158039579275e+00	2.000000000000000111e-01
2.694980000000000153e+00	1.122174413145365229e-02	1.864017619214619059e-01	5.238184341134399791e-02	1.000000000000000000e+00	9.420215954557212399e+02	-3.727454024963158474e+01	4.047069413648985403e+01	1.063328903928441527e+01	2.000000000000000111e-01
2.796590000000000131e+00	1.215879097369327450e-02	1.861581634048024014e-01	5.849257165564572536e-02	1.000000000000000000e+00	9.421753324479853973e+02	-3.799958486495658150e+01	4.181647272264945059e+01	1.152582172517011827e+01	2.000000000000000111e-01
2.902029999999999887e+00	1.308796130356058504e-02	1.859309365412565029e-01	6.477046378203103749e-02	1.000000000000000000e+00	9.423167182642101807e+02	-3.867856373156288186e+01	4.308981920023623502e+01	1.241120790542783681e+01	2.000000000000000111e-01
3.011449999999999960e+00	1.406321939703020912e-02	1.857165254363644658e-01	7.161257101069068431e-02	1.000000000000000000e+00	9.424552534407187068e+02	-3.935184807923089068e+01	4.434406311748125518e+01	1.334118980236163132e+01	2.000000000000000111e-01
3.125000000000000000e+00	1.509755934660107074e-02	1.855166761469405623e-01	7.908552583946353021e-02	1.000000000000000000e+00	9.426003257254892560e+02	-4.004797996824697748e+01	4.560643057519281740e+01	1.432796847463879253e+01	2.000000000000000111e-01
3.242820000000000036e+00	1.623395113174583293e-02	1.853323998434100173e-01	8.751692883619571761e-02	1.000000000000000000e+00	9.427608279129817674e+02	-4.080284557610401919e+01	4.691490766331833839e+01	1.541265239501204931e+01	2.000000000000000111e-01
3.491969999999999796e+00	1.910243431619331259e-02	1.850286108277330310e-01	1.096704992547595792e-01	1.000000000000000000e+00	9.431832165652700724e+02	-4.268882127328196674e+01	4.986861979228825703e+01	1.815323336783836794e+01	2.000000000000000111e-01
3.623629999999999907e+00	2.100597426308075527e-02	1.849206425573803880e-01	1.250149363358090404e-01	1.000000000000000000e+00	9.434719109444455398e+02	-4.391655169599025044e+01	5.159459531999969073e+01	1.997386853060812939e+01	2.000000000000000111e-01
3.760260000000000158e+00	2.335396606886732535e-02	1.848514315103106653e-01	1.446112648178011773e-01	1.000000000000000000e+00	9.438290145280418528e+02	-4.539370839626896270e+01	5.352656454917293871e+01	2.222154919273691576e+01	2.000000000000000111e-01
3.902039999999999953e+00	2.610406644922858704e-02	1.848189778114374127e-01	1.685044488416244934e-01	1.000000000000000000e+00	9.442378605345851383e+02	-4.705740942472741750e+01	5.558651611985504104e+01	2.485673723125384171e+01	2.000000000000000111e-01
4.049159999999999648e+00	2.895607908125981400e-02	1.848104362960055758e-01	1.944678956770695410e-01	1.000000000000000000e+00	9.446404370965890394e+02	-4.869935881407921840e+01	5.754737884784226765e+01	2.759228647997194273e+01	2.000000000000000111e-01
4.201839999999999797e+00	3.179784998477762359e-02	1.848237513927613040e-01	2.216084643663171483e-01	1.000000000000000000e+00	9.450218892156517541e+02	-5.026907583869981266e+01	5.934203386240925227e+01	3.032054176205499019e+01	2.000000000000000111e-01
4.360260000000000247e+00	3.464573285008950426e-02	1.848551594399236997e-01	2.500708656618728098e-01	1.000000000000000000e+00	9.453880755550843560e+02	-5.178581476637670278e+01	6.100392495162175521e+01	3.305720459824040347e+01	2.000000000000000111e-01
4.524659999999999904e+00	3.752914160833861063e-02	1.849000769906607722e-01	2.801226065619474848e-01	1.000000000000000000e+00	9.457459554985578052e+02	-5.327177663183798018e+01	6.256944128724871490e+01	3.583032634412003858e+01	2.000000000000000111e-01
4.695260000000000211e+00	4.055433120731934127e-02	1.849628866939300176e-01	3.128569469511042755e-01	1.000000000000000000e+00	9.461138904380374015e+02	-5.479072764821009400e+01	6.409917587351330326e+01	3.874232586904982156e+01	2.000000000000000111e-01
4.872300000000000075e+00	4.405201763781726315e-02	1.850751650728558739e-01	3.526289048771944490e-01	1.000000000000000000e+00	9.465541875692717895e+02	-5.652745250460581161e+01	6.568909757703129060e+01	4.211246613811983508e+01	2.000000000000000111e-01
8.808709999999999596e+00	1.528526978137363934e-01	1.837819428060351035e-01	2.434120806576147711e+00	1.000000000000000000e+00	9.542755513515570556e+02	-8.235712823845412345e+01	1.017890368146827171e+02	1.478042343505336476e+02	2.000000000000000111e-01
9.140829999999999345e+00	1.608049212246674409e-01	1.839275803561369049e-01	2.821761059752549539e+00	1.000000000000000000e+00	9.561343466569228440e+02	-8.417946246652347497e+01	1.030833335652546481e+02	1.556318314539642529e+02	2.000000000000000111e-01
9.485480000000000800e+00	1.689443912349346266e-01	1.840559222946825391e-01	3.254148564031403179e+00	1.000000000000000000e+00	9.581472440204128134e+02	-8.595948288422380301e+01	1.044052205248332825e+02	1.636619306572470975e+02	2.000000000000000111e-01
9.843130000000000379e+00	1.775890126266151670e-01	1.841515106284067060e-01	3.768450718905545394e+00	1.000000000000000000e+00	9.604631537771326748e+02	-8.770305984347560013e+01	1.058178842745176098e+02	1.722159128062087632e+02	2.000000000000000111e-01
1.021429999999999971e+01	1.865991978071353530e-01	1.842242725857892172e-01	4.362719572110111521e+00	1.000000000000000000e+00	9.630454394089999823e+02	-8.941278161977683681e+01	1.072852470045701523e+02	1.811601110797732872e+02	2.000000000000000111e-01
1.059939999999999927e+01	1.960316800363713918e-01	1.842725903082213790e-01	5.045655509514592296e+00	1.000000000000000000e+00	9.659253571693717504e+02	-9.108949622984391681e+01	1.088173651642977688e+02	1.905524046245585339e+02	2.000000000000000111e-01
1.099900000000000055e+01	2.060046565427448850e-01	1.843009747091923500e-01	5.858231047826965465e+00	1.000000000000000000e+00	9.692116550056332471e+02	-9.274461096967974072e+01	1.104196977127726029e+02	2.005266305141940393e+02	2.000000000000000111e-01
1.141370000000000040e+01	2.163082872445963034e-01	1.843129537552848918e-01	6.762840479544904859e+00	1.000000000000000000e+00	9.727742839500200489e+02	-9.437359792410539683e+01	1.120594738588207520e+02	2.108649641451777086e+02	2.000000000000000111e-01
1.184409999999999918e+01	2.273510171714716865e-01	1.843100295674333089e-01	7.867000223474622800e+00	1.000000000000000000e+00	9.769182145772180093e+02	-9.600398892273231866e+01	1.137761287195833546e+02	2.220106022099291749e+02	2.000000000000000111e-01
1.229069999999999929e+01	2.386224186859075558e-01	1.842976583141652525e-01	9.060819046405564237e+00	1.000000000000000000e+00	9.812969166478897023e+02	-9.761550708171144208e+01	1.155028740532146827e+02	2.334236067193038195e+02	2.000000000000000111e-01
1.275409999999999933e+01	2.508615701141493348e-01	1.842784450936699459e-01	1.055136820884140825e+01	1.000000000000000000e+00	9.864725205344362848e+02	-9.926431702712652339e+01	1.173024398867284788e+02	2.459134082010049269e+02	2.000000000000000111e-01
1.323489999999999966e+01	2.632074271258921239e-01	1.842558184895864148e-01	1.211943235696237586e+01	1.000000000000000000e+00	9.918175060125427080e+02	-1.008978273534563641e+02	1.190875142692122921e+02	2.585507249709390294e+02	2.000000000000000111e-01
1.373399999999999999e+01	2.767938632408879496e-01	1.842375294852193479e-01	1.411888083133862359e+01	1.000000000000000000e+00	9.982252507577047709e+02	-1.026167780516741885e+02	1.209329211800686181e+02	2.725984934064143204e+02	2.000000000000000111e-01
1.425179999999999936e+01	2.903362848546978126e-01	1.842176211928696072e-01	1.616804110045006482e+01	1.000000000000000000e+00	1.004700241948862868e+03	-1.043183496936941026e+02	1.227412249303712457e+02	2.866383563226034425e+02	2.000000000000000111e-01
1.478919999999999924e+01	3.054465743432458469e-01	1.842161850948079993e-01	1.883436314545009438e+01	1.000000000000000000e+00	1.012564094009574887e+03	-1.061674042400892546e+02	1.245911729814853715e+02	3.025073051775776207e+02	2.000000000000000111e-01
1.534680000000000000e+01	3.203893532962807655e-01	1.842129572908630941e-01	2.152279904545445532e+01	1.000000000000000000e+00	1.020400597516807125e+03	-1.079920197624536371e+02	1.263903738363931524e+02	3.182397067775523283e+02	2.000000000000000111e-01
1.592539999999999978e+01	3.371806605184817784e-01	1.842411831267674605e-01	2.503933858743944896e+01	1.000000000000000000e+00	1.029941066917167518e+03	-1.100254659346775981e+02	1.282029521351996664e+02	3.361945795297423274e+02	2.000000000000000111e-01
1.652590000000000003e+01	3.538957695391156122e-01	1.842704478167378479e-01	2.863886292607478978e+01	1.000000000000000000e+00	1.039542724904715897e+03	-1.120497653298846785e+02	1.299601168731752523e+02	3.541369517435954322e+02	2.000000000000000111e-01
1.714900000000000091e+01	3.724167251764416986e-01	1.843345982984169185e-01	3.317332824623906617e+01	1.000000000000000000e+00	1.050869122098083153e+03	-1.143005506161930924e+02	1.316955047050191752e+02	3.743386521159785048e+02	2.000000000000000111e-01
1.779560000000000031e+01	3.911972460582591737e-01	1.844051387550535437e-01	3.798460303152431550e+01	1.000000000000000000e+00	1.062568223275946366e+03	-1.165869403151950934e+02	1.333735759472054099e+02	3.949656610322724646e+02	2.000000000000000111e-01
1.846649999999999991e+01	4.116638269152190777e-01	1.845083283783400530e-01	4.380889995768369261e+01	1.000000000000000000e+00	1.075943890086936335e+03	-1.190984666380936403e+02	1.350010500543087062e+02	4.178024674224900537e+02	2.000000000000000111e-01
1.916280000000000072e+01	4.328668306239395469e-01	1.846252495201139154e-01	5.023680689019410295e+01	1.000000000000000000e+00	1.090163161094346606e+03	-1.217086526411686549e+02	1.365654983980704458e+02	4.417214796165542907e+02	2.000000000000000111e-01
1.988530000000000086e+01	4.555349492309210824e-01	1.847689138981596646e-01	5.769526479220669302e+01	1.000000000000000000e+00	1.105891226661547080e+03	-1.245161869997190109e+02	1.380652666094183587e+02	4.676732518699140542e+02	2.000000000000000111e-01
2.063510000000000133e+01	4.796194626056939359e-01	1.849354448679083884e-01	6.629614430035081796e+01	1.000000000000000000e+00	1.123132882352199658e+03	-1.275081621264065888e+02	1.394941909188800366e+02	4.957002897425513765e+02	2.000000000000000111e-01
2.141310000000000002e+01	5.047839789911033881e-01	1.851190533432433560e-01	7.582178749430720188e+01	1.000000000000000000e+00	1.141557430783137079e+03	-1.306416675220178263e+02	1.408534834381937344e+02	5.253533632961252806e+02	2.000000000000000111e-01
2.222050000000000125e+01	5.323268277695885065e-01	1.853355728148960990e-01	8.736042755346710464e+01	1.000000000000000000e+00	1.162469111345528518e+03	-1.340710732427514813e+02	1.421339207725981453e+02	5.585730233289473290e+02	2.000000000000000111e-01
2.305829999999999913e+01	5.603292795800716153e-01	1.855552473586994933e-01	9.949904953442579369e+01	1.000000000000000000e+00	1.183975536815904661e+03	-1.375541835849776646e+02	1.433461984503601343e+02	5.926494316210537363e+02	2.000000000000000111e-01
2.392770000000000152e+01	5.920653415736638614e-01	1.858163203256474050e-01	1.150343806835894611e+02	1.000000000000000000e+00	1.209349609290730768e+03	-1.414750395899469311e+02	1.444706395572134454e+02	6.325229940261809816e+02	2.000000000000000111e-01
2.482989999999999853e+01	6.243244892217019171e-01	1.860766986578492044e-01	1.314113920602210328e+02	1.000000000000000000e+00	1.235405798717931930e+03	-1.454406519540432612e+02	1.455314989052600083e+02	6.735090661161779053e+02	2.000000000000000111e-01
2.576610000000000156e+01	6.601639517101276500e-01	1.863667579328453783e-01	1.514709685405449875e+02	1.000000000000000000e+00	1.265229929624923670e+03	-1.497894224340890332e+02	1.465139473100000487e+02	7.204117149682703030e+02	2.000000000000000111e-01
2.673760000000000048e+01	6.980999911426309934e-01	1.866638836061506324e-01	1.741478935991900414e+02	1.000000000000000000e+00	1.297337628305941053e+03	-1.543302277698333853e+02	1.474329588024918110e+02	7.711754811853606952e+02	2.000000000000000111e-01
2.774569999999999936e+01	7.382533764813019594e-01	1.869702291469050315e-01	1.995631137847385332e+02	1.000000000000000000e+00	1.331847471557322024e+03	-1.590747350909048805e+02	1.482889280019147122e+02	8.260035318704137808e+02	2.000000000000000111e-01
2.879179999999999851e+01	7.832660829540544212e-01	1.872943499789083144e-01	2.310602562302598244e+02	1.000000000000000000e+00	1.371473636172143415e+03	-1.642415787582689859e+02	1.490954294978967027e+02	8.898273806874957472e+02	2.000000000000000111e-01
2.987740000000000151e+01	8.301335306594401775e-01	1.876163364319191340e-01	2.654499789833079717e+02	1.000000000000000000e+00	1.413148044315556263e+03	-1.695323944762617430e+02	1.498546578243038141e+02	9.576007147444752263e+02	2.000000000000000111e-01
3.100390000000000157e+01	8.821552480054116741e-01	1.879484137556007017e-01	3.070007877763088686e+02	1.000000000000000000e+00	1.460242522373567454e+03	-1.752153662322115508e+02	1.505861531435978122e+02	1.035579128215924811e+03	2.000000000000000111e-01
3.217289999999999850e+01	9.390895304042977676e-01	1.882815539456388632e-01	3.562150382766109260e+02	1.000000000000000000e+00	1.512510106725642345e+03	-1.812146343368239059e+02	1.513103908223295377e+02	1.124073579958225082e+03	2.000000000000000111e-01
3.338589999999999947e+01	9.994355417189538793e-01	1.886102690243848523e-01	4.112786436830939465e+02	1.000000000000000000e+00	1.568397687693732678e+03	-1.874036227748400165e+02	1.520186444835849215e+02	1.220390905083822872e+03	2.000000000000000111e-01
3.464470000000000027e+01	1.067076424576005822e+00	1.889383865442317012e-01	4.785290604029291899e+02	1.000000000000000000e+00	1.631870175153212358e+03	-1.940160185248880964e+02	1.527645857721779521e+02	1.333138306349052300e+03	2.000000000000000111e-01
3.595100000000000051e+01	1.141891361394282711e+00	1.892594970855908387e-01	5.591554132965512736e+02	1.000000000000000000e+00	1.702762123280287597e+03	-2.009764235182322523e+02	1.535711202046556707e+02	1.463432714456570693e+03	2.000000000000000111e-01
3.730649999999999977e+01	1.222807103062704126e+00	1.895707175069752948e-01	6.521749609737162245e+02	1.000000000000000000e+00	1.779959312848823174e+03	-2.081901531536056495e+02	1.544302533347092492e+02	1.609683532582720545e+03	2.000000000000000111e-01
3.871309999999999718e+01	1.310821885129485054e+00	1.898706936128318756e-01	7.600201493022910881e+02	1.000000000000000000e+00	1.864437953881112435e+03	-2.156866681691337249e+02	1.553630334493065561e+02	1.774918241974611647e+03	2.000000000000000111e-01


==> anc/qmc1_103.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	8.806984300750739866e-09	4.540196236413614472e-01	3.774576839144469420e-09	1.000000000000000000e+00	9.314553738546360364e+02	-1.579832512623869256e+00	-5.190632553281213646e-01	8.204581403869687438e-06	2.999999999999999889e-01
1.117429999999999951e-01	1.104647068306502505e-08	4.538904670606342395e-01	4.603902221914620534e-09	1.000000000000000000e+00	9.314557633475534431e+02	-1.592393041649764474e+00	-4.691827705427443207e-01	1.029042335086416247e-05	2.999999999999999889e-01
1.159560000000000035e-01	1.196597192485433761e-08	4.538381310741293473e-01	4.938937310500786845e-09	1.000000000000000000e+00	9.314572964804100366e+02	-1.598980250994709085e+00	-4.522474776221109272e-01	1.114685648397719201e-05	2.999999999999999889e-01
1.203280000000000044e-01	1.300495246542440401e-08	4.537789263452660649e-01	5.315324207178408082e-09	1.000000000000000000e+00	9.314592945423146375e+02	-1.606941389966671130e+00	-4.349519722908771202e-01	1.211449656859518893e-05	2.999999999999999889e-01
1.248650000000000038e-01	1.416241476992885425e-08	4.537128022881795619e-01	5.733779328359222464e-09	1.000000000000000000e+00	9.314607070158715487e+02	-1.616176913288100314e+00	-4.173721236773152432e-01	1.319244417808022001e-05	2.999999999999999889e-01
1.295729999999999937e-01	1.545602487428013165e-08	4.536384733541971581e-01	6.201353350920329966e-09	1.000000000000000000e+00	9.314635485789855238e+02	-1.626775527740236260e+00	-3.994596725260063375e-01	1.439730257207148090e-05	2.999999999999999889e-01
1.344589999999999952e-01	1.690653005308528809e-08	4.535543786450496606e-01	6.726342418854778144e-09	1.000000000000000000e+00	9.314669612317528617e+02	-1.638866842720826389e+00	-3.811976955720811078e-01	1.574830064397194951e-05	2.999999999999999889e-01
1.395280000000000131e-01	1.853797384036162143e-08	4.534586314334037027e-01	7.318573739205315180e-09	1.000000000000000000e+00	9.314709814098038123e+02	-1.652608781654494097e+00	-3.625740942658617350e-01	1.726770614188492413e-05	2.999999999999999889e-01
1.447890000000000010e-01	2.037832377664486598e-08	4.533489500591979526e-01	7.989665820100086961e-09	1.000000000000000000e+00	9.314757602077796719e+02	-1.668236962813377966e+00	-3.436599163386065969e-01	1.898176629213393053e-05	2.999999999999999889e-01
1.502489999999999937e-01	2.246004814662043639e-08	4.532225342953781766e-01	8.753384782398588457e-09	1.000000000000000000e+00	9.314814452997034095e+02	-1.686037283804208586e+00	-3.245562331541282375e-01	2.092062167177402592e-05	2.999999999999999889e-01
1.559139999999999970e-01	2.482080322022712148e-08	4.530759821906942264e-01	9.626085372911100918e-09	1.000000000000000000e+00	9.314875403305428563e+02	-1.706370212163877298e+00	-3.054360251504144586e-01	2.311936970971153162e-05	2.999999999999999889e-01
1.617919999999999914e-01	2.750371844751989388e-08	4.529051409117782478e-01	1.062697483935516082e-08	1.000000000000000000e+00	9.314954740072016648e+02	-1.729736092907974587e+00	-2.865914618418466397e-01	2.561819549744853938e-05	2.999999999999999889e-01
1.678920000000000134e-01	3.055834859535653562e-08	4.527049662206621417e-01	1.177853517942759451e-08	1.000000000000000000e+00	9.315049324543410876e+02	-1.756689501510899865e+00	-2.683847311237911315e-01	2.846328129301284069e-05	2.999999999999999889e-01
1.742229999999999890e-01	3.408400635078633829e-08	4.524653217867908306e-01	1.312335942905810040e-08	1.000000000000000000e+00	9.315157458911887716e+02	-1.788458090936939637e+00	-2.514863791489716505e-01	3.174711597632783142e-05	2.999999999999999889e-01
1.807920000000000083e-01	3.816119747092611205e-08	4.521765125560288090e-01	1.469935455180608881e-08	1.000000000000000000e+00	9.315298430718254394e+02	-1.826211931429712942e+00	-2.368002342085568090e-01	3.554471310996076106e-05	2.999999999999999889e-01
1.876079999999999970e-01	4.283520497653472096e-08	4.518312237202122827e-01	1.653285805190031358e-08	1.000000000000000000e+00	9.315465501639857848e+02	-1.870787317471018563e+00	-2.252932528332287077e-01	3.989823969557876402e-05	2.999999999999999889e-01
1.946819999999999939e-01	4.818827020531463333e-08	4.514176059562612364e-01	1.866590703086379940e-08	1.000000000000000000e+00	9.315665452448496353e+02	-1.923633553971577204e+00	-2.182920039279226121e-01	4.488436761446783717e-05	2.999999999999999889e-01
2.020220000000000071e-01	5.435181470302066647e-08	4.509163609228413194e-01	2.116270934256460067e-08	1.000000000000000000e+00	9.315911832227886862e+02	-1.987069080569812130e+00	-2.177929079120318190e-01	5.062564449512225946e-05	2.999999999999999889e-01
2.096389999999999920e-01	6.157298604550041991e-08	4.502899725620320148e-01	2.413770971037027327e-08	1.000000000000000000e+00	9.316222418490253858e+02	-2.065620947264639629e+00	-2.275819416993780375e-01	5.735213122446641522e-05	2.999999999999999889e-01
2.175439999999999874e-01	6.979302854700220813e-08	4.495361591002700052e-01	2.758323714566968787e-08	1.000000000000000000e+00	9.316600837274603464e+02	-2.159570798189143659e+00	-2.490652041330239097e-01	6.500931098537373785e-05	2.999999999999999889e-01
2.257460000000000022e-01	7.915003943299477218e-08	4.486248945833319901e-01	3.157171894729228911e-08	1.000000000000000000e+00	9.317061711587379023e+02	-2.272568706696674656e+00	-2.860047131576942125e-01	7.372588622265430604e-05	2.999999999999999889e-01
2.342579999999999940e-01	8.992029556354400182e-08	4.474957848051315246e-01	3.623328622201478947e-08	1.000000000000000000e+00	9.317634834025869850e+02	-2.411881926685217614e+00	-3.456134421131742962e-01	8.375929419428526147e-05	2.999999999999999889e-01
2.430900000000000005e-01	1.018839120615633995e-07	4.461682129760948801e-01	4.148599130758397294e-08	1.000000000000000000e+00	9.318315353935219036e+02	-2.575324506381561296e+00	-4.275037817008452423e-01	9.490470798011647901e-05	2.999999999999999889e-01
2.522559999999999802e-01	1.150669446582458495e-07	4.446208305889795542e-01	4.734366032194391005e-08	1.000000000000000000e+00	9.319108141878662082e+02	-2.765586988491477882e+00	-5.352912245759980925e-01	1.071857232503490941e-04	2.999999999999999889e-01
2.617670000000000274e-01	1.295498312767914026e-07	4.428125451060445639e-01	5.382679216801280605e-08	1.000000000000000000e+00	9.320044812752852295e+02	-2.987723854886441988e+00	-6.751800116758919224e-01	1.206792009641072000e-04	2.999999999999999889e-01
2.716370000000000173e-01	1.449859099650649895e-07	4.408098210120662830e-01	6.077912643780732065e-08	1.000000000000000000e+00	9.321087571383895920e+02	-3.234096838985044631e+00	-8.409644386740928734e-01	1.350606689063038525e-04	2.999999999999999889e-01
2.818789999999999907e-01	1.612461438453805210e-07	4.386413942529162613e-01	6.812669369989989309e-08	1.000000000000000000e+00	9.322219106157750730e+02	-3.501569636304558752e+00	-1.030348822348438054e+00	1.502103506827175518e-04	2.999999999999999889e-01
2.925070000000000170e-01	1.782168212424120410e-07	4.363446265285758630e-01	7.580016843118911421e-08	1.000000000000000000e+00	9.323430751933351530e+02	-3.785991807606270854e+00	-1.239711049762811879e+00	1.660220116893548780e-04	2.999999999999999889e-01
3.035359999999999725e-01	1.958143473825332845e-07	4.339623024073798740e-01	8.374501919084393711e-08	1.000000000000000000e+00	9.324687529126128993e+02	-4.082580331721724853e+00	-1.464443217118630569e+00	1.824179269186365030e-04	2.999999999999999889e-01
3.149799999999999822e-01	2.139961050552966299e-07	4.315382242639513866e-01	9.193165070124451482e-08	1.000000000000000000e+00	9.325979879548893905e+02	-4.386435862696577814e+00	-1.699512922435873818e+00	1.993585422786001550e-04	2.999999999999999889e-01
3.268559999999999799e-01	2.327726014485111167e-07	4.291113620959364217e-01	1.003627130285037849e-07	1.000000000000000000e+00	9.327285207676885648e+02	-4.693214565519425285e+00	-1.940180225314945162e+00	2.168533286803929667e-04	2.999999999999999889e-01
3.391799999999999815e-01	2.521898826015115329e-07	4.267138718644268303e-01	1.090686240924048174e-07	1.000000000000000000e+00	9.328587062713827436e+02	-4.999366999559505587e+00	-2.182356973577186832e+00	2.349452102503021887e-04	2.999999999999999889e-01
3.519689999999999763e-01	2.730556960392794480e-07	4.248653599703899331e-01	1.200036870099786271e-07	1.000000000000000000e+00	9.329594232904111095e+02	-5.240043735267073899e+00	-2.356734372152231138e+00	2.543915696583044393e-04	2.999999999999999889e-01
3.652400000000000091e-01	2.958649433123379873e-07	4.237441961153969316e-01	1.341011731950538568e-07	1.000000000000000000e+00	9.330201498492740484e+02	-5.391187813440979859e+00	-2.437373748071860913e+00	2.756543823520389330e-04	2.999999999999999889e-01
3.790109999999999868e-01	3.221378906823175113e-07	4.233030384223239184e-01	1.526007589187072871e-07	1.000000000000000000e+00	9.330418063483542710e+02	-5.456339440365787219e+00	-2.423401822009889184e+00	3.001534456447476642e-04	2.999999999999999889e-01
3.933010000000000117e-01	3.519262234382798997e-07	4.227879753718493672e-01	1.735376215661564284e-07	1.000000000000000000e+00	9.330663958222492056e+02	-5.529877261284618761e+00	-2.412486102288652567e+00	3.279298722802500080e-04	2.999999999999999889e-01
4.081299999999999928e-01	3.853402753062266831e-07	4.221935350945661969e-01	1.970476352985895477e-07	1.000000000000000000e+00	9.330951146254941477e+02	-5.612201225375793356e+00	-2.405497943643289727e+00	3.590883531297015072e-04	2.999999999999999889e-01
4.235189999999999788e-01	4.228971514301649379e-07	4.215034360590648177e-01	2.235238176867936182e-07	1.000000000000000000e+00	9.331276168948775194e+02	-5.704767365400963186e+00	-2.403562173226511334e+00	3.941092004793364371e-04	2.999999999999999889e-01
4.394870000000000165e-01	4.652127413722909501e-07	4.206960425189576469e-01	2.534271710057357581e-07	1.000000000000000000e+00	9.331646510798265126e+02	-5.809514471813226777e+00	-2.408278569160859028e+00	4.335690946330064775e-04	2.999999999999999889e-01
4.560580000000000189e-01	5.131194118774677004e-07	4.197404417604381210e-01	2.873705912415654171e-07	1.000000000000000000e+00	9.332073583647680834e+02	-5.929026809798091158e+00	-2.421607694890048901e+00	4.782436870822181552e-04	2.999999999999999889e-01
4.732529999999999792e-01	5.680068935536295431e-07	4.185834315611352552e-01	3.263094571922840004e-07	1.000000000000000000e+00	9.332577847322892239e+02	-6.067977529905924428e+00	-2.447020729939246575e+00	5.294284061912294965e-04	2.999999999999999889e-01
4.910970000000000057e-01	6.317219419253815839e-07	4.171465617287002381e-01	3.714767857168317271e-07	1.000000000000000000e+00	9.333187539706599409e+02	-6.233096279398690598e+00	-2.489761688930432815e+00	5.888480461410123407e-04	2.999999999999999889e-01
5.096129999999999827e-01	7.062356161526378072e-07	4.153358059250818468e-01	4.241859765893085118e-07	1.000000000000000000e+00	9.333928243134304239e+02	-6.431907083630469479e+00	-2.555817858855471858e+00	6.583393983175552357e-04	2.999999999999999889e-01
5.288279999999999648e-01	7.948898253878678677e-07	4.129932932096132547e-01	4.865495559093785952e-07	1.000000000000000000e+00	9.334859822848012527e+02	-6.677481392045701902e+00	-2.655398582446593991e+00	7.410214087871711246e-04	2.999999999999999889e-01
5.487670000000000048e-01	9.022240499634501203e-07	4.098894056548231801e-01	5.613001891780386766e-07	1.000000000000000000e+00	9.336054318412302564e+02	-6.988470918830395284e+00	-2.803729447398413566e+00	8.411289254899492317e-04	2.999999999999999889e-01
5.694580000000000197e-01	1.039349316405223215e-06	4.054983140179361234e-01	6.546683600958128252e-07	1.000000000000000000e+00	9.337706899718530167e+02	-7.412411347259973304e+00	-3.041890607684158088e+00	9.690279610388285048e-04	2.999999999999999889e-01
5.909290000000000376e-01	1.214677309499658966e-06	3.993476854792403774e-01	7.706930936774435288e-07	1.000000000000000000e+00	9.339972858565565730e+02	-7.986426249302625457e+00	-3.403055602459709839e+00	1.132569425169513465e-03	2.999999999999999889e-01
6.132100000000000328e-01	1.539415937873272898e-06	3.930057837294671508e-01	1.028607225953049327e-06	1.000000000000000000e+00	9.342228532170290691e+02	-8.572956303287481816e+00	-3.625642007458944160e+00	1.435610876926519822e-03	2.999999999999999889e-01
6.363299999999999512e-01	2.457292931116619120e-06	3.824455354475324587e-01	1.795210758218988553e-06	1.000000000000000000e+00	9.346372435232374301e+02	-9.676173266244047610e+00	-3.899920205023228004e+00	2.292388380815230716e-03	2.999999999999999889e-01
6.363299999999999512e-01	5.561608384260796532e-06	3.605417302769010623e-01	4.599253321489764327e-06	1.000000000000000000e+00	9.357083488405595517e+02	-1.252120461938491047e+01	-4.982067232916270072e+00	5.191665716044747622e-03	2.999999999999999889e-01
6.132100000000000328e-01	8.245744925058651006e-06	3.534210799049822271e-01	7.379618482062607124e-06	1.000000000000000000e+00	9.362802430421664894e+02	-1.406584659286173000e+01	-5.476536161873331920e+00	7.699995564662488051e-03	2.999999999999999889e-01
5.909290000000000376e-01	1.044678572282621305e-05	3.497956366163413322e-01	9.819603100091846951e-06	1.000000000000000000e+00	9.366936984078281512e+02	-1.518093063013531463e+01	-5.887655682308640337e+00	9.757504065172966159e-03	2.999999999999999889e-01
5.694580000000000197e-01	1.250794193467444490e-05	3.472243908511666310e-01	1.221323474834739835e-05	1.000000000000000000e+00	9.370403821068080106e+02	-1.611459948093132866e+01	-6.249640762322954401e+00	1.168473546052363130e-02	2.999999999999999889e-01
5.487670000000000048e-01	1.455512893512896185e-05	3.448896834699036185e-01	1.466754508153922807e-05	1.000000000000000000e+00	9.373351022013823695e+02	-1.691069624516786618e+01	-6.543531471715635206e+00	1.359932868709723061e-02	2.999999999999999889e-01
5.288279999999999648e-01	1.698273485054537830e-05	3.413077869769395867e-01	1.757024716563905314e-05	1.000000000000000000e+00	9.376030950944476672e+02	-1.763525437709889943e+01	-6.744128241902473064e+00	1.587018245356857163e-02	2.999999999999999889e-01
5.288279999999999648e-01	2.257981055356756529e-05	3.267374580420560615e-01	2.354792396825059386e-05	1.000000000000000000e+00	9.378105063260018142e+02	-1.822695196149543051e+01	-6.412962477771079861e+00	2.110725117970626424e-02	2.999999999999999889e-01
9.213390000000000191e-01	2.300562861192150931e-04	2.974896512321363873e-01	4.451797725814131521e-04	1.000000000000000000e+00	9.378458491894833742e+02	-1.906048539573716738e+01	5.801160123292025794e+00	2.157874767886466538e-01	2.999999999999999889e-01
9.560769999999999547e-01	2.616869959498999317e-04	2.966925022986351412e-01	5.274158551143776812e-04	1.000000000000000000e+00	9.378494020599526948e+02	-1.914265553008204179e+01	6.782237760317744169e+00	2.455220365981522490e-01	2.999999999999999889e-01
9.921250000000000346e-01	2.955265837549091060e-04	2.958089955374667013e-01	6.186995566102056329e-04	1.000000000000000000e+00	9.378494674415500185e+02	-1.921618213023188559e+01	7.753721863262716951e+00	2.773456156375797010e-01	2.999999999999999889e-01
1.029530000000000056e+00	3.326896957669857996e-04	2.948393348749224763e-01	7.226963641717665211e-04	1.000000000000000000e+00	9.378499689710023404e+02	-1.929238248657954102e+01	8.736329564728487540e+00	3.123058881854109403e-01	2.999999999999999889e-01
1.068349999999999911e+00	3.762903559881072011e-04	2.937602746992524771e-01	8.494707537820251437e-04	1.000000000000000000e+00	9.378572395799258175e+02	-1.939342620718518262e+01	9.772572361761927340e+00	3.533381811889993451e-01	2.999999999999999889e-01
1.108630000000000004e+00	4.233632388421644218e-04	2.926118678945612839e-01	9.915509476918157612e-04	1.000000000000000000e+00	9.378589080727646206e+02	-1.947826143078560079e+01	1.081368655519393052e+01	3.976552794472679730e-01	2.999999999999999889e-01
1.150430000000000064e+00	4.777117328604398895e-04	2.913804813356491441e-01	1.161647337445620735e-03	1.000000000000000000e+00	9.378668203482909576e+02	-1.958546383870721641e+01	1.190811651424951201e+01	4.488412219472173170e-01	2.999999999999999889e-01
1.193810000000000038e+00	5.404671542846935153e-04	2.900624251362760586e-01	1.365057892723664989e-03	1.000000000000000000e+00	9.378782993934523802e+02	-1.970807921532235341e+01	1.306394752992648556e+01	5.079688422378960677e-01	2.999999999999999889e-01
1.238820000000000032e+00	6.148497905045085263e-04	2.886246324850789691e-01	1.615563880948930105e-03	1.000000000000000000e+00	9.378900116220238488e+02	-1.983802259706505922e+01	1.431076556160933322e+01	5.780843463784380853e-01	2.999999999999999889e-01
1.285530000000000062e+00	7.043751268237270075e-04	2.870865695108366644e-01	1.928076991802769825e-03	1.000000000000000000e+00	9.379120986151581292e+02	-2.000487035163930472e+01	1.566982924922087683e+01	6.625130380621927495e-01	2.999999999999999889e-01
1.334000000000000075e+00	8.084830098973621497e-04	2.854829507299254110e-01	2.306996353010202627e-03	1.000000000000000000e+00	9.379341379082079584e+02	-2.017933432691805962e+01	1.710151228609223750e+01	7.607457980969096756e-01	2.999999999999999889e-01
1.384300000000000086e+00	9.282291092750997443e-04	2.838598305025578084e-01	2.761067206692366643e-03	1.000000000000000000e+00	9.379612272665656292e+02	-2.037620395051512290e+01	1.859248996186674319e+01	8.737939284517863836e-01	2.999999999999999889e-01
1.436490000000000045e+00	1.060297749919735010e-03	2.822767510906307176e-01	3.284095914107209094e-03	1.000000000000000000e+00	9.379872042450080016e+02	-2.057545586805813187e+01	2.008630886171454932e+01	9.985446369451487225e-01	2.999999999999999889e-01
1.490650000000000031e+00	1.200562243040719998e-03	2.807885535090751117e-01	3.864403514676409759e-03	1.000000000000000000e+00	9.380120199360027300e+02	-2.077122870564110002e+01	2.153391778350455610e+01	1.131108661529880433e+00	2.999999999999999889e-01
1.546859999999999902e+00	1.343643609534083848e-03	2.794201423347325020e-01	4.480965566531729463e-03	1.000000000000000000e+00	9.380322886293030251e+02	-2.095522675766208565e+01	2.289901780127490838e+01	1.266413953489806898e+00	2.999999999999999889e-01
1.605180000000000051e+00	1.492488294434282875e-03	2.781162012700197361e-01	5.146850509087101157e-03	1.000000000000000000e+00	9.380484272351570780e+02	-2.112698423494520483e+01	2.422012607652163396e+01	1.407232809427015452e+00	2.999999999999999889e-01
1.665699999999999958e+00	1.649511937776209757e-03	2.768707826731886534e-01	5.874457164455801871e-03	1.000000000000000000e+00	9.380619899428626240e+02	-2.129475748124169598e+01	2.551878334604329979e+01	1.555861979644542092e+00	2.999999999999999889e-01
1.728509999999999991e+00	1.814965963814428422e-03	2.756743493113415489e-01	6.667202339719230722e-03	1.000000000000000000e+00	9.380719730349943575e+02	-2.145640331871566886e+01	2.680008475809075463e+01	1.712554133536714707e+00	2.999999999999999889e-01
1.793679999999999941e+00	1.991661742856785239e-03	2.745151902717545833e-01	7.541168421740985887e-03	1.000000000000000000e+00	9.380809013998930368e+02	-2.161790149974864406e+01	2.808174117416118776e+01	1.879969661444313322e+00	2.999999999999999889e-01
1.861310000000000020e+00	2.181095128839243176e-03	2.733839434836063398e-01	8.507327782002057151e-03	1.000000000000000000e+00	9.380878931644745080e+02	-2.177928020083957605e+01	2.937235917659855389e+01	2.059540788226572161e+00	2.999999999999999889e-01
1.931489999999999929e+00	2.384045620755005559e-03	2.722788972782707595e-01	9.574627847951336368e-03	1.000000000000000000e+00	9.380940173483277249e+02	-2.194019470893303847e+01	3.067326325793209207e+01	2.252025698058195857e+00	2.999999999999999889e-01
2.004309999999999814e+00	2.604188166671012831e-03	2.711909140271621110e-01	1.076729418234702480e-02	1.000000000000000000e+00	9.380995651334106924e+02	-2.210558706479076108e+01	3.200078236426293188e+01	2.460917131073610875e+00	2.999999999999999889e-01
2.079889999999999795e+00	2.843884360528907158e-03	2.701153750338268766e-01	1.210461933370003511e-02	1.000000000000000000e+00	9.381054170288764453e+02	-2.227542519826551271e+01	3.336217103408153406e+01	2.688473515556306648e+00	2.999999999999999889e-01
2.158310000000000173e+00	3.107973608493659525e-03	2.690449286192532763e-01	1.362164782650148592e-02	1.000000000000000000e+00	9.381122209571162784e+02	-2.245364107350686922e+01	3.477377444641157922e+01	2.939326684738281514e+00	2.999999999999999889e-01
2.239679999999999893e+00	3.405552190350189662e-03	2.679622563154562820e-01	1.537898351976309773e-02	1.000000000000000000e+00	9.381217248049174486e+02	-2.264595949477059023e+01	3.626863510593424422e+01	3.222147297426950274e+00	2.999999999999999889e-01
2.324129999999999807e+00	3.766113434049671391e-03	2.668158509438811055e-01	1.755730908319467001e-02	1.000000000000000000e+00	9.381382590561477173e+02	-2.287811872265924862e+01	3.795853209934234229e+01	3.565029388028163382e+00	2.999999999999999889e-01
2.411760000000000126e+00	4.236430674387480118e-03	2.655693608827036090e-01	2.046463777202177717e-02	1.000000000000000000e+00	9.381735193192155293e+02	-2.319605913438950395e+01	3.998806466306243124e+01	4.012585203900503217e+00	2.999999999999999889e-01
2.502689999999999859e+00	4.861706858142149715e-03	2.642955996812030306e-01	2.447879964774577963e-02	1.000000000000000000e+00	9.382389230434087040e+02	-2.364353718573087448e+01	4.239319365657237171e+01	4.608136236074214409e+00	2.999999999999999889e-01
2.597059999999999924e+00	5.589996709764800606e-03	2.631442626630413617e-01	2.935572004378769750e-02	1.000000000000000000e+00	9.383265995341737380e+02	-2.418316219937733536e+01	4.491679411584652826e+01	5.302433633675670777e+00	2.999999999999999889e-01
2.694980000000000153e+00	6.419542108007768831e-03	2.621864274329434585e-01	3.521278408174234598e-02	1.000000000000000000e+00	9.384377924788802829e+02	-2.481010416325605306e+01	4.745862352370361492e+01	6.094081814772914107e+00	2.999999999999999889e-01
2.796590000000000131e+00	7.235588453978189505e-03	2.614028151041306591e-01	4.125980545995894949e-02	1.000000000000000000e+00	9.385372530227127754e+02	-2.539207509238064731e+01	4.974638914775101739e+01	6.873577634269739889e+00	2.999999999999999889e-01
2.902029999999999887e+00	7.975973066496593739e-03	2.607497571416708682e-01	4.700692914056994048e-02	1.000000000000000000e+00	9.386078650622279156e+02	-2.586952487044591464e+01	5.168214742818790342e+01	7.581416979657538135e+00	2.999999999999999889e-01
3.011449999999999960e+00	8.705485963213419401e-03	2.601430208344913120e-01	5.288277692070130626e-02	1.000000000000000000e+00	9.386626921391091400e+02	-2.629768692862494106e+01	5.347825368386998690e+01	8.279417601105482305e+00	2.999999999999999889e-01
3.125000000000000000e+00	9.497006823529424019e-03	2.595776660090131083e-01	5.943576124969995877e-02	1.000000000000000000e+00	9.387197548648205156e+02	-2.675098887861010510e+01	5.530423452219419289e+01	9.037308051679145748e+00	2.999999999999999889e-01
3.242820000000000036e+00	1.036140280347427889e-02	2.590532049133246750e-01	6.678735929079653022e-02	1.000000000000000000e+00	9.387814676021109790e+02	-2.723565329436974025e+01	5.717176364710058323e+01	9.865615137291989356e+00	2.999999999999999889e-01
3.365089999999999915e+00	1.127728057444406240e-02	2.585655635251309925e-01	7.481904687745188909e-02	1.000000000000000000e+00	9.388422849544466544e+02	-2.772790375756623504e+01	5.903431031912977289e+01	1.074392389465559816e+01	2.999999999999999889e-01
3.491969999999999796e+00	1.225750015354920043e-02	2.580972897677518141e-01	8.368781196095539943e-02	1.000000000000000000e+00	9.389046962668140850e+02	-2.822763781984777864e+01	6.091867883746664347e+01	1.168468618473935372e+01	2.999999999999999889e-01
3.623629999999999907e+00	1.351725011949469341e-02	2.576208943698282683e-01	9.533121749817033419e-02	1.000000000000000000e+00	9.389982534852290428e+02	-2.886551264137708372e+01	6.317181513616063171e+01	1.289467098388923993e+01	2.999999999999999889e-01
3.760260000000000158e+00	1.548520285384618646e-02	2.571275132699843424e-01	1.138969758484847106e-01	1.000000000000000000e+00	9.391828782402099023e+02	-2.987896515699502231e+01	6.637238583323650687e+01	1.478719466070943334e+01	2.999999999999999889e-01
3.902039999999999953e+00	1.863558383828478951e-02	2.566491242109582571e-01	1.447831585922333131e-01	1.000000000000000000e+00	9.394964296404370998e+02	-3.144364190306218987e+01	7.089456428520881559e+01	1.782174687011215752e+01	2.999999999999999889e-01
4.049159999999999648e+00	2.190314663530853329e-02	2.561411254870255561e-01	1.779835247447124347e-01	1.000000000000000000e+00	9.397169959202683458e+02	-3.282187728973016760e+01	7.511699236310016659e+01	2.097477253398545471e+01	2.999999999999999889e-01
4.201839999999999797e+00	2.405776284949153604e-02	2.558028964422480733e-01	2.014501471207144623e-01	1.000000000000000000e+00	9.398116301470785174e+02	-3.363030971772906952e+01	7.768168300954739891e+01	2.305666345492114289e+01	2.999999999999999889e-01
4.360260000000000247e+00	2.562895291711890164e-02	2.555524625520768089e-01	2.197305148331176183e-01	1.000000000000000000e+00	9.398569275703778203e+02	-3.417652967364131200e+01	7.946831226297817352e+01	2.457618662945822052e+01	2.999999999999999889e-01
4.524659999999999904e+00	2.735528871554245012e-02	2.553010880594634990e-01	2.404351909830401424e-01	1.000000000000000000e+00	9.399102389468291676e+02	-3.474811791674510886e+01	8.133270472267268758e+01	2.624716065783190189e+01	2.999999999999999889e-01
4.695260000000000211e+00	2.939121944321458971e-02	2.550630151929306755e-01	2.654226898005189739e-01	1.000000000000000000e+00	9.399880842429173526e+02	-3.541608155153655701e+01	8.341123064701758949e+01	2.821943690174179409e+01	2.999999999999999889e-01
4.872300000000000075e+00	3.219208210650770924e-02	2.548330462828745646e-01	3.001660210457253175e-01	1.000000000000000000e+00	9.401281196904980106e+02	-3.634243134380641038e+01	8.609913035199608089e+01	3.093567783504679269e+01	2.999999999999999889e-01
5.056000000000000050e+00	3.732774699276968783e-02	2.547766314578978064e-01	3.651261600110244365e-01	1.000000000000000000e+00	9.404988306189588911e+02	-3.817280258503269863e+01	9.048525210372797289e+01	3.592384325808905743e+01	2.999999999999999889e-01
5.246640000000000192e+00	4.517652298128214949e-02	2.552894564587469550e-01	4.710052504561915709e-01	1.000000000000000000e+00	9.411966304574483502e+02	-4.116824388509499499e+01	9.606682676591128711e+01	4.356463128855558864e+01	2.999999999999999889e-01
5.444460000000000299e+00	5.300685925897898748e-02	2.560817265400565090e-01	5.856153092233911117e-01	1.000000000000000000e+00	9.419294683328370184e+02	-4.418208675675305841e+01	1.007399982360237374e+02	5.120605867553088331e+01	2.999999999999999889e-01
5.649740000000000428e+00	5.971551565710150888e-02	2.564813728525181524e-01	6.799628387358440662e-01	1.000000000000000000e+00	9.422767303565926795e+02	-4.634275294937481959e+01	1.045357784956578939e+02	5.776711886381259120e+01	2.999999999999999889e-01
6.061233078259798290e+00	7.677237214050915137e-02	2.554370991188426587e-01	1.085064105570845872e+00	1.000000000000000000e+00	9.427708359020190301e+02	-4.845449207756853127e+01	1.128771860791896415e+02	7.458494982349766644e+01	2.999999999999999889e-01
6.271818076113189200e+00	8.595311693824565780e-02	2.553378789111824809e-01	1.380123337042796550e+00	1.000000000000000000e+00	9.437439544733938419e+02	-4.985405444237903083e+01	1.164301452757889308e+02	8.366392397305722284e+01	2.999999999999999889e-01
8.114978629774796559e+00	1.307298020352968548e-01	2.561100889620343546e-01	2.196001272238140345e+00	1.000000000000000000e+00	9.448110996887247666e+02	-5.918645174198870507e+01	1.362308997170115106e+02	1.276928568612497656e+02	2.999999999999999889e-01
8.180220000000000269e+00	1.533807923496442738e-01	2.556688338263117255e-01	2.973802740164163350e+00	1.000000000000000000e+00	9.479093358277838206e+02	-6.210025414932294296e+01	1.441633476566055094e+02	1.502316068359221788e+02	2.999999999999999889e-01
8.488649999999999807e+00	1.606346011274521757e-01	2.558485985009825159e-01	3.380080898193548400e+00	1.000000000000000000e+00	9.495867133519449226e+02	-6.335409732133309291e+01	1.461011055067827442e+02	1.574871834582434644e+02	2.999999999999999889e-01
8.808709999999999596e+00	1.682474456511702243e-01	2.560475362714817460e-01	3.836510486994940017e+00	1.000000000000000000e+00	9.514359601654438165e+02	-6.458716594324589266e+01	1.481391684811795244e+02	1.651216339665680550e+02	2.999999999999999889e-01
9.140829999999999345e+00	1.771801786457967709e-01	2.561468454411078843e-01	4.423484862894158987e+00	1.000000000000000000e+00	9.537677731995441945e+02	-6.588533304279881975e+01	1.505074567308398912e+02	1.741087568971973951e+02	2.999999999999999889e-01
9.485480000000000800e+00	1.862283738815863066e-01	2.562348198084655748e-01	5.075376549243258317e+00	1.000000000000000000e+00	9.562961553755907289e+02	-6.714052236649560257e+01	1.528521282189011004e+02	1.832419777873007547e+02	2.999999999999999889e-01
9.843130000000000379e+00	1.957659642690267598e-01	2.562923185731054709e-01	5.829140953250074197e+00	1.000000000000000000e+00	9.591554286117533366e+02	-6.837825221127650366e+01	1.552693258655277759e+02	1.929038242143336674e+02	2.999999999999999889e-01
1.021429999999999971e+01	2.058107573754922592e-01	2.563278847917296321e-01	6.710550123592606830e+00	1.000000000000000000e+00	9.623968076355370158e+02	-6.960543284681486398e+01	1.577466442247335010e+02	2.031254602628580130e+02	2.999999999999999889e-01
1.059939999999999927e+01	2.162209391105711920e-01	2.563450498367118580e-01	7.692746589253640188e+00	1.000000000000000000e+00	9.659314861099918517e+02	-7.081873672269676945e+01	1.602605665354267899e+02	2.137570848089363267e+02	2.999999999999999889e-01
1.099900000000000055e+01	2.273688654534197218e-01	2.563471375511815475e-01	8.877830206531115209e+00	1.000000000000000000e+00	9.700338070925205329e+02	-7.204105326228105355e+01	1.628564830227073230e+02	2.252128804370620401e+02	2.999999999999999889e-01
1.141370000000000040e+01	2.387490395492405104e-01	2.563399568802340878e-01	1.015484761671797997e+01	1.000000000000000000e+00	9.743702219812604426e+02	-7.325249006166383481e+01	1.654559351349709573e+02	2.369464266022397396e+02	2.999999999999999889e-01
1.184409999999999918e+01	2.511323338742039724e-01	2.563292138350626304e-01	1.174030715001378056e+01	1.000000000000000000e+00	9.795050115794962267e+02	-7.450123166730941193e+01	1.681527714711468775e+02	2.498201997019906173e+02	2.999999999999999889e-01
1.229069999999999929e+01	2.635890327561267732e-01	2.563146133868159371e-01	1.339571915241772437e+01	1.000000000000000000e+00	9.847844883106718044e+02	-7.573826067860865408e+01	1.708227255513301373e+02	2.628091640497243588e+02	2.999999999999999889e-01
1.275409999999999933e+01	2.773631380375291000e-01	2.563112122644570778e-01	1.550706471162659561e+01	1.000000000000000000e+00	9.911503506956781848e+02	-7.705078849161552057e+01	1.735995711083702417e+02	2.773256725661348696e+02	2.999999999999999889e-01
1.323489999999999966e+01	2.910185672948328861e-01	2.563059230185554260e-01	1.764637889066037602e+01	1.000000000000000000e+00	9.975301875126936011e+02	-7.834413554220937215e+01	1.763220611839001322e+02	2.917509435629636414e+02	2.999999999999999889e-01
1.373399999999999999e+01	3.063697950932445235e-01	2.563294758852295852e-01	2.044726366697333120e+01	1.000000000000000000e+00	1.005358193839519117e+03	-7.976113388247205194e+01	1.791590146021705436e+02	3.081917188663397837e+02	2.999999999999999889e-01
1.425179999999999936e+01	3.215891129882734178e-01	2.563534584042235775e-01	2.329215570437929728e+01	1.000000000000000000e+00	1.013204180669769357e+03	-8.116242247815364408e+01	1.819346155097691167e+02	3.245410726250275957e+02	2.999999999999999889e-01
1.478919999999999924e+01	3.385185232291897939e-01	2.564163945262385447e-01	2.690910474792145379e+01	1.000000000000000000e+00	1.022581111165734455e+03	-8.270649268567250090e+01	1.847962481966910104e+02	3.429930428888843039e+02	2.999999999999999889e-01
1.534680000000000000e+01	3.555840584227216161e-01	2.564857067595506801e-01	3.070771914443808370e+01	1.000000000000000000e+00	1.032214813935916936e+03	-8.426145714256682595e+01	1.876103890512663384e+02	3.616962165779351608e+02	2.999999999999999889e-01
1.592539999999999978e+01	3.742422086763613764e-01	2.565968154976794313e-01	3.534394349056397289e+01	1.000000000000000000e+00	1.043345152945554673e+03	-8.596041785784024114e+01	1.904782958245389750e+02	3.824401859788296747e+02	2.999999999999999889e-01
1.652590000000000003e+01	3.934604000822246039e-01	2.567247425493853208e-01	4.041400726661001386e+01	1.000000000000000000e+00	1.055114619813862873e+03	-8.771150280677125011e+01	1.933203680742859376e+02	4.040003985363223364e+02	2.999999999999999889e-01
1.714900000000000091e+01	4.140696882874623785e-01	2.568895345780744521e-01	4.634392635575937192e+01	1.000000000000000000e+00	1.068265225127849362e+03	-8.959332535295220623e+01	1.961856165152718177e+02	4.274362584051598333e+02	2.999999999999999889e-01
1.779560000000000031e+01	4.358220313826926540e-01	2.570837539321917942e-01	5.311727752460783591e+01	1.000000000000000000e+00	1.082616670883039887e+03	-9.158214324415223473e+01	1.990491968345329212e+02	4.525120577694040094e+02	2.999999999999999889e-01
1.846649999999999991e+01	4.586343263155996386e-01	2.573054192727285416e-01	6.068589399005421114e+01	1.000000000000000000e+00	1.098090303621467683e+03	-9.367009487582490124e+01	2.019066131119684542e+02	4.791220115578478840e+02	2.999999999999999889e-01
1.916280000000000072e+01	4.834049224358836772e-01	2.575697906933401282e-01	6.975532116084724521e+01	1.000000000000000000e+00	1.115566451263227691e+03	-9.593680944536822608e+01	2.047945022984463321e+02	5.085894837791021246e+02	2.999999999999999889e-01
1.988530000000000086e+01	5.087170747598973586e-01	2.578467661867785421e-01	7.939921617212309002e+01	1.000000000000000000e+00	1.133699814017745894e+03	-9.825066813040169222e+01	2.076446407866148149e+02	5.389694848543450689e+02	2.999999999999999889e-01
2.063510000000000133e+01	5.371242072211570573e-01	2.581816477121172682e-01	9.158560398231770705e+01	1.000000000000000000e+00	1.154980069262563120e+03	-1.008336690689182831e+02	2.105698971873132734e+02	5.740035072168726629e+02	2.999999999999999889e-01
2.141310000000000002e+01	5.658287430467339174e-01	2.585189823343518878e-01	1.043075673176579272e+02	1.000000000000000000e+00	1.176719895252723745e+03	-1.034348472688023435e+02	2.134426136998883692e+02	6.097147484821024364e+02	2.999999999999999889e-01
2.222050000000000125e+01	5.980978953935565112e-01	2.589109115578944187e-01	1.202909056172163389e+02	1.000000000000000000e+00	1.202123667018995320e+03	-1.063235621211572663e+02	2.164052558559312445e+02	6.510553585854169114e+02	2.999999999999999889e-01
2.305829999999999913e+01	6.316546537405580697e-01	2.593131088667379180e-01	1.378630775373420079e+02	1.000000000000000000e+00	1.228981497826562190e+03	-1.092974516381257928e+02	2.193568557114648740e+02	6.947653495829798658e+02	2.999999999999999889e-01
2.392770000000000152e+01	6.677233217840204960e-01	2.597432373276051254e-01	1.581422714909107867e+02	1.000000000000000000e+00	1.258499511877714212e+03	-1.124517160305489796e+02	2.223505072176130852e+02	7.427839495621011565e+02	2.999999999999999889e-01
2.482989999999999853e+01	7.073159742816118589e-01	2.602015993828577511e-01	1.825108474608263407e+02	1.000000000000000000e+00	1.291747259322700529e+03	-1.158346988494420202e+02	2.254293006401491368e+02	7.971027450636588583e+02	2.999999999999999889e-01
2.576610000000000156e+01	7.481789150778398456e-01	2.606621904704150561e-01	2.087239140771920631e+02	1.000000000000000000e+00	1.326439760425781515e+03	-1.192850910451499260e+02	2.284947501026853161e+02	8.540121396391541566e+02	2.999999999999999889e-01
2.673760000000000048e+01	7.948098416425000146e-01	2.611468714547890979e-01	2.420702934361910081e+02	1.000000000000000000e+00	1.367139672320495947e+03	-1.230861818784070039e+02	2.317212870648930902e+02	9.216449271572082580e+02	2.999999999999999889e-01
2.774569999999999936e+01	8.442079267867979020e-01	2.616303863095703064e-01	2.796398891926783676e+02	1.000000000000000000e+00	1.410832862483626968e+03	-1.270148908260543834e+02	2.349953503947515401e+02	9.951425723864061865e+02	2.999999999999999889e-01
2.879179999999999851e+01	8.965635893426511238e-01	2.621129801048320829e-01	3.216677943542341609e+02	1.000000000000000000e+00	1.457702002702330219e+03	-1.310830836011850238e+02	2.383200656350916802e+02	1.074873230159473223e+03	2.999999999999999889e-01
2.987740000000000151e+01	9.567024447593189818e-01	2.626109644703057966e-01	3.753500465919289013e+02	1.000000000000000000e+00	1.512646928484678710e+03	-1.355096533963696288e+02	2.419136097636902889e+02	1.170963143647589050e+03	2.999999999999999889e-01
3.100390000000000157e+01	1.020933739238483851e+00	2.631019479332242228e-01	4.363602217328182746e+02	1.000000000000000000e+00	1.571913539844824072e+03	-1.400753471215565753e+02	2.456135854897675586e+02	1.276811252296196926e+03	2.999999999999999889e-01
3.217289999999999850e+01	1.089856436795449302e+00	2.635872994052501639e-01	5.057817881350359244e+02	1.000000000000000000e+00	1.636094771977357141e+03	-1.448005787313421990e+02	2.494460172474293245e+02	1.393864323429451360e+03	2.999999999999999889e-01
3.338589999999999947e+01	1.168775535410711441e+00	2.640680305677699513e-01	5.933819347830427660e+02	1.000000000000000000e+00	1.710560005050298287e+03	-1.498709048074584018e+02	2.536324779146119397e+02	1.535117196835689811e+03	2.999999999999999889e-01
3.464470000000000027e+01	1.255574671361339156e+00	2.645348511987931084e-01	6.973309241205405442e+02	1.000000000000000000e+00	1.793098586549216634e+03	-1.551533505455155080e+02	2.580754956526276374e+02	1.697458637949680451e+03	2.999999999999999889e-01
3.595100000000000051e+01	1.350644614207628935e+00	2.649840933166536239e-01	8.195503415625064463e+02	1.000000000000000000e+00	1.884070360383615252e+03	-1.606374943122150398e+02	2.627806102556639871e+02	1.883099587946653173e+03	2.999999999999999889e-01
3.730649999999999977e+01	1.455429891935734021e+00	2.654145222291853790e-01	9.642926881832436266e+02	1.000000000000000000e+00	1.984874689680835672e+03	-1.663436875010683877e+02	2.677987130762545576e+02	2.097220063918588949e+03	2.999999999999999889e-01


==> anc/qmc1_104.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	8.243998206442584205e-09	4.542174603546100253e-01	2.709490790042980637e-09	1.000000000000000000e+00	9.314443451843752655e+02	-1.553509146413898145e+00	-5.118854266065429037e-01	7.677645240695693334e-06	4.000000000000000222e-01
1.447890000000000010e-01	1.807948691854770609e-08	4.539061853274538039e-01	5.386743807279867599e-09	1.000000000000000000e+00	9.314452188066391045e+02	-1.598026451962988093e+00	-3.216116732631120190e-01	1.683539460239797536e-05	4.000000000000000222e-01
1.502489999999999937e-01	1.976417967259284298e-08	4.538550510508069791e-01	5.854072382762244838e-09	1.000000000000000000e+00	9.314468656193561173e+02	-1.606653871463054939e+00	-2.984415099591506415e-01	1.840395674741012087e-05	4.000000000000000222e-01
1.559139999999999970e-01	2.165352796073332435e-08	4.537974619699668422e-01	6.384713428474167491e-09	1.000000000000000000e+00	9.314488750214072752e+02	-1.616169394030978701e+00	-2.741637471234919521e-01	2.016314623696712584e-05	4.000000000000000222e-01
1.617919999999999914e-01	2.377825666419517981e-08	4.537321929142227872e-01	6.990079982894757672e-09	1.000000000000000000e+00	9.314513046313895757e+02	-1.626709269388236567e+00	-2.487574599051957380e-01	2.214156611161452950e-05	4.000000000000000222e-01
1.678920000000000134e-01	2.617386772616214038e-08	4.536577254948776505e-01	7.683866658866642484e-09	1.000000000000000000e+00	9.314539600715086181e+02	-1.638419045776970284e+00	-2.221842705329440948e-01	2.437217358913808246e-05	4.000000000000000222e-01
1.742229999999999890e-01	2.888089079786763817e-08	4.535722348343783072e-01	8.482321482616282635e-09	1.000000000000000000e+00	9.314568073336837415e+02	-1.651506046801170857e+00	-1.944942045385474050e-01	2.689285357083962265e-05	4.000000000000000222e-01
1.807920000000000083e-01	3.194614026987125351e-08	4.534734670019766045e-01	9.404820850024774533e-09	1.000000000000000000e+00	9.314606996381942281e+02	-1.666239002735291352e+00	-1.657603380470488719e-01	2.974707828860767773e-05	4.000000000000000222e-01
1.876079999999999970e-01	3.542281439300949600e-08	4.533586582589863578e-01	1.047441171719655279e-08	1.000000000000000000e+00	9.314652621917712167e+02	-1.682943331489290983e+00	-1.361197184538582294e-01	3.298446505209913987e-05	4.000000000000000222e-01
1.946819999999999939e-01	3.937126744717974659e-08	4.532244628185269075e-01	1.171808336743639197e-08	1.000000000000000000e+00	9.314704969673954338e+02	-1.702033000905132987e+00	-1.058068475119127716e-01	3.666127036562654090e-05	4.000000000000000222e-01
2.020220000000000071e-01	4.385955906900727000e-08	4.530667896722226362e-01	1.316769186626440676e-08	1.000000000000000000e+00	9.314772183662734051e+02	-1.723982093138330285e+00	-7.512572242190655725e-02	4.084083544300881537e-05	4.000000000000000222e-01
2.096389999999999920e-01	4.896377961457789706e-08	4.528806729151366728e-01	1.486036016505702828e-08	1.000000000000000000e+00	9.314850859595779866e+02	-1.749414322690820756e+00	-4.451824871639830511e-02	4.559412522539429442e-05	4.000000000000000222e-01
2.175439999999999874e-01	5.488404708832746621e-08	4.526535421419499161e-01	1.688072062887142674e-08	1.000000000000000000e+00	9.314951266545110684e+02	-1.779861251022949897e+00	-1.467515305010455226e-02	5.110752502595335367e-05	4.000000000000000222e-01
2.257460000000000022e-01	6.167634077093203150e-08	4.523792436280574258e-01	1.926804427805740978e-08	1.000000000000000000e+00	9.315077107420305538e+02	-1.816061840587944287e+00	1.343204039632005416e-02	5.743326860251814079e-05	4.000000000000000222e-01
2.342579999999999940e-01	6.941144801686111312e-08	4.520502409217209694e-01	2.206897114336918838e-08	1.000000000000000000e+00	9.315228839438694877e+02	-1.858938775000398058e+00	3.871066111354107969e-02	6.463724382843721579e-05	4.000000000000000222e-01
2.430900000000000005e-01	7.820133950562347882e-08	4.516555480377629217e-01	2.534923589945040628e-08	1.000000000000000000e+00	9.315412537386519034e+02	-1.909839166553100931e+00	5.982360493328791468e-02	7.282389385377509912e-05	4.000000000000000222e-01
2.522559999999999802e-01	8.839818849583051080e-08	4.511635849196973802e-01	2.927745277217153666e-08	1.000000000000000000e+00	9.315648074707054320e+02	-1.972609450383235208e+00	7.376478104559845705e-02	8.232144849665835027e-05	4.000000000000000222e-01
2.617670000000000274e-01	9.998723712693838907e-08	4.505677088162760024e-01	3.388052466331978396e-08	1.000000000000000000e+00	9.315939566557465241e+02	-2.048107637992894414e+00	7.877187996243158186e-02	9.311608422223109855e-05	4.000000000000000222e-01
2.716370000000000173e-01	1.129969630929807661e-07	4.498586168393624019e-01	3.920201107793856149e-08	1.000000000000000000e+00	9.316293797867969033e+02	-2.137535106353660730e+00	7.295833847289109886e-02	1.052342968523274847e-04	4.000000000000000222e-01
2.818789999999999907e-01	1.276868153868878981e-07	4.490029449444957743e-01	4.538666160307741565e-08	1.000000000000000000e+00	9.316717894556804822e+02	-2.245023684184153545e+00	5.207001049517746144e-02	1.189182541576430674e-04	4.000000000000000222e-01
2.925070000000000170e-01	1.440995591434736848e-07	4.479870615679975576e-01	5.248499090387077700e-08	1.000000000000000000e+00	9.317235613335892594e+02	-2.372355045795288664e+00	1.339401275957413998e-02	1.342077082815668716e-04	4.000000000000000222e-01
3.035359999999999725e-01	1.620437005728483975e-07	4.468272931407157311e-01	6.043794511045657771e-08	1.000000000000000000e+00	9.317826627069000551e+02	-2.517790306018115043e+00	-4.262613269917975983e-02	1.509248563699934259e-04	4.000000000000000222e-01
3.149799999999999822e-01	1.814865324921726354e-07	4.455284372790018210e-01	6.925043183602420872e-08	1.000000000000000000e+00	9.318496092904373427e+02	-2.680963049613994897e+00	-1.164521829196785707e-01	1.690388478847408690e-04	4.000000000000000222e-01
3.268559999999999799e-01	2.024598522745285599e-07	4.440928285933173902e-01	7.894727433783973963e-08	1.000000000000000000e+00	9.319243384842669684e+02	-2.861846659687126593e+00	-2.087641447331385902e-01	1.885790891881453926e-04	4.000000000000000222e-01
3.391799999999999815e-01	2.249120767006817545e-07	4.425433954239015311e-01	8.950999655405075991e-08	1.000000000000000000e+00	9.320051762707587386e+02	-3.057940352262115358e+00	-3.176980136895112272e-01	2.094987431543452914e-04	4.000000000000000222e-01
3.519689999999999763e-01	2.487022518021205172e-07	4.409251843375776025e-01	1.008876649096189497e-07	1.000000000000000000e+00	9.320907534661264435e+02	-3.264098581472917537e+00	-4.382951863941081383e-01	2.316651095246562565e-04	4.000000000000000222e-01
3.652400000000000091e-01	2.738511184140469756e-07	4.392681867566157750e-01	1.131032094015652517e-07	1.000000000000000000e+00	9.321791931317368380e+02	-3.476950753881243195e+00	-5.671440088730461682e-01	2.550978405976537947e-04	4.000000000000000222e-01
3.790109999999999868e-01	3.004460366731734931e-07	4.375992678662257718e-01	1.262186901460471287e-07	1.000000000000000000e+00	9.322689689597303868e+02	-3.693473174717585295e+00	-7.009037780048220645e-01	2.798796716850251672e-04	4.000000000000000222e-01
3.933010000000000117e-01	3.286127248208640336e-07	4.359433443830268429e-01	1.403238007588868827e-07	1.000000000000000000e+00	9.323591113835924489e+02	-3.910817336092102803e+00	-8.363310637152745475e-01	3.061261895271409866e-04	4.000000000000000222e-01
4.081299999999999928e-01	3.585243339696410244e-07	4.343203785033422637e-01	1.555414962956124097e-07	1.000000000000000000e+00	9.324485361138096096e+02	-4.126702211814271770e+00	-9.706442235431484988e-01	3.340003717299479171e-04	4.000000000000000222e-01
4.235189999999999788e-01	3.904103285087944126e-07	4.327439622582109346e-01	1.720325366863284570e-07	1.000000000000000000e+00	9.325364047928871969e+02	-4.339510915924363665e+00	-1.101678994717674165e+00	3.637149312562606984e-04	4.000000000000000222e-01
4.394870000000000165e-01	4.246998201124321029e-07	4.312272355508166566e-01	1.900571432316058153e-07	1.000000000000000000e+00	9.326218711831253358e+02	-4.547575193273115879e+00	-1.227163863278126543e+00	3.956702064989101324e-04	4.000000000000000222e-01
4.560580000000000189e-01	4.619085679234054890e-07	4.297782693580071700e-01	2.099497857880692218e-07	1.000000000000000000e+00	9.327042554489851227e+02	-4.749694057590486906e+00	-1.344967719793489280e+00	4.303472084189061348e-04	4.000000000000000222e-01
4.732529999999999792e-01	5.023542705226290426e-07	4.283998306299352521e-01	2.319847237004129703e-07	1.000000000000000000e+00	9.327836929445981013e+02	-4.945311843308466848e+00	-1.453885699642621931e+00	4.680427032060229279e-04	4.000000000000000222e-01
4.910970000000000057e-01	5.466227095883192144e-07	4.270894577938175729e-01	2.565784340350823270e-07	1.000000000000000000e+00	9.328595577403332300e+02	-5.134337091413213372e+00	-1.553006461306234653e+00	5.093027168029927183e-04	4.000000000000000222e-01
5.096129999999999827e-01	5.955872591159681390e-07	4.258353517735885552e-01	2.843166808705086983e-07	1.000000000000000000e+00	9.329332586416935555e+02	-5.317414123403354509e+00	-1.641789658222561510e+00	5.549412554604600620e-04	4.000000000000000222e-01
5.288279999999999648e-01	6.523447727245072782e-07	4.247349971201447305e-01	3.181121531507984493e-07	1.000000000000000000e+00	9.329962164690618920e+02	-5.478276103516989792e+00	-1.698032003481810381e+00	6.078487780189446507e-04	4.000000000000000222e-01
5.487670000000000048e-01	7.216010047075337598e-07	4.238128908712691101e-01	3.620293094252829092e-07	1.000000000000000000e+00	9.330448101360203736e+02	-5.608437097472751987e+00	-1.705738327755788264e+00	6.724156311309402532e-04	4.000000000000000222e-01
5.694580000000000197e-01	8.120813919726034309e-07	4.230842600635021933e-01	4.235612796999465723e-07	1.000000000000000000e+00	9.330725502369569995e+02	-5.695152473567485885e+00	-1.639094806990595066e+00	7.567823942932472552e-04	4.000000000000000222e-01
5.909290000000000376e-01	9.271667659594408115e-07	4.221150185438996005e-01	5.036327065994404386e-07	1.000000000000000000e+00	9.331044939719190552e+02	-5.795135383166975629e+00	-1.558823968306067620e+00	8.641005595718269415e-04	4.000000000000000222e-01
6.132100000000000328e-01	1.074394705226256471e-06	4.207463399619183475e-01	6.080679518300528451e-07	1.000000000000000000e+00	9.331482634808891135e+02	-5.923602521312612446e+00	-1.475552480675798028e+00	1.001402764206747774e-03	4.000000000000000222e-01
6.363299999999999512e-01	1.269837062736980369e-06	4.187698369401874898e-01	7.498567454522210609e-07	1.000000000000000000e+00	9.332086102255972264e+02	-6.095692689490780580e+00	-1.394473597051530733e+00	1.183687750578502019e-03	4.000000000000000222e-01
6.603229999999999933e-01	1.533134396922952963e-06	4.159689617709242948e-01	9.459444833576053676e-07	1.000000000000000000e+00	9.332944397379933434e+02	-6.329536289304817487e+00	-1.324946623283467240e+00	1.429284120536586638e-03	4.000000000000000222e-01
6.852200000000000513e-01	1.887821515007253106e-06	4.122243902070476529e-01	1.218779082598283952e-06	1.000000000000000000e+00	9.334074964892614616e+02	-6.632766716451662603e+00	-1.271055958422850685e+00	1.760176969709239788e-03	4.000000000000000222e-01
7.110560000000000214e-01	2.362839489391167068e-06	4.077988716627739540e-01	1.600672215930262709e-06	1.000000000000000000e+00	9.335391258423364889e+02	-6.981814296435529421e+00	-1.208327905373090649e+00	2.203409523660569691e-03	4.000000000000000222e-01
7.378660000000000219e-01	2.981109308707784564e-06	4.035386322740451837e-01	2.128693677996320263e-06	1.000000000000000000e+00	9.336600969699011330e+02	-7.306661129647241459e+00	-1.072059082510989247e+00	2.780423811941832527e-03	4.000000000000000222e-01
7.656859999999999777e-01	3.758612992572576497e-06	4.003118291306232424e-01	2.844632627030675433e-06	1.000000000000000000e+00	9.337411647465328315e+02	-7.535525086272269135e+00	-7.988312708916825988e-01	3.506207279870020288e-03	4.000000000000000222e-01
7.945560000000000400e-01	4.754470924546955379e-06	3.982889563559257051e-01	3.841589036919361330e-06	1.000000000000000000e+00	9.337794696913323378e+02	-7.664753784727560415e+00	-3.720010042082301238e-01	4.436055793942941285e-03	4.000000000000000222e-01
8.245139999999999691e-01	6.013281465541115653e-06	3.970686151949672227e-01	5.207517677150563677e-06	1.000000000000000000e+00	9.337904452237966098e+02	-7.729530368209257318e+00	1.703453935215229476e-01	5.611730480004287723e-03	4.000000000000000222e-01
8.556019999999999737e-01	7.632943170236280596e-06	3.961558646116758453e-01	7.108088855956890249e-06	1.000000000000000000e+00	9.337915868180600683e+02	-7.773861382619282168e+00	7.938246694623662947e-01	7.124861362910048929e-03	4.000000000000000222e-01
8.878620000000000401e-01	9.823705375284783677e-06	3.949964734731463700e-01	9.882168353825163286e-06	1.000000000000000000e+00	9.338016952341764636e+02	-7.845568975210557738e+00	1.488149800149220159e+00	9.172195553318612457e-03	4.000000000000000222e-01
9.213390000000000191e-01	1.283629504525732517e-05	3.932058217558022650e-01	1.400464507726870137e-05	1.000000000000000000e+00	9.338313800155573290e+02	-7.972504514656217012e+00	2.242511075732819492e+00	1.198864057711500342e-02	4.000000000000000222e-01
9.560769999999999547e-01	1.682670081473009493e-05	3.910013909748721317e-01	1.992658417986801505e-05	1.000000000000000000e+00	9.338772178380329478e+02	-8.144918138776521488e+00	3.040468188918640458e+00	1.572072234487824002e-02	4.000000000000000222e-01
9.921250000000000346e-01	2.200286685172393364e-05	3.885247212747678369e-01	2.826278918376796167e-05	1.000000000000000000e+00	9.339350088798664729e+02	-8.350028568767198678e+00	3.881571563956217830e+00	2.056405164238634189e-02	4.000000000000000222e-01
1.029530000000000056e+00	2.868384080242609920e-05	3.859002898497169154e-01	3.994860989209302342e-05	1.000000000000000000e+00	9.340016336896827625e+02	-8.581814826371921612e+00	4.772418289776168443e+00	2.681834476099651324e-02	4.000000000000000222e-01
1.068349999999999911e+00	3.712006205213858447e-05	3.832359842702982022e-01	5.594115259517405756e-05	1.000000000000000000e+00	9.340739663318499879e+02	-8.830123688064142939e+00	5.710770188299646222e+00	3.471995340385788942e-02	4.000000000000000222e-01
1.108630000000000004e+00	4.761889197983672342e-05	3.805857044080088181e-01	7.744667153102065423e-05	1.000000000000000000e+00	9.341485021211466346e+02	-9.089068129571037602e+00	6.697308686511788345e+00	4.455858962627989861e-02	4.000000000000000222e-01
1.150430000000000064e+00	6.070342032819937524e-05	3.779814585303954977e-01	1.063805946326504731e-04	1.000000000000000000e+00	9.342270163067995554e+02	-9.360015385831474077e+00	7.738163167464284342e+00	5.682709476525336229e-02	4.000000000000000222e-01
1.193810000000000038e+00	7.679458659138138177e-05	3.754387080561492618e-01	1.447018725713715578e-04	1.000000000000000000e+00	9.343066610296056069e+02	-9.637584884599579738e+00	8.832267204424395501e+00	7.192347777176615053e-02	4.000000000000000222e-01
1.238820000000000032e+00	9.660499842026810436e-05	3.729681829636295465e-01	1.953987180203386087e-04	1.000000000000000000e+00	9.343895055333166511e+02	-9.926953527431756186e+00	9.986395070026080845e+00	9.052037010101424142e-02	4.000000000000000222e-01
1.285530000000000062e+00	1.206845960100048573e-04	3.705739630757607928e-01	2.614511029899663284e-04	1.000000000000000000e+00	9.344735046244869636e+02	-1.022340372852631063e+01	1.119822164263787556e+01	1.131387436139089514e-01	4.000000000000000222e-01
1.334000000000000075e+00	1.523694340839169684e-04	3.679707250025649468e-01	3.549451379992890360e-04	1.000000000000000000e+00	9.345724975280926401e+02	-1.056853419102878533e+01	1.254503649131269682e+01	1.429224985007181425e-01	4.000000000000000222e-01
1.384300000000000086e+00	1.948694418468850285e-04	3.650506392497322450e-01	4.900845181958083177e-04	1.000000000000000000e+00	9.346902133375947415e+02	-1.097696031316037768e+01	1.406765097176973178e+01	1.829050170350019766e-01	4.000000000000000222e-01
1.436490000000000045e+00	2.474876346875490556e-04	3.623248151088169777e-01	6.707098065685694393e-04	1.000000000000000000e+00	9.348118340337229029e+02	-1.140061482770899204e+01	1.567133294109046382e+01	2.324473607248499774e-01	4.000000000000000222e-01
1.490650000000000031e+00	3.123776767671531361e-04	3.597219720773330853e-01	9.100476345316685107e-04	1.000000000000000000e+00	9.349324831601348933e+02	-1.183278062458852453e+01	1.737321347355106482e+01	2.935989477187533336e-01	4.000000000000000222e-01
1.546859999999999902e+00	3.900912792489961761e-04	3.571763567314862331e-01	1.216387737462868530e-03	1.000000000000000000e+00	9.350367094639593688e+02	-1.224015760095499594e+01	1.915092656295766460e+01	3.669029811048910017e-01	4.000000000000000222e-01
1.605180000000000051e+00	4.759527251911351963e-04	3.546948906127013745e-01	1.575259335940019587e-03	1.000000000000000000e+00	9.351062408839961790e+02	-1.257357815268749412e+01	2.090644108491819253e+01	4.479646617775143169e-01	4.000000000000000222e-01
1.665699999999999958e+00	5.683138051813473555e-04	3.523605620034704899e-01	1.983696729323510943e-03	1.000000000000000000e+00	9.351505751852297408e+02	-1.284773455528020492e+01	2.260241785701674644e+01	5.352372447853790405e-01	4.000000000000000222e-01
1.728509999999999991e+00	6.662935342398226130e-04	3.502290016900667657e-01	2.440867599172398105e-03	1.000000000000000000e+00	9.351804332662647994e+02	-1.308523109509063609e+01	2.422911968840705299e+01	6.278916813713448786e-01	4.000000000000000222e-01
1.793679999999999941e+00	7.730080399158909552e-04	3.482897910257233276e-01	2.964920562594112151e-03	1.000000000000000000e+00	9.352073142041764413e+02	-1.331533571412459516e+01	2.583033132901662654e+01	7.288834727480821840e-01	4.000000000000000222e-01
1.861310000000000020e+00	8.937689049186474735e-04	3.465195426888559305e-01	3.589127870905764722e-03	1.000000000000000000e+00	9.352394484754136101e+02	-1.356121525094945923e+01	2.745690558594770181e+01	8.432587980397815430e-01	4.000000000000000222e-01
1.931489999999999929e+00	1.026688328020249627e-03	3.448847404926778659e-01	4.308487894413197752e-03	1.000000000000000000e+00	9.352721530173739666e+02	-1.380988720572167772e+01	2.909206813177862117e+01	9.692457210338187856e-01	4.000000000000000222e-01
2.004309999999999814e+00	1.189208793114542983e-03	3.432564465817061761e-01	5.235633782039469594e-03	1.000000000000000000e+00	9.353244392320423231e+02	-1.412315213226975352e+01	3.086041484515770961e+01	1.123428318497990297e+00	4.000000000000000222e-01
2.079889999999999795e+00	1.374348937260154533e-03	3.416835724724518464e-01	6.342864425202601568e-03	1.000000000000000000e+00	9.353834981568569447e+02	-1.445831556296974441e+01	3.269089959875827844e+01	1.299229116624989411e+00	4.000000000000000222e-01
2.158310000000000173e+00	1.592285586571555358e-03	3.402430875417638001e-01	7.717097962755883715e-03	1.000000000000000000e+00	9.354534710078187345e+02	-1.483139522502729157e+01	3.461285365975354722e+01	1.506362443299840148e+00	4.000000000000000222e-01
2.239679999999999893e+00	1.835680097434866723e-03	3.388964762287537402e-01	9.322869865081356497e-03	1.000000000000000000e+00	9.355255883382379807e+02	-1.521253333680237496e+01	3.657849992484716495e+01	1.737924949299452404e+00	4.000000000000000222e-01
2.324129999999999807e+00	2.134079198427536652e-03	3.376575538387523445e-01	1.139332223828009270e-02	1.000000000000000000e+00	9.356184845372658856e+02	-1.566316480740393757e+01	3.872610120318962856e+01	2.022117729727328950e+00	4.000000000000000222e-01
2.411760000000000126e+00	2.489894786806725116e-03	3.365093948688567815e-01	1.398369407596495619e-02	1.000000000000000000e+00	9.357265827192240977e+02	-1.616807735090764808e+01	4.103369735846048627e+01	2.361368765998405728e+00	4.000000000000000222e-01
2.502689999999999859e+00	2.938052021895643743e-03	3.354588645274399483e-01	1.740986657230698259e-02	1.000000000000000000e+00	9.358643121444600865e+02	-1.677629680195057560e+01	4.362689997964136523e+01	2.789187204697351152e+00	4.000000000000000222e-01
2.597059999999999924e+00	3.550758870596352600e-03	3.345165342139530540e-01	2.236139152672036653e-02	1.000000000000000000e+00	9.360562530572664173e+02	-1.756982818398494572e+01	4.672612941673806120e+01	3.374978514498493176e+00	4.000000000000000222e-01
2.694980000000000153e+00	4.369494231637171058e-03	3.336112091553800618e-01	2.940132276710764186e-02	1.000000000000000000e+00	9.362887763652165631e+02	-1.851346055969553817e+01	5.033746214336919422e+01	4.159095697453388141e+00	4.000000000000000222e-01
4.049159999999999648e+00	1.628321304321374285e-02	3.215820034225297386e-01	1.652700400030748529e-01	1.000000000000000000e+00	9.363802541250089462e+02	-2.269772513028448913e+01	8.277922054277702557e+01	1.567767869954892745e+01	4.000000000000000222e-01
4.201839999999999797e+00	1.960089574200017670e-02	3.203984172785117601e-01	2.104195126206401811e-01	1.000000000000000000e+00	9.364411099719710592e+02	-2.356205469155892374e+01	8.852745161560994802e+01	1.890995992716439389e+01	4.000000000000000222e-01
4.360260000000000247e+00	2.310272862030294735e-02	3.197250956516189957e-01	2.614580563413763103e-01	1.000000000000000000e+00	9.365689890295222995e+02	-2.454898604472987245e+01	9.380773407259273711e+01	2.233001143283147272e+01	4.000000000000000222e-01
4.524659999999999904e+00	2.596272620389207531e-02	3.193011445440653850e-01	3.059351559214462668e-01	1.000000000000000000e+00	9.366551264817920810e+02	-2.529539625101105571e+01	9.768144070201327622e+01	2.512957062367008021e+01	4.000000000000000222e-01
4.695260000000000211e+00	2.793946094579545167e-02	3.189842661257814016e-01	3.382514894395604599e-01	1.000000000000000000e+00	9.366749086445513512e+02	-2.575872731510323987e+01	1.002252009735389038e+02	2.706726409644016584e+01	4.000000000000000222e-01
4.872300000000000075e+00	3.007826576983547995e-02	3.186879215004288501e-01	3.744183872801755131e-01	1.000000000000000000e+00	9.367007442579892995e+02	-2.623734946922456857e+01	1.028142295902253380e+02	2.916676693586353863e+01	4.000000000000000222e-01
5.056000000000000050e+00	3.245668872973345859e-02	3.183984054776883288e-01	4.157604333089277016e-01	1.000000000000000000e+00	9.367356987058726645e+02	-2.674870797040204096e+01	1.055506693855725473e+02	3.150440077018772556e+01	4.000000000000000222e-01
5.246640000000000192e+00	3.613850071091256888e-02	3.180393951241577977e-01	4.806399390700147878e-01	1.000000000000000000e+00	9.368331577521773852e+02	-2.751523220472790499e+01	1.095627283039826381e+02	3.512887812944895671e+01	4.000000000000000222e-01
5.275989169146300561e+00	3.720018497636923965e-02	3.179495098254959129e-01	5.000000000000000000e-01	1.000000000000000000e+00	9.368680844659395461e+02	-2.771023818574124320e+01	1.106198814332445579e+02	3.617689031789024767e+01	4.000000000000000222e-01
5.285852803393194854e+00	3.755699457557615251e-02	3.179193012800425877e-01	5.065065065065065264e-01	1.000000000000000000e+00	9.368798225948206664e+02	-2.777577556647880996e+01	1.109751682135285620e+02	3.652910502153460470e+01	4.000000000000000222e-01
5.295716437640088259e+00	3.791380417478306536e-02	3.178890927345892070e-01	5.130130130130130528e-01	1.000000000000000000e+00	9.368915607237019003e+02	-2.784131294721638028e+01	1.113304549938125518e+02	3.688131972517896173e+01	4.000000000000000222e-01
5.305580071886982552e+00	3.827061377398997127e-02	3.178588841891358818e-01	5.195195195195194682e-01	1.000000000000000000e+00	9.369032988525831342e+02	-2.790685032795394704e+01	1.116857417740965417e+02	3.723353442882331166e+01	4.000000000000000222e-01
5.315443706133876844e+00	3.862742337319688413e-02	3.178286756436825566e-01	5.260260260260259946e-01	1.000000000000000000e+00	9.369150369814642545e+02	-2.797238770869151736e+01	1.120410285543805458e+02	3.758574913246766158e+01	4.000000000000000222e-01
5.325307340380771137e+00	3.898423297240379698e-02	3.177984670982292315e-01	5.325325325325325210e-01	1.000000000000000000e+00	9.369267751103454884e+02	-2.803792508942908412e+01	1.123963153346645356e+02	3.793796383611201861e+01	4.000000000000000222e-01
5.335170974627665430e+00	3.934104257161070983e-02	3.177682585527758508e-01	5.390390390390390474e-01	1.000000000000000000e+00	9.369385132392267224e+02	-2.810346247016665444e+01	1.127516021149485255e+02	3.829017853975637564e+01	4.000000000000000222e-01
5.345034608874559723e+00	3.969785217081762269e-02	3.177380500073225256e-01	5.455455455455455738e-01	1.000000000000000000e+00	9.369502513681079563e+02	-2.816899985090422120e+01	1.131068888952325295e+02	3.864239324340073267e+01	4.000000000000000222e-01
5.354898243121454016e+00	4.005466177002453554e-02	3.177078414618692004e-01	5.520520520520521002e-01	1.000000000000000000e+00	9.369619894969890765e+02	-2.823453723164179152e+01	1.134621756755165194e+02	3.899460794704508970e+01	4.000000000000000222e-01
5.364761877368348308e+00	4.041147136923144145e-02	3.176776329164158752e-01	5.585585585585585155e-01	1.000000000000000000e+00	9.369737276258703105e+02	-2.830007461237935829e+01	1.138174624558005092e+02	3.934682265068943252e+01	4.000000000000000222e-01
5.374625511615242601e+00	4.076828096843835431e-02	3.176474243709624945e-01	5.650650650650650419e-01	1.000000000000000000e+00	9.369854657547515444e+02	-2.836561199311692505e+01	1.141727492360845133e+02	3.969903735433378955e+01	4.000000000000000222e-01
5.384489145862136894e+00	4.112509056764526716e-02	3.176172158255091693e-01	5.715715715715715683e-01	1.000000000000000000e+00	9.369972038836326647e+02	-2.843114937385449537e+01	1.145280360163685032e+02	4.005125205797814658e+01	4.000000000000000222e-01
5.394352780109031187e+00	4.148190016685218001e-02	3.175870072800558441e-01	5.780780780780780947e-01	1.000000000000000000e+00	9.370089420125138986e+02	-2.849668675459206213e+01	1.148833227966525072e+02	4.040346676162250361e+01	4.000000000000000222e-01
5.404216414355925480e+00	4.183870976605909286e-02	3.175567987346025189e-01	5.845845845845846211e-01	1.000000000000000000e+00	9.370206801413951325e+02	-2.856222413532963245e+01	1.152386095769364971e+02	4.075568146526686064e+01	4.000000000000000222e-01
5.414080048602818884e+00	4.219551936526600572e-02	3.175265901891491382e-01	5.910910910910911475e-01	1.000000000000000000e+00	9.370324182702763665e+02	-2.862776151606720276e+01	1.155938963572205012e+02	4.110789616891121057e+01	4.000000000000000222e-01
5.423943682849713177e+00	4.255232896447291163e-02	3.174963816436958131e-01	5.975975975975975629e-01	1.000000000000000000e+00	9.370441563991574867e+02	-2.869329889680476953e+01	1.159491831375044910e+02	4.146011087255556049e+01	4.000000000000000222e-01
5.433807317096607470e+00	4.290913856367982449e-02	3.174661730982424879e-01	6.041041041041040893e-01	1.000000000000000000e+00	9.370558945280387206e+02	-2.875883627754233629e+01	1.163044699177884809e+02	4.181232557619991752e+01	4.000000000000000222e-01
5.443670951343501763e+00	4.326594816288673734e-02	3.174359645527891072e-01	6.106106106106106157e-01	1.000000000000000000e+00	9.370676326569199546e+02	-2.882437365827990661e+01	1.166597566980724707e+02	4.216454027984427455e+01	4.000000000000000222e-01
5.449359008988151842e+00	4.360326481498624090e-02	3.174060716690828565e-01	6.171171171171171421e-01	1.000000000000000000e+00	9.370765099906645901e+02	-2.887262387852026890e+01	1.169582234555053191e+02	4.249880964820857088e+01	4.000000000000000222e-01
5.454683994063229235e+00	4.393888652646580489e-02	3.173762062326330180e-01	6.236236236236236685e-01	1.000000000000000000e+00	9.370851385740353408e+02	-2.891937095455320872e+01	1.172517496278011038e+02	4.283151864309331813e+01	4.000000000000000222e-01
5.460008979138306628e+00	4.427450823794536194e-02	3.173463407961831795e-01	6.301301301301300839e-01	1.000000000000000000e+00	9.370937671574059777e+02	-2.896611803058614498e+01	1.175452758000968885e+02	4.316422763797805828e+01	4.000000000000000222e-01
5.465333964213384021e+00	4.461012994942492593e-02	3.173164753597333410e-01	6.366366366366366103e-01	1.000000000000000000e+00	9.371023957407767284e+02	-2.901286510661908125e+01	1.178388019723926732e+02	4.349693663286280554e+01	4.000000000000000222e-01
5.470658949288461415e+00	4.494575166090448992e-02	3.172866099232834469e-01	6.431431431431431367e-01	1.000000000000000000e+00	9.371110243241474791e+02	-2.905961218265202106e+01	1.181323281446884579e+02	4.382964562774755279e+01	4.000000000000000222e-01
5.475983934363538808e+00	4.528137337238405391e-02	3.172567444868336084e-01	6.496496496496496631e-01	1.000000000000000000e+00	9.371196529075182298e+02	-2.910635925868496088e+01	1.184258543169842284e+02	4.416235462263230005e+01	4.000000000000000222e-01
5.481308919438616201e+00	4.561699508386361790e-02	3.172268790503837699e-01	6.561561561561561895e-01	1.000000000000000000e+00	9.371282814908888668e+02	-2.915310633471789714e+01	1.187193804892800131e+02	4.449506361751704731e+01	4.000000000000000222e-01
5.486633904513693594e+00	4.595261679534317495e-02	3.171970136139338758e-01	6.626626626626626049e-01	1.000000000000000000e+00	9.371369100742596174e+02	-2.919985341075083340e+01	1.190129066615757978e+02	4.482777261240178746e+01	4.000000000000000222e-01
5.491958889588770987e+00	4.628823850682273894e-02	3.171671481774840373e-01	6.691691691691691313e-01	1.000000000000000000e+00	9.371455386576303681e+02	-2.924660048678377322e+01	1.193064328338715825e+02	4.516048160728653471e+01	4.000000000000000222e-01
5.497283874663848380e+00	4.662386021830230293e-02	3.171372827410341988e-01	6.756756756756756577e-01	1.000000000000000000e+00	9.371541672410011188e+02	-2.929334756281670948e+01	1.195999590061673672e+02	4.549319060217128197e+01	4.000000000000000222e-01
5.502608859738925773e+00	4.695948192978186692e-02	3.171074173045843603e-01	6.821821821821821841e-01	1.000000000000000000e+00	9.371627958243717558e+02	-2.934009463884964930e+01	1.198934851784631519e+02	4.582589959705602922e+01	4.000000000000000222e-01
5.507933844814003166e+00	4.729510364126143090e-02	3.170775518681344662e-01	6.886886886886887105e-01	1.000000000000000000e+00	9.371714244077425064e+02	-2.938684171488258556e+01	1.201870113507589366e+02	4.615860859194077648e+01	4.000000000000000222e-01
5.513258829889080559e+00	4.763072535274098795e-02	3.170476864316846277e-01	6.951951951951951258e-01	1.000000000000000000e+00	9.371800529911132571e+02	-2.943358879091552538e+01	1.204805375230547071e+02	4.649131758682552373e+01	4.000000000000000222e-01
5.518583814964157952e+00	4.796634706422055888e-02	3.170178209952347892e-01	7.017017017017017633e-01	1.000000000000000000e+00	9.371886815744840078e+02	-2.948033586694846164e+01	1.207740636953504918e+02	4.682402658171027099e+01	4.000000000000000222e-01
5.523908800039235345e+00	4.830196877570011593e-02	3.169879555587848952e-01	7.082082082082081786e-01	1.000000000000000000e+00	9.371973101578546448e+02	-2.952708294298140146e+01	1.210675898676462765e+02	4.715673557659501824e+01	4.000000000000000222e-01
5.529233785114312738e+00	4.863759048717967992e-02	3.169580901223350566e-01	7.147147147147147050e-01	1.000000000000000000e+00	9.372059387412253955e+02	-2.957383001901433772e+01	1.213611160399420612e+02	4.748944457147976550e+01	4.000000000000000222e-01
5.534558770189390131e+00	4.897321219865924391e-02	3.169282246858852181e-01	7.212212212212212314e-01	1.000000000000000000e+00	9.372145673245961461e+02	-2.962057709504727754e+01	1.216546422122378459e+02	4.782215356636451276e+01	4.000000000000000222e-01
5.539883755264467524e+00	4.930883391013880790e-02	3.168983592494353796e-01	7.277277277277277578e-01	1.000000000000000000e+00	9.372231959079668968e+02	-2.966732417108021380e+01	1.219481683845336306e+02	4.815486256124926001e+01	4.000000000000000222e-01
5.545208740339544917e+00	4.964445562161837189e-02	3.168684938129854856e-01	7.342342342342342842e-01	1.000000000000000000e+00	9.372318244913375338e+02	-2.971407124711315362e+01	1.222416945568294153e+02	4.848757155613400727e+01	4.000000000000000222e-01
5.550533725414622310e+00	4.998007733309792894e-02	3.168386283765356470e-01	7.407407407407406996e-01	1.000000000000000000e+00	9.372404530747082845e+02	-2.976081832314608988e+01	1.225352207291251858e+02	4.882028055101874742e+01	4.000000000000000222e-01
5.555858710489700591e+00	5.031569904457749293e-02	3.168087629400858085e-01	7.472472472472472260e-01	1.000000000000000000e+00	9.372490816580790352e+02	-2.980756539917902970e+01	1.228287469014209705e+02	4.915298954590349467e+01	4.000000000000000222e-01
5.561183695564777985e+00	5.065132075605705692e-02	3.167788975036359700e-01	7.537537537537537524e-01	1.000000000000000000e+00	9.372577102414497858e+02	-2.985431247521196596e+01	1.231222730737167552e+02	4.948569854078824193e+01	4.000000000000000222e-01
5.566508680639855378e+00	5.098694246753662090e-02	3.167490320671860760e-01	7.602602602602602788e-01	1.000000000000000000e+00	9.372663388248204228e+02	-2.990105955124490578e+01	1.234157992460125399e+02	4.981840753567298918e+01	4.000000000000000222e-01
5.571833665714932771e+00	5.132256417901618489e-02	3.167191666307362374e-01	7.667667667667668052e-01	1.000000000000000000e+00	9.372749674081911735e+02	-2.994780662727784204e+01	1.237093254183083246e+02	5.015111653055773644e+01	4.000000000000000222e-01
5.577158650790010164e+00	5.165818589049574194e-02	3.166893011942863989e-01	7.732732732732732206e-01	1.000000000000000000e+00	9.372835959915619242e+02	-2.999455370331077830e+01	1.240028515906040951e+02	5.048382552544247659e+01	4.000000000000000222e-01
5.582483635865087557e+00	5.199380760197531287e-02	3.166594357578365049e-01	7.797797797797798580e-01	1.000000000000000000e+00	9.372922245749326748e+02	-3.004130077934371812e+01	1.242963777628998940e+02	5.081653452032723095e+01	4.000000000000000222e-01
5.587808620940164950e+00	5.232942931345486992e-02	3.166295703213866664e-01	7.862862862862862734e-01	1.000000000000000000e+00	9.373008531583033118e+02	-3.008804785537665794e+01	1.245899039351956645e+02	5.114924351521197110e+01	4.000000000000000222e-01
5.593133606015242343e+00	5.266505102493443391e-02	3.165997048849368278e-01	7.927927927927927998e-01	1.000000000000000000e+00	9.373094817416740625e+02	-3.013479493140959420e+01	1.248834301074914492e+02	5.148195251009671836e+01	4.000000000000000222e-01
5.598458591090319736e+00	5.300067273641399790e-02	3.165698394484869893e-01	7.992992992992993262e-01	1.000000000000000000e+00	9.373181103250448132e+02	-3.018154200744253046e+01	1.251769562797872339e+02	5.181466150498146561e+01	4.000000000000000222e-01
5.603783576165397129e+00	5.333629444789355495e-02	3.165399740120370953e-01	8.058058058058057416e-01	1.000000000000000000e+00	9.373267389084155639e+02	-3.022828908347547028e+01	1.254704824520830186e+02	5.214737049986621287e+01	4.000000000000000222e-01
5.609108561240474522e+00	5.367191615937312588e-02	3.165101085755872568e-01	8.123123123123123790e-01	1.000000000000000000e+00	9.373353674917862008e+02	-3.027503615950841009e+01	1.257640086243788033e+02	5.248007949475096012e+01	4.000000000000000222e-01
5.614433546315551915e+00	5.400753787085268293e-02	3.164802431391374182e-01	8.188188188188187944e-01	1.000000000000000000e+00	9.373439960751569515e+02	-3.032178323554134636e+01	1.260575347966745881e+02	5.281278848963570738e+01	4.000000000000000222e-01
5.619758531390629308e+00	5.434315958233224692e-02	3.164503777026875797e-01	8.253253253253253208e-01	1.000000000000000000e+00	9.373526246585277022e+02	-3.036853031157428262e+01	1.263510609689703585e+02	5.314549748452044753e+01	4.000000000000000222e-01
5.625083516465706701e+00	5.467878129381181090e-02	3.164205122662376857e-01	8.318318318318318472e-01	1.000000000000000000e+00	9.373612532418984529e+02	-3.041527738760722244e+01	1.266445871412661432e+02	5.347820647940520189e+01	4.000000000000000222e-01
5.630408501540784094e+00	5.501440300529136795e-02	3.163906468297878471e-01	8.383383383383382625e-01	1.000000000000000000e+00	9.373698818252690899e+02	-3.046202446364015870e+01	1.269381133135619280e+02	5.381091547428994204e+01	4.000000000000000222e-01
5.635733486615861487e+00	5.535002471677093888e-02	3.163607813933380086e-01	8.448448448448449000e-01	1.000000000000000000e+00	9.373785104086398405e+02	-3.050877153967309852e+01	1.272316394858577127e+02	5.414362446917469640e+01	4.000000000000000222e-01
5.641058471690938880e+00	5.568564642825049593e-02	3.163309159568881146e-01	8.513513513513513153e-01	1.000000000000000000e+00	9.373871389920105912e+02	-3.055551861570603478e+01	1.275251656581534974e+02	5.447633346405943655e+01	4.000000000000000222e-01
7.438471560004202843e+00	1.174064761908432952e-01	3.195528596961962897e-01	2.263263263263262992e+00	1.000000000000000000e+00	9.374036779519897209e+02	-4.202872101568608088e+01	1.613934341520415501e+02	1.161881715961211228e+02	4.000000000000000222e-01
7.446271737715506767e+00	1.175571680921791429e-01	3.195569030163989965e-01	2.269769769769769852e+00	1.000000000000000000e+00	9.374247523671773479e+02	-4.205036819309006546e+01	1.614576625424264193e+02	1.163402548277174304e+02	4.000000000000000222e-01
7.454071915426811579e+00	1.177078599935149905e-01	3.195609463366017033e-01	2.276276276276276267e+00	1.000000000000000000e+00	9.374458267823648612e+02	-4.207201537049405005e+01	1.615218909328112886e+02	1.164923380593137381e+02	4.000000000000000222e-01
7.461872093138115503e+00	1.178585518948508243e-01	3.195649896568044102e-01	2.282782782782782682e+00	1.000000000000000000e+00	9.374669011975523745e+02	-4.209366254789803463e+01	1.615861193231961579e+02	1.166444212909100457e+02	4.000000000000000222e-01
7.469672270849420315e+00	1.180092437961866858e-01	3.195690329770071170e-01	2.289289289289289542e+00	1.000000000000000000e+00	9.374879756127398878e+02	-4.211530972530201922e+01	1.616503477135810272e+02	1.167965045225063676e+02	4.000000000000000222e-01
7.477472448560723350e+00	1.181599356975225196e-01	3.195730762972098238e-01	2.295795795795795513e+00	1.000000000000000000e+00	9.375090500279274011e+02	-4.213695690270600380e+01	1.617145761039658964e+02	1.169485877541026611e+02	4.000000000000000222e-01
7.485272626272028162e+00	1.183106275988583672e-01	3.195771196174125306e-01	2.302302302302302373e+00	1.000000000000000000e+00	9.375301244431149144e+02	-4.215860408010998839e+01	1.617788044943507657e+02	1.171006709856989829e+02	4.000000000000000222e-01
7.493072803983332086e+00	1.184613195001942149e-01	3.195811629376152374e-01	2.308808808808808788e+00	1.000000000000000000e+00	9.375511988583024277e+02	-4.218025125751397297e+01	1.618430328847356350e+02	1.172527542172952906e+02	4.000000000000000222e-01
7.500872981694636898e+00	1.186120114015300486e-01	3.195852062578179442e-01	2.315315315315315203e+00	1.000000000000000000e+00	9.375722732734899409e+02	-4.220189843491795756e+01	1.619072612751205043e+02	1.174048374488915840e+02	4.000000000000000222e-01
7.508673159405940822e+00	1.187627033028659101e-01	3.195892495780205955e-01	2.321821821821822063e+00	1.000000000000000000e+00	9.375933476886774542e+02	-4.222354561232194925e+01	1.619714896655053735e+02	1.175569206804879059e+02	4.000000000000000222e-01
7.516473337117244746e+00	1.189133952042017300e-01	3.195932928982233023e-01	2.328328328328328034e+00	1.000000000000000000e+00	9.376144221038649675e+02	-4.224519278972593384e+01	1.620357180558902428e+02	1.177090039120841993e+02	4.000000000000000222e-01
7.524273514828549558e+00	1.190640871055375916e-01	3.195973362184260091e-01	2.334834834834834894e+00	1.000000000000000000e+00	9.376354965190525945e+02	-4.226683996712991842e+01	1.620999464462751121e+02	1.178610871436805212e+02	4.000000000000000222e-01
7.532073692539853482e+00	1.192147790068734253e-01	3.196013795386287160e-01	2.341341341341341309e+00	1.000000000000000000e+00	9.376565709342401078e+02	-4.228848714453390301e+01	1.621641748366599813e+02	1.180131703752768288e+02	4.000000000000000222e-01
7.539873870251157406e+00	1.193654709082092730e-01	3.196054228588314228e-01	2.347847847847847724e+00	1.000000000000000000e+00	9.376776453494276211e+02	-4.231013432193788759e+01	1.622284032270448506e+02	1.181652536068731365e+02	4.000000000000000222e-01
7.547674047962462218e+00	1.195161628095451206e-01	3.196094661790341296e-01	2.354354354354354584e+00	1.000000000000000000e+00	9.376987197646151344e+02	-4.233178149934187218e+01	1.622926316174297199e+02	1.183173368384694442e+02	4.000000000000000222e-01
7.555474225673766142e+00	1.196668547108809544e-01	3.196135094992368364e-01	2.360860860860860555e+00	1.000000000000000000e+00	9.377197941798026477e+02	-4.235342867674585676e+01	1.623568600078145892e+02	1.184694200700657518e+02	4.000000000000000222e-01
7.563274403385070954e+00	1.198175466122168020e-01	3.196175528194395432e-01	2.367367367367367414e+00	1.000000000000000000e+00	9.377408685949901610e+02	-4.237507585414984135e+01	1.624210883981994584e+02	1.186215033016620595e+02	4.000000000000000222e-01
7.571074581096374878e+00	1.199682385135526497e-01	3.196215961396422500e-01	2.373873873873873830e+00	1.000000000000000000e+00	9.377619430101776743e+02	-4.239672303155382593e+01	1.624853167885843277e+02	1.187735865332583671e+02	4.000000000000000222e-01
7.578874758807678802e+00	1.201189304148884973e-01	3.196256394598449013e-01	2.380380380380380245e+00	1.000000000000000000e+00	9.377830174253651876e+02	-4.241837020895781052e+01	1.625495451789691685e+02	1.189256697648546748e+02	4.000000000000000222e-01
7.586674936518983614e+00	1.202696223162243450e-01	3.196296827800476081e-01	2.386886886886887105e+00	1.000000000000000000e+00	9.378040918405527009e+02	-4.244001738636179510e+01	1.626137735693540662e+02	1.190777529964509966e+02	4.000000000000000222e-01
7.594475114230287538e+00	1.204203142175601787e-01	3.196337261002503149e-01	2.393393393393393076e+00	1.000000000000000000e+00	9.378251662557403279e+02	-4.246166456376577969e+01	1.626780019597389071e+02	1.192298362280472901e+02	4.000000000000000222e-01
7.603142447863638687e+00	1.205647279071636740e-01	3.196380987177900312e-01	2.399899899899899935e+00	1.000000000000000000e+00	9.378467128916598767e+02	-4.248347986558727030e+01	1.627384108750586051e+02	1.193756379640398819e+02	4.000000000000000222e-01
7.612128186342844494e+00	1.207068363446342357e-01	3.196425922476883175e-01	2.406406406406406351e+00	1.000000000000000000e+00	9.378684329189680966e+02	-4.250535689982374521e+01	1.627974173443608663e+02	1.195191332421180306e+02	4.000000000000000222e-01
7.621113924822050301e+00	1.208489447821047835e-01	3.196470857775866592e-01	2.412912912912912766e+00	1.000000000000000000e+00	9.378901529462763165e+02	-4.252723393406022012e+01	1.628564238136630991e+02	1.196626285201961934e+02	4.000000000000000222e-01
7.630099663301256108e+00	1.209910532195753591e-01	3.196515793074849454e-01	2.419419419419419626e+00	1.000000000000000000e+00	9.379118729735845363e+02	-4.254911096829669503e+01	1.629154302829653602e+02	1.198061237982743563e+02	4.000000000000000222e-01
7.639085401780461027e+00	1.211331616570459069e-01	3.196560728373832316e-01	2.425925925925925597e+00	1.000000000000000000e+00	9.379335930008926425e+02	-4.257098800253316995e+01	1.629744367522675930e+02	1.199496190763525050e+02	4.000000000000000222e-01
7.648071140259667722e+00	1.212752700945164686e-01	3.196605663672815734e-01	2.432432432432432456e+00	1.000000000000000000e+00	9.379553130282008624e+02	-4.259286503676964486e+01	1.630334432215698257e+02	1.200931143544306678e+02	4.000000000000000222e-01
7.657056878738873529e+00	1.214173785319870164e-01	3.196650598971798596e-01	2.438938938938938872e+00	1.000000000000000000e+00	9.379770330555090823e+02	-4.261474207100611977e+01	1.630924496908720869e+02	1.202366096325088165e+02	4.000000000000000222e-01
7.666042617218079336e+00	1.215594869694575780e-01	3.196695534270782013e-01	2.445445445445445287e+00	1.000000000000000000e+00	9.379987530828171884e+02	-4.263661910524260179e+01	1.631514561601743196e+02	1.203801049105869794e+02	4.000000000000000222e-01
7.675028355697285143e+00	1.217015954069281397e-01	3.196740469569764875e-01	2.451951951951952147e+00	1.000000000000000000e+00	9.380204731101254083e+02	-4.265849613947907670e+01	1.632104626294765808e+02	1.205236001886651422e+02	4.000000000000000222e-01
7.684014094176490062e+00	1.218437038443986875e-01	3.196785404868747738e-01	2.458458458458458118e+00	1.000000000000000000e+00	9.380421931374336282e+02	-4.268037317371555162e+01	1.632694690987788135e+02	1.206670954667432909e+02	4.000000000000000222e-01
7.692999832655696757e+00	1.219858122818692631e-01	3.196830340167731155e-01	2.464964964964964977e+00	1.000000000000000000e+00	9.380639131647418480e+02	-4.270225020795202653e+01	1.633284755680810747e+02	1.208105907448214538e+02	4.000000000000000222e-01
7.701985571134901676e+00	1.221279207193398109e-01	3.196875275466714017e-01	2.471471471471471393e+00	1.000000000000000000e+00	9.380856331920499542e+02	-4.272412724218850144e+01	1.633874820373833074e+02	1.209540860228996166e+02	4.000000000000000222e-01
7.710971309614107483e+00	1.222700291568103725e-01	3.196920210765697434e-01	2.477977977977977808e+00	1.000000000000000000e+00	9.381073532193581741e+02	-4.274600427642497635e+01	1.634464885066855686e+02	1.210975813009777653e+02	4.000000000000000222e-01
7.719957048093314178e+00	1.224121375942809342e-01	3.196965146064680297e-01	2.484484484484484668e+00	1.000000000000000000e+00	9.381290732466663940e+02	-4.276788131066145127e+01	1.635054949759878014e+02	1.212410765790559282e+02	4.000000000000000222e-01
7.728942786572519985e+00	1.225542460317514959e-01	3.197010081363663159e-01	2.490990990990991083e+00	1.000000000000000000e+00	9.381507932739746138e+02	-4.278975834489792618e+01	1.635645014452900625e+02	1.213845718571340910e+02	4.000000000000000222e-01
7.737928525051724904e+00	1.226963544692220576e-01	3.197055016662646576e-01	2.497497497497497498e+00	1.000000000000000000e+00	9.381725133012827200e+02	-4.281163537913440109e+01	1.636235079145922953e+02	1.215280671352122539e+02	4.000000000000000222e-01
7.746914263530930711e+00	1.228384629066926054e-01	3.197099951961629438e-01	2.504004004004003914e+00	1.000000000000000000e+00	9.381942333285909399e+02	-4.283351241337088311e+01	1.636825143838945564e+02	1.216715624132904026e+02	4.000000000000000222e-01
7.755900002010136518e+00	1.229805713441631670e-01	3.197144887260612856e-01	2.510510510510510329e+00	1.000000000000000000e+00	9.382159533558991598e+02	-4.285538944760735802e+01	1.637415208531967892e+02	1.218150576913685654e+02	4.000000000000000222e-01
7.764885740489342325e+00	1.231226797816337287e-01	3.197189822559595718e-01	2.517017017017017189e+00	1.000000000000000000e+00	9.382376733832073796e+02	-4.287726648184383293e+01	1.638005273224990503e+02	1.219585529694467283e+02	4.000000000000000222e-01
7.773871478968548132e+00	1.232647882191042904e-01	3.197234757858579135e-01	2.523523523523523604e+00	1.000000000000000000e+00	9.382593934105154858e+02	-4.289914351608030785e+01	1.638595337918012831e+02	1.221020482475248770e+02	4.000000000000000222e-01
7.782857217447753939e+00	1.234068966565748382e-01	3.197279693157561997e-01	2.530030030030030019e+00	1.000000000000000000e+00	9.382811134378237057e+02	-4.292102055031678276e+01	1.639185402611035443e+02	1.222455435256030398e+02	4.000000000000000222e-01
7.791842955926959746e+00	1.235490050940453999e-01	3.197324628456544859e-01	2.536536536536536435e+00	1.000000000000000000e+00	9.383028334651319255e+02	-4.294289758455325767e+01	1.639775467304057770e+02	1.223890388036811885e+02	4.000000000000000222e-01
7.800828694406165553e+00	1.236911135315159616e-01	3.197369563755528277e-01	2.543043043043042850e+00	1.000000000000000000e+00	9.383245534924401454e+02	-4.296477461878973259e+01	1.640365531997080382e+02	1.225325340817593514e+02	4.000000000000000222e-01
7.809814432885371360e+00	1.238332219689865232e-01	3.197414499054511139e-01	2.549549549549549710e+00	1.000000000000000000e+00	9.383462735197482516e+02	-4.298665165302620750e+01	1.640955596690102709e+02	1.226760293598375142e+02	4.000000000000000222e-01
7.818800171364577167e+00	1.239753304064570849e-01	3.197459434353494556e-01	2.556056056056056125e+00	1.000000000000000000e+00	9.383679935470564715e+02	-4.300852868726268241e+01	1.641545661383125321e+02	1.228195246379156771e+02	4.000000000000000222e-01
7.827785909843782974e+00	1.241174388439276327e-01	3.197504369652477418e-01	2.562562562562562540e+00	1.000000000000000000e+00	9.383897135743646913e+02	-4.303040572149915732e+01	1.642135726076147648e+02	1.229630199159938257e+02	4.000000000000000222e-01
7.836771648322988781e+00	1.242595472813981944e-01	3.197549304951460281e-01	2.569069069069068956e+00	1.000000000000000000e+00	9.384114336016727975e+02	-4.305228275573563934e+01	1.642725790769170260e+02	1.231065151940719886e+02	4.000000000000000222e-01
7.845757386802193700e+00	1.244016557188687422e-01	3.197594240250443698e-01	2.575575575575575371e+00	1.000000000000000000e+00	9.384331536289810174e+02	-4.307415978997211425e+01	1.643315855462192587e+02	1.232500104721501373e+02	4.000000000000000222e-01
7.854743125281400395e+00	1.245437641563393177e-01	3.197639175549426560e-01	2.582082082082082231e+00	1.000000000000000000e+00	9.384548736562892373e+02	-4.309603682420858917e+01	1.643905920155215199e+02	1.233935057502283001e+02	4.000000000000000222e-01
7.863728863760606203e+00	1.246858725938098655e-01	3.197684110848409977e-01	2.588588588588588646e+00	1.000000000000000000e+00	9.384765936835974571e+02	-4.311791385844506408e+01	1.644495984848237526e+02	1.235370010283064630e+02	4.000000000000000222e-01
7.872714602239812010e+00	1.248279810312804272e-01	3.197729046147392840e-01	2.595095095095095061e+00	1.000000000000000000e+00	9.384983137109055633e+02	-4.313979089268153899e+01	1.645086049541260138e+02	1.236804963063846117e+02	4.000000000000000222e-01
7.881700340719016928e+00	1.249700894687509889e-01	3.197773981446375702e-01	2.601601601601601477e+00	1.000000000000000000e+00	9.385200337382137832e+02	-4.316166792691801390e+01	1.645676114234282466e+02	1.238239915844627745e+02	4.000000000000000222e-01
7.884477231671539244e+00	1.251019179467139641e-01	3.197772482514544268e-01	2.608108108108107892e+00	1.000000000000000000e+00	9.385409098733402971e+02	-4.317510340783282885e+01	1.646210154113063027e+02	1.239581526316967768e+02	4.000000000000000222e-01
7.886213684027892690e+00	1.252320237754102894e-01	3.197763202434002472e-01	2.614614614614614752e+00	1.000000000000000000e+00	9.385616445944615407e+02	-4.318712430772438893e+01	1.646734805715061043e+02	1.240907495087697328e+02	4.000000000000000222e-01
7.887950136384247024e+00	1.253621296041066147e-01	3.197753922353460676e-01	2.621121121121121167e+00	1.000000000000000000e+00	9.385823793155828980e+02	-4.319914520761595611e+01	1.647259457317059059e+02	1.242233463858426745e+02	4.000000000000000222e-01
7.889686588740600470e+00	1.254922354328029399e-01	3.197744642272918880e-01	2.627627627627627582e+00	1.000000000000000000e+00	9.386031140367041417e+02	-4.321116610750752329e+01	1.647784108919056791e+02	1.243559432629156163e+02	4.000000000000000222e-01
7.891423041096954805e+00	1.256223412614992652e-01	3.197735362192377084e-01	2.634134134134133998e+00	1.000000000000000000e+00	9.386238487578253853e+02	-4.322318700739909048e+01	1.648308760521054808e+02	1.244885401399885581e+02	4.000000000000000222e-01
7.893159493453308251e+00	1.257524470901955904e-01	3.197726082111835288e-01	2.640640640640640413e+00	1.000000000000000000e+00	9.386445834789466289e+02	-4.323520790729065766e+01	1.648833412123052824e+02	1.246211370170614998e+02	4.000000000000000222e-01
7.894895945809661697e+00	1.258825529188919157e-01	3.197716802031293493e-01	2.647147147147147273e+00	1.000000000000000000e+00	9.386653182000678726e+02	-4.324722880718222484e+01	1.649358063725050840e+02	1.247537338941344416e+02	4.000000000000000222e-01
7.896632398166016031e+00	1.260126587475882409e-01	3.197707521950751697e-01	2.653653653653653688e+00	1.000000000000000000e+00	9.386860529211891162e+02	-4.325924970707379202e+01	1.649882715327048857e+02	1.248863307712073833e+02	4.000000000000000222e-01
7.898368850522369478e+00	1.261427645762845662e-01	3.197698241870209901e-01	2.660160160160160103e+00	1.000000000000000000e+00	9.387067876423104735e+02	-4.327127060696535921e+01	1.650407366929046873e+02	1.250189276482803251e+02	4.000000000000000222e-01
7.900105302878723812e+00	1.262728704049808637e-01	3.197688961789668105e-01	2.666666666666666519e+00	1.000000000000000000e+00	9.387275223634317172e+02	-4.328329150685691928e+01	1.650932018531044889e+02	1.251515245253532669e+02	4.000000000000000222e-01
7.901841755235077258e+00	1.264029762336771889e-01	3.197679681709125754e-01	2.673173173173172934e+00	1.000000000000000000e+00	9.387482570845529608e+02	-4.329531240674848647e+01	1.651456670133042905e+02	1.252841214024262086e+02	4.000000000000000222e-01
7.903578207591431593e+00	1.265330820623735142e-01	3.197670401628583958e-01	2.679679679679679793e+00	1.000000000000000000e+00	9.387689918056742044e+02	-4.330733330664005365e+01	1.651981321735040922e+02	1.254167182794991646e+02	4.000000000000000222e-01
7.905314659947785039e+00	1.266631878910698394e-01	3.197661121548042162e-01	2.686186186186186209e+00	1.000000000000000000e+00	9.387897265267954481e+02	-4.331935420653162083e+01	1.652505973337038938e+02	1.255493151565721064e+02	4.000000000000000222e-01
7.907051112304138485e+00	1.267932937197661647e-01	3.197651841467500367e-01	2.692692692692692624e+00	1.000000000000000000e+00	9.388104612479166917e+02	-4.333137510642318802e+01	1.653030624939036670e+02	1.256819120336450482e+02	4.000000000000000222e-01
7.908787564660492819e+00	1.269233995484624899e-01	3.197642561386958571e-01	2.699199199199199040e+00	1.000000000000000000e+00	9.388311959690380490e+02	-4.334339600631475520e+01	1.653555276541034686e+02	1.258145089107179899e+02	4.000000000000000222e-01
7.910524017016846265e+00	1.270535053771588152e-01	3.197633281306416775e-01	2.705705705705705899e+00	1.000000000000000000e+00	9.388519306901592927e+02	-4.335541690620632238e+01	1.654079928143032703e+02	1.259471057877909317e+02	4.000000000000000222e-01
7.912260469373200600e+00	1.271836112058551405e-01	3.197624001225874979e-01	2.712212212212212314e+00	1.000000000000000000e+00	9.388726654112805363e+02	-4.336743780609788956e+01	1.654604579745030719e+02	1.260797026648638735e+02	4.000000000000000222e-01
7.913996921729554046e+00	1.273137170345514657e-01	3.197614721145333183e-01	2.718718718718718730e+00	1.000000000000000000e+00	9.388934001324017800e+02	-4.337945870598945675e+01	1.655129231347028735e+02	1.262122995419368152e+02	4.000000000000000222e-01
7.915733374085907492e+00	1.274438228632477632e-01	3.197605441064791387e-01	2.725225225225225145e+00	1.000000000000000000e+00	9.389141348535230236e+02	-4.339147960588101682e+01	1.655653882949026752e+02	1.263448964190097570e+02	4.000000000000000222e-01
7.917469826442261827e+00	1.275739286919440885e-01	3.197596160984249591e-01	2.731731731731731561e+00	1.000000000000000000e+00	9.389348695746442672e+02	-4.340350050577258401e+01	1.656178534551024768e+02	1.264774932960826987e+02	4.000000000000000222e-01
7.919206278798615273e+00	1.277040345206404137e-01	3.197586880903707796e-01	2.738238238238238420e+00	1.000000000000000000e+00	9.389556042957656246e+02	-4.341552140566415119e+01	1.656703186153022784e+02	1.266100901731556547e+02	4.000000000000000222e-01
7.920942731154969607e+00	1.278341403493367390e-01	3.197577600823166000e-01	2.744744744744744835e+00	1.000000000000000000e+00	9.389763390168868682e+02	-4.342754230555571837e+01	1.657227837755020801e+02	1.267426870502285965e+02	4.000000000000000222e-01
7.922679183511323053e+00	1.279642461780330642e-01	3.197568320742624204e-01	2.751251251251251251e+00	1.000000000000000000e+00	9.389970737380081118e+02	-4.343956320544728555e+01	1.657752489357018817e+02	1.268752839273015383e+02	4.000000000000000222e-01
7.924415635867676500e+00	1.280943520067293895e-01	3.197559040662082408e-01	2.757757757757757666e+00	1.000000000000000000e+00	9.390178084591293555e+02	-4.345158410533885274e+01	1.658277140959016833e+02	1.270078808043744800e+02	4.000000000000000222e-01
7.926152088224030834e+00	1.282244578354257147e-01	3.197549760581540612e-01	2.764264264264264082e+00	1.000000000000000000e+00	9.390385431802505991e+02	-4.346360500523041992e+01	1.658801792561014565e+02	1.271404776814474218e+02	4.000000000000000222e-01
7.927888540580384280e+00	1.283545636641220400e-01	3.197540480500998816e-01	2.770770770770770941e+00	1.000000000000000000e+00	9.390592779013718427e+02	-4.347562590512198710e+01	1.659326444163012582e+02	1.272730745585203778e+02	4.000000000000000222e-01
7.929624992936738614e+00	1.284846694928183652e-01	3.197531200420457020e-01	2.777277277277277356e+00	1.000000000000000000e+00	9.390800126224932001e+02	-4.348764680501354718e+01	1.659851095765010598e+02	1.274056714355933195e+02	4.000000000000000222e-01
7.931361445293092061e+00	1.286147753215146627e-01	3.197521920339915225e-01	2.783783783783783772e+00	1.000000000000000000e+00	9.391007473436144437e+02	-4.349966770490511436e+01	1.660375747367008614e+02	1.275382683126662613e+02	4.000000000000000222e-01
7.933097897649446395e+00	1.287448811502109880e-01	3.197512640259373429e-01	2.790290290290290187e+00	1.000000000000000000e+00	9.391214820647356873e+02	-4.351168860479668155e+01	1.660900398969006631e+02	1.276708651897392031e+02	4.000000000000000222e-01
7.934834350005799841e+00	1.288749869789073133e-01	3.197503360178831633e-01	2.796796796796796603e+00	1.000000000000000000e+00	9.391422167858569310e+02	-4.352370950468824873e+01	1.661425050571004647e+02	1.278034620668121448e+02	4.000000000000000222e-01
7.936570802362153287e+00	1.290050928076036385e-01	3.197494080098289837e-01	2.803303303303303462e+00	1.000000000000000000e+00	9.391629515069781746e+02	-4.353573040457981591e+01	1.661949702173002663e+02	1.279360589438850866e+02	4.000000000000000222e-01
7.938307254718507622e+00	1.291351986362999638e-01	3.197484800017748041e-01	2.809809809809809877e+00	1.000000000000000000e+00	9.391836862280994183e+02	-4.354775130447138309e+01	1.662474353775000679e+02	1.280686558209580426e+02	4.000000000000000222e-01
7.940043707074861068e+00	1.292653044649962890e-01	3.197475519937206245e-01	2.816316316316316293e+00	1.000000000000000000e+00	9.392044209492207756e+02	-4.355977220436295028e+01	1.662999005376998696e+02	1.282012526980309701e+02	4.000000000000000222e-01
7.941780159431215402e+00	1.293954102936926143e-01	3.197466239856664449e-01	2.822822822822822708e+00	1.000000000000000000e+00	9.392251556703420192e+02	-4.357179310425451746e+01	1.663523656978996712e+02	1.283338495751039261e+02	4.000000000000000222e-01
7.943516611787568849e+00	1.295255161223889395e-01	3.197456959776122654e-01	2.829329329329329124e+00	1.000000000000000000e+00	9.392458903914632629e+02	-4.358381400414607754e+01	1.664048308580994444e+02	1.284664464521768537e+02	4.000000000000000222e-01
7.945253064143923183e+00	1.296556219510852648e-01	3.197447679695580858e-01	2.835835835835835983e+00	1.000000000000000000e+00	9.392666251125845065e+02	-4.359583490403764472e+01	1.664572960182992460e+02	1.285990433292498096e+02	4.000000000000000222e-01
7.946989516500276629e+00	1.297857277797815623e-01	3.197438399615039062e-01	2.842342342342342398e+00	1.000000000000000000e+00	9.392873598337057501e+02	-4.360785580392921190e+01	1.665097611784990477e+02	1.287316402063227372e+02	4.000000000000000222e-01
7.948725968856630075e+00	1.299158336084778875e-01	3.197429119534497266e-01	2.848848848848848814e+00	1.000000000000000000e+00	9.393080945548269938e+02	-4.361987670382077908e+01	1.665622263386988493e+02	1.288642370833956932e+02	4.000000000000000222e-01
7.950462421212984410e+00	1.300459394371742128e-01	3.197419839453955470e-01	2.855355355355355229e+00	1.000000000000000000e+00	9.393288292759482374e+02	-4.363189760371234627e+01	1.666146914988986509e+02	1.289968339604686207e+02	4.000000000000000222e-01
7.952198873569337856e+00	1.301760452658705380e-01	3.197410559373413674e-01	2.861861861861861644e+00	1.000000000000000000e+00	9.393495639970695947e+02	-4.364391850360391345e+01	1.666671566590984526e+02	1.291294308375415767e+02	4.000000000000000222e-01
7.953935325925692190e+00	1.303061510945668633e-01	3.197401279292871323e-01	2.868368368368368504e+00	1.000000000000000000e+00	9.393702987181908384e+02	-4.365593940349548063e+01	1.667196218192982542e+02	1.292620277146145327e+02	4.000000000000000222e-01
7.955671778282045636e+00	1.304362569232631885e-01	3.197391999212329528e-01	2.874874874874874919e+00	1.000000000000000000e+00	9.393910334393120820e+02	-4.366796030338704782e+01	1.667720869794980558e+02	1.293946245916874602e+02	4.000000000000000222e-01
7.957408230638399083e+00	1.305663627519595138e-01	3.197382719131787732e-01	2.881381381381381335e+00	1.000000000000000000e+00	9.394117681604333256e+02	-4.367998120327860789e+01	1.668245521396978575e+02	1.295272214687604162e+02	4.000000000000000222e-01
7.959144682994753417e+00	1.306964685806558113e-01	3.197373439051245936e-01	2.887887887887887750e+00	1.000000000000000000e+00	9.394325028815545693e+02	-4.369200210317017508e+01	1.668770172998976591e+02	1.296598183458333438e+02	4.000000000000000222e-01
7.960881135351106863e+00	1.308265744093521366e-01	3.197364158970704140e-01	2.894394394394394165e+00	1.000000000000000000e+00	9.394532376026758129e+02	-4.370402300306174226e+01	1.669294824600974323e+02	1.297924152229062997e+02	4.000000000000000222e-01
7.962617587707461198e+00	1.309566802380484618e-01	3.197354878890162344e-01	2.900900900900901025e+00	1.000000000000000000e+00	9.394739723237971702e+02	-4.371604390295330944e+01	1.669819476202972339e+02	1.299250120999792557e+02	4.000000000000000222e-01
7.964354040063814644e+00	1.310867860667447871e-01	3.197345598809620548e-01	2.907407407407407440e+00	1.000000000000000000e+00	9.394947070449184139e+02	-4.372806480284487662e+01	1.670344127804970356e+02	1.300576089770521833e+02	4.000000000000000222e-01
7.966090492420168090e+00	1.312168918954411123e-01	3.197336318729078752e-01	2.913913913913913856e+00	1.000000000000000000e+00	9.395154417660396575e+02	-4.374008570273644381e+01	1.670868779406968372e+02	1.301902058541251392e+02	4.000000000000000222e-01
7.967826944776522424e+00	1.313469977241374376e-01	3.197327038648536957e-01	2.920420420420420271e+00	1.000000000000000000e+00	9.395361764871609012e+02	-4.375210660262801099e+01	1.671393431008966388e+02	1.303228027311980668e+02	4.000000000000000222e-01
7.969563397132875870e+00	1.314771035528337628e-01	3.197317758567995161e-01	2.926926926926926686e+00	1.000000000000000000e+00	9.395569112082821448e+02	-4.376412750251957817e+01	1.671918082610964404e+02	1.304553996082710228e+02	4.000000000000000222e-01
7.971299849489230205e+00	1.316072093815300881e-01	3.197308478487453365e-01	2.933433433433433546e+00	1.000000000000000000e+00	9.395776459294033884e+02	-4.377614840241114536e+01	1.672442734212962421e+02	1.305879964853439503e+02	4.000000000000000222e-01
7.973036301845583651e+00	1.317373152102264133e-01	3.197299198406911569e-01	2.939939939939939961e+00	1.000000000000000000e+00	9.395983806505247458e+02	-4.378816930230270543e+01	1.672967385814960437e+02	1.307205933624169063e+02	4.000000000000000222e-01
7.974772754201937985e+00	1.318674210389227386e-01	3.197289918326369773e-01	2.946446446446446377e+00	1.000000000000000000e+00	9.396191153716459894e+02	-4.380019020219427262e+01	1.673492037416958453e+02	1.308531902394898339e+02	4.000000000000000222e-01
7.976509206558291432e+00	1.319975268676190361e-01	3.197280638245827977e-01	2.952952952952952792e+00	1.000000000000000000e+00	9.396398500927672330e+02	-4.381221110208583980e+01	1.674016689018956470e+02	1.309857871165627898e+02	4.000000000000000222e-01
7.978245658914644878e+00	1.321276326963153891e-01	3.197271358165286181e-01	2.959459459459459651e+00	1.000000000000000000e+00	9.396605848138884767e+02	-4.382423200197740698e+01	1.674541340620954486e+02	1.311183839936357458e+02	4.000000000000000222e-01
7.979982111270999212e+00	1.322577385250116866e-01	3.197262078084744386e-01	2.965965965965966067e+00	1.000000000000000000e+00	9.396813195350097203e+02	-4.383625290186897416e+01	1.675065992222952218e+02	1.312509808707086734e+02	4.000000000000000222e-01
7.981718563627352658e+00	1.323878443537080118e-01	3.197252798004202590e-01	2.972472472472472482e+00	1.000000000000000000e+00	9.397020542561309639e+02	-4.384827380176054135e+01	1.675590643824950234e+02	1.313835777477816293e+02	4.000000000000000222e-01
7.983455015983706993e+00	1.325179501824043371e-01	3.197243517923660794e-01	2.978978978978978898e+00	1.000000000000000000e+00	9.397227889772523213e+02	-4.386029470165210853e+01	1.676115295426948251e+02	1.315161746248545569e+02	4.000000000000000222e-01
7.985191468340060439e+00	1.326480560111006624e-01	3.197234237843118998e-01	2.985485485485485313e+00	1.000000000000000000e+00	9.397435236983735649e+02	-4.387231560154367571e+01	1.676639947028946267e+02	1.316487715019275129e+02	4.000000000000000222e-01
7.986927920696414773e+00	1.327781618397969876e-01	3.197224957762577202e-01	2.991991991991992172e+00	1.000000000000000000e+00	9.397642584194948085e+02	-4.388433650143523579e+01	1.677164598630944283e+02	1.317813683790004688e+02	4.000000000000000222e-01
7.988664373052768219e+00	1.329082676684933129e-01	3.197215677682035406e-01	2.998498498498498588e+00	1.000000000000000000e+00	9.397849931406160522e+02	-4.389635740132680297e+01	1.677689250232942300e+02	1.319139652560733964e+02	4.000000000000000222e-01
7.990400825409121666e+00	1.330383734971896381e-01	3.197206397601493610e-01	3.005005005005005003e+00	1.000000000000000000e+00	9.398057278617372958e+02	-4.390837830121837015e+01	1.678213901834940316e+02	1.320465621331463524e+02	4.000000000000000222e-01
7.992137277765476000e+00	1.331684793258859356e-01	3.197197117520951815e-01	3.011511511511511419e+00	1.000000000000000000e+00	9.398264625828585395e+02	-4.392039920110993734e+01	1.678738553436938332e+02	1.321791590102192799e+02	4.000000000000000222e-01
7.993873730121829446e+00	1.332985851545822609e-01	3.197187837440410019e-01	3.018018018018017834e+00	1.000000000000000000e+00	9.398471973039798968e+02	-4.393242010100150452e+01	1.679263205038936349e+02	1.323117558872922359e+02	4.000000000000000222e-01
7.995610182478183781e+00	1.334286909832785861e-01	3.197178557359868223e-01	3.024524524524524693e+00	1.000000000000000000e+00	9.398679320251011404e+02	-4.394444100089307170e+01	1.679787856640934365e+02	1.324443527643651635e+02	4.000000000000000222e-01
7.997346634834537227e+00	1.335587968119749114e-01	3.197169277279326427e-01	3.031031031031031109e+00	1.000000000000000000e+00	9.398886667462223841e+02	-4.395646190078463889e+01	1.680312508242932381e+02	1.325769496414381194e+02	4.000000000000000222e-01
7.999083087190890673e+00	1.336889026406712366e-01	3.197159997198784631e-01	3.037537537537537524e+00	1.000000000000000000e+00	9.399094014673436277e+02	-4.396848280067620607e+01	1.680837159844930113e+02	1.327095465185110470e+02	4.000000000000000222e-01
8.000819539547244119e+00	1.338190084693675619e-01	3.197150717118242835e-01	3.044044044044043940e+00	1.000000000000000000e+00	9.399301361884648713e+02	-4.398050370056776615e+01	1.681361811446928129e+02	1.328421433955840030e+02	4.000000000000000222e-01
8.002555991903598454e+00	1.339491142980638871e-01	3.197141437037701039e-01	3.050550550550550355e+00	1.000000000000000000e+00	9.399508709095861150e+02	-4.399252460045933333e+01	1.681886463048926146e+02	1.329747402726569305e+02	4.000000000000000222e-01
8.004292444259952788e+00	1.340792201267602124e-01	3.197132156957159244e-01	3.057057057057057214e+00	1.000000000000000000e+00	9.399716056307074723e+02	-4.400454550035090051e+01	1.682411114650924162e+02	1.331073371497298865e+02	4.000000000000000222e-01
8.006028896616307122e+00	1.342093259554565376e-01	3.197122876876617448e-01	3.063563563563563630e+00	1.000000000000000000e+00	9.399923403518287159e+02	-4.401656640024246769e+01	1.682935766252922178e+02	1.332399340268028425e+02	4.000000000000000222e-01
8.007765348972659680e+00	1.343394317841528351e-01	3.197113596796075097e-01	3.070070070070070045e+00	1.000000000000000000e+00	9.400130750729499596e+02	-4.402858730013403488e+01	1.683460417854920195e+02	1.333725309038757700e+02	4.000000000000000222e-01
8.009501801329014015e+00	1.344695376128491604e-01	3.197104316715533301e-01	3.076576576576576461e+00	1.000000000000000000e+00	9.400338097940712032e+02	-4.404060820002560206e+01	1.683985069456918211e+02	1.335051277809487260e+02	4.000000000000000222e-01
8.011238253685368349e+00	1.345996434415454857e-01	3.197095036634991505e-01	3.083083083083082876e+00	1.000000000000000000e+00	9.400545445151924469e+02	-4.405262909991716924e+01	1.684509721058916227e+02	1.336377246580216536e+02	4.000000000000000222e-01
8.012974706041720907e+00	1.347297492702418109e-01	3.197085756554449709e-01	3.089589589589589735e+00	1.000000000000000000e+00	9.400752792363136905e+02	-4.406464999980873642e+01	1.685034372660914244e+02	1.337703215350946095e+02	4.000000000000000222e-01
8.014711158398075241e+00	1.348598550989381362e-01	3.197076476473907913e-01	3.096096096096096151e+00	1.000000000000000000e+00	9.400960139574350478e+02	-4.407667089970030361e+01	1.685559024262912260e+02	1.339029184121675371e+02	4.000000000000000222e-01
8.016447610754429576e+00	1.349899609276344614e-01	3.197067196393366117e-01	3.102602602602602566e+00	1.000000000000000000e+00	9.401167486785562915e+02	-4.408869179959186368e+01	1.686083675864909992e+02	1.340355152892404931e+02	4.000000000000000222e-01
8.018184063110782134e+00	1.351200667563307867e-01	3.197057916312824322e-01	3.109109109109108982e+00	1.000000000000000000e+00	9.401374833996775351e+02	-4.410071269948343087e+01	1.686608327466908008e+02	1.341681121663134491e+02	4.000000000000000222e-01
8.019920515467136468e+00	1.352501725850270842e-01	3.197048636232282526e-01	3.115615615615615397e+00	1.000000000000000000e+00	9.401582181207987787e+02	-4.411273359937499805e+01	1.687132979068906025e+02	1.343007090433863766e+02	4.000000000000000222e-01
8.021656967823490803e+00	1.353802784137234372e-01	3.197039356151740730e-01	3.122122122122122256e+00	1.000000000000000000e+00	9.401789528419200224e+02	-4.412475449926656523e+01	1.687657630670904041e+02	1.344333059204593326e+02	4.000000000000000222e-01
8.023393420179845137e+00	1.355103842424197347e-01	3.197030076071198934e-01	3.128628628628628672e+00	1.000000000000000000e+00	9.401996875630412660e+02	-4.413677539915813242e+01	1.688182282272902057e+02	1.345659027975322601e+02	4.000000000000000222e-01
8.025129872536197695e+00	1.356404900711160599e-01	3.197020795990657138e-01	3.135135135135135087e+00	1.000000000000000000e+00	9.402204222841626233e+02	-4.414879629904969960e+01	1.688706933874900074e+02	1.346984996746052161e+02	4.000000000000000222e-01
8.026866324892552029e+00	1.357705958998123852e-01	3.197011515910115342e-01	3.141641641641641503e+00	1.000000000000000000e+00	9.402411570052838670e+02	-4.416081719894126678e+01	1.689231585476898090e+02	1.348310965516781437e+02	4.000000000000000222e-01
8.028602777248906364e+00	1.359007017285087104e-01	3.197002235829573547e-01	3.148148148148147918e+00	1.000000000000000000e+00	9.402618917264051106e+02	-4.417283809883282686e+01	1.689756237078896106e+02	1.349636934287510996e+02	4.000000000000000222e-01
8.030339229605258922e+00	1.360308075572050357e-01	3.196992955749031751e-01	3.154654654654654777e+00	1.000000000000000000e+00	9.402826264475263542e+02	-4.418485899872439404e+01	1.690280888680894122e+02	1.350962903058240556e+02	4.000000000000000222e-01
8.032075681961613256e+00	1.361609133859013610e-01	3.196983675668489955e-01	3.161161161161161193e+00	1.000000000000000000e+00	9.403033611686475979e+02	-4.419687989861596122e+01	1.690805540282892139e+02	1.352288871828969832e+02	4.000000000000000222e-01
8.033812134317967590e+00	1.362910192145976862e-01	3.196974395587948159e-01	3.167667667667667608e+00	1.000000000000000000e+00	9.403240958897688415e+02	-4.420890079850752841e+01	1.691330191884889871e+02	1.353614840599699392e+02	4.000000000000000222e-01
8.035548586674321925e+00	1.364211250432940115e-01	3.196965115507406363e-01	3.174174174174174023e+00	1.000000000000000000e+00	9.403448306108901988e+02	-4.422092169839909559e+01	1.691854843486887887e+02	1.354940809370428667e+02	4.000000000000000222e-01
8.037285039030674483e+00	1.365512308719903090e-01	3.196955835426864567e-01	3.180680680680680439e+00	1.000000000000000000e+00	9.403655653320114425e+02	-4.423294259829066277e+01	1.692379495088885903e+02	1.356266778141158227e+02	4.000000000000000222e-01
8.039021491387028817e+00	1.366813367006866342e-01	3.196946555346322771e-01	3.187187187187187298e+00	1.000000000000000000e+00	9.403863000531326861e+02	-4.424496349818222996e+01	1.692904146690883920e+02	1.357592746911887502e+02	4.000000000000000222e-01
8.040757943743383152e+00	1.368114425293829595e-01	3.196937275265780976e-01	3.193693693693693714e+00	1.000000000000000000e+00	9.404070347742539298e+02	-4.425698439807379714e+01	1.693428798292881936e+02	1.358918715682617062e+02	4.000000000000000222e-01
8.042494396099735710e+00	1.369415483580792847e-01	3.196927995185239180e-01	3.200200200200200129e+00	1.000000000000000000e+00	9.404277694953751734e+02	-4.426900529796536432e+01	1.693953449894879952e+02	1.360244684453346338e+02	4.000000000000000222e-01
8.044230848456090044e+00	1.370716541867756100e-01	3.196918715104697384e-01	3.206706706706706544e+00	1.000000000000000000e+00	9.404485042164964170e+02	-4.428102619785692440e+01	1.694478101496877969e+02	1.361570653224075897e+02	4.000000000000000222e-01
8.045967300812444378e+00	1.372017600154719352e-01	3.196909435024155588e-01	3.213213213213213404e+00	1.000000000000000000e+00	9.404692389376177744e+02	-4.429304709774849158e+01	1.695002753098875985e+02	1.362896621994805457e+02	4.000000000000000222e-01
8.047703753168798713e+00	1.373318658441682605e-01	3.196900154943613792e-01	3.219719719719719819e+00	1.000000000000000000e+00	9.404899736587390180e+02	-4.430506799764005876e+01	1.695527404700874001e+02	1.364222590765534733e+02	4.000000000000000222e-01
8.049440205525151271e+00	1.374619716728645857e-01	3.196890874863071996e-01	3.226226226226226235e+00	1.000000000000000000e+00	9.405107083798602616e+02	-4.431708889753162595e+01	1.696052056302872018e+02	1.365548559536264293e+02	4.000000000000000222e-01
8.051176657881505605e+00	1.375920775015608832e-01	3.196881594782530200e-01	3.232732732732732650e+00	1.000000000000000000e+00	9.405314431009815053e+02	-4.432910979742319313e+01	1.696576707904869750e+02	1.366874528306993568e+02	4.000000000000000222e-01
8.052913110237859939e+00	1.377221833302572085e-01	3.196872314701988405e-01	3.239239239239239065e+00	1.000000000000000000e+00	9.405521778221027489e+02	-4.434113069731476031e+01	1.697101359506867766e+02	1.368200497077723128e+02	4.000000000000000222e-01
8.054649562594212497e+00	1.378522891589535337e-01	3.196863034621446609e-01	3.245745745745745925e+00	1.000000000000000000e+00	9.405729125432239925e+02	-4.435315159720632749e+01	1.697626011108865782e+02	1.369526465848452688e+02	4.000000000000000222e-01
8.056386014950566832e+00	1.379823949876498590e-01	3.196853754540904813e-01	3.252252252252252340e+00	1.000000000000000000e+00	9.405936472643453499e+02	-4.436517249709789468e+01	1.698150662710863799e+02	1.370852434619181963e+02	4.000000000000000222e-01
8.058122467306921166e+00	1.381125008163461843e-01	3.196844474460363017e-01	3.258758758758758756e+00	1.000000000000000000e+00	9.406143819854665935e+02	-4.437719339698945475e+01	1.698675314312861815e+02	1.372178403389911523e+02	4.000000000000000222e-01
8.059858919663273724e+00	1.382426066450425095e-01	3.196835194379821221e-01	3.265265265265265171e+00	1.000000000000000000e+00	9.406351167065878371e+02	-4.438921429688102194e+01	1.699199965914859831e+02	1.373504372160640798e+02	4.000000000000000222e-01
8.061595372019628059e+00	1.383727124737388348e-01	3.196825914299278870e-01	3.271771771771771586e+00	1.000000000000000000e+00	9.406558514277090808e+02	-4.440123519677258912e+01	1.699724617516857847e+02	1.374830340931370358e+02	4.000000000000000222e-01
8.063331824375982393e+00	1.385028183024351600e-01	3.196816634218737074e-01	3.278278278278278446e+00	1.000000000000000000e+00	9.406765861488303244e+02	-4.441325609666415630e+01	1.700249269118855864e+02	1.376156309702099634e+02	4.000000000000000222e-01
8.065068276732336727e+00	1.386329241311314853e-01	3.196807354138195278e-01	3.284784784784784861e+00	1.000000000000000000e+00	9.406973208699515681e+02	-4.442527699655572349e+01	1.700773920720853880e+02	1.377482278472829194e+02	4.000000000000000222e-01
8.066804729088689285e+00	1.387630299598278105e-01	3.196798074057653483e-01	3.291291291291291277e+00	1.000000000000000000e+00	9.407180555910729254e+02	-4.443729789644729067e+01	1.701298572322851896e+02	1.378808247243558469e+02	4.000000000000000222e-01
8.068541181445043620e+00	1.388931357885241080e-01	3.196788793977111687e-01	3.297797797797797692e+00	1.000000000000000000e+00	9.407387903121941690e+02	-4.444931879633885785e+01	1.701823223924849913e+02	1.380134216014288029e+02	4.000000000000000222e-01
8.070277633801397954e+00	1.390232416172204333e-01	3.196779513896569891e-01	3.304304304304304107e+00	1.000000000000000000e+00	9.407595250333154127e+02	-4.446133969623042503e+01	1.702347875526847645e+02	1.381460184785017304e+02	4.000000000000000222e-01
8.072014086157750512e+00	1.391533474459167585e-01	3.196770233816028095e-01	3.310810810810810967e+00	1.000000000000000000e+00	9.407802597544366563e+02	-4.447336059612199222e+01	1.702872527128845661e+02	1.382786153555746864e+02	4.000000000000000222e-01
8.073750538514104846e+00	1.392834532746130838e-01	3.196760953735486299e-01	3.317317317317317382e+00	1.000000000000000000e+00	9.408009944755578999e+02	-4.448538149601355229e+01	1.703397178730843677e+02	1.384112122326476424e+02	4.000000000000000222e-01
8.075486990870459181e+00	1.394135591033094090e-01	3.196751673654944503e-01	3.323823823823823798e+00	1.000000000000000000e+00	9.408217291966791436e+02	-4.449740239590511948e+01	1.703921830332841694e+02	1.385438091097205699e+02	4.000000000000000222e-01
8.077223443226813515e+00	1.395436649320057343e-01	3.196742393574402707e-01	3.330330330330330213e+00	1.000000000000000000e+00	9.408424639178005009e+02	-4.450942329579668666e+01	1.704446481934839710e+02	1.386764059867935259e+02	4.000000000000000222e-01
8.078959895583166073e+00	1.396737707607020595e-01	3.196733113493860912e-01	3.336836836836836628e+00	1.000000000000000000e+00	9.408631986389217445e+02	-4.452144419568825384e+01	1.704971133536837726e+02	1.388090028638664535e+02	4.000000000000000222e-01
8.080696347939520408e+00	1.398038765893983848e-01	3.196723833413319116e-01	3.343343343343343488e+00	1.000000000000000000e+00	9.408839333600429882e+02	-4.453346509557982102e+01	1.705495785138835743e+02	1.389415997409394095e+02	4.000000000000000222e-01
8.082432800295874742e+00	1.399339824180947101e-01	3.196714553332777320e-01	3.349849849849849903e+00	1.000000000000000000e+00	9.409046680811642318e+02	-4.454548599547138821e+01	1.706020436740833759e+02	1.390741966180123654e+02	4.000000000000000222e-01
8.084169252652227300e+00	1.400640882467910076e-01	3.196705273252235524e-01	3.356356356356356319e+00	1.000000000000000000e+00	9.409254028022854754e+02	-4.455750689536295539e+01	1.706545088342831775e+02	1.392067934950852930e+02	4.000000000000000222e-01
8.085905705008581634e+00	1.401941940754873328e-01	3.196695993171693728e-01	3.362862862862862734e+00	1.000000000000000000e+00	9.409461375234067191e+02	-4.456952779525451547e+01	1.707069739944829792e+02	1.393393903721582205e+02	4.000000000000000222e-01
8.087642157364935969e+00	1.403242999041836581e-01	3.196686713091151932e-01	3.369369369369369149e+00	1.000000000000000000e+00	9.409668722445280764e+02	-4.458154869514608265e+01	1.707594391546827524e+02	1.394719872492311765e+02	4.000000000000000222e-01
8.089378609721290303e+00	1.404544057328799833e-01	3.196677433010610136e-01	3.375875875875876009e+00	1.000000000000000000e+00	9.409876069656493200e+02	-4.459356959503764983e+01	1.708119043148825540e+02	1.396045841263041325e+02	4.000000000000000222e-01
8.091115062077642861e+00	1.405845115615763086e-01	3.196668152930068341e-01	3.382382382382382424e+00	1.000000000000000000e+00	9.410083416867705637e+02	-4.460559049492921702e+01	1.708643694750823556e+02	1.397371810033770601e+02	4.000000000000000222e-01
8.092851514433997195e+00	1.407146173902726338e-01	3.196658872849526545e-01	3.388888888888888840e+00	1.000000000000000000e+00	9.410290764078918073e+02	-4.461761139482078420e+01	1.709168346352821573e+02	1.398697778804500160e+02	4.000000000000000222e-01
8.094587966790351530e+00	1.408447232189689591e-01	3.196649592768984749e-01	3.395395395395395255e+00	1.000000000000000000e+00	9.410498111290130510e+02	-4.462963229471235138e+01	1.709692997954819589e+02	1.400023747575229436e+02	4.000000000000000222e-01
8.096324419146704088e+00	1.409748290476652566e-01	3.196640312688442953e-01	3.401901901901901670e+00	1.000000000000000000e+00	9.410705458501342946e+02	-4.464165319460391856e+01	1.710217649556817605e+02	1.401349716345958996e+02	4.000000000000000222e-01
8.098060871503058422e+00	1.411049348763616096e-01	3.196631032607901157e-01	3.408408408408408530e+00	1.000000000000000000e+00	9.410912805712555382e+02	-4.465367409449548575e+01	1.710742301158815621e+02	1.402675685116688555e+02	4.000000000000000222e-01
8.099797323859412757e+00	1.412350407050579071e-01	3.196621752527359361e-01	3.414914914914914945e+00	1.000000000000000000e+00	9.411120152923768956e+02	-4.466569499438705293e+01	1.711266952760813638e+02	1.404001653887417831e+02	4.000000000000000222e-01
8.101533776215765315e+00	1.413651465337542323e-01	3.196612472446817566e-01	3.421421421421421361e+00	1.000000000000000000e+00	9.411327500134981392e+02	-4.467771589427861301e+01	1.711791604362811654e+02	1.405327622658147391e+02	4.000000000000000222e-01
8.103270228572119649e+00	1.414952523624505576e-01	3.196603192366275770e-01	3.427927927927927776e+00	1.000000000000000000e+00	9.411534847346193828e+02	-4.468973679417018019e+01	1.712316255964809670e+02	1.406653591428876666e+02	4.000000000000000222e-01
8.105006680928473983e+00	1.416253581911468828e-01	3.196593912285733974e-01	3.434434434434434191e+00	1.000000000000000000e+00	9.411742194557406265e+02	-4.470175769406174737e+01	1.712840907566807402e+02	1.407979560199606226e+02	4.000000000000000222e-01
8.106743133284828318e+00	1.417554640198432081e-01	3.196584632205192178e-01	3.440940940940941051e+00	1.000000000000000000e+00	9.411949541768618701e+02	-4.471377859395331456e+01	1.713365559168805419e+02	1.409305528970335786e+02	4.000000000000000222e-01
8.108479585641180876e+00	1.418855698485395334e-01	3.196575352124650382e-01	3.447447447447447466e+00	1.000000000000000000e+00	9.412156888979831137e+02	-4.472579949384488174e+01	1.713890210770803435e+02	1.410631497741065061e+02	4.000000000000000222e-01
8.110216037997535210e+00	1.420156756772358586e-01	3.196566072044108586e-01	3.453953953953953881e+00	1.000000000000000000e+00	9.412364236191044711e+02	-4.473782039373644892e+01	1.714414862372801451e+02	1.411957466511794337e+02	4.000000000000000222e-01
8.111952490353889544e+00	1.421457815059321561e-01	3.196556791963566790e-01	3.460460460460460297e+00	1.000000000000000000e+00	9.412571583402257147e+02	-4.474984129362801610e+01	1.714939513974799468e+02	1.413283435282523897e+02	4.000000000000000222e-01
8.113688942710242102e+00	1.422758873346285091e-01	3.196547511883024439e-01	3.466966966966967156e+00	1.000000000000000000e+00	9.412778930613469583e+02	-4.476186219351958329e+01	1.715464165576797484e+02	1.414609404053253456e+02	4.000000000000000222e-01
8.115425395066596437e+00	1.424059931633248066e-01	3.196538231802482644e-01	3.473473473473473572e+00	1.000000000000000000e+00	9.412986277824682020e+02	-4.477388309341114336e+01	1.715988817178795500e+02	1.415935372823982732e+02	4.000000000000000222e-01
8.117161847422950771e+00	1.425360989920211319e-01	3.196528951721940848e-01	3.479979979979979987e+00	1.000000000000000000e+00	9.413193625035894456e+02	-4.478590399330271055e+01	1.716513468780793517e+02	1.417261341594712292e+02	4.000000000000000222e-01
8.118898299779305106e+00	1.426662048207174571e-01	3.196519671641399052e-01	3.486486486486486402e+00	1.000000000000000000e+00	9.413400972247106893e+02	-4.479792489319427773e+01	1.717038120382791533e+02	1.418587310365441567e+02	4.000000000000000222e-01
8.120634752135657664e+00	1.427963106494137824e-01	3.196510391560857256e-01	3.492992992992992818e+00	1.000000000000000000e+00	9.413608319458320466e+02	-4.480994579308584491e+01	1.717562771984789549e+02	1.419913279136171127e+02	4.000000000000000222e-01
8.122371204492011998e+00	1.429264164781101076e-01	3.196501111480315460e-01	3.499499499499499677e+00	1.000000000000000000e+00	9.413815666669532902e+02	-4.482196669297741209e+01	1.718087423586787565e+02	1.421239247906900687e+02	4.000000000000000222e-01
8.124107656848366332e+00	1.430565223068064329e-01	3.196491831399773664e-01	3.506006006006006093e+00	1.000000000000000000e+00	9.414023013880745339e+02	-4.483398759286897928e+01	1.718612075188785298e+02	1.422565216677629962e+02	4.000000000000000222e-01
8.125844109204718890e+00	1.431866281355027581e-01	3.196482551319231868e-01	3.512512512512512508e+00	1.000000000000000000e+00	9.414230361091957775e+02	-4.484600849276054646e+01	1.719136726790783314e+02	1.423891185448359522e+02	4.000000000000000222e-01
8.127580561561073225e+00	1.433167339641990834e-01	3.196473271238690073e-01	3.519019019019018923e+00	1.000000000000000000e+00	9.414437708303170211e+02	-4.485802939265211364e+01	1.719661378392781330e+02	1.425217154219088798e+02	4.000000000000000222e-01
8.129317013917427559e+00	1.434468397928953809e-01	3.196463991158148277e-01	3.525525525525525339e+00	1.000000000000000000e+00	9.414645055514382648e+02	-4.487005029254367372e+01	1.720186029994779346e+02	1.426543122989818357e+02	4.000000000000000222e-01
8.131053466273781893e+00	1.435769456215917061e-01	3.196454711077606481e-01	3.532032032032032198e+00	1.000000000000000000e+00	9.414852402725596221e+02	-4.488207119243524090e+01	1.720710681596777363e+02	1.427869091760547633e+02	4.000000000000000222e-01
8.132789918630134451e+00	1.437070514502880314e-01	3.196445430997064685e-01	3.538538538538538614e+00	1.000000000000000000e+00	9.415059749936808657e+02	-4.489409209232680809e+01	1.721235333198775379e+02	1.429195060531277193e+02	4.000000000000000222e-01
8.134526370986488786e+00	1.438371572789843567e-01	3.196436150916522889e-01	3.545045045045045029e+00	1.000000000000000000e+00	9.415267097148021094e+02	-4.490611299221837527e+01	1.721759984800773395e+02	1.430521029302006468e+02	4.000000000000000222e-01
8.136262823342843120e+00	1.439672631076806819e-01	3.196426870835981093e-01	3.551551551551551444e+00	1.000000000000000000e+00	9.415474444359233530e+02	-4.491813389210994245e+01	1.722284636402771412e+02	1.431846998072736028e+02	4.000000000000000222e-01
8.137999275699195678e+00	1.440973689363770072e-01	3.196417590755439297e-01	3.558058058058057860e+00	1.000000000000000000e+00	9.415681791570445966e+02	-4.493015479200150963e+01	1.722809288004769428e+02	1.433172966843465304e+02	4.000000000000000222e-01
8.139735728055550013e+00	1.442274747650733324e-01	3.196408310674897502e-01	3.564564564564564719e+00	1.000000000000000000e+00	9.415889138781658403e+02	-4.494217569189307682e+01	1.723333939606767444e+02	1.434498935614194863e+02	4.000000000000000222e-01
8.141472180411904347e+00	1.443575805937696577e-01	3.196399030594355706e-01	3.571071071071071135e+00	1.000000000000000000e+00	9.416096485992871976e+02	-4.495419659178464400e+01	1.723858591208765461e+02	1.435824904384924423e+02	4.000000000000000222e-01
8.143208632768256905e+00	1.444876864224659552e-01	3.196389750513813910e-01	3.577577577577577550e+00	1.000000000000000000e+00	9.416303833204084413e+02	-4.496621749167621118e+01	1.724383242810763193e+02	1.437150873155653699e+02	4.000000000000000222e-01
8.144945085124611239e+00	1.446177922511622804e-01	3.196380470433272114e-01	3.584084084084083965e+00	1.000000000000000000e+00	9.416511180415296849e+02	-4.497823839156777126e+01	1.724907894412761209e+02	1.438476841926383258e+02	4.000000000000000222e-01
8.146681537480965574e+00	1.447478980798586057e-01	3.196371190352730318e-01	3.590590590590590381e+00	1.000000000000000000e+00	9.416718527626509285e+02	-4.499025929145933844e+01	1.725432546014759225e+02	1.439802810697112534e+02	4.000000000000000222e-01
8.148417989837319908e+00	1.448780039085549309e-01	3.196361910272188522e-01	3.597097097097097240e+00	1.000000000000000000e+00	9.416925874837721722e+02	-4.500228019135090562e+01	1.725957197616757242e+02	1.441128779467842094e+02	4.000000000000000222e-01
8.150154442193672466e+00	1.450081097372512562e-01	3.196352630191646726e-01	3.603603603603603656e+00	1.000000000000000000e+00	9.417133222048934158e+02	-4.501430109124247281e+01	1.726481849218755258e+02	1.442454748238571369e+02	4.000000000000000222e-01
8.151890894550026800e+00	1.451382155659475814e-01	3.196343350111104931e-01	3.610110110110110071e+00	1.000000000000000000e+00	9.417340569260147731e+02	-4.502632199113403999e+01	1.727006500820753274e+02	1.443780717009300929e+02	4.000000000000000222e-01
8.153627346906381135e+00	1.452683213946439067e-01	3.196334070030563135e-01	3.616616616616616486e+00	1.000000000000000000e+00	9.417547916471360168e+02	-4.503834289102560717e+01	1.727531152422751290e+02	1.445106685780030489e+02	4.000000000000000222e-01
8.155363799262733693e+00	1.453984272233402320e-01	3.196324789950021339e-01	3.623123123123122902e+00	1.000000000000000000e+00	9.417755263682572604e+02	-4.505036379091717436e+01	1.728055804024749307e+02	1.446432654550759764e+02	4.000000000000000222e-01
8.157100251619088027e+00	1.455285330520365572e-01	3.196315509869479543e-01	3.629629629629629761e+00	1.000000000000000000e+00	9.417962610893785040e+02	-4.506238469080874154e+01	1.728580455626747323e+02	1.447758623321489324e+02	4.000000000000000222e-01
8.158836703975442362e+00	1.456586388807328825e-01	3.196306229788937747e-01	3.636136136136136177e+00	1.000000000000000000e+00	9.418169958104997477e+02	-4.507440559070030162e+01	1.729105107228745055e+02	1.449084592092218600e+02	4.000000000000000222e-01
8.160573156331796696e+00	1.457887447094291800e-01	3.196296949708395951e-01	3.642642642642642592e+00	1.000000000000000000e+00	9.418377305316209913e+02	-4.508642649059186880e+01	1.729629758830743071e+02	1.450410560862948159e+02	4.000000000000000222e-01
8.162309608688149254e+00	1.459188505381255052e-01	3.196287669627854156e-01	3.649149149149149007e+00	1.000000000000000000e+00	9.418584652527423486e+02	-4.509844739048343598e+01	1.730154410432741088e+02	1.451736529633677435e+02	4.000000000000000222e-01
8.164046061044503588e+00	1.460489563668218305e-01	3.196278389547312360e-01	3.655655655655655423e+00	1.000000000000000000e+00	9.418791999738635923e+02	-4.511046829037500316e+01	1.730679062034739104e+02	1.453062498404406995e+02	4.000000000000000222e-01
8.165782513400857923e+00	1.461790621955181557e-01	3.196269109466770564e-01	3.662162162162162282e+00	1.000000000000000000e+00	9.418999346949848359e+02	-4.512248919026657035e+01	1.731203713636737120e+02	1.454388467175136554e+02	4.000000000000000222e-01
8.167518965757210481e+00	1.463091680242144810e-01	3.196259829386228213e-01	3.668668668668668698e+00	1.000000000000000000e+00	9.419206694161060796e+02	-4.513451009015813753e+01	1.731728365238735137e+02	1.455714435945865830e+02	4.000000000000000222e-01
8.169255418113564815e+00	1.464392738529108062e-01	3.196250549305686417e-01	3.675175175175175113e+00	1.000000000000000000e+00	9.419414041372273232e+02	-4.514653099004970471e+01	1.732253016840733153e+02	1.457040404716595390e+02	4.000000000000000222e-01
8.170991870469919149e+00	1.465693796816071315e-01	3.196241269225144621e-01	3.681681681681681528e+00	1.000000000000000000e+00	9.419621388583485668e+02	-4.515855188994127190e+01	1.732777668442731169e+02	1.458366373487324665e+02	4.000000000000000222e-01
8.172728322826273484e+00	1.466994855103034290e-01	3.196231989144602825e-01	3.688188188188187944e+00	1.000000000000000000e+00	9.419828735794699242e+02	-4.517057278983283197e+01	1.733302320044729186e+02	1.459692342258054225e+02	4.000000000000000222e-01
8.174464775182626042e+00	1.468295913389997542e-01	3.196222709064061029e-01	3.694694694694694803e+00	1.000000000000000000e+00	9.420036083005911678e+02	-4.518259368972439916e+01	1.733826971646727202e+02	1.461018311028783501e+02	4.000000000000000222e-01
8.176201227538980376e+00	1.469596971676960795e-01	3.196213428983519234e-01	3.701201201201201219e+00	1.000000000000000000e+00	9.420243430217124114e+02	-4.519461458961596634e+01	1.734351623248725218e+02	1.462344279799513060e+02	4.000000000000000222e-01
8.177937679895334711e+00	1.470898029963924047e-01	3.196204148902977438e-01	3.707707707707707634e+00	1.000000000000000000e+00	9.420450777428336551e+02	-4.520663548950753352e+01	1.734876274850722950e+02	1.463670248570242620e+02	4.000000000000000222e-01
8.179674132251687269e+00	1.472199088250887300e-01	3.196194868822435642e-01	3.714214214214214049e+00	1.000000000000000000e+00	9.420658124639548987e+02	-4.521865638939910070e+01	1.735400926452720967e+02	1.464996217340971896e+02	4.000000000000000222e-01
8.181410584608041603e+00	1.473500146537850553e-01	3.196185588741893846e-01	3.720720720720720909e+00	1.000000000000000000e+00	9.420865471850761423e+02	-4.523067728929066789e+01	1.735925578054718983e+02	1.466322186111701456e+02	4.000000000000000222e-01
8.183147036964395937e+00	1.474801204824813805e-01	3.196176308661352050e-01	3.727227227227227324e+00	1.000000000000000000e+00	9.421072819061974997e+02	-4.524269818918223507e+01	1.736450229656716999e+02	1.467648154882430731e+02	4.000000000000000222e-01
8.184883489320750272e+00	1.476102263111777058e-01	3.196167028580810254e-01	3.733733733733733740e+00	1.000000000000000000e+00	9.421280166273187433e+02	-4.525471908907380225e+01	1.736974881258715016e+02	1.468974123653160291e+02	4.000000000000000222e-01
8.186619941677102830e+00	1.477403321398740310e-01	3.196157748500268458e-01	3.740240240240240155e+00	1.000000000000000000e+00	9.421487513484399869e+02	-4.526673998896536943e+01	1.737499532860713032e+02	1.470300092423889566e+02	4.000000000000000222e-01
8.188356394033457164e+00	1.478704379685703285e-01	3.196148468419726663e-01	3.746746746746746570e+00	1.000000000000000000e+00	9.421694860695612306e+02	-4.527876088885692951e+01	1.738024184462711048e+02	1.471626061194619126e+02	4.000000000000000222e-01
8.190092846389811498e+00	1.480005437972666815e-01	3.196139188339184867e-01	3.753253253253253430e+00	1.000000000000000000e+00	9.421902207906824742e+02	-4.529078178874849669e+01	1.738548836064709064e+02	1.472952029965348686e+02	4.000000000000000222e-01
8.191829298746164056e+00	1.481306496259629790e-01	3.196129908258643071e-01	3.759759759759759845e+00	1.000000000000000000e+00	9.422109555118037179e+02	-4.530280268864006388e+01	1.739073487666707081e+02	1.474277998736077961e+02	4.000000000000000222e-01
8.193565751102518391e+00	1.482607554546593043e-01	3.196120628178101275e-01	3.766266266266266260e+00	1.000000000000000000e+00	9.422316902329250752e+02	-4.531482358853163106e+01	1.739598139268705097e+02	1.475603967506807521e+02	4.000000000000000222e-01
8.195302203458872725e+00	1.483908612833556295e-01	3.196111348097559479e-01	3.772772772772772676e+00	1.000000000000000000e+00	9.422524249540463188e+02	-4.532684448842319824e+01	1.740122790870702829e+02	1.476929936277536797e+02	4.000000000000000222e-01
8.197038655815225283e+00	1.485209671120519548e-01	3.196102068017017683e-01	3.779279279279279091e+00	1.000000000000000000e+00	9.422731596751675625e+02	-4.533886538831476543e+01	1.740647442472700845e+02	1.478255905048266357e+02	4.000000000000000222e-01
8.198775108171579618e+00	1.486510729407482800e-01	3.196092787936475887e-01	3.785785785785785951e+00	1.000000000000000000e+00	9.422938943962888061e+02	-4.535088628820633261e+01	1.741172094074698862e+02	1.479581873818995632e+02	4.000000000000000222e-01
8.200511560527933952e+00	1.487811787694446053e-01	3.196083507855934092e-01	3.792292292292292366e+00	1.000000000000000000e+00	9.423146291174100497e+02	-4.536290718809789979e+01	1.741696745676696878e+02	1.480907842589725192e+02	4.000000000000000222e-01
8.202248012884288286e+00	1.489112845981409305e-01	3.196074227775392296e-01	3.798798798798798781e+00	1.000000000000000000e+00	9.423353638385312934e+02	-4.537492808798945987e+01	1.742221397278694894e+02	1.482233811360454467e+02	4.000000000000000222e-01
8.203984465240640844e+00	1.490413904268372280e-01	3.196064947694850500e-01	3.805305305305305197e+00	1.000000000000000000e+00	9.423560985596526507e+02	-4.538694898788102705e+01	1.742746048880692911e+02	1.483559780131184027e+02	4.000000000000000222e-01
8.205720917596995179e+00	1.491714962555335533e-01	3.196055667614308704e-01	3.811811811811811612e+00	1.000000000000000000e+00	9.423768332807738943e+02	-4.539896988777259423e+01	1.743270700482690927e+02	1.484885748901913303e+02	4.000000000000000222e-01
8.207457369953349513e+00	1.493016020842298786e-01	3.196046387533766908e-01	3.818318318318318472e+00	1.000000000000000000e+00	9.423975680018951380e+02	-4.541099078766416142e+01	1.743795352084688943e+02	1.486211717672642862e+02	4.000000000000000222e-01
8.209193822309702071e+00	1.494317079129262038e-01	3.196037107453225112e-01	3.824824824824824887e+00	1.000000000000000000e+00	9.424183027230163816e+02	-4.542301168755572860e+01	1.744320003686686960e+02	1.487537686443372422e+02	4.000000000000000222e-01
8.210930274666056405e+00	1.495618137416225291e-01	3.196027827372683316e-01	3.831331331331331302e+00	1.000000000000000000e+00	9.424390374441376252e+02	-4.543503258744729578e+01	1.744844655288684976e+02	1.488863655214101698e+02	4.000000000000000222e-01
8.212666727022410740e+00	1.496919195703188543e-01	3.196018547292141521e-01	3.837837837837837718e+00	1.000000000000000000e+00	9.424597721652588689e+02	-4.544705348733886296e+01	1.745369306890682992e+02	1.490189623984831258e+02	4.000000000000000222e-01
8.214403179378763298e+00	1.498220253990151796e-01	3.196009267211599725e-01	3.844344344344344133e+00	1.000000000000000000e+00	9.424805068863802262e+02	-4.545907438723043015e+01	1.745893958492680724e+02	1.491515592755560533e+02	4.000000000000000222e-01
8.216139631735117632e+00	1.499521312277115048e-01	3.195999987131057929e-01	3.850850850850850993e+00	1.000000000000000000e+00	9.425012416075014698e+02	-4.547109528712199733e+01	1.746418610094678741e+02	1.492841561526290093e+02	4.000000000000000222e-01
8.217876084091471967e+00	1.500822370564078301e-01	3.195990707050516133e-01	3.857357357357357408e+00	1.000000000000000000e+00	9.425219763286227135e+02	-4.548311618701355741e+01	1.746943261696676757e+02	1.494167530297019653e+02	4.000000000000000222e-01
8.219612536447826301e+00	1.502123428851041553e-01	3.195981426969974337e-01	3.863863863863863823e+00	1.000000000000000000e+00	9.425427110497439571e+02	-4.549513708690512459e+01	1.747467913298674773e+02	1.495493499067748928e+02	4.000000000000000222e-01
8.221348988804178859e+00	1.503424487138004528e-01	3.195972146889431986e-01	3.870370370370370239e+00	1.000000000000000000e+00	9.425634457708652008e+02	-4.550715798679669177e+01	1.747992564900672789e+02	1.496819467838478204e+02	4.000000000000000222e-01
8.223085441160533193e+00	1.504725545424967781e-01	3.195962866808890190e-01	3.876876876876876654e+00	1.000000000000000000e+00	9.425841804919864444e+02	-4.551917888668825896e+01	1.748517216502670806e+02	1.498145436609207763e+02	4.000000000000000222e-01
8.224821893516887528e+00	1.506026603711931033e-01	3.195953586728348395e-01	3.883383383383383514e+00	1.000000000000000000e+00	9.426049152131078017e+02	-4.553119978657982614e+01	1.749041868104668822e+02	1.499471405379937323e+02	4.000000000000000222e-01
8.226558345873240086e+00	1.507327661998894286e-01	3.195944306647806599e-01	3.889889889889889929e+00	1.000000000000000000e+00	9.426256499342290454e+02	-4.554322068647139332e+01	1.749566519706666838e+02	1.500797374150666599e+02	4.000000000000000222e-01
8.228294798229594420e+00	1.508628720285857538e-01	3.195935026567264803e-01	3.896396396396396344e+00	1.000000000000000000e+00	9.426463846553502890e+02	-4.555524158636296050e+01	1.750091171308664855e+02	1.502123342921396159e+02	4.000000000000000222e-01
8.230031250585948754e+00	1.509929778572820791e-01	3.195925746486723007e-01	3.902902902902902760e+00	1.000000000000000000e+00	9.426671193764715326e+02	-4.556726248625452058e+01	1.750615822910662587e+02	1.503449311692125434e+02	4.000000000000000222e-01
8.231767702942303089e+00	1.511230836859783766e-01	3.195916466406181211e-01	3.909409409409409175e+00	1.000000000000000000e+00	9.426878540975927763e+02	-4.557928338614608776e+01	1.751140474512660603e+02	1.504775280462854994e+02	4.000000000000000222e-01
8.233504155298655647e+00	1.512531895146747296e-01	3.195907186325639415e-01	3.915915915915916035e+00	1.000000000000000000e+00	9.427085888187140199e+02	-4.559130428603765495e+01	1.751665126114658619e+02	1.506101249233584554e+02	4.000000000000000222e-01
8.235240607655009981e+00	1.513832953433710271e-01	3.195897906245097619e-01	3.922422422422422450e+00	1.000000000000000000e+00	9.427293235398353772e+02	-4.560332518592922213e+01	1.752189777716656636e+02	1.507427218004313829e+02	4.000000000000000222e-01
8.236977060011364316e+00	1.515134011720673524e-01	3.195888626164555824e-01	3.928928928928928865e+00	1.000000000000000000e+00	9.427500582609566209e+02	-4.561534608582078931e+01	1.752714429318654652e+02	1.508753186775043389e+02	4.000000000000000222e-01
8.238713512367716874e+00	1.516435070007636776e-01	3.195879346084014028e-01	3.935435435435435281e+00	1.000000000000000000e+00	9.427707929820778645e+02	-4.562736698571235650e+01	1.753239080920652668e+02	1.510079155545772664e+02	4.000000000000000222e-01
8.240449964724071208e+00	1.517736128294600029e-01	3.195870066003472232e-01	3.941941941941941696e+00	1.000000000000000000e+00	9.427915277031991081e+02	-4.563938788560392368e+01	1.753763732522650685e+02	1.511405124316502224e+02	4.000000000000000222e-01
8.242186417080425542e+00	1.519037186581563281e-01	3.195860785922930436e-01	3.948448448448448556e+00	1.000000000000000000e+00	9.428122624243203518e+02	-4.565140878549549086e+01	1.754288384124648701e+02	1.512731093087231784e+02	4.000000000000000222e-01
8.243922869436779877e+00	1.520338244868526534e-01	3.195851505842388640e-01	3.954954954954954971e+00	1.000000000000000000e+00	9.428329971454415954e+02	-4.566342968538705804e+01	1.754813035726646717e+02	1.514057061857961060e+02	4.000000000000000222e-01
8.245659321793132435e+00	1.521639303155489786e-01	3.195842225761846844e-01	3.961461461461461386e+00	1.000000000000000000e+00	9.428537318665628391e+02	-4.567545058527861812e+01	1.755337687328644733e+02	1.515383030628690335e+02	4.000000000000000222e-01
8.247395774149486769e+00	1.522940361442453039e-01	3.195832945681305048e-01	3.967967967967967802e+00	1.000000000000000000e+00	9.428744665876841964e+02	-4.568747148517018530e+01	1.755862338930642750e+02	1.516708999399419895e+02	4.000000000000000222e-01
8.249132226505841103e+00	1.524241419729416291e-01	3.195823665600763253e-01	3.974474474474474661e+00	1.000000000000000000e+00	9.428952013088054400e+02	-4.569949238506175249e+01	1.756386990532640766e+02	1.518034968170149455e+02	4.000000000000000222e-01
8.250868678862193661e+00	1.525542478016379544e-01	3.195814385520221457e-01	3.980980980980981077e+00	1.000000000000000000e+00	9.429159360299266837e+02	-4.571151328495331967e+01	1.756911642134638498e+02	1.519360936940878730e+02	4.000000000000000222e-01
8.252605131218547996e+00	1.526843536303342519e-01	3.195805105439679661e-01	3.987487487487487492e+00	1.000000000000000000e+00	9.429366707510479273e+02	-4.572353418484488685e+01	1.757436293736636514e+02	1.520686905711608290e+02	4.000000000000000222e-01
8.254341583574902330e+00	1.528144594590305771e-01	3.195795825359137865e-01	3.993993993993993907e+00	1.000000000000000000e+00	9.429574054721691709e+02	-4.573555508473645403e+01	1.757960945338634531e+02	1.522012874482337565e+02	4.000000000000000222e-01
8.256078035931256665e+00	1.529445652877269024e-01	3.195786545278596069e-01	4.000500500500500323e+00	1.000000000000000000e+00	9.429781401932904146e+02	-4.574757598462802122e+01	1.758485596940632547e+02	1.523338843253067125e+02	4.000000000000000222e-01
8.257814488287609223e+00	1.530746711164232277e-01	3.195777265198054273e-01	4.007007007007007182e+00	1.000000000000000000e+00	9.429988749144117719e+02	-4.575959688451958840e+01	1.759010248542630563e+02	1.524664812023796685e+02	4.000000000000000222e-01
8.259550940643963557e+00	1.532047769451195529e-01	3.195767985117512477e-01	4.013513513513514042e+00	1.000000000000000000e+00	9.430196096355330155e+02	-4.577161778441115558e+01	1.759534900144628580e+02	1.525990780794525961e+02	4.000000000000000222e-01
8.261287393000317891e+00	1.533348827738158782e-01	3.195758705036970682e-01	4.020020020020020013e+00	1.000000000000000000e+00	9.430403443566542592e+02	-4.578363868430271566e+01	1.760059551746626596e+02	1.527316749565255520e+02	4.000000000000000222e-01
8.263023845356670449e+00	1.534649886025121757e-01	3.195749424956428886e-01	4.026526526526525984e+00	1.000000000000000000e+00	9.430610790777755028e+02	-4.579565958419428284e+01	1.760584203348624612e+02	1.528642718335984796e+02	4.000000000000000222e-01
8.264760297713024784e+00	1.535950944312085009e-01	3.195740144875887090e-01	4.033033033033032844e+00	1.000000000000000000e+00	9.430818137988967464e+02	-4.580768048408585003e+01	1.761108854950622629e+02	1.529968687106714356e+02	4.000000000000000222e-01
8.266496750069379118e+00	1.537252002599048262e-01	3.195730864795345294e-01	4.039539539539539703e+00	1.000000000000000000e+00	9.431025485200179901e+02	-4.581970138397741721e+01	1.761633506552620645e+02	1.531294655877443631e+02	4.000000000000000222e-01
8.268233202425731676e+00	1.538553060886011514e-01	3.195721584714803498e-01	4.046046046046045674e+00	1.000000000000000000e+00	9.431232832411393474e+02	-4.583172228386898439e+01	1.762158158154618377e+02	1.532620624648173191e+02	4.000000000000000222e-01
8.269969654782086010e+00	1.539854119172974767e-01	3.195712304634261702e-01	4.052552552552552534e+00	1.000000000000000000e+00	9.431440179622605910e+02	-4.584374318376055157e+01	1.762682809756616393e+02	1.533946593418902467e+02	4.000000000000000222e-01
8.271706107138440345e+00	1.541155177459938019e-01	3.195703024553719906e-01	4.059059059059059393e+00	1.000000000000000000e+00	9.431647526833818347e+02	-4.585576408365211876e+01	1.763207461358614410e+02	1.535272562189632026e+02	4.000000000000000222e-01
8.273442559494794679e+00	1.542456235746901272e-01	3.195693744473177555e-01	4.065565565565565365e+00	1.000000000000000000e+00	9.431854874045030783e+02	-4.586778498354367883e+01	1.763732112960612426e+02	1.536598530960361302e+02	4.000000000000000222e-01
8.275179011851147237e+00	1.543757294033864524e-01	3.195684464392635760e-01	4.072072072072072224e+00	1.000000000000000000e+00	9.432062221256243220e+02	-4.587980588343524602e+01	1.764256764562610442e+02	1.537924499731090862e+02	4.000000000000000222e-01
8.276915464207501572e+00	1.545058352320827777e-01	3.195675184312093964e-01	4.078578578578579084e+00	1.000000000000000000e+00	9.432269568467455656e+02	-4.589182678332681320e+01	1.764781416164608459e+02	1.539250468501820421e+02	4.000000000000000222e-01
8.278651916563855906e+00	1.546359410607791030e-01	3.195665904231552168e-01	4.085085085085085055e+00	1.000000000000000000e+00	9.432476915678669229e+02	-4.590384768321838038e+01	1.765306067766606475e+02	1.540576437272549697e+02	4.000000000000000222e-01
8.280388368920208464e+00	1.547660468894754004e-01	3.195656624151010372e-01	4.091591591591591026e+00	1.000000000000000000e+00	9.432684262889881666e+02	-4.591586858310994756e+01	1.765830719368604491e+02	1.541902406043278972e+02	4.000000000000000222e-01
8.282124821276562798e+00	1.548961527181717257e-01	3.195647344070468576e-01	4.098098098098097886e+00	1.000000000000000000e+00	9.432891610101094102e+02	-4.592788948300151475e+01	1.766355370970602507e+02	1.543228374814008532e+02	4.000000000000000222e-01
8.283861273632917133e+00	1.550262585468680510e-01	3.195638063989926780e-01	4.104604604604604745e+00	1.000000000000000000e+00	9.433098957312306538e+02	-4.593991038289308193e+01	1.766880022572600524e+02	1.544554343584738092e+02	4.000000000000000222e-01
8.285597725989269691e+00	1.551563643755643762e-01	3.195628783909384985e-01	4.111111111111110716e+00	1.000000000000000000e+00	9.433306304523518975e+02	-4.595193128278464201e+01	1.767404674174598256e+02	1.545880312355467368e+02	4.000000000000000222e-01
8.287334178345624025e+00	1.552864702042607015e-01	3.195619503828843189e-01	4.117617617617617576e+00	1.000000000000000000e+00	9.433513651734731411e+02	-4.596395218267620919e+01	1.767929325776596272e+02	1.547206281126196927e+02	4.000000000000000222e-01
8.289070630701978359e+00	1.554165760329570267e-01	3.195610223748301393e-01	4.124124124124124435e+00	1.000000000000000000e+00	9.433720998945944984e+02	-4.597597308256777637e+01	1.768453977378594288e+02	1.548532249896926487e+02	4.000000000000000222e-01
8.290807083058332694e+00	1.555466818616533520e-01	3.195600943667759597e-01	4.130630630630630407e+00	1.000000000000000000e+00	9.433928346157157421e+02	-4.598799398245934356e+01	1.768978628980592305e+02	1.549858218667655763e+02	4.000000000000000222e-01
8.292543535414685252e+00	1.556767876903496772e-01	3.195591663587217801e-01	4.137137137137137266e+00	1.000000000000000000e+00	9.434135693368369857e+02	-4.600001488235091074e+01	1.769503280582590321e+02	1.551184187438385322e+02	4.000000000000000222e-01
8.294279987771039586e+00	1.558068935190460025e-01	3.195582383506676005e-01	4.143643643643644126e+00	1.000000000000000000e+00	9.434343040579582294e+02	-4.601203578224247792e+01	1.770027932184588337e+02	1.552510156209114882e+02	4.000000000000000222e-01
8.296016440127393921e+00	1.559369993477423000e-01	3.195573103426134209e-01	4.150150150150150097e+00	1.000000000000000000e+00	9.434550387790794730e+02	-4.602405668213404510e+01	1.770552583786586354e+02	1.553836124979844158e+02	4.000000000000000222e-01
8.297752892483746479e+00	1.560671051764386252e-01	3.195563823345592414e-01	4.156656656656656068e+00	1.000000000000000000e+00	9.434757735002007166e+02	-4.603607758202561229e+01	1.771077235388584370e+02	1.555162093750573433e+02	4.000000000000000222e-01
8.299489344840100813e+00	1.561972110051349505e-01	3.195554543265050618e-01	4.163163163163162928e+00	1.000000000000000000e+00	9.434965082213220740e+02	-4.604809848191717947e+01	1.771601886990582386e+02	1.556488062521302993e+02	4.000000000000000222e-01
8.301225797196455147e+00	1.563273168338312757e-01	3.195545263184508822e-01	4.169669669669669787e+00	1.000000000000000000e+00	9.435172429424433176e+02	-4.606011938180874665e+01	1.772126538592580403e+02	1.557814031292032553e+02	4.000000000000000222e-01
8.302962249552809482e+00	1.564574226625276010e-01	3.195535983103967026e-01	4.176176176176175758e+00	1.000000000000000000e+00	9.435379776635645612e+02	-4.607214028170030673e+01	1.772651190194578135e+02	1.559140000062761828e+02	4.000000000000000222e-01
8.304698701909162040e+00	1.565875284912239263e-01	3.195526703023425230e-01	4.182682682682682618e+00	1.000000000000000000e+00	9.435587123846858049e+02	-4.608416118159187391e+01	1.773175841796576151e+02	1.560465968833491388e+02	4.000000000000000222e-01
8.306435154265516374e+00	1.567176343199202515e-01	3.195517422942883434e-01	4.189189189189189477e+00	1.000000000000000000e+00	9.435794471058070485e+02	-4.609618208148344110e+01	1.773700493398574167e+02	1.561791937604220948e+02	4.000000000000000222e-01
8.308171606621870708e+00	1.568477401486165768e-01	3.195508142862341638e-01	4.195695695695695449e+00	1.000000000000000000e+00	9.436001818269282921e+02	-4.610820298137500828e+01	1.774225145000572184e+02	1.563117906374950223e+02	4.000000000000000222e-01
8.309908058978223266e+00	1.569778459773129020e-01	3.195498862781799843e-01	4.202202202202202308e+00	1.000000000000000000e+00	9.436209165480496495e+02	-4.612022388126657546e+01	1.774749796602570200e+02	1.564443875145679499e+02	4.000000000000000222e-01
8.311644511334577601e+00	1.571079518060092273e-01	3.195489582701258047e-01	4.208708708708709167e+00	1.000000000000000000e+00	9.436416512691708931e+02	-4.613224478115814264e+01	1.775274448204568216e+02	1.565769843916409059e+02	4.000000000000000222e-01
8.313380963690931935e+00	1.572380576347055248e-01	3.195480302620716251e-01	4.215215215215215139e+00	1.000000000000000000e+00	9.436623859902921367e+02	-4.614426568104970983e+01	1.775799099806566232e+02	1.567095812687138618e+02	4.000000000000000222e-01
8.315117416047286270e+00	1.573681634634018500e-01	3.195471022540174455e-01	4.221721721721721110e+00	1.000000000000000000e+00	9.436831207114133804e+02	-4.615628658094126990e+01	1.776323751408564249e+02	1.568421781457867894e+02	4.000000000000000222e-01
8.316853868403638828e+00	1.574982692920982030e-01	3.195461742459632659e-01	4.228228228228228858e+00	1.000000000000000000e+00	9.437038554325346240e+02	-4.616830748083284419e+01	1.776848403010562265e+02	1.569747750228597454e+02	4.000000000000000222e-01
8.318590320759993162e+00	1.576283751207945005e-01	3.195452462379090863e-01	4.234734734734734829e+00	1.000000000000000000e+00	9.437245901536558677e+02	-4.618032838072440427e+01	1.777373054612560281e+02	1.571073718999326729e+02	4.000000000000000222e-01
8.320326773116347496e+00	1.577584809494907980e-01	3.195443182298549067e-01	4.241241241241240800e+00	1.000000000000000000e+00	9.437453248747772250e+02	-4.619234928061597145e+01	1.777897706214558013e+02	1.572399687770056289e+02	4.000000000000000222e-01
8.322063225472700054e+00	1.578885867781871510e-01	3.195433902218007272e-01	4.247747747747747660e+00	1.000000000000000000e+00	9.437660595958984686e+02	-4.620437018050753863e+01	1.778422357816556030e+02	1.573725656540785565e+02	4.000000000000000222e-01
8.323799677829054389e+00	1.580186926068834763e-01	3.195424622137465476e-01	4.254254254254254519e+00	1.000000000000000000e+00	9.437867943170197123e+02	-4.621639108039910582e+01	1.778947009418554046e+02	1.575051625311515124e+02	4.000000000000000222e-01
8.325536130185408723e+00	1.581487984355797738e-01	3.195415342056923680e-01	4.260760760760760490e+00	1.000000000000000000e+00	9.438075290381409559e+02	-4.622841198029067300e+01	1.779471661020552062e+02	1.576377594082244400e+02	4.000000000000000222e-01
8.327272582541763057e+00	1.582789042642760990e-01	3.195406061976381329e-01	4.267267267267267350e+00	1.000000000000000000e+00	9.438282637592621995e+02	-4.624043288018224018e+01	1.779996312622550079e+02	1.577703562852973960e+02	4.000000000000000222e-01
8.329009034898115615e+00	1.584090100929724243e-01	3.195396781895839533e-01	4.273773773773774209e+00	1.000000000000000000e+00	9.438489984803834432e+02	-4.625245378007380737e+01	1.780520964224548095e+02	1.579029531623703519e+02	4.000000000000000222e-01
8.330745487254469950e+00	1.585391159216687496e-01	3.195387501815297737e-01	4.280280280280280181e+00	1.000000000000000000e+00	9.438697332015048005e+02	-4.626447467996536744e+01	1.781045615826546111e+02	1.580355500394432795e+02	4.000000000000000222e-01
8.332481939610824284e+00	1.586692217503650748e-01	3.195378221734755941e-01	4.286786786786786152e+00	1.000000000000000000e+00	9.438904679226260441e+02	-4.627649557985693463e+01	1.781570267428544128e+02	1.581681469165162071e+02	4.000000000000000222e-01
8.334218391967176842e+00	1.587993275790614001e-01	3.195368941654214145e-01	4.293293293293293900e+00	1.000000000000000000e+00	9.439112026437472878e+02	-4.628851647974850181e+01	1.782094919030542144e+02	1.583007437935891915e+02	4.000000000000000222e-01
8.335954844323531177e+00	1.589294334077577253e-01	3.195359661573672350e-01	4.299799799799799871e+00	1.000000000000000000e+00	9.439319373648685314e+02	-4.630053737964006899e+01	1.782619570632540160e+02	1.584333406706621190e+02	4.000000000000000222e-01
8.337691296679885511e+00	1.590595392364540506e-01	3.195350381493130554e-01	4.306306306306305842e+00	1.000000000000000000e+00	9.439526720859897750e+02	-4.631255827953163617e+01	1.783144222234537892e+02	1.585659375477350466e+02	4.000000000000000222e-01
8.339427749036239845e+00	1.591896450651503758e-01	3.195341101412588758e-01	4.312812812812812702e+00	1.000000000000000000e+00	9.439734068071110187e+02	-4.632457917942320336e+01	1.783668873836535909e+02	1.586985344248080025e+02	4.000000000000000222e-01
8.341164201392592403e+00	1.593197508938467011e-01	3.195331821332046962e-01	4.319319319319319561e+00	1.000000000000000000e+00	9.439941415282323760e+02	-4.633660007931477054e+01	1.784193525438533925e+02	1.588311313018809585e+02	4.000000000000000222e-01
8.342900653748946738e+00	1.594498567225429986e-01	3.195322541251505166e-01	4.325825825825825532e+00	1.000000000000000000e+00	9.440148762493536196e+02	-4.634862097920633062e+01	1.784718177040531941e+02	1.589637281789538861e+02	4.000000000000000222e-01
8.344637106105301072e+00	1.595799625512393238e-01	3.195313261170963370e-01	4.332332332332332392e+00	1.000000000000000000e+00	9.440356109704748633e+02	-4.636064187909789780e+01	1.785242828642529958e+02	1.590963250560268420e+02	4.000000000000000222e-01
8.346373558461653630e+00	1.597100683799356768e-01	3.195303981090421575e-01	4.338838838838839251e+00	1.000000000000000000e+00	9.440563456915961069e+02	-4.637266277898946498e+01	1.785767480244527974e+02	1.592289219330997980e+02	4.000000000000000222e-01
8.348110010818007964e+00	1.598401742086319743e-01	3.195294701009879779e-01	4.345345345345345223e+00	1.000000000000000000e+00	9.440770804127173506e+02	-4.638468367888103217e+01	1.786292131846525990e+02	1.593615188101727256e+02	4.000000000000000222e-01
8.349846463174362299e+00	1.599702800373282718e-01	3.195285420929337983e-01	4.351851851851851194e+00	1.000000000000000000e+00	9.440978151338385942e+02	-4.639670457877259935e+01	1.786816783448524006e+02	1.594941156872456531e+02	4.000000000000000222e-01
8.351582915530716633e+00	1.601003858660246248e-01	3.195276140848796187e-01	4.358358358358358942e+00	1.000000000000000000e+00	9.441185498549599515e+02	-4.640872547866416653e+01	1.787341435050522023e+02	1.596267125643186091e+02	4.000000000000000222e-01
8.353319367887069191e+00	1.602304916947209501e-01	3.195266860768254391e-01	4.364864864864864913e+00	1.000000000000000000e+00	9.441392845760811952e+02	-4.642074637855573371e+01	1.787866086652520039e+02	1.597593094413915651e+02	4.000000000000000222e-01
8.355055820243423526e+00	1.603605975234172476e-01	3.195257580687712595e-01	4.371371371371370884e+00	1.000000000000000000e+00	9.441600192972024388e+02	-4.643276727844730090e+01	1.788390738254518055e+02	1.598919063184644926e+02	4.000000000000000222e-01
8.356792272599777860e+00	1.604907033521135729e-01	3.195248300607170799e-01	4.377877877877877744e+00	1.000000000000000000e+00	9.441807540183236824e+02	-4.644478817833886808e+01	1.788915389856516072e+02	1.600245031955374202e+02	4.000000000000000222e-01
8.358528724956130418e+00	1.606208091808098981e-01	3.195239020526629004e-01	4.384384384384384603e+00	1.000000000000000000e+00	9.442014887394449261e+02	-4.645680907823043526e+01	1.789440041458514088e+02	1.601571000726103762e+02	4.000000000000000222e-01
8.360265177312484752e+00	1.607509150095062234e-01	3.195229740446087208e-01	4.390890890890890574e+00	1.000000000000000000e+00	9.442222234605661697e+02	-4.646882997812199534e+01	1.789964693060511820e+02	1.602896969496833322e+02	4.000000000000000222e-01
8.362001629668839087e+00	1.608810208382025486e-01	3.195220460365545412e-01	4.397397397397397434e+00	1.000000000000000000e+00	9.442429581816875270e+02	-4.648085087801356252e+01	1.790489344662509836e+02	1.604222938267562881e+02	4.000000000000000222e-01
8.363738082025193421e+00	1.610111266668988739e-01	3.195211180285003616e-01	4.403903903903904293e+00	1.000000000000000000e+00	9.442636929028087707e+02	-4.649287177790512970e+01	1.791013996264507853e+02	1.605548907038292157e+02	4.000000000000000222e-01
8.365474534381545979e+00	1.611412324955951991e-01	3.195201900204461820e-01	4.410410410410410265e+00	1.000000000000000000e+00	9.442844276239300143e+02	-4.650489267779669689e+01	1.791538647866505869e+02	1.606874875809021432e+02	4.000000000000000222e-01
8.367210986737900313e+00	1.612713383242914966e-01	3.195192620123920024e-01	4.416916916916916236e+00	1.000000000000000000e+00	9.443051623450512579e+02	-4.651691357768826407e+01	1.792063299468503885e+02	1.608200844579750992e+02	4.000000000000000222e-01
8.368947439094254648e+00	1.614014441529878496e-01	3.195183340043378228e-01	4.423423423423423984e+00	1.000000000000000000e+00	9.443258970661725016e+02	-4.652893447757983125e+01	1.792587951070501902e+02	1.609526813350480552e+02	4.000000000000000222e-01
8.370683891450607206e+00	1.615315499816841749e-01	3.195174059962836433e-01	4.429929929929929955e+00	1.000000000000000000e+00	9.443466317872937452e+02	-4.654095537747139844e+01	1.793112602672499918e+02	1.610852782121209827e+02	4.000000000000000222e-01
8.372420343806961540e+00	1.616616558103804724e-01	3.195164779882294637e-01	4.436436436436435926e+00	1.000000000000000000e+00	9.443673665084149889e+02	-4.655297627736295851e+01	1.793637254274497650e+02	1.612178750891939103e+02	4.000000000000000222e-01
8.374156796163315875e+00	1.617917616390767976e-01	3.195155499801752841e-01	4.442942942942942786e+00	1.000000000000000000e+00	9.443881012295363462e+02	-4.656499717725452570e+01	1.794161905876495666e+02	1.613504719662668663e+02	4.000000000000000222e-01
8.375893248519668433e+00	1.619218674677731229e-01	3.195146219721211045e-01	4.449449449449449645e+00	1.000000000000000000e+00	9.444088359506575898e+02	-4.657701807714609288e+01	1.794686557478493683e+02	1.614830688433398223e+02	4.000000000000000222e-01
8.377629700876022767e+00	1.620519732964694481e-01	3.195136939640669249e-01	4.455955955955955616e+00	1.000000000000000000e+00	9.444295706717788335e+02	-4.658903897703766006e+01	1.795211209080491699e+02	1.616156657204127498e+02	4.000000000000000222e-01
8.379366153232377101e+00	1.621820791251657734e-01	3.195127659560127453e-01	4.462462462462462476e+00	1.000000000000000000e+00	9.444503053929000771e+02	-4.660105987692922724e+01	1.795735860682489715e+02	1.617482625974857058e+02	4.000000000000000222e-01
8.381102605588731436e+00	1.623121849538620987e-01	3.195118379479585102e-01	4.468968968968969335e+00	1.000000000000000000e+00	9.444710401140213207e+02	-4.661308077682079443e+01	1.796260512284487731e+02	1.618808594745586618e+02	4.000000000000000222e-01
8.382839057945083994e+00	1.624422907825583962e-01	3.195109099399043306e-01	4.475475475475475307e+00	1.000000000000000000e+00	9.444917748351426781e+02	-4.662510167671236161e+01	1.796785163886485748e+02	1.620134563516315893e+02	4.000000000000000222e-01
8.384575510301438328e+00	1.625723966112547492e-01	3.195099819318501511e-01	4.481981981981982166e+00	1.000000000000000000e+00	9.445125095562639217e+02	-4.663712257660392879e+01	1.797309815488483764e+02	1.621460532287045453e+02	4.000000000000000222e-01
8.386311962657792662e+00	1.627025024399510744e-01	3.195090539237959715e-01	4.488488488488489025e+00	1.000000000000000000e+00	9.445332442773851653e+02	-4.664914347649549597e+01	1.797834467090481780e+02	1.622786501057775013e+02	4.000000000000000222e-01
8.388048415014145220e+00	1.628326082686473719e-01	3.195081259157417919e-01	4.494994994994994997e+00	1.000000000000000000e+00	9.445539789985064090e+02	-4.666116437638705605e+01	1.798359118692479797e+02	1.624112469828504288e+02	4.000000000000000222e-01
8.389784867370499555e+00	1.629627140973436972e-01	3.195071979076876123e-01	4.501501501501501856e+00	1.000000000000000000e+00	9.445747137196276526e+02	-4.667318527627862323e+01	1.798883770294477813e+02	1.625438438599233848e+02	4.000000000000000222e-01
8.391521319726853889e+00	1.630928199260400224e-01	3.195062698996334327e-01	4.508008008008007828e+00	1.000000000000000000e+00	9.445954484407488962e+02	-4.668520617617019042e+01	1.799408421896475829e+02	1.626764407369963124e+02	4.000000000000000222e-01
8.393257772083206447e+00	1.632229257547363477e-01	3.195053418915792531e-01	4.514514514514514687e+00	1.000000000000000000e+00	9.446161831618701399e+02	-4.669722707606175760e+01	1.799933073498473846e+02	1.628090376140692683e+02	4.000000000000000222e-01
8.394994224439560782e+00	1.633530315834326729e-01	3.195044138835250735e-01	4.521021021021020658e+00	1.000000000000000000e+00	9.446369178829914972e+02	-4.670924797595332478e+01	1.800457725100471578e+02	1.629416344911421959e+02	4.000000000000000222e-01
8.396730676795915116e+00	1.634831374121289982e-01	3.195034858754708940e-01	4.527527527527527518e+00	1.000000000000000000e+00	9.446576526041127408e+02	-4.672126887584489197e+01	1.800982376702469594e+02	1.630742313682151519e+02	4.000000000000000222e-01
8.398467129152269450e+00	1.636132432408253234e-01	3.195025578674167144e-01	4.534034034034034377e+00	1.000000000000000000e+00	9.446783873252339845e+02	-4.673328977573645915e+01	1.801507028304467610e+02	1.632068282452880794e+02	4.000000000000000222e-01
8.400203581508622008e+00	1.637433490695216487e-01	3.195016298593625348e-01	4.540540540540540349e+00	1.000000000000000000e+00	9.446991220463552281e+02	-4.674531067562802633e+01	1.802031679906465627e+02	1.633394251223610354e+02	4.000000000000000222e-01
8.401940033864976343e+00	1.638734548982179740e-01	3.195007018513083552e-01	4.547047047047047208e+00	1.000000000000000000e+00	9.447198567674764718e+02	-4.675733157551959351e+01	1.802556331508463643e+02	1.634720219994339914e+02	4.000000000000000222e-01
8.403676486221330677e+00	1.640035607269142715e-01	3.194997738432541756e-01	4.553553553553553179e+00	1.000000000000000000e+00	9.447405914885977154e+02	-4.676935247541115359e+01	1.803080983110461659e+02	1.636046188765069189e+02	4.000000000000000222e-01
8.405412938577683235e+00	1.641336665556105967e-01	3.194988458351999960e-01	4.560060060060060039e+00	1.000000000000000000e+00	9.447613262097190727e+02	-4.678137337530272077e+01	1.803605634712459675e+02	1.637372157535798465e+02	4.000000000000000222e-01
8.407149390934037569e+00	1.642637723843069497e-01	3.194979178271458164e-01	4.566566566566566898e+00	1.000000000000000000e+00	9.447820609308403164e+02	-4.679339427519428796e+01	1.804130286314457692e+02	1.638698126306528025e+02	4.000000000000000222e-01
8.408885843290391904e+00	1.643938782130032472e-01	3.194969898190916369e-01	4.573073073073072869e+00	1.000000000000000000e+00	9.448027956519615600e+02	-4.680541517508585514e+01	1.804654937916455708e+02	1.640024095077257584e+02	4.000000000000000222e-01
8.410622295646746238e+00	1.645239840416995725e-01	3.194960618110374573e-01	4.579579579579579729e+00	1.000000000000000000e+00	9.448235303730828036e+02	-4.681743607497742232e+01	1.805179589518453724e+02	1.641350063847986860e+02	4.000000000000000222e-01
8.412358748003098796e+00	1.646540898703958700e-01	3.194951338029832777e-01	4.586086086086085700e+00	1.000000000000000000e+00	9.448442650942040473e+02	-4.682945697486898951e+01	1.805704241120451456e+02	1.642676032618716135e+02	4.000000000000000222e-01
8.414095200359453131e+00	1.647841956990922230e-01	3.194942057949290981e-01	4.592592592592592560e+00	1.000000000000000000e+00	9.448649998153252909e+02	-4.684147787476055669e+01	1.806228892722449473e+02	1.644002001389445695e+02	4.000000000000000222e-01
8.415831652715807465e+00	1.649143015277885482e-01	3.194932777868749185e-01	4.599099099099099419e+00	1.000000000000000000e+00	9.448857345364466482e+02	-4.685349877465212387e+01	1.806753544324447489e+02	1.645327970160175255e+02	4.000000000000000222e-01
8.417568105072160023e+00	1.650444073564848457e-01	3.194923497788207389e-01	4.605605605605605390e+00	1.000000000000000000e+00	9.449064692575678919e+02	-4.686551967454368395e+01	1.807278195926445505e+02	1.646653938930904530e+02	4.000000000000000222e-01
8.419304557428514357e+00	1.651745131851811710e-01	3.194914217707665594e-01	4.612112112112112250e+00	1.000000000000000000e+00	9.449272039786891355e+02	-4.687754057443525113e+01	1.807802847528443522e+02	1.647979907701634090e+02	4.000000000000000222e-01
8.421041009784868692e+00	1.653046190138774962e-01	3.194904937627123798e-01	4.618618618618618221e+00	1.000000000000000000e+00	9.449479386998103791e+02	-4.688956147432681831e+01	1.808327499130441538e+02	1.649305876472363366e+02	4.000000000000000222e-01
8.422777462141223026e+00	1.654347248425738215e-01	3.194895657546582002e-01	4.625125125125125081e+00	1.000000000000000000e+00	9.449686734209316228e+02	-4.690158237421838550e+01	1.808852150732439554e+02	1.650631845243092926e+02	4.000000000000000222e-01
8.424513914497575584e+00	1.655648306712701467e-01	3.194886377466040206e-01	4.631631631631631940e+00	1.000000000000000000e+00	9.449894081420528664e+02	-4.691360327410995268e+01	1.809376802334437571e+02	1.651957814013822485e+02	4.000000000000000222e-01
8.426250366853929918e+00	1.656949364999664720e-01	3.194877097385498410e-01	4.638138138138137911e+00	1.000000000000000000e+00	9.450101428631742237e+02	-4.692562417400151986e+01	1.809901453936435587e+02	1.653283782784551761e+02	4.000000000000000222e-01
8.427986819210284253e+00	1.658250423286627973e-01	3.194867817304956614e-01	4.644644644644644771e+00	1.000000000000000000e+00	9.450308775842954674e+02	-4.693764507389308704e+01	1.810426105538433603e+02	1.654609751555281321e+02	4.000000000000000222e-01
8.429723271566636811e+00	1.659551481573590948e-01	3.194858537224414818e-01	4.651151151151150742e+00	1.000000000000000000e+00	9.450516123054167110e+02	-4.694966597378464712e+01	1.810950757140431335e+02	1.655935720326010596e+02	4.000000000000000222e-01
8.431459723922991145e+00	1.660852539860554478e-01	3.194849257143873023e-01	4.657657657657657602e+00	1.000000000000000000e+00	9.450723470265379547e+02	-4.696168687367621430e+01	1.811475408742429352e+02	1.657261689096740156e+02	4.000000000000000222e-01
8.433196176279345480e+00	1.662153598147517730e-01	3.194839977063330672e-01	4.664164164164164461e+00	1.000000000000000000e+00	9.450930817476591983e+02	-4.697370777356778149e+01	1.812000060344427368e+02	1.658587657867469716e+02	4.000000000000000222e-01
8.434932628635698038e+00	1.663454656434480705e-01	3.194830696982788876e-01	4.670670670670670432e+00	1.000000000000000000e+00	9.451138164687804419e+02	-4.698572867345934867e+01	1.812524711946425384e+02	1.659913626638198991e+02	4.000000000000000222e-01
8.436669080992052372e+00	1.664755714721443958e-01	3.194821416902247080e-01	4.677177177177177292e+00	1.000000000000000000e+00	9.451345511899017993e+02	-4.699774957335091585e+01	1.813049363548423401e+02	1.661239595408928551e+02	4.000000000000000222e-01
8.438405533348406706e+00	1.666056773008407210e-01	3.194812136821705284e-01	4.683683683683683263e+00	1.000000000000000000e+00	9.451552859110230429e+02	-4.700977047324248304e+01	1.813574015150421417e+02	1.662565564179657827e+02	4.000000000000000222e-01
8.440141985704761041e+00	1.667357831295370463e-01	3.194802856741163488e-01	4.690190190190190123e+00	1.000000000000000000e+00	9.451760206321442865e+02	-4.702179137313405022e+01	1.814098666752419433e+02	1.663891532950387386e+02	4.000000000000000222e-01
8.441878438061113599e+00	1.668658889582333715e-01	3.194793576660621692e-01	4.696696696696696982e+00	1.000000000000000000e+00	9.451967553532655302e+02	-4.703381227302561740e+01	1.814623318354417449e+02	1.665217501721116946e+02	4.000000000000000222e-01
8.443614890417467933e+00	1.669959947869296690e-01	3.194784296580079896e-01	4.703203203203202953e+00	1.000000000000000000e+00	9.452174900743867738e+02	-4.704583317291718458e+01	1.815147969956415466e+02	1.666543470491846222e+02	4.000000000000000222e-01
8.445351342773822267e+00	1.671261006156260220e-01	3.194775016499538101e-01	4.709709709709709813e+00	1.000000000000000000e+00	9.452382247955080175e+02	-4.705785407280875177e+01	1.815672621558413482e+02	1.667869439262575497e+02	4.000000000000000222e-01
8.447087795130174825e+00	1.672562064443223195e-01	3.194765736418996305e-01	4.716216216216215784e+00	1.000000000000000000e+00	9.452589595166293748e+02	-4.706987497270031184e+01	1.816197273160411214e+02	1.669195408033305057e+02	4.000000000000000222e-01
8.448824247486529160e+00	1.673863122730186448e-01	3.194756456338454509e-01	4.722722722722722644e+00	1.000000000000000000e+00	9.452796942377506184e+02	-4.708189587259187903e+01	1.816721924762409230e+02	1.670521376804034617e+02	4.000000000000000222e-01
8.450560699842883494e+00	1.675164181017149700e-01	3.194747176257912713e-01	4.729229229229229503e+00	1.000000000000000000e+00	9.453004289588718621e+02	-4.709391677248344621e+01	1.817246576364407247e+02	1.671847345574763892e+02	4.000000000000000222e-01
8.452297152199236052e+00	1.676465239304112953e-01	3.194737896177370917e-01	4.735735735735735474e+00	1.000000000000000000e+00	9.453211636799931057e+02	-4.710593767237501339e+01	1.817771227966405263e+02	1.673173314345493168e+02	4.000000000000000222e-01
8.454033604555590387e+00	1.677766297591076206e-01	3.194728616096829121e-01	4.742242242242242334e+00	1.000000000000000000e+00	9.453418984011143493e+02	-4.711795857226658057e+01	1.818295879568403279e+02	1.674499283116222728e+02	4.000000000000000222e-01
8.455770056911944721e+00	1.679067355878039458e-01	3.194719336016287325e-01	4.748748748748748305e+00	1.000000000000000000e+00	9.453626331222355930e+02	-4.712997947215814776e+01	1.818820531170401296e+02	1.675825251886952287e+02	4.000000000000000222e-01
8.457506509268299055e+00	1.680368414165002711e-01	3.194710055935745530e-01	4.755255255255255165e+00	1.000000000000000000e+00	9.453833678433569503e+02	-4.714200037204971494e+01	1.819345182772399312e+02	1.677151220657681563e+02	4.000000000000000222e-01
8.459242961624651613e+00	1.681669472451965963e-01	3.194700775855203734e-01	4.761761761761762024e+00	1.000000000000000000e+00	9.454041025644781939e+02	-4.715402127194128212e+01	1.819869834374397328e+02	1.678477189428411123e+02	4.000000000000000222e-01
8.460979413981005948e+00	1.682970530738929216e-01	3.194691495774661938e-01	4.768268268268267995e+00	1.000000000000000000e+00	9.454248372855994376e+02	-4.716604217183284220e+01	1.820394485976395345e+02	1.679803158199140398e+02	4.000000000000000222e-01
8.462715866337360282e+00	1.684271589025892468e-01	3.194682215694120142e-01	4.774774774774774855e+00	1.000000000000000000e+00	9.454455720067206812e+02	-4.717806307172440938e+01	1.820919137578393361e+02	1.681129126969869958e+02	4.000000000000000222e-01
8.464452318693712840e+00	1.685572647312855443e-01	3.194672935613578346e-01	4.781281281281280826e+00	1.000000000000000000e+00	9.454663067278419248e+02	-4.719008397161597657e+01	1.821443789180391093e+02	1.682455095740599234e+02	4.000000000000000222e-01
8.466188771050067174e+00	1.686873705599818696e-01	3.194663655533036550e-01	4.787787787787787686e+00	1.000000000000000000e+00	9.454870414489631685e+02	-4.720210487150754375e+01	1.821968440782389109e+02	1.683781064511328793e+02	4.000000000000000222e-01
8.467925223406421509e+00	1.688174763886781948e-01	3.194654375452494754e-01	4.794294294294294545e+00	1.000000000000000000e+00	9.455077761700845258e+02	-4.721412577139911093e+01	1.822493092384387126e+02	1.685107033282058353e+02	4.000000000000000222e-01
8.469661675762775843e+00	1.689475822173745201e-01	3.194645095371952959e-01	4.800800800800800516e+00	1.000000000000000000e+00	9.455285108912057694e+02	-4.722614667129067811e+01	1.823017743986385142e+02	1.686433002052787629e+02	4.000000000000000222e-01
8.471398128119128401e+00	1.690776880460708453e-01	3.194635815291411163e-01	4.807307307307307376e+00	1.000000000000000000e+00	9.455492456123270131e+02	-4.723816757118224530e+01	1.823542395588383158e+02	1.687758970823517188e+02	4.000000000000000222e-01
8.473134580475482736e+00	1.692077938747671428e-01	3.194626535210869367e-01	4.813813813813813347e+00	1.000000000000000000e+00	9.455699803334482567e+02	-4.725018847107380537e+01	1.824067047190381174e+02	1.689084939594246464e+02	4.000000000000000222e-01
8.474871032831837070e+00	1.693378997034634681e-01	3.194617255130327571e-01	4.820320320320320207e+00	1.000000000000000000e+00	9.455907150545695004e+02	-4.726220937096537256e+01	1.824591698792379191e+02	1.690410908364976024e+02	4.000000000000000222e-01
8.476607485188189628e+00	1.694680055321598211e-01	3.194607975049785775e-01	4.826826826826827066e+00	1.000000000000000000e+00	9.456114497756907440e+02	-4.727423027085693974e+01	1.825116350394377207e+02	1.691736877135705583e+02	4.000000000000000222e-01
8.478343937544543962e+00	1.695981113608561186e-01	3.194598694969243979e-01	4.833333333333333037e+00	1.000000000000000000e+00	9.456321844968121013e+02	-4.728625117074850692e+01	1.825641001996375223e+02	1.693062845906434859e+02	4.000000000000000222e-01
8.480080389900898297e+00	1.697282171895524439e-01	3.194589414888702184e-01	4.839839839839839897e+00	1.000000000000000000e+00	9.456529192179333450e+02	-4.729827207064007411e+01	1.826165653598373240e+02	1.694388814677164419e+02	4.000000000000000222e-01
8.481816842257252631e+00	1.698583230182487691e-01	3.194580134808160388e-01	4.846346346346345868e+00	1.000000000000000000e+00	9.456736539390545886e+02	-4.731029297053164129e+01	1.826690305200370972e+02	1.695714783447893694e+02	4.000000000000000222e-01
8.483553294613605189e+00	1.699884288469450944e-01	3.194570854727618592e-01	4.852852852852852727e+00	1.000000000000000000e+00	9.456943886601758322e+02	-4.732231387042320847e+01	1.827214956802368988e+02	1.697040752218623254e+02	4.000000000000000222e-01
8.485289746969959523e+00	1.701185346756414196e-01	3.194561574647076796e-01	4.859359359359359587e+00	1.000000000000000000e+00	9.457151233812970759e+02	-4.733433477031477565e+01	1.827739608404367004e+02	1.698366720989352530e+02	4.000000000000000222e-01
8.487026199326313858e+00	1.702486405043377449e-01	3.194552294566534445e-01	4.865865865865865558e+00	1.000000000000000000e+00	9.457358581024183195e+02	-4.734635567020633573e+01	1.828264260006365021e+02	1.699692689760082089e+02	4.000000000000000222e-01
8.488842306353181044e+00	1.703760812567505500e-01	3.194544084577600751e-01	4.872372372372372418e+00	1.000000000000000000e+00	9.457566898117843266e+02	-4.735817735263468364e+01	1.828774623718980479e+02	1.700992032885281446e+02	4.000000000000000222e-01
8.491806583603345615e+00	1.704651066693998740e-01	3.194551299262607391e-01	4.878878878878879277e+00	1.000000000000000000e+00	9.457789195435611873e+02	-4.736712744501367922e+01	1.829079036807020486e+02	1.701907584662448301e+02	4.000000000000000222e-01
8.494770860853508410e+00	1.705541320820491979e-01	3.194558513947613476e-01	4.885385385385385248e+00	1.000000000000000000e+00	9.458011492753381617e+02	-4.737607753739267480e+01	1.829383449895060210e+02	1.702823136439614871e+02	4.000000000000000222e-01
8.497735138103671204e+00	1.706431574946985219e-01	3.194565728632619561e-01	4.891891891891892108e+00	1.000000000000000000e+00	9.458233790071151361e+02	-4.738502762977167748e+01	1.829687862983099933e+02	1.703738688216781725e+02	4.000000000000000222e-01
8.500699415353835775e+00	1.707321829073478181e-01	3.194572943317626201e-01	4.898398398398398079e+00	1.000000000000000000e+00	9.458456087388921105e+02	-4.739397772215067306e+01	1.829992276071139941e+02	1.704654239993948295e+02	4.000000000000000222e-01
8.503663692603998570e+00	1.708212083199971698e-01	3.194580158002632286e-01	4.904904904904904939e+00	1.000000000000000000e+00	9.458678384706689712e+02	-4.740292781452966864e+01	1.830296689159179664e+02	1.705569791771115149e+02	4.000000000000000222e-01
8.506627969854163140e+00	1.709102337326464938e-01	3.194587372687638371e-01	4.911411411411411798e+00	1.000000000000000000e+00	9.458900682024459456e+02	-4.741187790690866422e+01	1.830601102247219387e+02	1.706485343548282003e+02	4.000000000000000222e-01
8.509592247104325935e+00	1.709992591452957900e-01	3.194594587372645011e-01	4.917917917917917769e+00	1.000000000000000000e+00	9.459122979342229200e+02	-4.742082799928765979e+01	1.830905515335259395e+02	1.707400895325448573e+02	4.000000000000000222e-01
8.512556524354488730e+00	1.710882845579451139e-01	3.194601802057651097e-01	4.924424424424424629e+00	1.000000000000000000e+00	9.459345276659998945e+02	-4.742977809166666248e+01	1.831209928423299118e+02	1.708316447102615427e+02	4.000000000000000222e-01
8.515520801604653300e+00	1.711773099705944379e-01	3.194609016742657182e-01	4.930930930930930600e+00	1.000000000000000000e+00	9.459567573977768689e+02	-4.743872818404565805e+01	1.831514341511338841e+02	1.709231998879781997e+02	4.000000000000000222e-01
8.518485078854816095e+00	1.712663353832437618e-01	3.194616231427663822e-01	4.937437437437437460e+00	1.000000000000000000e+00	9.459789871295537296e+02	-4.744767827642465363e+01	1.831818754599378849e+02	1.710147550656948852e+02	4.000000000000000222e-01
8.521449356104980666e+00	1.713553607958930858e-01	3.194623446112669907e-01	4.943943943943944319e+00	1.000000000000000000e+00	9.460012168613307040e+02	-4.745662836880364921e+01	1.832123167687418572e+02	1.711063102434115706e+02	4.000000000000000222e-01
8.524413633355143460e+00	1.714443862085424097e-01	3.194630660797675992e-01	4.950450450450450290e+00	1.000000000000000000e+00	9.460234465931076784e+02	-4.746557846118264479e+01	1.832427580775458296e+02	1.711978654211282276e+02	4.000000000000000222e-01
8.527377910605306255e+00	1.715334116211917337e-01	3.194637875482682632e-01	4.956956956956957150e+00	1.000000000000000000e+00	9.460456763248846528e+02	-4.747452855356164036e+01	1.832731993863498303e+02	1.712894205988449130e+02	4.000000000000000222e-01
8.530342187855470826e+00	1.716224370338410576e-01	3.194645090167688717e-01	4.963463463463463121e+00	1.000000000000000000e+00	9.460679060566615135e+02	-4.748347864594064305e+01	1.833036406951538027e+02	1.713809757765615700e+02	4.000000000000000222e-01
8.533306465105633620e+00	1.717114624464903816e-01	3.194652304852694802e-01	4.969969969969969981e+00	1.000000000000000000e+00	9.460901357884384879e+02	-4.749242873831963863e+01	1.833340820039577750e+02	1.714725309542782554e+02	4.000000000000000222e-01
8.536270742355798191e+00	1.718004878591397055e-01	3.194659519537701442e-01	4.976476476476476840e+00	1.000000000000000000e+00	9.461123655202154623e+02	-4.750137883069863420e+01	1.833645233127617757e+02	1.715640861319949408e+02	4.000000000000000222e-01
8.539235019605960986e+00	1.718895132717890295e-01	3.194666734222707527e-01	4.982982982982982811e+00	1.000000000000000000e+00	9.461345952519924367e+02	-4.751032892307762978e+01	1.833949646215657481e+02	1.716556413097115978e+02	4.000000000000000222e-01
8.542199296856125557e+00	1.719785386844383535e-01	3.194673948907713612e-01	4.989489489489489671e+00	1.000000000000000000e+00	9.461568249837694111e+02	-4.751927901545662536e+01	1.834254059303697204e+02	1.717471964874282833e+02	4.000000000000000222e-01
8.545163574106288351e+00	1.720675640970876497e-01	3.194681163592720252e-01	4.995995995995995642e+00	1.000000000000000000e+00	9.461790547155462718e+02	-4.752822910783562094e+01	1.834558472391737212e+02	1.718387516651449403e+02	4.000000000000000222e-01
8.548127851356451146e+00	1.721565895097370014e-01	3.194688378277726337e-01	5.002502502502502502e+00	1.000000000000000000e+00	9.462012844473232462e+02	-4.753717920021462362e+01	1.834862885479776935e+02	1.719303068428616257e+02	4.000000000000000222e-01
8.551092128606615717e+00	1.722456149223863253e-01	3.194695592962732422e-01	5.009009009009009361e+00	1.000000000000000000e+00	9.462235141791002206e+02	-4.754612929259361920e+01	1.835167298567816658e+02	1.720218620205783111e+02	4.000000000000000222e-01
8.554056405856778511e+00	1.723346403350356215e-01	3.194702807647739062e-01	5.015515515515515332e+00	1.000000000000000000e+00	9.462457439108771950e+02	-4.755507938497261478e+01	1.835471711655856666e+02	1.721134171982949681e+02	4.000000000000000222e-01
8.557020683106943082e+00	1.724236657476849455e-01	3.194710022332745147e-01	5.022022022022022192e+00	1.000000000000000000e+00	9.462679736426540558e+02	-4.756402947735161035e+01	1.835776124743896389e+02	1.722049723760116535e+02	4.000000000000000222e-01
8.559984960357105876e+00	1.725126911603342694e-01	3.194717237017751232e-01	5.028528528528528163e+00	1.000000000000000000e+00	9.462902033744310302e+02	-4.757297956973060593e+01	1.836080537831936113e+02	1.722965275537283105e+02	4.000000000000000222e-01
8.562949237607268671e+00	1.726017165729835934e-01	3.194724451702757873e-01	5.035035035035035023e+00	1.000000000000000000e+00	9.463124331062080046e+02	-4.758192966210960861e+01	1.836384950919976120e+02	1.723880827314449959e+02	4.000000000000000222e-01
8.565913514857433242e+00	1.726907419856329173e-01	3.194731666387763958e-01	5.041541541541541882e+00	1.000000000000000000e+00	9.463346628379849790e+02	-4.759087975448860419e+01	1.836689364008015843e+02	1.724796379091616814e+02	4.000000000000000222e-01
8.568877792107596036e+00	1.727797673982822413e-01	3.194738881072770598e-01	5.048048048048047853e+00	1.000000000000000000e+00	9.463568925697619534e+02	-4.759982984686759977e+01	1.836993777096055567e+02	1.725711930868783384e+02	4.000000000000000222e-01
8.571842069357760607e+00	1.728687928109315652e-01	3.194746095757776683e-01	5.054554554554554713e+00	1.000000000000000000e+00	9.463791223015388141e+02	-4.760877993924659535e+01	1.837298190184095574e+02	1.726627482645950238e+02	4.000000000000000222e-01
8.574806346607923402e+00	1.729578182235808892e-01	3.194753310442782768e-01	5.061061061061060684e+00	1.000000000000000000e+00	9.464013520333157885e+02	-4.761773003162559093e+01	1.837602603272135298e+02	1.727543034423116808e+02	4.000000000000000222e-01
8.577770623858086196e+00	1.730468436362302131e-01	3.194760525127789408e-01	5.067567567567567544e+00	1.000000000000000000e+00	9.464235817650927629e+02	-4.762668012400459361e+01	1.837907016360175021e+02	1.728458586200283662e+02	4.000000000000000222e-01
8.580734901108250767e+00	1.731358690488795371e-01	3.194767739812795493e-01	5.074074074074074403e+00	1.000000000000000000e+00	9.464458114968697373e+02	-4.763563021638358919e+01	1.838211429448214744e+02	1.729374137977450516e+02	4.000000000000000222e-01
8.583699178358413562e+00	1.732248944615288611e-01	3.194774954497801578e-01	5.080580580580580374e+00	1.000000000000000000e+00	9.464680412286465980e+02	-4.764458030876258476e+01	1.838515842536254752e+02	1.730289689754617086e+02	4.000000000000000222e-01
8.586663455608578133e+00	1.733139198741781850e-01	3.194782169182808218e-01	5.087087087087087234e+00	1.000000000000000000e+00	9.464902709604235724e+02	-4.765353040114158034e+01	1.838820255624294475e+02	1.731205241531783940e+02	4.000000000000000222e-01
8.589627732858740927e+00	1.734029452868274812e-01	3.194789383867814303e-01	5.093593593593593205e+00	1.000000000000000000e+00	9.465125006922005468e+02	-4.766248049352057592e+01	1.839124668712334199e+02	1.732120793308950510e+02	4.000000000000000222e-01
8.592592010108903722e+00	1.734919706994768329e-01	3.194796598552820388e-01	5.100100100100100065e+00	1.000000000000000000e+00	9.465347304239775212e+02	-4.767143058589957860e+01	1.839429081800374206e+02	1.733036345086117365e+02	4.000000000000000222e-01
8.595556287359068293e+00	1.735809961121261569e-01	3.194803813237827028e-01	5.106606606606606924e+00	1.000000000000000000e+00	9.465569601557544956e+02	-4.768038067827857418e+01	1.839733494888413929e+02	1.733951896863284219e+02	4.000000000000000222e-01
8.598520564609231087e+00	1.736700215247754531e-01	3.194811027922833113e-01	5.113113113113112895e+00	1.000000000000000000e+00	9.465791898875313564e+02	-4.768933077065756976e+01	1.840037907976453653e+02	1.734867448640450789e+02	4.000000000000000222e-01
8.601484841859395658e+00	1.737590469374247770e-01	3.194818242607839198e-01	5.119619619619619755e+00	1.000000000000000000e+00	9.466014196193083308e+02	-4.769828086303656534e+01	1.840342321064493660e+02	1.735783000417617643e+02	4.000000000000000222e-01
8.604449119109558453e+00	1.738480723500741010e-01	3.194825457292845838e-01	5.126126126126125726e+00	1.000000000000000000e+00	9.466236493510853052e+02	-4.770723095541556091e+01	1.840646734152533384e+02	1.736698552194784213e+02	4.000000000000000222e-01
8.607413396359723023e+00	1.739370977627234249e-01	3.194832671977851923e-01	5.132632632632632586e+00	1.000000000000000000e+00	9.466458790828622796e+02	-4.771618104779455649e+01	1.840951147240573107e+02	1.737614103971951067e+02	4.000000000000000222e-01
8.610377673609885818e+00	1.740261231753727489e-01	3.194839886662858008e-01	5.139139139139139445e+00	1.000000000000000000e+00	9.466681088146391403e+02	-4.772513114017355917e+01	1.841255560328613115e+02	1.738529655749117637e+02	4.000000000000000222e-01
8.613341950860048613e+00	1.741151485880220728e-01	3.194847101347864649e-01	5.145645645645645416e+00	1.000000000000000000e+00	9.466903385464161147e+02	-4.773408123255255475e+01	1.841559973416652838e+02	1.739445207526284491e+02	4.000000000000000222e-01
8.616306228110213183e+00	1.742041740006713968e-01	3.194854316032870734e-01	5.152152152152152276e+00	1.000000000000000000e+00	9.467125682781930891e+02	-4.774303132493155033e+01	1.841864386504692561e+02	1.740360759303451346e+02	4.000000000000000222e-01
8.619270505360375978e+00	1.742931994133207207e-01	3.194861530717876819e-01	5.158658658658658247e+00	1.000000000000000000e+00	9.467347980099700635e+02	-4.775198141731054591e+01	1.842168799592732569e+02	1.741276311080617916e+02	4.000000000000000222e-01
8.622234782610540549e+00	1.743822248259700447e-01	3.194868745402883459e-01	5.165165165165165106e+00	1.000000000000000000e+00	9.467570277417470379e+02	-4.776093150968954149e+01	1.842473212680772292e+02	1.742191862857784770e+02	4.000000000000000222e-01
8.625199059860703343e+00	1.744712502386193687e-01	3.194875960087889544e-01	5.171671671671671966e+00	1.000000000000000000e+00	9.467792574735238986e+02	-4.776988160206854417e+01	1.842777625768812015e+02	1.743107414634951340e+02	4.000000000000000222e-01
8.628163337110866138e+00	1.745602756512686926e-01	3.194883174772895629e-01	5.178178178178177937e+00	1.000000000000000000e+00	9.468014872053008730e+02	-4.777883169444753975e+01	1.843082038856852023e+02	1.744022966412118194e+02	4.000000000000000222e-01
8.631127614361030709e+00	1.746493010639180166e-01	3.194890389457902269e-01	5.184684684684684797e+00	1.000000000000000000e+00	9.468237169370778474e+02	-4.778778178682653532e+01	1.843386451944891746e+02	1.744938518189285048e+02	4.000000000000000222e-01
8.634091891611193503e+00	1.747383264765673405e-01	3.194897604142908354e-01	5.191191191191190768e+00	1.000000000000000000e+00	9.468459466688548218e+02	-4.779673187920553090e+01	1.843690865032931470e+02	1.745854069966451618e+02	4.000000000000000222e-01
8.637056168861358074e+00	1.748273518892166645e-01	3.194904818827914439e-01	5.197697697697697627e+00	1.000000000000000000e+00	9.468681764006316826e+02	-4.780568197158452648e+01	1.843995278120971477e+02	1.746769621743618472e+02	4.000000000000000222e-01
8.640020446111520869e+00	1.749163773018659884e-01	3.194912033512921079e-01	5.204204204204204487e+00	1.000000000000000000e+00	9.468904061324086570e+02	-4.781463206396352916e+01	1.844299691209011200e+02	1.747685173520785042e+02	4.000000000000000222e-01
8.642984723361683663e+00	1.750054027145152846e-01	3.194919248197927164e-01	5.210710710710710458e+00	1.000000000000000000e+00	9.469126358641856314e+02	-4.782358215634252474e+01	1.844604104297050924e+02	1.748600725297951897e+02	4.000000000000000222e-01
8.645949000611848234e+00	1.750944281271646363e-01	3.194926462882933249e-01	5.217217217217217318e+00	1.000000000000000000e+00	9.469348655959626058e+02	-4.783253224872152032e+01	1.844908517385090931e+02	1.749516277075118467e+02	4.000000000000000222e-01
8.648913277862011029e+00	1.751834535398139325e-01	3.194933677567939889e-01	5.223723723723723289e+00	1.000000000000000000e+00	9.469570953277394665e+02	-4.784148234110051590e+01	1.845212930473130655e+02	1.750431828852285321e+02	4.000000000000000222e-01
8.651877555112175600e+00	1.752724789524632565e-01	3.194940892252945974e-01	5.230230230230230148e+00	1.000000000000000000e+00	9.469793250595164409e+02	-4.785043243347951147e+01	1.845517343561170378e+02	1.751347380629452175e+02	4.000000000000000222e-01
8.654841832362338394e+00	1.753615043651125804e-01	3.194948106937952059e-01	5.236736736736737008e+00	1.000000000000000000e+00	9.470015547912934153e+02	-4.785938252585850705e+01	1.845821756649210386e+02	1.752262932406618745e+02	4.000000000000000222e-01
8.657806109612501189e+00	1.754505297777619044e-01	3.194955321622958699e-01	5.243243243243242979e+00	1.000000000000000000e+00	9.470237845230703897e+02	-4.786833261823750973e+01	1.846126169737250109e+02	1.753178484183785599e+02	4.000000000000000222e-01
8.660770386862665760e+00	1.755395551904112283e-01	3.194962536307964784e-01	5.249749749749749839e+00	1.000000000000000000e+00	9.470460142548473641e+02	-4.787728271061650531e+01	1.846430582825289832e+02	1.754094035960952169e+02	4.000000000000000222e-01
8.663734664112828554e+00	1.756285806030605523e-01	3.194969750992970869e-01	5.256256256256255810e+00	1.000000000000000000e+00	9.470682439866242248e+02	-4.788623280299550089e+01	1.846734995913329556e+02	1.755009587738119023e+02	4.000000000000000222e-01
8.666698941362993125e+00	1.757176060157098763e-01	3.194976965677977510e-01	5.262762762762762669e+00	1.000000000000000000e+00	9.470904737184011992e+02	-4.789518289537449647e+01	1.847039409001369563e+02	1.755925139515285878e+02	4.000000000000000222e-01
8.669663218613155919e+00	1.758066314283592002e-01	3.194984180362983595e-01	5.269269269269269529e+00	1.000000000000000000e+00	9.471127034501781736e+02	-4.790413298775349205e+01	1.847343822089409286e+02	1.756840691292452448e+02	4.000000000000000222e-01
8.672627495863320490e+00	1.758956568410085242e-01	3.194991395047990235e-01	5.275775775775775500e+00	1.000000000000000000e+00	9.471349331819551480e+02	-4.791308308013248762e+01	1.847648235177449010e+02	1.757756243069619302e+02	4.000000000000000222e-01
8.675591773113483285e+00	1.759846822536578481e-01	3.194998609732996320e-01	5.282282282282282360e+00	1.000000000000000000e+00	9.471571629137320087e+02	-4.792203317251149031e+01	1.847952648265489017e+02	1.758671794846785872e+02	4.000000000000000222e-01
8.678556050363646079e+00	1.760737076663071443e-01	3.195005824418002405e-01	5.288788788788788331e+00	1.000000000000000000e+00	9.471793926455089832e+02	-4.793098326489048588e+01	1.848257061353528741e+02	1.759587346623952726e+02	4.000000000000000222e-01
8.681520327613810650e+00	1.761627330789564960e-01	3.195013039103009045e-01	5.295295295295295190e+00	1.000000000000000000e+00	9.472016223772859576e+02	-4.793993335726948146e+01	1.848561474441568464e+02	1.760502898401119296e+02	4.000000000000000222e-01
8.684484604863973445e+00	1.762517584916058200e-01	3.195020253788015130e-01	5.301801801801802050e+00	1.000000000000000000e+00	9.472238521090629320e+02	-4.794888344964847704e+01	1.848865887529608472e+02	1.761418450178286150e+02	4.000000000000000222e-01
8.687448882114138016e+00	1.763407839042551162e-01	3.195027468473021215e-01	5.308308308308308021e+00	1.000000000000000000e+00	9.472460818408399064e+02	-4.795783354202747262e+01	1.849170300617648195e+02	1.762334001955453004e+02	4.000000000000000222e-01
8.690413159364300810e+00	1.764298093169044401e-01	3.195034683158027855e-01	5.314814814814814881e+00	1.000000000000000000e+00	9.472683115726167671e+02	-4.796678363440647530e+01	1.849474713705687918e+02	1.763249553732619574e+02	4.000000000000000222e-01
8.693377436614463605e+00	1.765188347295537641e-01	3.195041897843033940e-01	5.321321321321320852e+00	1.000000000000000000e+00	9.472905413043937415e+02	-4.797573372678547088e+01	1.849779126793727926e+02	1.764165105509786429e+02	4.000000000000000222e-01
8.696341713864628176e+00	1.766078601422030880e-01	3.195049112528040025e-01	5.327827827827827711e+00	1.000000000000000000e+00	9.473127710361707159e+02	-4.798468381916446646e+01	1.850083539881767649e+02	1.765080657286952999e+02	4.000000000000000222e-01
8.699305991114790970e+00	1.766968855548524120e-01	3.195056327213046665e-01	5.334334334334334571e+00	1.000000000000000000e+00	9.473350007679476903e+02	-4.799363391154346203e+01	1.850387952969807372e+02	1.765996209064119853e+02	4.000000000000000222e-01
8.702270268364955541e+00	1.767859109675017359e-01	3.195063541898052750e-01	5.340840840840840542e+00	1.000000000000000000e+00	9.473572304997245510e+02	-4.800258400392245761e+01	1.850692366057847380e+02	1.766911760841286423e+02	4.000000000000000222e-01
8.705234545615118336e+00	1.768749363801510599e-01	3.195070756583058835e-01	5.347347347347347402e+00	1.000000000000000000e+00	9.473794602315015254e+02	-4.801153409630146029e+01	1.850996779145887103e+02	1.767827312618453277e+02	4.000000000000000222e-01
8.708198822865281130e+00	1.769639617928003839e-01	3.195077971268065475e-01	5.353853853853853373e+00	1.000000000000000000e+00	9.474016899632784998e+02	-4.802048418868045587e+01	1.851301192233926827e+02	1.768742864395620131e+02	4.000000000000000222e-01
8.711163100115445701e+00	1.770529872054497078e-01	3.195085185953071560e-01	5.360360360360360232e+00	1.000000000000000000e+00	9.474239196950554742e+02	-4.802943428105945145e+01	1.851605605321966834e+02	1.769658416172786701e+02	4.000000000000000222e-01
8.714127377365608496e+00	1.771420126180990318e-01	3.195092400638077645e-01	5.366866866866867092e+00	1.000000000000000000e+00	9.474461494268324486e+02	-4.803838437343844703e+01	1.851910018410006558e+02	1.770573967949953555e+02	4.000000000000000222e-01
8.717091654615773066e+00	1.772310380307483557e-01	3.195099615323084286e-01	5.373373373373373063e+00	1.000000000000000000e+00	9.474683791586093093e+02	-4.804733446581744261e+01	1.852214431498046281e+02	1.771489519727120125e+02	4.000000000000000222e-01
8.720055931865935861e+00	1.773200634433976797e-01	3.195106830008090371e-01	5.379879879879879923e+00	1.000000000000000000e+00	9.474906088903862837e+02	-4.805628455819643818e+01	1.852518844586086288e+02	1.772405071504286980e+02	4.000000000000000222e-01
8.723020209116100432e+00	1.774090888560470036e-01	3.195114044693096456e-01	5.386386386386386782e+00	1.000000000000000000e+00	9.475128386221632582e+02	-4.806523465057544087e+01	1.852823257674126012e+02	1.773320623281453834e+02	4.000000000000000222e-01
8.725984486366263226e+00	1.774981142686963276e-01	3.195121259378103096e-01	5.392892892892892753e+00	1.000000000000000000e+00	9.475350683539402326e+02	-4.807418474295443644e+01	1.853127670762165735e+02	1.774236175058620404e+02	4.000000000000000222e-01
8.728948763616426021e+00	1.775871396813456515e-01	3.195128474063109181e-01	5.399399399399399613e+00	1.000000000000000000e+00	9.475572980857170933e+02	-4.808313483533343202e+01	1.853432083850205743e+02	1.775151726835787258e+02	4.000000000000000222e-01
8.731913040866590592e+00	1.776761650939949477e-01	3.195135688748115266e-01	5.405905905905905584e+00	1.000000000000000000e+00	9.475795278174940677e+02	-4.809208492771242760e+01	1.853736496938245466e+02	1.776067278612953828e+02	4.000000000000000222e-01
8.734877318116753386e+00	1.777651905066442994e-01	3.195142903433121906e-01	5.412412412412412444e+00	1.000000000000000000e+00	9.476017575492710421e+02	-4.810103502009142318e+01	1.854040910026285189e+02	1.776982830390120682e+02	4.000000000000000222e-01
8.737841595366917957e+00	1.778542159192936234e-01	3.195150118118127991e-01	5.418918918918919303e+00	1.000000000000000000e+00	9.476239872810480165e+02	-4.810998511247042586e+01	1.854345323114325197e+02	1.777898382167287537e+02	4.000000000000000222e-01
8.740805872617080752e+00	1.779432413319429196e-01	3.195157332803134076e-01	5.425425425425425274e+00	1.000000000000000000e+00	9.476462170128249909e+02	-4.811893520484942144e+01	1.854649736202364920e+02	1.778813933944454106e+02	4.000000000000000222e-01
8.743770149867245323e+00	1.780322667445922435e-01	3.195164547488140716e-01	5.431931931931932134e+00	1.000000000000000000e+00	9.476684467446018516e+02	-4.812788529722841702e+01	1.854954149290404644e+02	1.779729485721620961e+02	4.000000000000000222e-01
8.746734427117408117e+00	1.781212921572415675e-01	3.195171762173146801e-01	5.438438438438438105e+00	1.000000000000000000e+00	9.476906764763788260e+02	-4.813683538960741259e+01	1.855258562378444367e+02	1.780645037498787531e+02	4.000000000000000222e-01
8.749698704367570912e+00	1.782103175698908915e-01	3.195178976858152886e-01	5.444944944944944965e+00	1.000000000000000000e+00	9.477129062081558004e+02	-4.814578548198640817e+01	1.855562975466484374e+02	1.781560589275954385e+02	4.000000000000000222e-01
8.752662981617735483e+00	1.782993429825402154e-01	3.195186191543159526e-01	5.451451451451451824e+00	1.000000000000000000e+00	9.477351359399327748e+02	-4.815473557436541086e+01	1.855867388554524098e+02	1.782476141053121239e+02	4.000000000000000222e-01
8.755627258867898277e+00	1.783883683951895394e-01	3.195193406228165611e-01	5.457957957957957795e+00	1.000000000000000000e+00	9.477573656717096355e+02	-4.816368566674440643e+01	1.856171801642563821e+02	1.783391692830287809e+02	4.000000000000000222e-01
8.758591536118062848e+00	1.784773938078388633e-01	3.195200620913171696e-01	5.464464464464464655e+00	1.000000000000000000e+00	9.477795954034866099e+02	-4.817263575912340201e+01	1.856476214730603829e+02	1.784307244607454663e+02	4.000000000000000222e-01
8.761555813368225643e+00	1.785664192204881873e-01	3.195207835598178336e-01	5.470970970970970626e+00	1.000000000000000000e+00	9.478018251352635843e+02	-4.818158585150239759e+01	1.856780627818643552e+02	1.785222796384621233e+02	4.000000000000000222e-01
8.764520090618388437e+00	1.786554446331375112e-01	3.195215050283184421e-01	5.477477477477477485e+00	1.000000000000000000e+00	9.478240548670405587e+02	-4.819053594388139317e+01	1.857085040906683275e+02	1.786138348161788088e+02	4.000000000000000222e-01
8.767484367868553008e+00	1.787444700457868352e-01	3.195222264968191062e-01	5.483983983983984345e+00	1.000000000000000000e+00	9.478462845988175332e+02	-4.819948603626039585e+01	1.857389453994723283e+02	1.787053899938954942e+02	4.000000000000000222e-01
8.770448645118715802e+00	1.788334954584361591e-01	3.195229479653197147e-01	5.490490490490490316e+00	1.000000000000000000e+00	9.478685143305943939e+02	-4.820843612863939143e+01	1.857693867082763006e+02	1.787969451716121512e+02	4.000000000000000222e-01
8.773412922368880373e+00	1.789225208710854831e-01	3.195236694338203232e-01	5.496996996996997176e+00	1.000000000000000000e+00	9.478907440623713683e+02	-4.821738622101838700e+01	1.857998280170802730e+02	1.788885003493288366e+02	4.000000000000000222e-01
8.776377199619043168e+00	1.790115462837347793e-01	3.195243909023209872e-01	5.503503503503503147e+00	1.000000000000000000e+00	9.479129737941483427e+02	-4.822633631339738258e+01	1.858302693258842737e+02	1.789800555270454936e+02	4.000000000000000222e-01
8.779341476869205962e+00	1.791005716963841032e-01	3.195251123708215957e-01	5.510010010010010006e+00	1.000000000000000000e+00	9.479352035259253171e+02	-4.823528640577637816e+01	1.858607106346882460e+02	1.790716107047621790e+02	4.000000000000000222e-01
8.782305754119370533e+00	1.791895971090334549e-01	3.195258338393222042e-01	5.516516516516516866e+00	1.000000000000000000e+00	9.479574332577021778e+02	-4.824423649815537374e+01	1.858911519434922184e+02	1.791631658824788644e+02	4.000000000000000222e-01
8.785270031369533328e+00	1.792786225216827511e-01	3.195265553078228682e-01	5.523023023023022837e+00	1.000000000000000000e+00	9.479796629894791522e+02	-4.825318659053437642e+01	1.859215932522962191e+02	1.792547210601955214e+02	4.000000000000000222e-01
8.788234308619697899e+00	1.793676479343320751e-01	3.195272767763234767e-01	5.529529529529529697e+00	1.000000000000000000e+00	9.480018927212561266e+02	-4.826213668291337200e+01	1.859520345611001915e+02	1.793462762379122069e+02	4.000000000000000222e-01
8.791198585869860693e+00	1.794566733469813991e-01	3.195279982448240852e-01	5.536036036036035668e+00	1.000000000000000000e+00	9.480241224530331010e+02	-4.827108677529236758e+01	1.859824758699041638e+02	1.794378314156288639e+02	4.000000000000000222e-01
8.794162863120023488e+00	1.795456987596307230e-01	3.195287197133247492e-01	5.542542542542542527e+00	1.000000000000000000e+00	9.480463521848100754e+02	-4.828003686767136315e+01	1.860129171787081646e+02	1.795293865933455493e+02	4.000000000000000222e-01
8.797127140370188059e+00	1.796347241722800470e-01	3.195294411818253577e-01	5.549049049049049387e+00	1.000000000000000000e+00	9.480685819165869361e+02	-4.828898696005035873e+01	1.860433584875121369e+02	1.796209417710622347e+02	4.000000000000000222e-01
8.800091417620350853e+00	1.797237495849293709e-01	3.195301626503259662e-01	5.555555555555555358e+00	1.000000000000000000e+00	9.480908116483639105e+02	-4.829793705242935431e+01	1.860737997963161092e+02	1.797124969487788917e+02	4.000000000000000222e-01
8.803055694870515424e+00	1.798127749975786949e-01	3.195308841188266302e-01	5.562062062062062218e+00	1.000000000000000000e+00	9.481130413801408849e+02	-4.830688714480835699e+01	1.861042411051201100e+02	1.798040521264955771e+02	4.000000000000000222e-01
8.806019972120678219e+00	1.799018004102280188e-01	3.195316055873272387e-01	5.568568568568568189e+00	1.000000000000000000e+00	9.481352711119178593e+02	-4.831583723718735257e+01	1.861346824139240823e+02	1.798956073042122341e+02	4.000000000000000222e-01
8.808958956362115345e+00	1.799897571104780714e-01	3.195323072237831741e-01	5.575075075075075048e+00	1.000000000000000000e+00	9.481574742203977166e+02	-4.832464225961649618e+01	1.861646384023581504e+02	1.799861025339103549e+02	4.000000000000000222e-01
8.811649849246345312e+00	1.800672311389168723e-01	3.195328143338013183e-01	5.581581581581581908e+00	1.000000000000000000e+00	9.481794161891311887e+02	-4.833202433544649068e+01	1.861898340322854040e+02	1.800662010589168176e+02	4.000000000000000222e-01
8.814340742130575279e+00	1.801447051673556732e-01	3.195333214438194624e-01	5.588088088088087879e+00	1.000000000000000000e+00	9.482013581578646608e+02	-4.833940641127648519e+01	1.862150296622126575e+02	1.801462995839232519e+02	4.000000000000000222e-01
8.817031635014807023e+00	1.802221791957944741e-01	3.195338285538375511e-01	5.594594594594594739e+00	1.000000000000000000e+00	9.482233001265980192e+02	-4.834678848710647969e+01	1.862402252921399395e+02	1.802263981089297147e+02	4.000000000000000222e-01
8.819722527899036990e+00	1.802996532242332750e-01	3.195343356638556953e-01	5.601101101101100710e+00	1.000000000000000000e+00	9.482452420953314913e+02	-4.835417056293646709e+01	1.862654209220671930e+02	1.803064966339361490e+02	4.000000000000000222e-01
8.822413420783266957e+00	1.803771272526720759e-01	3.195348427738738395e-01	5.607607607607607569e+00	1.000000000000000000e+00	9.482671840640648497e+02	-4.836155263876646160e+01	1.862906165519944466e+02	1.803865951589425833e+02	4.000000000000000222e-01
8.825104313667496925e+00	1.804546012811108768e-01	3.195353498838919837e-01	5.614114114114114429e+00	1.000000000000000000e+00	9.482891260327983218e+02	-4.836893471459645610e+01	1.863158121819217286e+02	1.804666936839490461e+02	4.000000000000000222e-01
8.827795206551726892e+00	1.805320753095496500e-01	3.195358569939101279e-01	5.620620620620620400e+00	1.000000000000000000e+00	9.483110680015316802e+02	-4.837631679042645061e+01	1.863410078118489821e+02	1.805467922089554804e+02	4.000000000000000222e-01
8.830486099435958636e+00	1.806095493379884509e-01	3.195363641039282721e-01	5.627127127127127260e+00	1.000000000000000000e+00	9.483330099702651523e+02	-4.838369886625644511e+01	1.863662034417762356e+02	1.806268907339619432e+02	4.000000000000000222e-01
8.833176992320188603e+00	1.806870233664272518e-01	3.195368712139464162e-01	5.633633633633633231e+00	1.000000000000000000e+00	9.483549519389985107e+02	-4.839108094208643962e+01	1.863913990717034892e+02	1.807069892589683775e+02	4.000000000000000222e-01
8.835867885204418570e+00	1.807644973948660527e-01	3.195373783239645604e-01	5.640140140140140090e+00	1.000000000000000000e+00	9.483768939077319828e+02	-4.839846301791643413e+01	1.864165947016307712e+02	1.807870877839748118e+02	4.000000000000000222e-01
8.838558778088648538e+00	1.808419714233048536e-01	3.195378854339827046e-01	5.646646646646646950e+00	1.000000000000000000e+00	9.483988358764654549e+02	-4.840584509374642863e+01	1.864417903315580247e+02	1.808671863089812746e+02	4.000000000000000222e-01
8.841249670972878505e+00	1.809194454517436546e-01	3.195383925440008488e-01	5.653153153153152921e+00	1.000000000000000000e+00	9.484207778451988133e+02	-4.841322716957642314e+01	1.864669859614852783e+02	1.809472848339877089e+02	4.000000000000000222e-01
8.843940563857108472e+00	1.809969194801824555e-01	3.195388996540189930e-01	5.659659659659659781e+00	1.000000000000000000e+00	9.484427198139322854e+02	-4.842060924540641054e+01	1.864921815914125318e+02	1.810273833589941717e+02	4.000000000000000222e-01
8.846631456741338440e+00	1.810743935086212564e-01	3.195394067640371372e-01	5.666166166166165752e+00	1.000000000000000000e+00	9.484646617826656438e+02	-4.842799132123640504e+01	1.865173772213398138e+02	1.811074818840006060e+02	4.000000000000000222e-01
8.849322349625570183e+00	1.811518675370600573e-01	3.195399138740552258e-01	5.672672672672672611e+00	1.000000000000000000e+00	9.484866037513991159e+02	-4.843537339706639955e+01	1.865425728512670673e+02	1.811875804090070403e+02	4.000000000000000222e-01
8.852013242509800151e+00	1.812293415654988582e-01	3.195404209840733700e-01	5.679179179179179471e+00	1.000000000000000000e+00	9.485085457201324743e+02	-4.844275547289639405e+01	1.865677684811943209e+02	1.812676789340135031e+02	4.000000000000000222e-01
8.854704135394030118e+00	1.813068155939376314e-01	3.195409280940915142e-01	5.685685685685685442e+00	1.000000000000000000e+00	9.485304876888659464e+02	-4.845013754872638856e+01	1.865929641111215744e+02	1.813477774590199374e+02	4.000000000000000222e-01
8.857395028278260085e+00	1.813842896223764323e-01	3.195414352041096584e-01	5.692192192192192302e+00	1.000000000000000000e+00	9.485524296575993048e+02	-4.845751962455638306e+01	1.866181597410488564e+02	1.814278759840263717e+02	4.000000000000000222e-01
8.860085921162490052e+00	1.814617636508152332e-01	3.195419423141278026e-01	5.698698698698698273e+00	1.000000000000000000e+00	9.485743716263327769e+02	-4.846490170038637757e+01	1.866433553709761100e+02	1.815079745090328345e+02	4.000000000000000222e-01
8.862776814046720020e+00	1.815392376792540341e-01	3.195424494241459468e-01	5.705205205205205132e+00	1.000000000000000000e+00	9.485963135950661353e+02	-4.847228377621637208e+01	1.866685510009033635e+02	1.815880730340392688e+02	4.000000000000000222e-01
8.865467706930951763e+00	1.816167117076928350e-01	3.195429565341640910e-01	5.711711711711711992e+00	1.000000000000000000e+00	9.486182555637996074e+02	-4.847966585204636658e+01	1.866937466308306455e+02	1.816681715590457316e+02	4.000000000000000222e-01
8.868158599815181731e+00	1.816941857361316359e-01	3.195434636441822351e-01	5.718218218218217963e+00	1.000000000000000000e+00	9.486401975325330795e+02	-4.848704792787636109e+01	1.867189422607578990e+02	1.817482700840521659e+02	4.000000000000000222e-01
8.870849492699411698e+00	1.817716597645704368e-01	3.195439707542003793e-01	5.724724724724724823e+00	1.000000000000000000e+00	9.486621395012664379e+02	-4.849443000370634849e+01	1.867441378906851526e+02	1.818283686090586002e+02	4.000000000000000222e-01
8.873540385583641665e+00	1.818491337930092377e-01	3.195444778642185235e-01	5.731231231231230794e+00	1.000000000000000000e+00	9.486840814699999100e+02	-4.850181207953634299e+01	1.867693335206124061e+02	1.819084671340650345e+02	4.000000000000000222e-01
8.876231278467871633e+00	1.819266078214480387e-01	3.195449849742366677e-01	5.737737737737737653e+00	1.000000000000000000e+00	9.487060234387332684e+02	-4.850919415536633750e+01	1.867945291505396881e+02	1.819885656590714973e+02	4.000000000000000222e-01
8.878922171352101600e+00	1.820040818498868396e-01	3.195454920842548119e-01	5.744244244244244513e+00	1.000000000000000000e+00	9.487279654074667405e+02	-4.851657623119633200e+01	1.868197247804669416e+02	1.820686641840779600e+02	4.000000000000000222e-01
8.881613064236331567e+00	1.820815558783256127e-01	3.195459991942729561e-01	5.750750750750750484e+00	1.000000000000000000e+00	9.487499073762000990e+02	-4.852395830702632651e+01	1.868449204103941952e+02	1.821487627090843944e+02	4.000000000000000222e-01
8.884303957120563311e+00	1.821590299067644136e-01	3.195465063042910447e-01	5.757257257257257343e+00	1.000000000000000000e+00	9.487718493449335710e+02	-4.853134038285632101e+01	1.868701160403214487e+02	1.822288612340908287e+02	4.000000000000000222e-01
8.886994850004793278e+00	1.822365039352032146e-01	3.195470134143091889e-01	5.763763763763763315e+00	1.000000000000000000e+00	9.487937913136669295e+02	-4.853872245868631552e+01	1.868953116702487307e+02	1.823089597590972630e+02	4.000000000000000222e-01
8.889685742889023246e+00	1.823139779636420155e-01	3.195475205243273331e-01	5.770270270270270174e+00	1.000000000000000000e+00	9.488157332824004015e+02	-4.854610453451631003e+01	1.869205073001759843e+02	1.823890582841037258e+02	4.000000000000000222e-01
8.892376635773253213e+00	1.823914519920808164e-01	3.195480276343454773e-01	5.776776776776777034e+00	1.000000000000000000e+00	9.488376752511338736e+02	-4.855348661034630453e+01	1.869457029301032378e+02	1.824691568091101601e+02	4.000000000000000222e-01
8.895067528657483180e+00	1.824689260205196173e-01	3.195485347443636215e-01	5.783283283283283005e+00	1.000000000000000000e+00	9.488596172198672321e+02	-4.856086868617629904e+01	1.869708985600304914e+02	1.825492553341166229e+02	4.000000000000000222e-01
8.897758421541713147e+00	1.825464000489584182e-01	3.195490418543817657e-01	5.789789789789789864e+00	1.000000000000000000e+00	9.488815591886007041e+02	-4.856825076200628644e+01	1.869960941899577733e+02	1.826293538591230572e+02	4.000000000000000222e-01
8.900449314425943115e+00	1.826238740773972191e-01	3.195495489643999099e-01	5.796296296296295836e+00	1.000000000000000000e+00	9.489035011573340626e+02	-4.857563283783628094e+01	1.870212898198850269e+02	1.827094523841294915e+02	4.000000000000000222e-01
8.903140207310174858e+00	1.827013481058360200e-01	3.195500560744180540e-01	5.802802802802802695e+00	1.000000000000000000e+00	9.489254431260675346e+02	-4.858301491366627545e+01	1.870464854498122804e+02	1.827895509091359543e+02	4.000000000000000222e-01
8.905831100194404826e+00	1.827788221342748209e-01	3.195505631844361982e-01	5.809309309309309555e+00	1.000000000000000000e+00	9.489473850948008931e+02	-4.859039698949626995e+01	1.870716810797395340e+02	1.828696494341423886e+02	4.000000000000000222e-01
8.908521993078634793e+00	1.828562961627135941e-01	3.195510702944543424e-01	5.815815815815815526e+00	1.000000000000000000e+00	9.489693270635343652e+02	-4.859777906532626446e+01	1.870968767096668159e+02	1.829497479591488514e+02	4.000000000000000222e-01
8.911212885962864760e+00	1.829337701911523950e-01	3.195515774044724866e-01	5.822322322322322385e+00	1.000000000000000000e+00	9.489912690322677236e+02	-4.860516114115625896e+01	1.871220723395940695e+02	1.830298464841552857e+02	4.000000000000000222e-01
8.913903778847094728e+00	1.830112442195911959e-01	3.195520845144906308e-01	5.828828828828828357e+00	1.000000000000000000e+00	9.490132110010011957e+02	-4.861254321698625347e+01	1.871472679695213230e+02	1.831099450091617200e+02	4.000000000000000222e-01
8.916594671731324695e+00	1.830887182480299968e-01	3.195525916245087750e-01	5.835335335335335216e+00	1.000000000000000000e+00	9.490351529697346677e+02	-4.861992529281624797e+01	1.871724635994485766e+02	1.831900435341681828e+02	4.000000000000000222e-01
8.919285564615556439e+00	1.831661922764687978e-01	3.195530987345268636e-01	5.841841841841842076e+00	1.000000000000000000e+00	9.490570949384680262e+02	-4.862730736864624248e+01	1.871976592293758586e+02	1.832701420591746171e+02	4.000000000000000222e-01
8.921976457499786406e+00	1.832436663049075987e-01	3.195536058445450078e-01	5.848348348348348047e+00	1.000000000000000000e+00	9.490790369072014983e+02	-4.863468944447622988e+01	1.872228548593031121e+02	1.833502405841810514e+02	4.000000000000000222e-01
8.924667350384016373e+00	1.833211403333463996e-01	3.195541129545631520e-01	5.854854854854854906e+00	1.000000000000000000e+00	9.491009788759348567e+02	-4.864207152030622439e+01	1.872480504892303657e+02	1.834303391091875142e+02	4.000000000000000222e-01
8.927358243268246341e+00	1.833986143617851727e-01	3.195546200645812962e-01	5.861361361361360878e+00	1.000000000000000000e+00	9.491229208446683288e+02	-4.864945359613621889e+01	1.872732461191576192e+02	1.835104376341939485e+02	4.000000000000000222e-01
8.930049136152476308e+00	1.834760883902240014e-01	3.195551271745994404e-01	5.867867867867867737e+00	1.000000000000000000e+00	9.491448628134016872e+02	-4.865683567196621340e+01	1.872984417490849012e+02	1.835905361592004112e+02	4.000000000000000222e-01
8.932740029036706275e+00	1.835535624186628023e-01	3.195556342846175846e-01	5.874374374374374597e+00	1.000000000000000000e+00	9.491668047821351593e+02	-4.866421774779620790e+01	1.873236373790121547e+02	1.836706346842068456e+02	4.000000000000000222e-01
8.935430921920936242e+00	1.836310364471015755e-01	3.195561413946357288e-01	5.880880880880880568e+00	1.000000000000000000e+00	9.491887467508685177e+02	-4.867159982362620241e+01	1.873488330089394083e+02	1.837507332092132799e+02	4.000000000000000222e-01
8.938121814805167986e+00	1.837085104755403764e-01	3.195566485046538729e-01	5.887387387387387427e+00	1.000000000000000000e+00	9.492106887196019898e+02	-4.867898189945619691e+01	1.873740286388666902e+02	1.838308317342197427e+02	4.000000000000000222e-01
8.940812707689397953e+00	1.837859845039791773e-01	3.195571556146720171e-01	5.893893893893894287e+00	1.000000000000000000e+00	9.492326306883354619e+02	-4.868636397528619142e+01	1.873992242687939438e+02	1.839109302592261770e+02	4.000000000000000222e-01
8.943503600573627921e+00	1.838634585324179782e-01	3.195576627246901613e-01	5.900400400400400258e+00	1.000000000000000000e+00	9.492545726570688203e+02	-4.869374605111618592e+01	1.874244198987211973e+02	1.839910287842326397e+02	4.000000000000000222e-01
8.946194493457857888e+00	1.839409325608567791e-01	3.195581698347083055e-01	5.906906906906907118e+00	1.000000000000000000e+00	9.492765146258022924e+02	-4.870112812694618043e+01	1.874496155286484509e+02	1.840711273092390741e+02	4.000000000000000222e-01
8.948885386342087855e+00	1.840184065892955800e-01	3.195586769447264497e-01	5.913413413413413089e+00	1.000000000000000000e+00	9.492984565945356508e+02	-4.870851020277616783e+01	1.874748111585757329e+02	1.841512258342455084e+02	4.000000000000000222e-01
8.951576279226319599e+00	1.840958806177343809e-01	3.195591840547445939e-01	5.919919919919919948e+00	1.000000000000000000e+00	9.493203985632691229e+02	-4.871589227860616234e+01	1.875000067885029864e+02	1.842313243592519711e+02	4.000000000000000222e-01
8.954267172110549566e+00	1.841733546461731819e-01	3.195596911647626825e-01	5.926426426426426808e+00	1.000000000000000000e+00	9.493423405320024813e+02	-4.872327435443615684e+01	1.875252024184302400e+02	1.843114228842584055e+02	4.000000000000000222e-01
8.956958064994779534e+00	1.842508286746119550e-01	3.195601982747808267e-01	5.932932932932932779e+00	1.000000000000000000e+00	9.493642825007359534e+02	-4.873065643026615135e+01	1.875503980483574935e+02	1.843915214092648398e+02	4.000000000000000222e-01
8.959648957879009501e+00	1.843283027030507837e-01	3.195607053847989709e-01	5.939439439439439639e+00	1.000000000000000000e+00	9.493862244694693118e+02	-4.873803850609614585e+01	1.875755936782847755e+02	1.844716199342713026e+02	4.000000000000000222e-01
8.962339850763239468e+00	1.844057767314895568e-01	3.195612124948171151e-01	5.945945945945945610e+00	1.000000000000000000e+00	9.494081664382027839e+02	-4.874542058192614036e+01	1.876007893082120290e+02	1.845517184592777369e+02	4.000000000000000222e-01
8.965030743647469436e+00	1.844832507599283578e-01	3.195617196048352593e-01	5.952452452452452469e+00	1.000000000000000000e+00	9.494301084069362560e+02	-4.875280265775613486e+01	1.876259849381392826e+02	1.846318169842841996e+02	4.000000000000000222e-01
8.967721636531701179e+00	1.845607247883671587e-01	3.195622267148534035e-01	5.958958958958959329e+00	1.000000000000000000e+00	9.494520503756696144e+02	-4.876018473358612937e+01	1.876511805680665645e+02	1.847119155092906340e+02	4.000000000000000222e-01
8.970412529415931147e+00	1.846381988168059596e-01	3.195627338248715477e-01	5.965465465465465300e+00	1.000000000000000000e+00	9.494739923444030865e+02	-4.876756680941612387e+01	1.876763761979938181e+02	1.847920140342970683e+02	4.000000000000000222e-01
8.973103422300161114e+00	1.847156728452447605e-01	3.195632409348896918e-01	5.971971971971972160e+00	1.000000000000000000e+00	9.494959343131364449e+02	-4.877494888524611838e+01	1.877015718279210716e+02	1.848721125593035310e+02	4.000000000000000222e-01
8.975794315184391081e+00	1.847931468736835614e-01	3.195637480449078360e-01	5.978478478478478131e+00	1.000000000000000000e+00	9.495178762818699170e+02	-4.878233096107610578e+01	1.877267674578483252e+02	1.849522110843099654e+02	4.000000000000000222e-01
8.978485208068621048e+00	1.848706209021223623e-01	3.195642551549259802e-01	5.984984984984984990e+00	1.000000000000000000e+00	9.495398182506032754e+02	-4.878971303690610029e+01	1.877519630877756072e+02	1.850323096093164281e+02	4.000000000000000222e-01
8.981176100952851016e+00	1.849480949305611632e-01	3.195647622649441244e-01	5.991491491491491850e+00	1.000000000000000000e+00	9.495617602193367475e+02	-4.879709511273609479e+01	1.877771587177028607e+02	1.851124081343228625e+02	4.000000000000000222e-01
8.983866993837080983e+00	1.850255689589999364e-01	3.195652693749622686e-01	5.997997997997997821e+00	1.000000000000000000e+00	9.495837021880701059e+02	-4.880447718856608930e+01	1.878023543476301143e+02	1.851925066593292968e+02	4.000000000000000222e-01
8.986557886721312727e+00	1.851030429874387373e-01	3.195657764849804128e-01	6.004504504504504681e+00	1.000000000000000000e+00	9.496056441568035780e+02	-4.881185926439608380e+01	1.878275499775573678e+02	1.852726051843357595e+02	4.000000000000000222e-01
8.989248779605542694e+00	1.851805170158775382e-01	3.195662835949985014e-01	6.011011011011010652e+00	1.000000000000000000e+00	9.496275861255369364e+02	-4.881924134022607831e+01	1.878527456074846498e+02	1.853527037093421939e+02	4.000000000000000222e-01
8.991939672489772661e+00	1.852579910443163391e-01	3.195667907050166456e-01	6.017517517517517511e+00	1.000000000000000000e+00	9.496495280942704085e+02	-4.882662341605607281e+01	1.878779412374119033e+02	1.854328022343486282e+02	4.000000000000000222e-01
8.994630565374002629e+00	1.853354650727551400e-01	3.195672978150347898e-01	6.024024024024024371e+00	1.000000000000000000e+00	9.496714700630038806e+02	-4.883400549188606732e+01	1.879031368673391569e+02	1.855129007593550909e+02	4.000000000000000222e-01
8.997321458258232596e+00	1.854129391011939409e-01	3.195678049250529340e-01	6.030530530530530342e+00	1.000000000000000000e+00	9.496934120317372390e+02	-4.884138756771606182e+01	1.879283324972664104e+02	1.855929992843615253e+02	4.000000000000000222e-01
9.000012351142462563e+00	1.854904131296327419e-01	3.195683120350710782e-01	6.037037037037037202e+00	1.000000000000000000e+00	9.497153540004707111e+02	-4.884876964354605633e+01	1.879535281271936924e+02	1.856730978093679880e+02	4.000000000000000222e-01
9.002703244026692531e+00	1.855678871580715428e-01	3.195688191450892224e-01	6.043543543543543173e+00	1.000000000000000000e+00	9.497372959692040695e+02	-4.885615171937604373e+01	1.879787237571209459e+02	1.857531963343744223e+02	4.000000000000000222e-01
9.005394136910924274e+00	1.856453611865103437e-01	3.195693262551073666e-01	6.050050050050050032e+00	1.000000000000000000e+00	9.497592379379375416e+02	-4.886353379520603823e+01	1.880039193870481995e+02	1.858332948593808567e+02	4.000000000000000222e-01
9.008085029795154242e+00	1.857228352149491446e-01	3.195698333651255107e-01	6.056556556556556892e+00	1.000000000000000000e+00	9.497811799066709000e+02	-4.887091587103603274e+01	1.880291150169754815e+02	1.859133933843873194e+02	4.000000000000000222e-01
9.010775922679384209e+00	1.858003092433879178e-01	3.195703404751436549e-01	6.063063063063062863e+00	1.000000000000000000e+00	9.498031218754043721e+02	-4.887829794686602725e+01	1.880543106469027350e+02	1.859934919093937538e+02	4.000000000000000222e-01
9.013466815563614176e+00	1.858777832718267187e-01	3.195708475851617991e-01	6.069569569569569722e+00	1.000000000000000000e+00	9.498250638441377305e+02	-4.888568002269602175e+01	1.880795062768299886e+02	1.860735904344002165e+02	4.000000000000000222e-01
9.016157708447844144e+00	1.859552573002655196e-01	3.195713546951799433e-01	6.076076076076075694e+00	1.000000000000000000e+00	9.498470058128712026e+02	-4.889306209852601626e+01	1.881047019067572421e+02	1.861536889594066508e+02	4.000000000000000222e-01
9.018848601332074111e+00	1.860327313287043205e-01	3.195718618051980875e-01	6.082582582582582553e+00	1.000000000000000000e+00	9.498689477816046747e+02	-4.890044417435601076e+01	1.881298975366845241e+02	1.862337874844130852e+02	4.000000000000000222e-01
9.021539494216305854e+00	1.861102053571431214e-01	3.195723689152162317e-01	6.089089089089089413e+00	1.000000000000000000e+00	9.498908897503380331e+02	-4.890782625018600527e+01	1.881550931666117776e+02	1.863138860094195479e+02	4.000000000000000222e-01
9.024230387100535822e+00	1.861876793855819223e-01	3.195728760252343204e-01	6.095595595595595384e+00	1.000000000000000000e+00	9.499128317190715052e+02	-4.891520832601599977e+01	1.881802887965390312e+02	1.863939845344259822e+02	4.000000000000000222e-01
9.026921279984765789e+00	1.862651534140207232e-01	3.195733831352524645e-01	6.102102102102102243e+00	1.000000000000000000e+00	9.499347736878048636e+02	-4.892259040184599428e+01	1.882054844264662847e+02	1.864740830594324166e+02	4.000000000000000222e-01
9.029612172868995756e+00	1.863426274424595241e-01	3.195738902452706087e-01	6.108608608608608215e+00	1.000000000000000000e+00	9.499567156565383357e+02	-4.892997247767598168e+01	1.882306800563935667e+02	1.865541815844388793e+02	4.000000000000000222e-01
9.032303065753225724e+00	1.864201014708983251e-01	3.195743973552887529e-01	6.115115115115115074e+00	1.000000000000000000e+00	9.499786576252716941e+02	-4.893735455350597618e+01	1.882558756863208203e+02	1.866342801094453137e+02	4.000000000000000222e-01
9.034993958637455691e+00	1.864975754993371260e-01	3.195749044653068971e-01	6.121621621621621934e+00	1.000000000000000000e+00	9.500005995940051662e+02	-4.894473662933597069e+01	1.882810713162480738e+02	1.867143786344517764e+02	4.000000000000000222e-01
9.037684851521685658e+00	1.865750495277758991e-01	3.195754115753250413e-01	6.128128128128127905e+00	1.000000000000000000e+00	9.500225415627385246e+02	-4.895211870516596520e+01	1.883062669461753273e+02	1.867944771594582107e+02	4.000000000000000222e-01
9.040375744405917402e+00	1.866525235562147000e-01	3.195759186853431855e-01	6.134634634634634764e+00	1.000000000000000000e+00	9.500444835314719967e+02	-4.895950078099595970e+01	1.883314625761026093e+02	1.868745756844646451e+02	4.000000000000000222e-01
9.043066637290147369e+00	1.867299975846535010e-01	3.195764257953613297e-01	6.141141141141140736e+00	1.000000000000000000e+00	9.500664255002054688e+02	-4.896688285682595421e+01	1.883566582060298629e+02	1.869546742094711078e+02	4.000000000000000222e-01
9.045757530174377337e+00	1.868074716130923019e-01	3.195769329053794738e-01	6.147647647647647595e+00	1.000000000000000000e+00	9.500883674689388272e+02	-4.897426493265594871e+01	1.883818538359571164e+02	1.870347727344775421e+02	4.000000000000000222e-01
9.048448423058607304e+00	1.868849456415311028e-01	3.195774400153976180e-01	6.154154154154154455e+00	1.000000000000000000e+00	9.501103094376722993e+02	-4.898164700848594322e+01	1.884070494658843700e+02	1.871148712594840049e+02	4.000000000000000222e-01
9.051139315942837271e+00	1.869624196699699037e-01	3.195779471254157622e-01	6.160660660660660426e+00	1.000000000000000000e+00	9.501322514064056577e+02	-4.898902908431593772e+01	1.884322450958116519e+02	1.871949697844904392e+02	4.000000000000000222e-01
9.053830208827067239e+00	1.870398936984087046e-01	3.195784542354339064e-01	6.167167167167167285e+00	1.000000000000000000e+00	9.501541933751391298e+02	-4.899641116014593223e+01	1.884574407257389055e+02	1.872750683094968736e+02	4.000000000000000222e-01
9.056521101711297206e+00	1.871173677268475055e-01	3.195789613454520506e-01	6.173673673673673257e+00	1.000000000000000000e+00	9.501761353438724882e+02	-4.900379323597591963e+01	1.884826363556661590e+02	1.873551668345033079e+02	4.000000000000000222e-01
9.059211994595528950e+00	1.871948417552863064e-01	3.195794684554701393e-01	6.180180180180180116e+00	1.000000000000000000e+00	9.501980773126059603e+02	-4.901117531180591413e+01	1.885078319855934410e+02	1.874352653595097706e+02	4.000000000000000222e-01
9.061902887479758917e+00	1.872723157837251073e-01	3.195799755654882834e-01	6.186686686686686976e+00	1.000000000000000000e+00	9.502200192813393187e+02	-4.901855738763590864e+01	1.885330276155206946e+02	1.875153638845162334e+02	4.000000000000000222e-01
9.064593780363988884e+00	1.873497898121638805e-01	3.195804826755064276e-01	6.193193193193192947e+00	1.000000000000000000e+00	9.502419612500727908e+02	-4.902593946346590315e+01	1.885582232454479481e+02	1.875954624095226677e+02	4.000000000000000222e-01
9.067284673248218851e+00	1.874272638406026814e-01	3.195809897855245718e-01	6.199699699699699806e+00	1.000000000000000000e+00	9.502639032188062629e+02	-4.903332153929589765e+01	1.885834188753752017e+02	1.876755609345291020e+02	4.000000000000000222e-01
9.069975566132448819e+00	1.875047378690414823e-01	3.195814968955427160e-01	6.206206206206205778e+00	1.000000000000000000e+00	9.502858451875396213e+02	-4.904070361512589216e+01	1.886086145053024836e+02	1.877556594595355364e+02	4.000000000000000222e-01
9.072666459016680562e+00	1.875822118974802832e-01	3.195820040055608602e-01	6.212712712712712637e+00	1.000000000000000000e+00	9.503077871562730934e+02	-4.904808569095588666e+01	1.886338101352297372e+02	1.878357579845419991e+02	4.000000000000000222e-01
9.075357351900910530e+00	1.876596859259190841e-01	3.195825111155790044e-01	6.219219219219219497e+00	1.000000000000000000e+00	9.503297291250064518e+02	-4.905546776678588117e+01	1.886590057651569907e+02	1.879158565095484335e+02	4.000000000000000222e-01
9.078048244785140497e+00	1.877371599543578851e-01	3.195830182255971486e-01	6.225725725725725468e+00	1.000000000000000000e+00	9.503516710937399239e+02	-4.906284984261587567e+01	1.886842013950842443e+02	1.879959550345548962e+02	4.000000000000000222e-01
9.080739137669370464e+00	1.878146339827966860e-01	3.195835253356152927e-01	6.232232232232232327e+00	1.000000000000000000e+00	9.503736130624732823e+02	-4.907023191844587018e+01	1.887093970250115262e+02	1.880760535595613305e+02	4.000000000000000222e-01
9.083430030553600432e+00	1.878921080112354591e-01	3.195840324456334369e-01	6.238738738738738299e+00	1.000000000000000000e+00	9.503955550312067544e+02	-4.907761399427585758e+01	1.887345926549387798e+02	1.881561520845677649e+02	4.000000000000000222e-01
9.086120923437830399e+00	1.879695820396742878e-01	3.195845395556515811e-01	6.245245245245245158e+00	1.000000000000000000e+00	9.504174969999401128e+02	-4.908499607010585208e+01	1.887597882848660333e+02	1.882362506095742276e+02	4.000000000000000222e-01
9.088811816322060366e+00	1.880470560681130887e-01	3.195850466656697253e-01	6.251751751751752018e+00	1.000000000000000000e+00	9.504394389686735849e+02	-4.909237814593584659e+01	1.887849839147932869e+02	1.883163491345806619e+02	4.000000000000000222e-01
9.091502709206292110e+00	1.881245300965518619e-01	3.195855537756878695e-01	6.258258258258257989e+00	1.000000000000000000e+00	9.504613809374070570e+02	-4.909976022176584110e+01	1.888101795447205689e+02	1.883964476595871247e+02	4.000000000000000222e-01
9.094193602090522077e+00	1.882020041249906628e-01	3.195860608857059582e-01	6.264764764764764848e+00	1.000000000000000000e+00	9.504833229061404154e+02	-4.910714229759583560e+01	1.888353751746478224e+02	1.884765461845935590e+02	4.000000000000000222e-01
9.096884494974752045e+00	1.882794781534294637e-01	3.195865679957241023e-01	6.271271271271270820e+00	1.000000000000000000e+00	9.505052648748738875e+02	-4.911452437342583011e+01	1.888605708045750760e+02	1.885566447095999933e+02	4.000000000000000222e-01
9.099575387858982012e+00	1.883569521818682646e-01	3.195870751057422465e-01	6.277777777777777679e+00	1.000000000000000000e+00	9.505272068436072459e+02	-4.912190644925582461e+01	1.888857664345023295e+02	1.886367432346064561e+02	4.000000000000000222e-01
9.102266280743211979e+00	1.884344262103070655e-01	3.195875822157603907e-01	6.284284284284284539e+00	1.000000000000000000e+00	9.505491488123407180e+02	-4.912928852508581912e+01	1.889109620644296115e+02	1.887168417596128904e+02	4.000000000000000222e-01
9.104957173627441946e+00	1.885119002387458664e-01	3.195880893257785349e-01	6.290790790790790510e+00	1.000000000000000000e+00	9.505710907810740764e+02	-4.913667060091581362e+01	1.889361576943568650e+02	1.887969402846193248e+02	4.000000000000000222e-01
9.107648066511673690e+00	1.885893742671846673e-01	3.195885964357966791e-01	6.297297297297297369e+00	1.000000000000000000e+00	9.505930327498075485e+02	-4.914405267674580813e+01	1.889613533242841186e+02	1.888770388096257875e+02	4.000000000000000222e-01
9.110338959395903657e+00	1.886668482956234405e-01	3.195891035458148233e-01	6.303803803803803341e+00	1.000000000000000000e+00	9.506149747185409069e+02	-4.915143475257579553e+01	1.889865489542113721e+02	1.889571373346322218e+02	4.000000000000000222e-01
9.113029852280133625e+00	1.887443223240622414e-01	3.195896106558329675e-01	6.310310310310310200e+00	1.000000000000000000e+00	9.506369166872743790e+02	-4.915881682840579003e+01	1.890117445841386541e+02	1.890372358596386846e+02	4.000000000000000222e-01
9.115720745164363592e+00	1.888217963525010701e-01	3.195901177658511116e-01	6.316816816816817060e+00	1.000000000000000000e+00	9.506588586560078511e+02	-4.916619890423578454e+01	1.890369402140659076e+02	1.891173343846451189e+02	4.000000000000000222e-01
9.118411638048593559e+00	1.888992703809398432e-01	3.195906248758692558e-01	6.323323323323323031e+00	1.000000000000000000e+00	9.506808006247412095e+02	-4.917358098006577904e+01	1.890621358439931612e+02	1.891974329096515532e+02	4.000000000000000222e-01
9.121102530932823527e+00	1.889767444093786442e-01	3.195911319858874000e-01	6.329829829829829890e+00	1.000000000000000000e+00	9.507027425934746816e+02	-4.918096305589577355e+01	1.890873314739204432e+02	1.892775314346580160e+02	4.000000000000000222e-01
9.123793423817053494e+00	1.890542184378174451e-01	3.195916390959055442e-01	6.336336336336335862e+00	1.000000000000000000e+00	9.507246845622080400e+02	-4.918834513172576806e+01	1.891125271038476967e+02	1.893576299596644503e+02	4.000000000000000222e-01
9.126484316701285238e+00	1.891316924662562460e-01	3.195921462059236884e-01	6.342842842842842721e+00	1.000000000000000000e+00	9.507466265309415121e+02	-4.919572720755576256e+01	1.891377227337749503e+02	1.894377284846709131e+02	4.000000000000000222e-01
9.129175209585515205e+00	1.892091664946950469e-01	3.195926533159417771e-01	6.349349349349349581e+00	1.000000000000000000e+00	9.507685684996748705e+02	-4.920310928338575707e+01	1.891629183637022038e+02	1.895178270096773474e+02	4.000000000000000222e-01
9.131866102469745172e+00	1.892866405231338478e-01	3.195931604259599212e-01	6.355855855855855552e+00	1.000000000000000000e+00	9.507905104684083426e+02	-4.921049135921575157e+01	1.891881139936294858e+02	1.895979255346837817e+02	4.000000000000000222e-01
9.134556995353975140e+00	1.893641145515726487e-01	3.195936675359780654e-01	6.362362362362362411e+00	1.000000000000000000e+00	9.508124524371417010e+02	-4.921787343504574608e+01	1.892133096235567393e+02	1.896780240596902445e+02	4.000000000000000222e-01
9.137247888238205107e+00	1.894415885800114219e-01	3.195941746459962096e-01	6.368868868868868383e+00	1.000000000000000000e+00	9.508343944058751731e+02	-4.922525551087573348e+01	1.892385052534839929e+02	1.897581225846966788e+02	4.000000000000000222e-01
9.139938781122435074e+00	1.895190626084502228e-01	3.195946817560143538e-01	6.375375375375375242e+00	1.000000000000000000e+00	9.508563363746085315e+02	-4.923263758670572798e+01	1.892637008834112464e+02	1.898382211097031131e+02	4.000000000000000222e-01
9.142629323697411436e+00	1.895945464682960713e-01	3.195951184354611230e-01	6.381881881881882101e+00	1.000000000000000000e+00	9.508781497038739872e+02	-4.923971965003497075e+01	1.892880262008295915e+02	1.899163709682479464e+02	4.000000000000000222e-01
9.145319692795291999e+00	1.896690447741954388e-01	3.195955202368941928e-01	6.388388388388388073e+00	1.000000000000000000e+00	9.508998993294231923e+02	-4.924665314378816561e+01	1.893119205296719372e+02	1.899935558251701480e+02	4.000000000000000222e-01
9.148010061893172562e+00	1.897435430800948064e-01	3.195959220383272070e-01	6.394894894894894932e+00	1.000000000000000000e+00	9.509216489549723974e+02	-4.925358663754136757e+01	1.893358148585142828e+02	1.900707406820923211e+02	4.000000000000000222e-01
9.150700430991053125e+00	1.898180413859941740e-01	3.195963238397602213e-01	6.401401401401401792e+00	1.000000000000000000e+00	9.509433985805216025e+02	-4.926052013129456952e+01	1.893597091873566285e+02	1.901479255390145227e+02	4.000000000000000222e-01
9.153390800088933688e+00	1.898925396918935415e-01	3.195967256411932911e-01	6.407907907907907763e+00	1.000000000000000000e+00	9.509651482060708076e+02	-4.926745362504776438e+01	1.893836035161989741e+02	1.902251103959366958e+02	4.000000000000000222e-01
9.156081169186814250e+00	1.899670379977929369e-01	3.195971274426263053e-01	6.414414414414414622e+00	1.000000000000000000e+00	9.509868978316200128e+02	-4.927438711880096633e+01	1.894074978450413198e+02	1.903022952528588974e+02	4.000000000000000222e-01
9.158771538284694813e+00	1.900415363036923044e-01	3.195975292440593196e-01	6.420920920920920594e+00	1.000000000000000000e+00	9.510086474571692179e+02	-4.928132061255416119e+01	1.894313921738836655e+02	1.903794801097810705e+02	4.000000000000000222e-01
9.161461907382575376e+00	1.901160346095916720e-01	3.195979310454923894e-01	6.427427427427427453e+00	1.000000000000000000e+00	9.510303970827184230e+02	-4.928825410630736314e+01	1.894552865027260111e+02	1.904566649667032436e+02	4.000000000000000222e-01
9.164152276480455939e+00	1.901905329154910673e-01	3.195983328469254037e-01	6.433933933933934313e+00	1.000000000000000000e+00	9.510521467082676281e+02	-4.929518760006055800e+01	1.894791808315683568e+02	1.905338498236254452e+02	4.000000000000000222e-01
9.166842645578334725e+00	1.902650312213904349e-01	3.195987346483584179e-01	6.440440440440440284e+00	1.000000000000000000e+00	9.510738963338168332e+02	-4.930212109381375996e+01	1.895030751604107024e+02	1.906110346805476183e+02	4.000000000000000222e-01
9.169533014676215288e+00	1.903395295272898025e-01	3.195991364497914322e-01	6.446946946946947143e+00	1.000000000000000000e+00	9.510956459593659247e+02	-4.930905458756696191e+01	1.895269694892530481e+02	1.906882195374698199e+02	4.000000000000000222e-01
9.172223383774095851e+00	1.904140278331891700e-01	3.195995382512245020e-01	6.453453453453453115e+00	1.000000000000000000e+00	9.511173955849151298e+02	-4.931598808132015677e+01	1.895508638180953938e+02	1.907654043943919930e+02	4.000000000000000222e-01
9.174913752871976413e+00	1.904885261390885376e-01	3.195999400526575163e-01	6.459959959959959974e+00	1.000000000000000000e+00	9.511391452104643349e+02	-4.932292157507335872e+01	1.895747581469377394e+02	1.908425892513141662e+02	4.000000000000000222e-01
9.177604121969856976e+00	1.905630244449879329e-01	3.196003418540905305e-01	6.466466466466466834e+00	1.000000000000000000e+00	9.511608948360135400e+02	-4.932985506882655358e+01	1.895986524757801135e+02	1.909197741082363677e+02	4.000000000000000222e-01
9.180294491067737539e+00	1.906375227508873005e-01	3.196007436555236003e-01	6.472972972972972805e+00	1.000000000000000000e+00	9.511826444615627452e+02	-4.933678856257975553e+01	1.896225468046224591e+02	1.909969589651585409e+02	4.000000000000000222e-01
9.182984860165618102e+00	1.907120210567866680e-01	3.196011454569566146e-01	6.479479479479479664e+00	1.000000000000000000e+00	9.512043940871119503e+02	-4.934372205633295749e+01	1.896464411334648048e+02	1.910741438220807424e+02	4.000000000000000222e-01
9.185675229263498665e+00	1.907865193626860356e-01	3.196015472583896289e-01	6.485985985985985636e+00	1.000000000000000000e+00	9.512261437126611554e+02	-4.935065555008615235e+01	1.896703354623071505e+02	1.911513286790029156e+02	4.000000000000000222e-01
9.188365598361379227e+00	1.908610176685854032e-01	3.196019490598226986e-01	6.492492492492492495e+00	1.000000000000000000e+00	9.512478933382103605e+02	-4.935758904383935430e+01	1.896942297911494961e+02	1.912285135359250887e+02	4.000000000000000222e-01
9.191055967459259790e+00	1.909355159744847985e-01	3.196023508612557129e-01	6.498998998998999355e+00	1.000000000000000000e+00	9.512696429637595656e+02	-4.936452253759254916e+01	1.897181241199918418e+02	1.913056983928472903e+02	4.000000000000000222e-01
9.193746336557138576e+00	1.910100142803841661e-01	3.196027526626887272e-01	6.505505505505505326e+00	1.000000000000000000e+00	9.512913925893087708e+02	-4.937145603134575111e+01	1.897420184488341874e+02	1.913828832497694634e+02	4.000000000000000222e-01
9.196436705655019139e+00	1.910845125862835336e-01	3.196031544641217970e-01	6.512012012012012185e+00	1.000000000000000000e+00	9.513131422148579759e+02	-4.937838952509895307e+01	1.897659127776765331e+02	1.914600681066916650e+02	4.000000000000000222e-01
9.199127074752899702e+00	1.911590108921829012e-01	3.196035562655548112e-01	6.518518518518518157e+00	1.000000000000000000e+00	9.513348918404071810e+02	-4.938532301885214792e+01	1.897898071065188788e+02	1.915372529636138381e+02	4.000000000000000222e-01
9.201817443850780265e+00	1.912335091980822965e-01	3.196039580669878255e-01	6.525025025025025016e+00	1.000000000000000000e+00	9.513566414659562724e+02	-4.939225651260534988e+01	1.898137014353612244e+02	1.916144378205360113e+02	4.000000000000000222e-01
9.204507812948660828e+00	1.913080075039816641e-01	3.196043598684208398e-01	6.531531531531531876e+00	1.000000000000000000e+00	9.513783910915054776e+02	-4.939919000635854474e+01	1.898375957642035701e+02	1.916916226774582128e+02	4.000000000000000222e-01
9.207198182046541390e+00	1.913825058098810317e-01	3.196047616698539096e-01	6.538038038038037847e+00	1.000000000000000000e+00	9.514001407170546827e+02	-4.940612350011174669e+01	1.898614900930459157e+02	1.917688075343803860e+02	4.000000000000000222e-01
9.209888551144421953e+00	1.914570041157803992e-01	3.196051634712869238e-01	6.544544544544544706e+00	1.000000000000000000e+00	9.514218903426038878e+02	-4.941305699386494155e+01	1.898853844218882614e+02	1.918459923913025875e+02	4.000000000000000222e-01
9.212578920242302516e+00	1.915315024216797668e-01	3.196055652727199381e-01	6.551051051051050678e+00	1.000000000000000000e+00	9.514436399681530929e+02	-4.941999048761814350e+01	1.899092787507306070e+02	1.919231772482247607e+02	4.000000000000000222e-01
9.215269289340183079e+00	1.916060007275791621e-01	3.196059670741530079e-01	6.557557557557557537e+00	1.000000000000000000e+00	9.514653895937022980e+02	-4.942692398137134546e+01	1.899331730795729527e+02	1.920003621051469338e+02	4.000000000000000222e-01
9.217959658438063641e+00	1.916804990334785297e-01	3.196063688755860221e-01	6.564064064064064397e+00	1.000000000000000000e+00	9.514871392192515032e+02	-4.943385747512454031e+01	1.899570674084153268e+02	1.920775469620691354e+02	4.000000000000000222e-01
9.220650027535942428e+00	1.917549973393778973e-01	3.196067706770190364e-01	6.570570570570570368e+00	1.000000000000000000e+00	9.515088888448007083e+02	-4.944079096887774227e+01	1.899809617372576724e+02	1.921547318189913085e+02	4.000000000000000222e-01
9.223340396633822991e+00	1.918294956452772648e-01	3.196071724784521062e-01	6.577077077077077227e+00	1.000000000000000000e+00	9.515306384703499134e+02	-4.944772446263093713e+01	1.900048560661000181e+02	1.922319166759135101e+02	4.000000000000000222e-01
9.226030765731703553e+00	1.919039939511766324e-01	3.196075742798851205e-01	6.583583583583583199e+00	1.000000000000000000e+00	9.515523880958991185e+02	-4.945465795638413908e+01	1.900287503949423638e+02	1.923091015328356832e+02	4.000000000000000222e-01
9.228721134829584116e+00	1.919784922570760277e-01	3.196079760813181347e-01	6.590090090090090058e+00	1.000000000000000000e+00	9.515741377214483236e+02	-4.946159145013734104e+01	1.900526447237847094e+02	1.923862863897578563e+02	4.000000000000000222e-01
9.231411503927464679e+00	1.920529905629753953e-01	3.196083778827512045e-01	6.596596596596596918e+00	1.000000000000000000e+00	9.515958873469974151e+02	-4.946852494389053589e+01	1.900765390526270551e+02	1.924634712466800579e+02	4.000000000000000222e-01
9.234101873025345242e+00	1.921274888688747629e-01	3.196087796841842188e-01	6.603103103103102889e+00	1.000000000000000000e+00	9.516176369725466202e+02	-4.947545843764373785e+01	1.901004333814694007e+02	1.925406561036022310e+02	4.000000000000000222e-01
9.236792242123225805e+00	1.922019871747741304e-01	3.196091814856172331e-01	6.609609609609609748e+00	1.000000000000000000e+00	9.516393865980958253e+02	-4.948239193139693270e+01	1.901243277103117464e+02	1.926178409605244326e+02	4.000000000000000222e-01
9.239482611221106367e+00	1.922764854806734980e-01	3.196095832870503028e-01	6.616116116116115720e+00	1.000000000000000000e+00	9.516611362236450304e+02	-4.948932542515013466e+01	1.901482220391540920e+02	1.926950258174466057e+02	4.000000000000000222e-01
9.242172980318986930e+00	1.923509837865728933e-01	3.196099850884833171e-01	6.622622622622622579e+00	1.000000000000000000e+00	9.516828858491942356e+02	-4.949625891890333662e+01	1.901721163679964377e+02	1.927722106743688073e+02	4.000000000000000222e-01
9.244863349416867493e+00	1.924254820924722609e-01	3.196103868899163314e-01	6.629129129129129439e+00	1.000000000000000000e+00	9.517046354747434407e+02	-4.950319241265653147e+01	1.901960106968387834e+02	1.928493955312909804e+02	4.000000000000000222e-01
9.247553718514746279e+00	1.924999803983716284e-01	3.196107886913493457e-01	6.635635635635635410e+00	1.000000000000000000e+00	9.517263851002926458e+02	-4.951012590640973343e+01	1.902199050256811290e+02	1.929265803882131536e+02	4.000000000000000222e-01
9.250244087612626842e+00	1.925744787042710238e-01	3.196111904927824154e-01	6.642142142142142269e+00	1.000000000000000000e+00	9.517481347258418509e+02	-4.951705940016292828e+01	1.902437993545234747e+02	1.930037652451353551e+02	4.000000000000000222e-01
9.252934456710507405e+00	1.926489770101703913e-01	3.196115922942154297e-01	6.648648648648648241e+00	1.000000000000000000e+00	9.517698843513910560e+02	-4.952399289391613024e+01	1.902676936833658203e+02	1.930809501020575283e+02	4.000000000000000222e-01
9.255624825808387968e+00	1.927234753160697589e-01	3.196119940956484440e-01	6.655155155155155100e+00	1.000000000000000000e+00	9.517916339769402612e+02	-4.953092638766933220e+01	1.902915880122081660e+02	1.931581349589797298e+02	4.000000000000000222e-01
9.258315194906268530e+00	1.927979736219691265e-01	3.196123958970815138e-01	6.661661661661661959e+00	1.000000000000000000e+00	9.518133836024894663e+02	-4.953785988142252705e+01	1.903154823410505401e+02	1.932353198159019030e+02	4.000000000000000222e-01
9.261005564004149093e+00	1.928724719278684940e-01	3.196127976985145280e-01	6.668168168168167931e+00	1.000000000000000000e+00	9.518351332280385577e+02	-4.954479337517572901e+01	1.903393766698928857e+02	1.933125046728240761e+02	4.000000000000000222e-01
9.263695933102029656e+00	1.929469702337678894e-01	3.196131994999475423e-01	6.674674674674674790e+00	1.000000000000000000e+00	9.518568828535877628e+02	-4.955172686892892386e+01	1.903632709987352314e+02	1.933896895297462777e+02	4.000000000000000222e-01
9.266386302199910219e+00	1.930214685396672569e-01	3.196136013013806121e-01	6.681181181181180762e+00	1.000000000000000000e+00	9.518786324791369680e+02	-4.955866036268212582e+01	1.903871653275775770e+02	1.934668743866684508e+02	4.000000000000000222e-01
9.269076671297790782e+00	1.930959668455666245e-01	3.196140031028136264e-01	6.687687687687687621e+00	1.000000000000000000e+00	9.519003821046861731e+02	-4.956559385643532067e+01	1.904110596564199227e+02	1.935440592435906524e+02	4.000000000000000222e-01
9.271767040395671344e+00	1.931704651514659921e-01	3.196144049042466406e-01	6.694194194194194480e+00	1.000000000000000000e+00	9.519221317302353782e+02	-4.957252735018852263e+01	1.904349539852622684e+02	1.936212441005128255e+02	4.000000000000000222e-01
9.274457409493550131e+00	1.932449634573653596e-01	3.196148067056797104e-01	6.700700700700700452e+00	1.000000000000000000e+00	9.519438813557845833e+02	-4.957946084394172459e+01	1.904588483141046140e+02	1.936984289574349987e+02	4.000000000000000222e-01
9.277147778591430693e+00	1.933194617632647549e-01	3.196152085071127247e-01	6.707207207207207311e+00	1.000000000000000000e+00	9.519656309813337884e+02	-4.958639433769491944e+01	1.904827426429469597e+02	1.937756138143572002e+02	4.000000000000000222e-01
9.279838147689311256e+00	1.933939600691641225e-01	3.196156103085457389e-01	6.713713713713713283e+00	1.000000000000000000e+00	9.519873806068829936e+02	-4.959332783144812140e+01	1.905066369717893053e+02	1.938527986712793734e+02	4.000000000000000222e-01
9.282528516787191819e+00	1.934684583750634901e-01	3.196160121099787532e-01	6.720220220220220142e+00	1.000000000000000000e+00	9.520091302324321987e+02	-4.960026132520131625e+01	1.905305313006316510e+02	1.939299835282015749e+02	4.000000000000000222e-01
9.285218885885072382e+00	1.935429566809628854e-01	3.196164139114118230e-01	6.726726726726727001e+00	1.000000000000000000e+00	9.520308798579814038e+02	-4.960719481895451821e+01	1.905544256294739967e+02	1.940071683851237481e+02	4.000000000000000222e-01
9.287909254982952945e+00	1.936174549868622530e-01	3.196168157128448373e-01	6.733233233233232973e+00	1.000000000000000000e+00	9.520526294835306089e+02	-4.961412831270772017e+01	1.905783199583163423e+02	1.940843532420459212e+02	4.000000000000000222e-01
9.290599624080833507e+00	1.936919532927616205e-01	3.196172175142778515e-01	6.739739739739739832e+00	1.000000000000000000e+00	9.520743791090797004e+02	-4.962106180646091502e+01	1.906022142871586880e+02	1.941615380989681228e+02	4.000000000000000222e-01
9.293289993178714070e+00	1.937664515986609881e-01	3.196176193157109213e-01	6.746246246246245803e+00	1.000000000000000000e+00	9.520961287346289055e+02	-4.962799530021411698e+01	1.906261086160010336e+02	1.942387229558902959e+02	4.000000000000000222e-01
9.295980362276594633e+00	1.938409499045603557e-01	3.196180211171439356e-01	6.752752752752752663e+00	1.000000000000000000e+00	9.521178783601781106e+02	-4.963492879396731183e+01	1.906500029448434077e+02	1.943159078128124975e+02	4.000000000000000222e-01
9.298670731374475196e+00	1.939154482104597510e-01	3.196184229185769499e-01	6.759259259259259522e+00	1.000000000000000000e+00	9.521396279857273157e+02	-4.964186228772051379e+01	1.906738972736857534e+02	1.943930926697346706e+02	4.000000000000000222e-01
9.301361100472355758e+00	1.939899465163591186e-01	3.196188247200100196e-01	6.765765765765765494e+00	1.000000000000000000e+00	9.521613776112765208e+02	-4.964879578147371575e+01	1.906977916025280990e+02	1.944702775266568437e+02	4.000000000000000222e-01
9.304051469570234545e+00	1.940644448222584861e-01	3.196192265214430339e-01	6.772272272272272353e+00	1.000000000000000000e+00	9.521831272368257260e+02	-4.965572927522691060e+01	1.907216859313704447e+02	1.945474623835790453e+02	4.000000000000000222e-01
9.306741838668115108e+00	1.941389431281578537e-01	3.196196283228760482e-01	6.778778778778778324e+00	1.000000000000000000e+00	9.522048768623749311e+02	-4.966266276898011256e+01	1.907455802602127903e+02	1.946246472405012184e+02	4.000000000000000222e-01
9.309432207765995670e+00	1.942134414340572213e-01	3.196200301243091180e-01	6.785285285285285184e+00	1.000000000000000000e+00	9.522266264879241362e+02	-4.966959626273330741e+01	1.907694745890551360e+02	1.947018320974234200e+02	4.000000000000000222e-01
9.312122576863876233e+00	1.942879397399566166e-01	3.196204319257421322e-01	6.791791791791792043e+00	1.000000000000000000e+00	9.522483761134733413e+02	-4.967652975648650937e+01	1.907933689178974817e+02	1.947790169543455931e+02	4.000000000000000222e-01
9.314812945961756796e+00	1.943624380458559842e-01	3.196208337271751465e-01	6.798298298298298015e+00	1.000000000000000000e+00	9.522701257390225464e+02	-4.968346325023971133e+01	1.908172632467398273e+02	1.948562018112677663e+02	4.000000000000000222e-01
9.317503315059637359e+00	1.944369363517553517e-01	3.196212355286082163e-01	6.804804804804804874e+00	1.000000000000000000e+00	9.522918753645717516e+02	-4.969039674399290618e+01	1.908411575755821730e+02	1.949333866681899678e+02	4.000000000000000222e-01
9.320193684157517922e+00	1.945114346576547193e-01	3.196216373300412306e-01	6.811311311311310845e+00	1.000000000000000000e+00	9.523136249901208430e+02	-4.969733023774610814e+01	1.908650519044245186e+02	1.950105715251121410e+02	4.000000000000000222e-01
9.322884053255398484e+00	1.945859329635541146e-01	3.196220391314742448e-01	6.817817817817817705e+00	1.000000000000000000e+00	9.523353746156700481e+02	-4.970426373149930299e+01	1.908889462332668643e+02	1.950877563820343426e+02	4.000000000000000222e-01
9.325574422353279047e+00	1.946604312694534822e-01	3.196224409329072591e-01	6.824324324324324564e+00	1.000000000000000000e+00	9.523571242412192532e+02	-4.971119722525250495e+01	1.909128405621092099e+02	1.951649412389565157e+02	4.000000000000000222e-01
9.328264791451159610e+00	1.947349295753528498e-01	3.196228427343403289e-01	6.830830830830830536e+00	1.000000000000000000e+00	9.523788738667684584e+02	-4.971813071900569980e+01	1.909367348909515556e+02	1.952421260958786888e+02	4.000000000000000222e-01
9.330955160549038396e+00	1.948094278812522173e-01	3.196232445357733432e-01	6.837337337337337395e+00	1.000000000000000000e+00	9.524006234923176635e+02	-4.972506421275890176e+01	1.909606292197939013e+02	1.953193109528008904e+02	4.000000000000000222e-01
9.333645529646918959e+00	1.948839261871515849e-01	3.196236463372063574e-01	6.843843843843843366e+00	1.000000000000000000e+00	9.524223731178668686e+02	-4.973199770651210372e+01	1.909845235486362469e+02	1.953964958097230635e+02	4.000000000000000222e-01
9.336335898744799522e+00	1.949584244930509802e-01	3.196240481386394272e-01	6.850350350350350226e+00	1.000000000000000000e+00	9.524441227434160737e+02	-4.973893120026529857e+01	1.910084178774786210e+02	1.954736806666452651e+02	4.000000000000000222e-01
9.339026267842680085e+00	1.950329227989503478e-01	3.196244499400724415e-01	6.856856856856857085e+00	1.000000000000000000e+00	9.524658723689652788e+02	-4.974586469401850053e+01	1.910323122063209667e+02	1.955508655235674382e+02	4.000000000000000222e-01
9.341716636940560647e+00	1.951074211048497153e-01	3.196248517415054557e-01	6.863363363363363057e+00	1.000000000000000000e+00	9.524876219945144840e+02	-4.975279818777169538e+01	1.910562065351633123e+02	1.956280503804896398e+02	4.000000000000000222e-01
9.344407006038441210e+00	1.951819194107490829e-01	3.196252535429385255e-01	6.869869869869869916e+00	1.000000000000000000e+00	9.525093716200636891e+02	-4.975973168152489734e+01	1.910801008640056580e+02	1.957052352374118129e+02	4.000000000000000222e-01
9.347097375136321773e+00	1.952564177166484505e-01	3.196256553443715398e-01	6.876376376376375887e+00	1.000000000000000000e+00	9.525311212456128942e+02	-4.976666517527809930e+01	1.911039951928480036e+02	1.957824200943339861e+02	4.000000000000000222e-01
9.349787744234202336e+00	1.953309160225478458e-01	3.196260571458045541e-01	6.882882882882882747e+00	1.000000000000000000e+00	9.525528708711620993e+02	-4.977359866903129415e+01	1.911278895216903493e+02	1.958596049512561876e+02	4.000000000000000222e-01
9.352478113332082899e+00	1.954054143284472134e-01	3.196264589472376239e-01	6.889389389389389606e+00	1.000000000000000000e+00	9.525746204967111908e+02	-4.978053216278449611e+01	1.911517838505326949e+02	1.959367898081783608e+02	4.000000000000000222e-01
9.355168482429963461e+00	1.954799126343465809e-01	3.196268607486706381e-01	6.895895895895895578e+00	1.000000000000000000e+00	9.525963701222603959e+02	-4.978746565653769096e+01	1.911756781793750406e+02	1.960139746651005623e+02	4.000000000000000222e-01
9.357858851527844024e+00	1.955544109402459763e-01	3.196272625501036524e-01	6.902402402402402437e+00	1.000000000000000000e+00	9.526181197478096010e+02	-4.979439915029089292e+01	1.911995725082173863e+02	1.960911595220227355e+02	4.000000000000000222e-01
9.360549220625724587e+00	1.956289092461453438e-01	3.196276643515366667e-01	6.908908908908909297e+00	1.000000000000000000e+00	9.526398693733588061e+02	-4.980133264404409488e+01	1.912234668370597319e+02	1.961683443789449370e+02	4.000000000000000222e-01
9.363239589723603373e+00	1.957034075520447114e-01	3.196280661529697364e-01	6.915415415415415268e+00	1.000000000000000000e+00	9.526616189989080112e+02	-4.980826613779728973e+01	1.912473611659020776e+02	1.962455292358671102e+02	4.000000000000000222e-01
9.365929958821483936e+00	1.957779058579440790e-01	3.196284679544027507e-01	6.921921921921922127e+00	1.000000000000000000e+00	9.526833686244572164e+02	-4.981519963155049169e+01	1.912712554947444232e+02	1.963227140927892833e+02	4.000000000000000222e-01
9.368620327919364499e+00	1.958524041638434465e-01	3.196288697558357650e-01	6.928428428428428099e+00	1.000000000000000000e+00	9.527051182500064215e+02	-4.982213312530368654e+01	1.912951498235867689e+02	1.963998989497114849e+02	4.000000000000000222e-01
9.371310697017245062e+00	1.959269024697428419e-01	3.196292715572688348e-01	6.934934934934934958e+00	1.000000000000000000e+00	9.527268678755556266e+02	-4.982906661905688850e+01	1.913190441524291145e+02	1.964770838066336580e+02	4.000000000000000222e-01
9.374001066115125624e+00	1.960014007756422094e-01	3.196296733587018490e-01	6.941441441441441818e+00	1.000000000000000000e+00	9.527486175011048317e+02	-4.983600011281009046e+01	1.913429384812714886e+02	1.965542686635558596e+02	4.000000000000000222e-01
9.376691435213006187e+00	1.960758990815415770e-01	3.196300751601348633e-01	6.947947947947947789e+00	1.000000000000000000e+00	9.527703671266540368e+02	-4.984293360656328531e+01	1.913668328101138343e+02	1.966314535204780327e+02	4.000000000000000222e-01
9.379381804310886750e+00	1.961503973874409446e-01	3.196304769615679331e-01	6.954454454454454648e+00	1.000000000000000000e+00	9.527921167522032420e+02	-4.984986710031648727e+01	1.913907271389561799e+02	1.967086383774002059e+02	4.000000000000000222e-01
9.382072173408767313e+00	1.962248956933403121e-01	3.196308787630009474e-01	6.960960960960960620e+00	1.000000000000000000e+00	9.528138663777523334e+02	-4.985680059406968212e+01	1.914146214677985256e+02	1.967858232343224074e+02	4.000000000000000222e-01
9.384762542506647875e+00	1.962993939992397074e-01	3.196312805644339616e-01	6.967467467467467479e+00	1.000000000000000000e+00	9.528356160033015385e+02	-4.986373408782288408e+01	1.914385157966408713e+02	1.968630080912445806e+02	4.000000000000000222e-01
9.387452911604528438e+00	1.963738923051390750e-01	3.196316823658670314e-01	6.973973973973974338e+00	1.000000000000000000e+00	9.528573656288507436e+02	-4.987066758157608604e+01	1.914624101254832169e+02	1.969401929481667821e+02	4.000000000000000222e-01
9.390143280702407225e+00	1.964483906110384426e-01	3.196320841673000457e-01	6.980480480480480310e+00	1.000000000000000000e+00	9.528791152543999488e+02	-4.987760107532928089e+01	1.914863044543255626e+02	1.970173778050889553e+02	4.000000000000000222e-01
9.392833649800287787e+00	1.965228889169378101e-01	3.196324859687330600e-01	6.986986986986987169e+00	1.000000000000000000e+00	9.529008648799491539e+02	-4.988453456908248285e+01	1.915101987831679082e+02	1.970945626620111284e+02	4.000000000000000222e-01
9.395524018898168350e+00	1.965973872228372055e-01	3.196328877701661297e-01	6.993493493493493141e+00	1.000000000000000000e+00	9.529226145054983590e+02	-4.989146806283567770e+01	1.915340931120102539e+02	1.971717475189333300e+02	4.000000000000000222e-01
9.398214387996048913e+00	1.966718855287365730e-01	3.196332895715991440e-01	7.000000000000000000e+00	1.000000000000000000e+00	9.529443641310475641e+02	-4.989840155658887966e+01	1.915579874408525995e+02	1.972489323758555031e+02	4.000000000000000222e-01
9.485480000000000800e+00	1.990883347299589601e-01	3.196463225223512006e-01	7.211046979667333545e+00	1.000000000000000000e+00	9.536498414523201745e+02	-5.012329842154885284e+01	1.923330309958406303e+02	1.997525233448636470e+02	4.000000000000000222e-01
9.843130000000000379e+00	2.096437012349489371e-01	3.196685646404491266e-01	8.274638181164942097e+00	1.000000000000000000e+00	9.571119025519521983e+02	-5.101986852790184912e+01	1.955537499655091267e+02	2.107680927855726338e+02	4.000000000000000222e-01
1.021429999999999971e+01	2.201102414398165563e-01	3.196839248991855675e-01	9.355878032610100092e+00	1.000000000000000000e+00	9.605982872797321761e+02	-5.189782380251954663e+01	1.987199682865017394e+02	2.217100589581089878e+02	4.000000000000000222e-01
1.059939999999999927e+01	2.318016354105257859e-01	3.196829068454046241e-01	1.075621485137207145e+01	1.000000000000000000e+00	9.649511070584576373e+02	-5.280201421525261907e+01	2.020621515029019974e+02	2.340414118803763586e+02	4.000000000000000222e-01
1.099900000000000055e+01	2.434638113146437577e-01	3.196791004433385819e-01	1.220169350910613382e+01	1.000000000000000000e+00	9.693822054548306824e+02	-5.369357614665835143e+01	2.053539160890089761e+02	2.463751140561774093e+02	4.000000000000000222e-01
1.141370000000000040e+01	2.562549385299881521e-01	3.196745335146591871e-01	1.399609357303984680e+01	1.000000000000000000e+00	9.746809796548092208e+02	-5.462061400021390511e+01	2.087826629101437845e+02	2.600244500666868817e+02	4.000000000000000222e-01
1.184409999999999918e+01	2.692664650980837737e-01	3.196723164674724615e-01	1.592235471141123249e+01	1.000000000000000000e+00	9.802470150013047032e+02	-5.555026186338542260e+01	2.121935568372566934e+02	2.739734707029663241e+02	4.000000000000000222e-01
1.229069999999999929e+01	2.832801844279918546e-01	3.196799380180840866e-01	1.821803004633821033e+01	1.000000000000000000e+00	9.866470130837817578e+02	-5.652121791916413684e+01	2.157003491383454161e+02	2.891283515131539730e+02	4.000000000000000222e-01
1.275409999999999933e+01	2.978240743992949802e-01	3.196988851579850577e-01	2.077837712033040418e+01	1.000000000000000000e+00	9.935704493041326941e+02	-5.751628650186098213e+01	2.192235917702079746e+02	3.049686361378639958e+02	4.000000000000000222e-01
1.323489999999999966e+01	3.132037401708281932e-01	3.197335119113245971e-01	2.371143089519899760e+01	1.000000000000000000e+00	1.001248431040677019e+03	-5.855287971464638019e+01	2.228020349492122705e+02	3.218594753328896445e+02	4.000000000000000222e-01
1.373399999999999999e+01	3.295015525643115173e-01	3.197903561474431111e-01	2.710925307972078002e+01	1.000000000000000000e+00	1.009793962865937488e+03	-5.964254532947978049e+01	2.264324141369643542e+02	3.399406239022009117e+02	4.000000000000000222e-01
1.425179999999999936e+01	3.464106105176292250e-01	3.198640588232079529e-01	3.085117501351539104e+01	1.000000000000000000e+00	1.018956500779078397e+03	-6.076601215436762971e+01	2.300771831901917324e+02	3.588405462267631947e+02	4.000000000000000222e-01
1.478919999999999924e+01	3.647333940357844195e-01	3.199740134991362339e-01	3.535793784759463421e+01	1.000000000000000000e+00	1.029446390230595398e+03	-6.197908598500954724e+01	2.338139552181101806e+02	3.796089299245171560e+02	4.000000000000000222e-01
1.534680000000000000e+01	3.833601554661547062e-01	3.200947339068749842e-01	4.012558203646548094e+01	1.000000000000000000e+00	1.040323669086748623e+03	-6.320992208514608279e+01	2.375228082715534583e+02	4.008485152178168391e+02	4.000000000000000222e-01
1.592539999999999978e+01	4.040515493939416114e-01	3.202681408441625521e-01	4.610915077859623068e+01	1.000000000000000000e+00	1.053146664502952035e+03	-6.457566626883598815e+01	2.413724512534431597e+02	4.248890056138047271e+02	4.000000000000000222e-01
1.652590000000000003e+01	4.246941613786246461e-01	3.204442163718653758e-01	5.222475376724592877e+01	1.000000000000000000e+00	1.066074431283135254e+03	-6.593658016761175134e+01	2.451536169920410941e+02	4.489815499430332579e+02	4.000000000000000222e-01
1.714900000000000091e+01	4.480932207367526732e-01	3.206854527451130088e-01	6.013372588307421296e+01	1.000000000000000000e+00	1.081639554326992311e+03	-6.747745020466113886e+01	2.491207635396347086e+02	4.769382507108018103e+02	4.000000000000000222e-01
1.779560000000000031e+01	4.717003415864077231e-01	3.209318484325199283e-01	6.841237753316356418e+01	1.000000000000000000e+00	1.097569170758818018e+03	-6.902901821536929106e+01	2.530361625645660979e+02	5.053634106964469765e+02	4.000000000000000222e-01
1.846649999999999991e+01	4.976483026255156261e-01	3.212275751470384244e-01	7.846012325256006648e+01	1.000000000000000000e+00	1.115835830854107598e+03	-7.072821629088882389e+01	2.570838185976675163e+02	5.372564845117592540e+02	4.000000000000000222e-01
1.916280000000000072e+01	5.248298526005061859e-01	3.215395309933422596e-01	8.970535760672805736e+01	1.000000000000000000e+00	1.135448233705013308e+03	-7.250088160673749371e+01	2.611527284920259717e+02	5.711842273173463127e+02	4.000000000000000222e-01
1.988530000000000086e+01	5.536686776030984580e-01	3.218749568874646472e-01	1.024577024957451812e+02	1.000000000000000000e+00	1.156813518208248979e+03	-7.437362562378463338e+01	2.652777449112484760e+02	6.077703306903176781e+02	4.000000000000000222e-01
2.063510000000000133e+01	5.852287866497620783e-01	3.222484888709247763e-01	1.178024772554581290e+02	1.000000000000000000e+00	1.180990612183509484e+03	-7.639563774279527308e+01	2.695415272186119182e+02	6.488159420698140138e+02	4.000000000000000222e-01
2.141310000000000002e+01	6.173626145500631379e-01	3.226276133166159354e-01	1.339699099495565520e+02	1.000000000000000000e+00	1.205899990890310846e+03	-7.844344760576083786e+01	2.737765629554689326e+02	6.910256820911790783e+02	4.000000000000000222e-01
2.222050000000000125e+01	6.543163331334823640e-01	3.230604642594215870e-01	1.549972206387280380e+02	1.000000000000000000e+00	1.235750385567594321e+03	-8.073742115596463975e+01	2.782974489766710917e+02	7.413645138700786674e+02	4.000000000000000222e-01
2.305829999999999913e+01	6.924529057663525444e-01	3.234963933048831675e-01	1.777637568429895225e+02	1.000000000000000000e+00	1.266962200630575580e+03	-8.307334892393129167e+01	2.828272492617875855e+02	7.941590368736063965e+02	4.000000000000000222e-01
2.392770000000000152e+01	7.338581616115792405e-01	3.239563586617384972e-01	2.044015565301691026e+02	1.000000000000000000e+00	1.301620735828870465e+03	-8.555323911473553267e+01	2.875170886567852904e+02	8.529618914094450020e+02	4.000000000000000222e-01
2.482989999999999853e+01	7.795642689911406187e-01	3.244371387477388291e-01	2.365655848286631908e+02	1.000000000000000000e+00	1.340800195797509332e+03	-8.820156819975655083e+01	2.924313979769523257e+02	9.200599046128146483e+02	4.000000000000000222e-01
2.576610000000000156e+01	8.274353625787578270e-01	3.249209612006928594e-01	2.720009048520371380e+02	1.000000000000000000e+00	1.382345338500788102e+03	-9.091861872149435442e+01	2.974170148517315511e+02	9.917714175499523890e+02	4.000000000000000222e-01
2.673760000000000048e+01	8.811953983392951661e-01	3.254226565236627011e-01	3.156249293649277661e+02	1.000000000000000000e+00	1.430022134227866900e+03	-9.384216913668782922e+01	3.027224782702287484e+02	1.075428334714837774e+03	4.000000000000000222e-01
2.774569999999999936e+01	9.399830950909922045e-01	3.259277256940447676e-01	3.672098794001553870e+02	1.000000000000000000e+00	1.482981295814204259e+03	-9.690978890721984840e+01	3.082771564482980580e+02	1.170196488586033638e+03	4.000000000000000222e-01
2.879179999999999851e+01	1.002813444039415636e+00	3.264295206919012871e-01	4.257367945342267035e+02	1.000000000000000000e+00	1.540207754706512787e+03	-1.000784627113313547e+02	3.140086376830601012e+02	1.274418270758973222e+03	4.000000000000000222e-01
2.987740000000000151e+01	1.072791151503300622e+00	3.269309335009076278e-01	4.964014894402421874e+02	1.000000000000000000e+00	1.604845607025808476e+03	-1.034319368022936203e+02	3.201072402862517379e+02	1.395267897111374623e+03	4.000000000000000222e-01
3.100390000000000157e+01	1.151422372035737274e+00	3.274243352653122829e-01	5.831863648501815760e+02	1.000000000000000000e+00	1.678391965635225233e+03	-1.069798774656032521e+02	3.266423152461842960e+02	1.537671550162135645e+03	4.000000000000000222e-01
3.217289999999999850e+01	1.237236898800734508e+00	3.279033790588701813e-01	6.848434148881079864e+02	1.000000000000000000e+00	1.759326888898121297e+03	-1.106595200970728854e+02	3.335027928039788776e+02	1.699477720491186346e+03	4.000000000000000222e-01
3.338589999999999947e+01	1.331495251292846405e+00	3.283659989821318126e-01	8.047283814425024957e+02	1.000000000000000000e+00	1.848880413745177748e+03	-1.144866842046914002e+02	3.407461224116443077e+02	1.884874590611529811e+03	4.000000000000000222e-01


==> anc/qmc1_104_profile.txt <==
#r[km]	M[M_sun]	T[MeV]    mu_B[MeV]	s[]	g_00	p[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]
0.1	1.71566e-32	8.25594	942.977	1	0.804113	4	152.324	0.152935
0.2	1.71566e-06	8.25594	942.977	1	0.804115	3.9999	152.324	0.152935
0.3	8.57819e-06	8.25592	942.976	1	0.804127	3.9987	152.322	0.152932
0.4	2.40164e-05	8.2556	942.972	1	0.804153	3.99619	152.297	0.152909
0.5	5.14529e-05	8.25493	942.964	1	0.804193	3.99231	152.246	0.152858
0.6	9.43002e-05	8.25389	942.952	1	0.804247	3.98704	152.167	0.152781
0.7	0.000155957	8.25249	942.935	1	0.804315	3.98038	152.06	0.152675
0.8	0.000239803	8.25071	942.914	1	0.804399	3.97233	151.924	0.152542
0.9	0.000349199	8.24856	942.888	1	0.804496	3.96288	151.76	0.152381
1	0.000487477	8.24604	942.858	1	0.804608	3.95205	151.567	0.152192
1.1	0.000657942	8.24315	942.824	1	0.804735	3.93983	151.346	0.151976
1.2	0.000863865	8.23989	942.785	1	0.804876	3.92624	151.097	0.151731
1.3	0.00110848	8.23626	942.741	1	0.805032	3.91129	150.821	0.15146
1.4	0.00139499	8.23227	942.694	1	0.805201	3.89499	150.516	0.151161
1.5	0.00172653	8.22792	942.642	1	0.805386	3.87735	150.184	0.150835
1.6	0.00210622	8.22321	942.586	1	0.805585	3.85838	149.824	0.150482
1.7	0.00253711	8.21815	942.525	1	0.805798	3.83811	149.438	0.150103
1.8	0.00302219	8.21274	942.461	1	0.806025	3.81654	149.024	0.149697
1.9	0.00356442	8.20698	942.392	1	0.806267	3.79369	148.585	0.149266
2	0.00416668	8.20089	942.319	1	0.806523	3.76959	148.119	0.148809
2.1	0.00483178	8.19445	942.242	1	0.806793	3.74425	147.628	0.148327
2.2	0.0055625	8.18769	942.162	1	0.807077	3.7177	147.112	0.147821
2.3	0.00636152	8.1806	942.077	1	0.807375	3.68994	146.571	0.14729
2.4	0.00723145	8.1732	941.988	1	0.807687	3.66101	146.005	0.146735
2.5	0.00817485	8.16548	941.896	1	0.808013	3.63093	145.415	0.146156
2.6	0.00919419	8.15745	941.8	1	0.808353	3.59972	144.802	0.145555
2.7	0.0102919	8.14912	941.701	1	0.808707	3.56741	144.166	0.144931
2.8	0.0114702	8.1405	941.598	1	0.809074	3.53402	143.508	0.144284
2.9	0.0127314	8.13158	941.492	1	0.809455	3.49958	142.827	0.143617
3	0.0140777	8.12239	941.382	1	0.809849	3.46411	142.126	0.142928
3.1	0.0155111	8.11293	941.269	1	0.810257	3.42765	141.403	0.142219
3.2	0.0170336	8.10319	941.153	1	0.810678	3.39021	140.66	0.14149
3.3	0.0186471	8.0932	941.033	1	0.811113	3.35183	139.897	0.140741
3.4	0.0203534	8.08296	940.911	1	0.81156	3.31253	139.114	0.139974
3.5	0.0221543	8.07247	940.786	1	0.812021	3.27235	138.314	0.139188
3.6	0.0240514	8.06175	940.658	1	0.812494	3.23131	137.495	0.138384
3.7	0.0260462	8.0508	940.527	1	0.812981	3.18945	136.659	0.137564
3.8	0.0281402	8.03963	940.394	1	0.81348	3.14679	135.805	0.136727
3.9	0.0303348	8.02824	940.258	1	0.813992	3.10336	134.936	0.135874
4	0.0326313	8.01665	940.119	1	0.814516	3.0592	134.051	0.135005
4.1	0.0350308	8.00486	939.978	1	0.815053	3.01433	133.151	0.134122
4.2	0.0375345	7.99289	939.835	1	0.815602	2.96878	132.237	0.133225
4.3	0.0401434	7.98073	939.69	1	0.816163	2.92259	131.308	0.132314
4.4	0.0428584	7.96841	939.543	1	0.816737	2.87579	130.367	0.13139
4.5	0.0456803	7.95592	939.394	1	0.817322	2.8284	129.413	0.130455
4.6	0.04861	7.94327	939.243	1	0.817919	2.78046	128.448	0.129507
4.7	0.051648	7.93047	939.09	1	0.818528	2.732	127.471	0.128548
4.8	0.0547949	7.91754	938.936	1	0.819149	2.68304	126.483	0.127579
4.9	0.0580513	7.90448	938.78	1	0.819781	2.63362	125.485	0.1266
5	0.0614176	7.89129	938.622	1	0.820424	2.58377	124.478	0.125612
5.1	0.0648932	7.85708	938.461	1	0.821078	2.53354	123.431	0.124581
5.2	0.0684767	7.7877	938.293	1	0.821744	2.48296	122.323	0.123483
5.3	0.0721682	7.71785	938.124	1	0.82242	2.43207	121.207	0.122379
5.4	0.0759675	7.64757	937.954	1	0.823107	2.38091	120.085	0.121267
5.5	0.0798738	7.57951	937.785	1	0.823805	2.32952	118.938	0.120131
5.6	0.0838853	7.5179	937.618	1	0.824513	2.27794	117.737	0.118941
5.7	0.0880013	7.45606	937.451	1	0.825231	2.2262	116.531	0.117746
5.8	0.0921938	7.39129	937.403	1	0.82596	2.17468	114.568	0.115786
5.9	0.0964495	7.3257	937.403	1	0.826698	2.12355	112.316	0.113534
6	0.100765	7.26061	937.402	1	0.827445	2.07286	110.082	0.111299
6.1	0.105139	7.19608	937.401	1	0.828201	2.02266	107.866	0.109083
6.2	0.109568	7.13218	937.401	1	0.828965	1.97299	105.672	0.106889
6.3	0.114049	7.06895	937.4	1	0.829738	1.9239	103.501	0.104718
6.4	0.11858	7.00645	937.4	1	0.830517	1.8754	101.355	0.102571
6.5	0.123158	6.94471	937.399	1	0.831304	1.82755	99.2356	0.100451
6.6	0.127781	6.88379	937.399	1	0.832097	1.78035	97.1439	0.0983594
6.7	0.132446	6.82371	937.398	1	0.832896	1.73385	95.0811	0.0962964
6.8	0.137151	6.76451	937.397	1	0.833701	1.68805	93.0485	0.0942634
6.9	0.141892	6.70621	937.397	1	0.834512	1.64299	91.0469	0.0922615
7	0.146669	6.64884	937.396	1	0.835328	1.59866	89.0771	0.0902914
7.1	0.151478	6.59241	937.396	1	0.836149	1.5551	87.1398	0.0883539
7.2	0.156318	6.53695	937.395	1	0.836974	1.5123	85.2356	0.0864494
7.3	0.161185	6.48247	937.395	1	0.837803	1.47028	83.365	0.0845786
7.4	0.166079	6.42897	937.394	1	0.838636	1.42904	81.5284	0.0827417
7.5	0.170996	6.37648	937.394	1	0.839472	1.38859	79.726	0.080939
7.6	0.175935	6.32498	937.393	1	0.840312	1.34893	77.958	0.0791708
7.7	0.180894	6.2745	937.393	1	0.841154	1.31006	76.2246	0.0774371
7.8	0.185871	6.22502	937.393	1	0.841999	1.27199	74.5258	0.075738
7.9	0.190864	6.17654	937.392	1	0.842847	1.2347	72.8615	0.0740735
8	0.195871	6.12907	937.392	1	0.843696	1.1982	71.2317	0.0724435
8.1	0.200891	6.08261	937.391	1	0.844548	1.16248	69.6363	0.0708478
8.2	0.205921	6.03713	937.391	1	0.845401	1.12753	68.075	0.0692863
8.3	0.210961	5.99265	937.39	1	0.846255	1.09336	66.5476	0.0677587
8.4	0.216009	5.94914	937.39	1	0.84711	1.05994	65.0538	0.0662647
8.5	0.221063	5.9066	937.39	1	0.847967	1.02728	63.5933	0.064804
8.6	0.226122	5.86502	937.389	1	0.848824	0.995361	62.1658	0.0633762
8.7	0.231184	5.82439	937.389	1	0.849681	0.964178	60.7707	0.0619809
8.8	0.236249	5.78469	937.388	1	0.850539	0.933719	59.4078	0.0606178
8.9	0.241314	5.74592	937.388	1	0.851397	0.903974	58.0765	0.0592863
9	0.24638	5.70805	937.388	1	0.852255	0.874931	56.7764	0.057986
9.1	0.251444	5.67108	937.387	1	0.853112	0.846578	55.5069	0.0567164
9.2	0.256502	5.63715	937.381	1	0.853969	0.818923	54.2323	0.0554394
9.3	0.261537	5.61452	937.344	1	0.854826	0.792037	52.8181	0.0540129
9.4	0.266548	5.59251	937.308	1	0.855682	0.765905	51.4433	0.0526261
9.5	0.271535	5.57113	937.274	1	0.856536	0.74051	50.107	0.0512781
9.6	0.276497	5.55034	937.24	1	0.85739	0.715836	48.8085	0.0499682
9.7	0.281432	5.53015	937.207	1	0.858242	0.691866	47.5468	0.0486954
9.8	0.286341	5.51053	937.176	1	0.859092	0.668584	46.3211	0.047459
9.9	0.291223	5.49148	937.145	1	0.859941	0.645972	45.1306	0.046258
10	0.296077	5.47297	937.115	1	0.860788	0.624014	43.9743	0.0450917
10.1	0.300904	5.455	937.086	1	0.861633	0.602693	42.8515	0.043959
10.2	0.305699	5.43167	937.053	1	0.862475	0.582004	41.7359	0.0428317
10.3	0.310458	5.4003	937.016	1	0.863315	0.561949	40.616	0.0416972
10.4	0.315182	5.3699	936.98	1	0.864153	0.54251	39.5304	0.0405974
10.5	0.31987	5.34043	936.945	1	0.864988	0.523668	38.478	0.0395314
10.6	0.324521	5.31187	936.911	1	0.86582	0.505407	37.4581	0.0384981
10.7	0.329136	5.28419	936.878	1	0.866649	0.48771	36.4696	0.0374967
10.8	0.333716	5.25736	936.846	1	0.867475	0.470559	35.5116	0.0365262
10.9	0.338257	5.21702	936.818	1	0.868298	0.453946	34.5657	0.0355664
11	0.342758	5.1682	936.793	1	0.869118	0.43786	33.6376	0.0346237
11.1	0.34722	5.12094	936.769	1	0.869934	0.422285	32.739	0.0337108
11.2	0.351642	5.07517	936.745	1	0.870747	0.407204	31.8689	0.032827
11.3	0.356025	5.01798	936.728	1	0.871557	0.392604	31.0206	0.0319644
11.4	0.360368	4.95311	936.716	1	0.872363	0.378471	30.195	0.0311245
11.5	0.364671	4.89031	936.704	1	0.873165	0.36479	29.3959	0.0303114
11.6	0.368932	4.82517	936.694	1	0.873963	0.351552	28.6078	0.0295089
11.7	0.373151	4.76037	936.684	1	0.874757	0.338746	27.8394	0.028726
11.8	0.377329	4.69768	936.675	1	0.875548	0.326356	27.096	0.0279687
11.9	0.381462	4.63246	936.668	1	0.876334	0.314379	26.354	0.0272118
12	0.385551	4.56923	936.66	1	0.877117	0.3028	25.6358	0.0264792
12.1	0.389595	4.51307	936.649	1	0.877895	0.291609	24.9322	0.0257611
12.2	0.39359	4.47171	936.627	1	0.878669	0.280804	24.2278	0.0250415
12.3	0.397538	4.43177	936.606	1	0.879439	0.270371	23.5477	0.0243468
12.4	0.401438	4.3932	936.586	1	0.880204	0.260295	22.891	0.0236758
12.5	0.405292	4.35665	936.566	1	0.880965	0.250566	22.2521	0.0230229
12.6	0.409093	4.32645	936.542	1	0.881722	0.241185	21.6001	0.0223554
12.7	0.412843	4.29733	936.518	1	0.882474	0.23214	20.9715	0.0217118
12.8	0.416543	4.26926	936.496	1	0.883222	0.223417	20.3654	0.0210912
12.9	0.420193	4.24218	936.474	1	0.883965	0.215004	19.7809	0.0204927
13	0.423795	4.21607	936.453	1	0.884704	0.206889	19.2172	0.0199155
13.1	0.427347	4.1899	936.436	1	0.885438	0.199067	18.6572	0.0193415
13.2	0.430845	4.16345	936.426	1	0.886167	0.191535	18.0972	0.0187667
13.3	0.43429	4.13798	936.416	1	0.886892	0.184281	17.558	0.0182132
13.4	0.437685	4.11345	936.406	1	0.887612	0.177293	17.0387	0.0176802
13.5	0.44103	4.08982	936.396	1	0.888327	0.170562	16.5384	0.0171667
13.6	0.444326	4.06706	936.387	1	0.889037	0.164076	16.0565	0.0166721
13.7	0.447571	4.03726	936.379	1	0.889743	0.157832	15.5764	0.0161785
13.8	0.450752	3.97503	936.375	1	0.890444	0.151846	15.0471	0.015631
13.9	0.45387	3.91537	936.371	1	0.89114	0.146107	14.5396	0.0151061
14	0.456929	3.85817	936.367	1	0.891831	0.140604	14.0531	0.0146029
14.1	0.459928	3.80331	936.364	1	0.892517	0.135325	13.5865	0.0141203
14.2	0.46287	3.7507	936.36	1	0.893198	0.130261	13.139	0.0136574
14.3	0.465757	3.70023	936.357	1	0.893875	0.125401	12.7097	0.0132134
14.4	0.468589	3.6518	936.353	1	0.894546	0.120738	12.2977	0.0127873
14.5	0.471369	3.60532	936.35	1	0.895212	0.116261	11.9024	0.0123784
14.6	0.474098	3.5607	936.347	1	0.895874	0.111963	11.5229	0.0119859
14.7	0.476777	3.51786	936.344	1	0.89653	0.107836	11.1585	0.011609
14.8	0.479407	3.47672	936.342	1	0.897182	0.103871	10.8085	0.0112471
14.9	0.481991	3.4372	936.339	1	0.897828	0.100062	10.4724	0.0108994
15	0.484529	3.39924	936.336	1	0.89847	0.0964009	10.1495	0.0105654
15.1	0.487022	3.36275	936.334	1	0.899106	0.0928823	9.83914	0.0102444
15.2	0.489473	3.32768	936.332	1	0.899738	0.0894993	9.54084	0.00993585
15.3	0.491881	3.29397	936.329	1	0.900365	0.0862461	9.25404	0.00963922
15.4	0.494248	3.26154	936.327	1	0.900987	0.0831168	8.97824	0.00935396
15.5	0.496575	3.23035	936.325	1	0.901604	0.0801061	8.71295	0.00907957
15.6	0.498864	3.20035	936.323	1	0.902216	0.0772088	8.45771	0.00881557
15.7	0.501115	3.17147	936.321	1	0.902823	0.0744199	8.21208	0.00856152
15.8	0.503329	3.14367	936.319	1	0.903426	0.0717347	7.97565	0.00831697
15.9	0.505508	3.11691	936.317	1	0.904023	0.0691488	7.74801	0.00808152
16	0.507652	3.09114	936.316	1	0.904616	0.0666578	7.52878	0.00785477
16.1	0.509761	3.06631	936.314	1	0.905204	0.0642578	7.3176	0.00763635
16.2	0.511838	3.04239	936.312	1	0.905788	0.0619448	7.11413	0.0074259
16.3	0.513883	3.01934	936.311	1	0.906367	0.0597151	6.91804	0.00722308
16.4	0.515897	2.99711	936.309	1	0.906941	0.0575652	6.72902	0.00702757
16.5	0.51788	2.97568	936.308	1	0.907511	0.0554918	6.54676	0.00683906
16.6	0.519834	2.95502	936.306	1	0.908076	0.0534917	6.37098	0.00665725
16.7	0.521759	2.93508	936.305	1	0.908636	0.0515617	6.20141	0.00648187
16.8	0.523655	2.91585	936.304	1	0.909192	0.0496991	6.0378	0.00631264
16.9	0.525524	2.89728	936.302	1	0.909744	0.047901	5.87989	0.00614931
17	0.527367	2.87936	936.301	1	0.910291	0.0461647	5.72744	0.00599164
17.1	0.529183	2.86206	936.3	1	0.910834	0.0444878	5.58025	0.0058394
17.2	0.530974	2.84534	936.299	1	0.911372	0.0428678	5.43809	0.00569236
17.3	0.532741	2.8292	936.298	1	0.911906	0.0413025	5.30075	0.00555031
17.4	0.534483	2.8136	936.297	1	0.912436	0.0397896	5.16804	0.00541305
17.5	0.536201	2.79852	936.296	1	0.912962	0.038327	5.03978	0.00528039
17.6	0.537897	2.78394	936.295	1	0.913483	0.0369128	4.91579	0.00515215
17.7	0.53957	2.76985	936.294	1	0.914	0.035545	4.7959	0.00502814
17.8	0.541222	2.75621	936.293	1	0.914514	0.0342219	4.67994	0.00490821
17.9	0.542852	2.74303	936.292	1	0.915023	0.0329415	4.56777	0.00479218
18	0.544461	2.73026	936.291	1	0.915527	0.0317024	4.45923	0.00467992
18.1	0.54605	2.71791	936.29	1	0.916028	0.0305029	4.35418	0.00457127
18.2	0.547619	2.70596	936.29	1	0.916525	0.0293414	4.25248	0.00446609
18.3	0.549168	2.69415	936.287	1	0.917018	0.028217	4.15242	0.00436253
18.4	0.550687	2.67851	936.25	1	0.917507	0.0271358	4.02719	0.00423176
18.5	0.552177	2.66347	936.214	1	0.917993	0.0260959	3.90676	0.00410602
18.6	0.553638	2.649	936.18	1	0.918474	0.0250953	3.79093	0.00398507
18.7	0.555072	2.63509	936.147	1	0.918952	0.0241325	3.67949	0.00386871
18.8	0.556479	2.62169	936.115	1	0.919425	0.0232056	3.57224	0.00375673
18.9	0.55786	2.6088	936.084	1	0.919895	0.0223133	3.46901	0.00364894
19	0.559216	2.59614	936.054	1	0.920362	0.0214539	3.36928	0.0035448
19.1	0.560544	2.57976	936.021	1	0.920824	0.0206276	3.26762	0.00343847
19.2	0.561847	2.56402	935.989	1	0.921283	0.0198328	3.16986	0.00333621
19.3	0.563124	2.54887	935.958	1	0.921738	0.0190681	3.07583	0.00323786
19.4	0.564376	2.53429	935.929	1	0.92219	0.0183322	2.98536	0.00314324
19.5	0.565605	2.52027	935.9	1	0.922638	0.0176238	2.89831	0.00305218
19.6	0.56681	2.50677	935.873	1	0.923083	0.0169418	2.8145	0.00296453
19.7	0.567992	2.49027	935.845	1	0.923524	0.0162857	2.73074	0.00287683
19.8	0.56915	2.47285	935.819	1	0.923961	0.0156546	2.64881	0.002791
19.9	0.570285	2.45611	935.794	1	0.924395	0.0150475	2.57001	0.00270845
20	0.571397	2.43999	935.769	1	0.924826	0.0144632	2.4942	0.00262904
20.1	0.572488	2.42449	935.746	1	0.925253	0.0139009	2.42125	0.00255262
20.2	0.573557	2.40896	935.723	1	0.925676	0.0133596	2.35052	0.00247852
20.3	0.574605	2.39065	935.701	1	0.926097	0.012839	2.27963	0.00240416
20.4	0.575632	2.37304	935.679	1	0.926514	0.0123382	2.21145	0.00233266
20.5	0.576637	2.3561	935.658	1	0.926928	0.0118564	2.14587	0.00226387
20.6	0.577623	2.3398	935.638	1	0.927338	0.0113927	2.08277	0.00219769
20.7	0.57859	2.3241	935.618	1	0.927746	0.0109462	2.02203	0.00213399
20.8	0.579536	2.30589	935.598	1	0.92815	0.010517	1.96075	0.00206964
20.9	0.580463	2.28838	935.579	1	0.928551	0.0101041	1.90183	0.00200777
21	0.581371	2.27154	935.561	1	0.928948	0.0097068	1.84515	0.00194827
21.1	0.58226	2.25534	935.543	1	0.929343	0.00932451	1.79062	0.00189101
21.2	0.583132	2.23975	935.526	1	0.929734	0.0089565	1.73815	0.00183592
21.3	0.583985	2.22111	935.509	1	0.930123	0.0086027	1.68509	0.00178015
21.4	0.58482	2.20319	935.493	1	0.930508	0.00826245	1.63407	0.00172652
21.5	0.585637	2.18594	935.478	1	0.930891	0.00793515	1.58501	0.00167495
21.6	0.586438	2.16936	935.463	1	0.93127	0.00762023	1.53781	0.00162534
21.7	0.587222	2.15278	935.449	1	0.931646	0.00731726	1.49176	0.00157692
21.8	0.587989	2.13549	935.433	1	0.93202	0.00702599	1.4461	0.00152888
21.9	0.588739	2.11887	935.418	1	0.93239	0.00674588	1.40219	0.00148268
22	0.589474	2.10289	935.404	1	0.932758	0.00647644	1.35997	0.00143826
22.1	0.590193	2.08751	935.39	1	0.933123	0.00621719	1.31936	0.00139553
22.2	0.590897	2.07131	935.377	1	0.933485	0.00596787	1.27927	0.00135333
22.3	0.591585	2.05429	935.363	1	0.933844	0.00572825	1.23969	0.00131165
22.4	0.592258	2.03794	935.351	1	0.934201	0.00549787	1.20164	0.00127158
22.5	0.592917	2.02221	935.338	1	0.934554	0.00527632	1.16506	0.00123306
22.6	0.593561	2.00709	935.327	1	0.934905	0.00506321	1.12989	0.00119601
22.7	0.594191	1.99077	935.315	1	0.935254	0.0048584	1.09475	0.00115898
22.8	0.594806	1.97468	935.303	1	0.935599	0.00466157	1.0607	0.00112308
22.9	0.595408	1.95922	935.292	1	0.935942	0.00447236	1.02796	0.00108858
23	0.595997	1.94436	935.281	1	0.936282	0.00429041	0.996497	0.00105541
23.1	0.596572	1.92973	935.271	1	0.93662	0.00411544	0.96608	0.00102335
23.2	0.597134	1.91266	935.263	1	0.936955	0.00394738	0.935436	0.000991018
23.3	0.597684	1.89626	935.256	1	0.937288	0.00378591	0.906002	0.000959965
23.4	0.59822	1.88051	935.248	1	0.937618	0.00363074	0.877723	0.00093013
23.5	0.598745	1.86537	935.241	1	0.937945	0.00348156	0.850546	0.000901457
23.6	0.599257	1.84966	935.234	1	0.938271	0.00333828	0.82355	0.000872959
23.7	0.599757	1.83413	935.227	1	0.938593	0.00320066	0.797295	0.000845239
23.8	0.600246	1.81922	935.219	1	0.938913	0.00306845	0.772079	0.000818615
23.9	0.600723	1.8049	935.213	1	0.939231	0.00294141	0.747854	0.000793038
24	0.601189	1.79076	935.206	1	0.939546	0.00281933	0.724353	0.00076822
24.1	0.601644	1.77557	935.2	1	0.939859	0.00270214	0.700826	0.000743361
24.2	0.602087	1.761	935.194	1	0.94017	0.00258963	0.678243	0.000719498
24.3	0.60252	1.74701	935.188	1	0.940478	0.00248156	0.656559	0.000696586
24.4	0.602943	1.73357	935.183	1	0.940784	0.00237774	0.635733	0.00067458
24.5	0.603356	1.71984	935.176	1	0.941088	0.00227808	0.615098	0.000652764
24.6	0.603758	1.70614	935.17	1	0.94139	0.00218243	0.594899	0.000631404
24.7	0.60415	1.693	935.164	1	0.941689	0.00209063	0.575515	0.000610907
24.8	0.604533	1.68039	935.158	1	0.941986	0.00200248	0.556909	0.000591231
24.9	0.604906	1.66828	935.152	1	0.942281	0.00191782	0.539044	0.000572339
25	0.60527	1.65594	935.143	1	0.942573	0.0018366	0.521161	0.000553417
25.1	0.605625	1.6439	935.135	1	0.942864	0.00175869	0.503806	0.00053505
25.2	0.605971	1.63236	935.126	1	0.943152	0.00168393	0.487159	0.000517432
25.3	0.606308	1.62128	935.118	1	0.943439	0.00161218	0.471185	0.000500527
25.4	0.606636	1.61065	935.11	1	0.943723	0.00154329	0.455853	0.000484301
25.5	0.606957	1.59998	935.1	1	0.944005	0.0014772	0.440744	0.000468304
25.6	0.607268	1.58924	935.087	1	0.944285	0.00141383	0.425814	0.000452491
25.7	0.607572	1.57895	935.075	1	0.944563	0.00135305	0.4115	0.000437329
25.8	0.607868	1.56907	935.063	1	0.944839	0.00129475	0.397772	0.000422788
25.9	0.608156	1.55959	935.052	1	0.945113	0.0012388	0.384603	0.000408839
26	0.608437	1.5505	935.041	1	0.945385	0.0011851	0.371965	0.000395453
26.1	0.608711	1.54112	935.026	1	0.945655	0.0011336	0.359416	0.000382154
26.2	0.608977	1.53167	935.009	1	0.945923	0.00108424	0.347092	0.000369089
26.3	0.609237	1.52261	934.992	1	0.946189	0.00103691	0.335281	0.000356567
26.4	0.609489	1.51393	934.976	1	0.946454	0.000991529	0.323957	0.000344562
26.5	0.609735	1.5056	934.96	1	0.946716	0.000947992	0.313097	0.000333048
26.6	0.609974	1.49761	934.945	1	0.946977	0.000906216	0.302679	0.000322003
26.7	0.610207	1.48978	934.931	1	0.947235	0.000866127	0.29262	0.000311339
26.8	0.610434	1.48071	934.91	1	0.947492	0.000827727	0.282377	0.00030047
26.9	0.610655	1.47202	934.891	1	0.947747	0.000790934	0.272566	0.000290059
27	0.610869	1.4637	934.872	1	0.948001	0.000755671	0.263165	0.000280083
27.1	0.611078	1.45572	934.855	1	0.948252	0.000721865	0.254155	0.000270523
27.2	0.611281	1.44807	934.838	1	0.948502	0.000689446	0.245518	0.000261357
27.3	0.611479	1.44073	934.821	1	0.94875	0.000658349	0.237235	0.000252567
27.4	0.611671	1.43292	934.804	1	0.948996	0.000628543	0.229057	0.000243887
27.5	0.611858	1.42431	934.783	1	0.94924	0.000600008	0.220882	0.000235204
27.6	0.612039	1.41606	934.764	1	0.949483	0.000572684	0.213055	0.000226892
27.7	0.612215	1.40817	934.746	1	0.949724	0.000546511	0.205561	0.000218932
27.8	0.612387	1.4006	934.728	1	0.949964	0.000521433	0.198382	0.000211307
27.9	0.612554	1.39336	934.711	1	0.950202	0.000497399	0.191503	0.000204002
28	0.612716	1.38641	934.695	1	0.950438	0.000474358	0.184911	0.000197
28.1	0.612873	1.37845	934.677	1	0.950673	0.000452305	0.178252	0.000189924
28.2	0.613026	1.37024	934.657	1	0.950906	0.00043121	0.171728	0.000182988
28.3	0.613174	1.36239	934.639	1	0.951137	0.000411027	0.165486	0.000176354
28.4	0.613318	1.35487	934.621	1	0.951367	0.000391709	0.159515	0.000170006
28.5	0.613458	1.34768	934.605	1	0.951595	0.000373214	0.153799	0.000163931
28.6	0.613593	1.3408	934.588	1	0.951822	0.000355504	0.148328	0.000158115
28.7	0.613725	1.33421	934.573	1	0.952047	0.000338539	0.143088	0.000152545
28.8	0.613853	1.32549	934.555	1	0.95227	0.000322327	0.137696	0.000146809
28.9	0.613977	1.31709	934.538	1	0.952493	0.000306832	0.132532	0.000141315
29	0.614097	1.30906	934.522	1	0.952713	0.000292018	0.127595	0.000136064
29.1	0.614213	1.30138	934.506	1	0.952932	0.000277851	0.122876	0.000131044
29.2	0.614326	1.29403	934.491	1	0.95315	0.000264299	0.118363	0.000126243
29.3	0.614436	1.28701	934.477	1	0.953367	0.000251331	0.114046	0.00012165
29.4	0.614542	1.27837	934.461	1	0.953581	0.000238946	0.109673	0.000116995
29.5	0.614644	1.26962	934.445	1	0.953795	0.000227122	0.105432	0.00011248
29.6	0.614744	1.26125	934.43	1	0.954007	0.00021583	0.101383	0.00010817
29.7	0.61484	1.25327	934.415	1	0.954217	0.000205042	0.0975166	0.000104053
29.8	0.614933	1.24564	934.402	1	0.954427	0.000194734	0.0938227	0.000100121
29.9	0.615023	1.23823	934.388	1	0.954635	0.000184883	0.0902766	9.63453e-05
30	0.615111	1.22948	934.372	1	0.954841	0.00017549	0.0866629	9.24959e-05
30.1	0.615195	1.22114	934.357	1	0.955046	0.000166531	0.0832174	8.88255e-05
30.2	0.615277	1.21319	934.342	1	0.95525	0.000157985	0.0799311	8.53248e-05
30.3	0.615355	1.2056	934.328	1	0.955453	0.000149828	0.0767959	8.19849e-05
30.4	0.615432	1.19836	934.315	1	0.955654	0.000142042	0.0738039	7.87977e-05
30.5	0.615506	1.1908	934.301	1	0.955854	0.000134614	0.0708755	7.56776e-05
30.6	0.615577	1.18239	934.286	1	0.956052	0.000127541	0.0679495	7.25588e-05
30.7	0.615646	1.17438	934.271	1	0.95625	0.000120802	0.065163	6.95886e-05
30.8	0.615712	1.16676	934.257	1	0.956446	0.000114381	0.0625085	6.67592e-05
30.9	0.615776	1.15949	934.244	1	0.956641	0.000108261	0.0599789	6.40629e-05
31	0.615838	1.15256	934.231	1	0.956834	0.000102425	0.0575678	6.14929e-05
31.1	0.615898	1.14472	934.216	1	0.957027	9.68708e-05	0.0551498	5.89146e-05
31.2	0.615955	1.13669	934.201	1	0.957218	9.15887e-05	0.0527948	5.64029e-05
31.3	0.61601	1.12906	934.187	1	0.957408	8.65637e-05	0.0505551	5.40142e-05
31.4	0.616064	1.1218	934.173	1	0.957597	8.17818e-05	0.0484244	5.17418e-05
31.5	0.616115	1.11489	934.16	1	0.957784	7.72298e-05	0.0463967	4.95793e-05
31.6	0.616165	1.10822	934.148	1	0.957971	7.28962e-05	0.0444594	4.7513e-05
31.7	0.616213	1.10011	934.133	1	0.958156	6.87825e-05	0.0424768	4.53974e-05
31.8	0.616259	1.0924	934.118	1	0.95834	6.48763e-05	0.0405948	4.33891e-05
31.9	0.616303	1.08509	934.105	1	0.958523	6.11661e-05	0.0388077	4.14822e-05
32	0.616346	1.07814	934.092	1	0.958705	5.76409e-05	0.0371103	3.96708e-05
32.1	0.616387	1.07153	934.08	1	0.958885	5.42903e-05	0.0354976	3.79499e-05
32.2	0.616426	1.06434	934.066	1	0.959065	5.11106e-05	0.0339043	3.62492e-05
32.3	0.616464	1.05662	934.052	1	0.959243	4.80974e-05	0.0323333	3.45719e-05
32.4	0.6165	1.04931	934.038	1	0.959421	4.52411e-05	0.0308445	3.29824e-05
32.5	0.616535	1.04238	934.026	1	0.959597	4.25327e-05	0.0294332	3.14757e-05
32.6	0.616568	1.0358	934.013	1	0.959772	3.99637e-05	0.0280951	3.0047e-05
32.7	0.6166	1.02957	934.002	1	0.959947	3.75261e-05	0.0268258	2.86918e-05
32.8	0.616631	1.02178	933.988	1	0.96012	3.52215e-05	0.0255218	2.72989e-05
32.9	0.61666	1.0144	933.975	1	0.960292	3.3042e-05	0.0242884	2.59813e-05
33	0.616689	1.00742	933.962	1	0.960463	3.09801e-05	0.0231219	2.47352e-05
33.1	0.616716	1.00082	933.951	1	0.960633	2.90288e-05	0.0220184	2.35564e-05
33.2	0.616741	0.994577	933.939	1	0.960802	2.71815e-05	0.020974	2.24408e-05
33.3	0.616766	0.987449	933.928	1	0.96097	2.54364e-05	0.0199358	2.13314e-05
33.4	0.61679	0.979903	933.915	1	0.961137	2.37903e-05	0.0189219	2.02479e-05
33.5	0.616812	0.972785	933.904	1	0.961303	2.2237e-05	0.0179656	1.92258e-05
33.6	0.616834	0.966068	933.893	1	0.961468	2.07708e-05	0.0170631	1.82613e-05
33.7	0.616855	0.959728	933.883	1	0.961632	1.93862e-05	0.0162112	1.73509e-05
33.8	0.616874	0.952907	933.873	1	0.961795	1.80806e-05	0.0153802	1.64626e-05
33.9	0.616893	0.945249	933.863	1	0.961957	1.68524e-05	0.0145574	1.55828e-05
34	0.616911	0.938044	933.853	1	0.962118	1.56964e-05	0.0137833	1.47552e-05
34.1	0.616928	0.931263	933.844	1	0.962278	1.46082e-05	0.0130548	1.39763e-05
34.2	0.616944	0.92488	933.836	1	0.962438	1.35834e-05	0.012369	1.3243e-05
34.3	0.616959	0.917918	933.828	1	0.962596	1.26197e-05	0.0117008	1.25284e-05
34.4	0.616974	0.910092	933.821	1	0.962754	1.17157e-05	0.0110425	1.18242e-05
34.5	0.616988	0.902751	933.815	1	0.96291	1.08673e-05	0.0104248	1.11636e-05
34.6	0.617001	0.895862	933.809	1	0.963066	1.00709e-05	0.00984524	1.05436e-05
34.7	0.617014	0.889394	933.803	1	0.96322	9.32293e-06	0.00930112	9.96161e-06
34.8	0.617026	0.881359	933.8	1	0.963374	8.6227e-06	0.00875946	9.38206e-06
34.9	0.617037	0.873216	933.797	1	0.963527	7.96766e-06	0.00824268	8.82907e-06
35	0.617048	0.865598	933.795	1	0.963679	7.35467e-06	0.00775925	8.31177e-06
35.1	0.617058	0.85847	933.792	1	0.963831	6.78081e-06	0.00730685	7.82768e-06
35.2	0.617067	0.850249	933.791	1	0.963981	6.24485e-06	0.0068643	7.35403e-06
35.3	0.617076	0.841482	933.791	1	0.96413	5.74514e-06	0.0064376	6.89729e-06
35.4	0.617085	0.833308	933.791	1	0.964279	5.27904e-06	0.00603976	6.47144e-06
35.5	0.617093	0.825684	933.79	1	0.964427	4.84411e-06	0.00566867	6.07423e-06
35.6	0.6171	0.816544	933.788	1	0.964574	4.43991e-06	0.00529894	5.67838e-06
35.7	0.617107	0.807678	933.784	1	0.96472	4.06441e-06	0.00495104	5.30587e-06
35.8	0.617114	0.799443	933.781	1	0.964866	3.71545e-06	0.00462784	4.95982e-06
35.9	0.61712	0.790903	933.775	1	0.96501	3.39169e-06	0.00431841	4.62847e-06
36	0.617126	0.781528	933.762	1	0.965154	3.09229e-06	0.00401644	4.30507e-06
36.1	0.617131	0.772858	933.751	1	0.965297	2.81529e-06	0.00373719	4.006e-06
36.2	0.617136	0.764546	933.738	1	0.965439	2.55909e-06	0.00347646	3.72675e-06
36.3	0.617141	0.75459	933.709	1	0.96558	2.32337e-06	0.00321673	3.44851e-06
36.4	0.617146	0.745431	933.682	1	0.965721	2.10639e-06	0.00297777	3.19252e-06
36.5	0.61715	0.736734	933.655	1	0.965861	1.9067e-06	0.00275605	2.95499e-06
36.6	0.617154	0.726595	933.609	1	0.966	1.72386e-06	0.00253784	2.72118e-06
36.7	0.617157	0.717311	933.567	1	0.966138	1.55636e-06	0.00233803	2.50708e-06
36.8	0.61716	0.708058	933.524	1	0.966276	1.40305e-06	0.00215198	2.30772e-06
36.9	0.617163	0.697686	933.471	1	0.966413	1.2632e-06	0.00197404	2.11702e-06
37	0.617166	0.688225	933.423	1	0.966549	1.13556e-06	0.00181173	1.94307e-06
37.1	0.617169	0.677626	933.373	1	0.966684	1.01931e-06	0.00165925	1.77963e-06
37.2	0.617171	0.667018	933.325	1	0.966819	9.13529e-07	0.00151826	1.62851e-06


==> anc/qmc1_105.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	7.769143903357605017e-09	4.543876954572608762e-01	1.764835828241758034e-09	1.000000000000000000e+00	9.314347957151285300e+02	-1.530758143993553810e+00	-5.062547832312028762e-01	7.233053784708362115e-06	5.000000000000000000e-01
4.081299999999999928e-01	3.486286269192549049e-07	4.524440822757973546e-01	1.482935137255795643e-07	1.000000000000000000e+00	9.314454393053833883e+02	-1.849696308684618762e+00	1.321354239075061887e+00	3.247520344348392950e-04	5.000000000000000000e-01
4.235189999999999788e-01	3.948252961505763375e-07	4.517734371295515916e-01	1.755041364119316815e-07	1.000000000000000000e+00	9.314776137641812284e+02	-1.937562345176423229e+00	1.364237388777233440e+00	3.678074955459890061e-04	5.000000000000000000e-01
4.394870000000000165e-01	4.459317987633012862e-07	4.510210227160693086e-01	2.068056010908697882e-07	1.000000000000000000e+00	9.315146626895754025e+02	-2.036828839117020173e+00	1.397403447829892231e+00	4.154427680584360494e-04	5.000000000000000000e-01
4.560580000000000189e-01	5.019481222262177063e-07	4.502201404369396975e-01	2.423779837285973788e-07	1.000000000000000000e+00	9.315539621118629157e+02	-2.143664031147262339e+00	1.424659709246877792e+00	4.676588782170548785e-04	5.000000000000000000e-01
4.732529999999999792e-01	5.635403199734348483e-07	4.493928672773799815e-01	2.829010365861800701e-07	1.000000000000000000e+00	9.315960565401273925e+02	-2.255507525563357873e+00	1.449252088993156162e+00	5.250766100973128106e-04	5.000000000000000000e-01
4.910970000000000057e-01	6.329048409291297003e-07	4.485563249239377104e-01	3.302972744831439379e-07	1.000000000000000000e+00	9.316390871507996962e+02	-2.370357425489549641e+00	1.475489352537377563e+00	5.897466150356334667e-04	5.000000000000000000e-01
5.096129999999999827e-01	7.109453719576593548e-07	4.477333670011888755e-01	3.855766009527476789e-07	1.000000000000000000e+00	9.316815658199732297e+02	-2.485585660150739784e+00	1.507377115572174020e+00	6.625106950371560275e-04	5.000000000000000000e-01
5.288279999999999648e-01	7.992295641243349048e-07	4.469373175786033880e-01	4.503888047528798892e-07	1.000000000000000000e+00	9.317236478629071144e+02	-2.599512665582475623e+00	1.548172281019079000e+00	7.448330635679593567e-04	5.000000000000000000e-01
5.487670000000000048e-01	9.004064572409765452e-07	4.461764708480661090e-01	5.273903067069864367e-07	1.000000000000000000e+00	9.317644846734244766e+02	-2.711185324170263033e+00	1.601563903799873900e+00	8.391867508780124487e-04	5.000000000000000000e-01
5.694580000000000197e-01	1.021186314644596914e-06	4.454628629372547333e-01	6.231586634015991754e-07	1.000000000000000000e+00	9.318030653098306857e+02	-2.818986051540845583e+00	1.674986835195965140e+00	9.518335061407103091e-04	5.000000000000000000e-01
5.909290000000000376e-01	1.164594995867492170e-06	4.447961362802519969e-01	7.414635258136894412e-07	1.000000000000000000e+00	9.318397178659290603e+02	-2.922795568801655364e+00	1.770553049627734188e+00	1.085600802408007593e-03	5.000000000000000000e-01
6.132100000000000328e-01	1.338295232240946809e-06	4.441771034622409853e-01	8.909646709999450310e-07	1.000000000000000000e+00	9.318737800652728538e+02	-3.022411170826822868e+00	1.893550095537775313e+00	1.247638782118859610e-03	5.000000000000000000e-01
6.363299999999999512e-01	1.554451730749125390e-06	4.436101095013080808e-01	1.085870803802971057e-06	1.000000000000000000e+00	9.319050020039483115e+02	-3.117012576016141789e+00	2.051781258412290310e+00	1.449320284675248253e-03	5.000000000000000000e-01
6.603229999999999933e-01	1.825767009850795705e-06	4.430749708991337243e-01	1.343032540909381962e-06	1.000000000000000000e+00	9.319343197841859592e+02	-3.208674777917822851e+00	2.247986414049456538e+00	1.702499022439689109e-03	5.000000000000000000e-01
6.852200000000000513e-01	2.167390134441465728e-06	4.425644936173225297e-01	1.684222061154799494e-06	1.000000000000000000e+00	9.319621742180544288e+02	-3.298332287376067651e+00	2.485175805209590916e+00	2.021340690885480712e-03	5.000000000000000000e-01
7.110560000000000214e-01	2.602634758877980521e-06	4.420558749566182444e-01	2.144100780097682181e-06	1.000000000000000000e+00	9.319894250549841672e+02	-3.388156698174253023e+00	2.766861768290485024e+00	2.427641496069990988e-03	5.000000000000000000e-01
7.378660000000000219e-01	3.159385493066232450e-06	4.415126795778472890e-01	2.768737822925895145e-06	1.000000000000000000e+00	9.320171993805579405e+02	-3.482020619973289932e+00	3.093000556854166305e+00	2.947484103778216270e-03	5.000000000000000000e-01
7.656859999999999777e-01	3.868863759148633808e-06	4.409263577578441118e-01	3.616047448540272280e-06	1.000000000000000000e+00	9.320465821905676194e+02	-3.581004107093650468e+00	3.463775285506066837e+00	3.610097554282622884e-03	5.000000000000000000e-01
7.945560000000000400e-01	4.772488702711339472e-06	4.402596763491572474e-01	4.766997330273038218e-06	1.000000000000000000e+00	9.320783964471315812e+02	-3.687876076690284943e+00	3.879303477022497670e+00	4.454265818270857977e-03	5.000000000000000000e-01
8.245139999999999691e-01	5.914376067875844957e-06	4.395006150026430913e-01	6.319907468502536843e-06	1.000000000000000000e+00	9.321132391104274575e+02	-3.803803854493152059e+00	4.337667539057367350e+00	5.521325069774551259e-03	5.000000000000000000e-01
8.556019999999999737e-01	7.380472396571655894e-06	4.386414952875321571e-01	8.458575589407893867e-06	1.000000000000000000e+00	9.321511957883942614e+02	-3.929278020081917067e+00	4.845916970303174587e+00	6.891807847206144443e-03	5.000000000000000000e-01
8.878620000000000401e-01	9.225840579207180621e-06	4.376681052267075156e-01	1.134098626460868684e-05	1.000000000000000000e+00	9.321920092590557942e+02	-4.064234263330167352e+00	5.400037661877566286e+00	8.617434732983224668e-03	5.000000000000000000e-01
9.213390000000000191e-01	1.154195000555386511e-05	4.365863221468470612e-01	1.521810596069351802e-05	1.000000000000000000e+00	9.322358438209448650e+02	-4.208300307750223013e+00	6.000867019532011071e+00	1.078409837367940403e-02	5.000000000000000000e-01
9.560769999999999547e-01	1.447651389784930652e-05	4.353929506255624360e-01	2.049482456201834568e-05	1.000000000000000000e+00	9.322822606403963164e+02	-4.360926073099266276e+00	6.656134390442481674e+00	1.353041732002053382e-02	5.000000000000000000e-01
9.921250000000000346e-01	1.811559975660080322e-05	4.340955572749096714e-01	2.750476105194237913e-05	1.000000000000000000e+00	9.323302109637664898e+02	-4.521060866720320703e+00	7.360006684540773669e+00	1.693758355333522397e-02	5.000000000000000000e-01
1.029530000000000056e+00	2.268518549557251601e-05	4.326985504135842375e-01	3.695965947464459431e-05	1.000000000000000000e+00	9.323807218117899538e+02	-4.688545880942737831e+00	8.121224199911479147e+00	2.121788450574318974e-02	5.000000000000000000e-01
1.068349999999999911e+00	2.834280279976033787e-05	4.312102407246394820e-01	4.950919874738404563e-05	1.000000000000000000e+00	9.324315118672711833e+02	-4.861617203201662463e+00	8.937688234115519492e+00	2.651998055734869353e-02	5.000000000000000000e-01
1.108630000000000004e+00	3.527713105793303482e-05	4.296465797459863567e-01	6.597215603136387971e-05	1.000000000000000000e+00	9.324839231790558642e+02	-5.039803931432784267e+00	9.807459667900753075e+00	3.302205260386555097e-02	5.000000000000000000e-01
1.150430000000000064e+00	4.392424200400949847e-05	4.280008503475286052e-01	8.800933788391833087e-05	1.000000000000000000e+00	9.325362092480381762e+02	-5.223078821920525527e+00	1.074418776195265579e+01	4.113475511813105556e-02	5.000000000000000000e-01
1.193810000000000038e+00	5.447508031154750161e-05	4.262954142031152860e-01	1.167743000391099754e-04	1.000000000000000000e+00	9.325891184245665499e+02	-5.410061490755759372e+00	1.173996418321427093e+01	5.103945852466851979e-02	5.000000000000000000e-01
1.238820000000000032e+00	6.728125487759185962e-05	4.245404842829912373e-01	1.540831653051458823e-04	1.000000000000000000e+00	9.326416550853839453e+02	-5.599659826934041185e+00	1.279530095958432234e+01	6.306870754858520667e-02	5.000000000000000000e-01
1.285530000000000062e+00	8.388312864129615230e-05	4.219904380468437188e-01	2.060833876801753685e-04	1.000000000000000000e+00	9.327025277214667085e+02	-5.823500344964141817e+00	1.395165889438414553e+01	7.867540105289648478e-02	5.000000000000000000e-01
1.334000000000000075e+00	1.044850531640971209e-04	4.193236932714344833e-01	2.753816710078315451e-04	1.000000000000000000e+00	9.327634135030164089e+02	-6.054063718455201304e+00	1.519382874587870624e+01	9.805747253418942155e-02	5.000000000000000000e-01
1.384300000000000086e+00	1.293617412774417563e-04	4.167881312071313182e-01	3.649608772392471745e-04	1.000000000000000000e+00	9.328202244727815469e+02	-6.279878070068257934e+00	1.650886514747519840e+01	1.214797027498436682e-01	5.000000000000000000e-01
1.436490000000000045e+00	1.596233574649774450e-04	4.143635458023406937e-01	4.815354237500851548e-04	1.000000000000000000e+00	9.328738624997239413e+02	-6.504944833527829040e+00	1.790884003700373839e+01	1.499960562429620281e-01	5.000000000000000000e-01
1.490650000000000031e+00	1.967388317422143402e-04	4.120268115062832304e-01	6.345230676269651270e-04	1.000000000000000000e+00	9.329253531818909551e+02	-6.731606604595958387e+00	1.940759407761090571e+01	1.850020684768132473e-01	5.000000000000000000e-01
1.546859999999999902e+00	2.417637930242717208e-04	4.097787099821622037e-01	8.326157245680212331e-04	1.000000000000000000e+00	9.329745199787494130e+02	-6.960197582396268068e+00	2.100182420811943373e+01	2.275072025040877910e-01	5.000000000000000000e-01
1.605180000000000051e+00	2.960804446010399009e-04	4.076404656430255291e-01	1.087490748424587697e-03	1.000000000000000000e+00	9.330216651976842286e+02	-7.192901600023022368e+00	2.268800665929648375e+01	2.788337468211598003e-01	5.000000000000000000e-01
1.665699999999999958e+00	3.608337623898293469e-04	4.056263000717978406e-01	1.411267894708815836e-03	1.000000000000000000e+00	9.330667101852566248e+02	-7.428550368756552835e+00	2.445306719305653331e+01	3.400852546229566342e-01	5.000000000000000000e-01
1.728509999999999991e+00	4.374274118696327984e-04	4.037491614876495549e-01	1.818959112494033603e-03	1.000000000000000000e+00	9.331106030660532724e+02	-7.668398895845455421e+00	2.628940009336228556e+01	4.126133537731153100e-01	5.000000000000000000e-01
1.793679999999999941e+00	5.269274000643774103e-04	4.020107223072147407e-01	2.325423907982183437e-03	1.000000000000000000e+00	9.331523684099000775e+02	-7.910755466966661764e+00	2.818278012102747709e+01	4.974553391333457197e-01	5.000000000000000000e-01
1.861310000000000020e+00	6.299194173348019680e-04	4.003932395828317947e-01	2.943915262518433280e-03	1.000000000000000000e+00	9.331905490718701230e+02	-8.150824022437173966e+00	3.011568247299799950e+01	5.951955372716728476e-01	5.000000000000000000e-01
1.931489999999999929e+00	7.480344096301583126e-04	3.988651626610213441e-01	3.694673663330350164e-03	1.000000000000000000e+00	9.332249956982518597e+02	-8.387847558141704241e+00	3.209409210258099421e+01	7.074143786908793086e-01	5.000000000000000000e-01
2.004309999999999814e+00	8.817261983430874995e-04	3.973983405137792024e-01	4.591441971995314023e-03	1.000000000000000000e+00	9.332535377477285010e+02	-8.616338856255220335e+00	3.410746736940844670e+01	8.345765019952047226e-01	5.000000000000000000e-01
2.079889999999999795e+00	1.033321506064677816e-03	3.959678656391585894e-01	5.661973606447897808e-03	1.000000000000000000e+00	9.332756393462107098e+02	-8.836930257224116403e+00	3.616961610943254612e+01	9.789328010449293016e-01	5.000000000000000000e-01
2.158310000000000173e+00	1.211719701115373431e-03	3.943592812092825972e-01	6.992600063896493856e-03	1.000000000000000000e+00	9.332899089344325603e+02	-9.054934730166186441e+00	3.834073394202448526e+01	1.149032004830523590e+00	5.000000000000000000e-01
2.239679999999999893e+00	1.413621350886461268e-03	3.927674082152575741e-01	8.575549745726711304e-03	1.000000000000000000e+00	9.332981427518632245e+02	-9.267018967153550335e+00	4.056834953167048496e+01	1.341789475693432543e+00	5.000000000000000000e-01
2.324129999999999807e+00	1.647707722336528690e-03	3.912441534026027123e-01	1.050182513982297373e-02	1.000000000000000000e+00	9.333039553956077725e+02	-9.486033454650796060e+00	4.290681617826604821e+01	1.565545952688351505e+00	5.000000000000000000e-01
2.411760000000000126e+00	1.928134356645906785e-03	3.897816424192335760e-01	1.293173360039634977e-02	1.000000000000000000e+00	9.333109304593261868e+02	-9.722721329212403063e+00	4.541876040577933082e+01	1.833986516847084580e+00	5.000000000000000000e-01
2.502689999999999859e+00	2.261121053945928071e-03	3.883925096992917880e-01	1.596108357310518228e-02	1.000000000000000000e+00	9.333196046035815243e+02	-9.981676517960728745e+00	4.810992923121178677e+01	2.153199669807703387e+00	5.000000000000000000e-01
2.597059999999999924e+00	2.675439320652521838e-03	3.870332725719438094e-01	1.992183924979256532e-02	1.000000000000000000e+00	9.333310369553023520e+02	-1.027820442008482793e+01	5.111325777347720845e+01	2.551004152317246199e+00	5.000000000000000000e-01
2.694980000000000153e+00	3.209409813274892182e-03	3.857193328083255990e-01	2.531105044948405575e-02	1.000000000000000000e+00	9.333510107170358197e+02	-1.063336205378970156e+01	5.454310540516127759e+01	3.064613501023321973e+00	5.000000000000000000e-01
2.796590000000000131e+00	3.841781356031990623e-03	3.845632840226995697e-01	3.208338456706268799e-02	1.000000000000000000e+00	9.333758235485512387e+02	-1.102071547512402105e+01	5.812531549064089376e+01	3.674074631453632112e+00	5.000000000000000000e-01
2.902029999999999887e+00	4.540691648023269071e-03	3.836047677429291203e-01	4.002323556418266315e-02	1.000000000000000000e+00	9.334008427659198333e+02	-1.141472700566521503e+01	6.163534052378211925e+01	4.349009857384257494e+00	5.000000000000000000e-01
3.011449999999999960e+00	5.291289409309103339e-03	3.828214426385351254e-01	4.902252567608077205e-02	1.000000000000000000e+00	9.334262934925521904e+02	-1.180917538126603361e+01	6.501952844769306239e+01	5.075248682728872751e+00	5.000000000000000000e-01
3.125000000000000000e+00	6.084035347632675041e-03	3.821782753765060603e-01	5.901131072221853235e-02	1.000000000000000000e+00	9.334522905699308239e+02	-1.219788762462388121e+01	6.825831479740195107e+01	5.843656926775522287e+00	5.000000000000000000e-01
3.242820000000000036e+00	6.902561999783268960e-03	3.816415765288492801e-01	6.982541233026191840e-02	1.000000000000000000e+00	9.334734871858008773e+02	-1.257022556949612557e+01	7.130881884554605676e+01	6.638469000402822395e+00	5.000000000000000000e-01
3.365089999999999915e+00	7.798265231172621381e-03	3.811808754097790186e-01	8.217647742194605920e-02	1.000000000000000000e+00	9.334953746861383479e+02	-1.295495571962867665e+01	7.436350482191240019e+01	7.509773221392018527e+00	5.000000000000000000e-01
3.491969999999999796e+00	8.776136510425981349e-03	3.807778470938223969e-01	9.617149153049639465e-02	1.000000000000000000e+00	9.335167392275230895e+02	-1.335345928496576917e+01	7.744592549028435258e+01	8.462587684152692802e+00	5.000000000000000000e-01
3.623629999999999907e+00	9.839893939532332739e-03	3.804243812947173953e-01	1.119539863579548516e-01	1.000000000000000000e+00	9.335353606948808647e+02	-1.376413283623151607e+01	8.054991241792200185e+01	9.500843968724106858e+00	5.000000000000000000e-01
3.760260000000000158e+00	1.101189415503732449e-02	3.801078035197194560e-01	1.300218281902538742e-01	1.000000000000000000e+00	9.335512122603510079e+02	-1.418793753197055629e+01	8.369852858711570320e+01	1.064688006955017308e+01	5.000000000000000000e-01
3.902039999999999953e+00	1.237054660010672089e-02	3.798080142736499076e-01	1.517379687986419867e-01	1.000000000000000000e+00	9.335688612879818038e+02	-1.464744052998181978e+01	8.707258034408671676e+01	1.197788700357479641e+01	5.000000000000000000e-01
4.049159999999999648e+00	1.426171438006668991e-02	3.795135562513795024e-01	1.829052288541941906e-01	1.000000000000000000e+00	9.336042693641729784e+02	-1.525726662725167593e+01	9.139935504878644679e+01	1.383435288091537174e+01	5.000000000000000000e-01
5.056000000000000050e+00	3.322225935273922376e-02	3.767859947218644145e-01	5.613722229422981602e-01	1.000000000000000000e+00	9.336732047336898859e+02	-1.888551586127845283e+01	1.222353284934366116e+02	3.263929175869816390e+01	5.000000000000000000e-01
5.444460000000000299e+00	4.187776123703584180e-02	3.758856173814706936e-01	7.669590250094393546e-01	1.000000000000000000e+00	9.336928814027980934e+02	-1.993211594303148360e+01	1.323743108239061996e+02	4.131402226724387816e+01	5.000000000000000000e-01
5.649740000000000428e+00	5.012792849453767685e-02	3.751430123653997639e-01	9.756282274701614243e-01	1.000000000000000000e+00	9.337785073348911737e+02	-2.075328368206303864e+01	1.408909272941530446e+02	4.962312135906555710e+01	5.000000000000000000e-01
7.882990000000000386e+00	1.308121133659753133e-01	3.772682005194268884e-01	3.640630855550728295e+00	1.000000000000000000e+00	9.338696304997815787e+02	-3.014966021356492831e+01	1.927812403280449587e+02	1.321105946214921971e+02	5.000000000000000000e-01
8.180220000000000269e+00	1.353650621505352591e-01	3.774422771801850818e-01	3.921008515477614864e+00	1.000000000000000000e+00	9.346575359889653782e+02	-3.063528208549503162e+01	1.948643018830075277e+02	1.368369503795653088e+02	5.000000000000000000e-01
8.180220000000000269e+00	1.727998822629751852e-01	3.764217153533409022e-01	6.136719332026062901e+00	1.000000000000000000e+00	9.401630377653410733e+02	-3.220349978464610530e+01	2.122782706295501498e+02	1.760339728416300602e+02	5.000000000000000000e-01
8.808709999999999596e+00	1.892297941914320714e-01	3.765740632351541883e-01	7.615801326626725931e+00	1.000000000000000000e+00	9.445284200567506332e+02	-3.336933821806903211e+01	2.185875747072808792e+02	1.934191033480948363e+02	5.000000000000000000e-01
9.140829999999999345e+00	1.992315425758712233e-01	3.765985509104233797e-01	8.577804252241186589e+00	1.000000000000000000e+00	9.473415166342444991e+02	-3.398494219898743296e+01	2.223512939118326699e+02	2.040533487500658794e+02	5.000000000000000000e-01
9.485480000000000800e+00	2.099129974185248992e-01	3.766161179200310238e-01	9.757503825001233366e+00	1.000000000000000000e+00	9.507540526568927817e+02	-3.459602931592488062e+01	2.261481255902935175e+02	2.155021159907243771e+02	5.000000000000000000e-01
9.843130000000000379e+00	2.205428246298313522e-01	3.766280301990024282e-01	1.096314215842658690e+01	1.000000000000000000e+00	9.542165990115887553e+02	-3.519555794972717422e+01	2.298882499754152207e+02	2.269182008792736838e+02	5.000000000000000000e-01
1.021429999999999971e+01	2.323499279386853633e-01	3.766289765216964125e-01	1.249054168579062285e+01	1.000000000000000000e+00	9.585052197599474084e+02	-3.581374884014104509e+01	2.338149512841567912e+02	2.397152950925595860e+02	5.000000000000000000e-01
1.059939999999999927e+01	2.442221413910110883e-01	3.766285724109870170e-01	1.408949498048101745e+01	1.000000000000000000e+00	9.629382328135559419e+02	-3.642600351403996939e+01	2.377011944823586305e+02	2.526260681446809429e+02	5.000000000000000000e-01
1.099900000000000055e+01	2.571356276617519643e-01	3.766284300350293268e-01	1.602561338532350277e+01	1.000000000000000000e+00	9.681663292082704402e+02	-3.706109998176930986e+01	2.417291709489287257e+02	2.667930101398994793e+02	5.000000000000000000e-01
1.141370000000000040e+01	2.704179612524345022e-01	3.766316268314423010e-01	1.814348611459223903e+01	1.000000000000000000e+00	9.737658412928111602e+02	-3.770302693955966333e+01	2.457641804579470772e+02	2.814485422335750968e+02	5.000000000000000000e-01
1.184409999999999918e+01	2.845610349726192534e-01	3.766428714438472825e-01	2.059729909695625949e+01	1.000000000000000000e+00	9.800860448798958942e+02	-3.836850769167400443e+01	2.498907637640107566e+02	2.971807002905233617e+02	5.000000000000000000e-01
1.229069999999999929e+01	2.994476035714388473e-01	3.766658923708731121e-01	2.339926880877447957e+01	1.000000000000000000e+00	9.870844812253458258e+02	-3.905833253090087709e+01	2.540762538088545455e+02	3.138835091854993493e+02	5.000000000000000000e-01
1.275409999999999933e+01	3.149628300985983231e-01	3.766994621806591947e-01	2.650869731671147633e+01	1.000000000000000000e+00	9.946738923047113303e+02	-3.976814733450954975e+01	2.583024482882130428e+02	3.314176952256412960e+02	5.000000000000000000e-01
1.323489999999999966e+01	3.316916030787815384e-01	3.767560186261015853e-01	3.021508245375035884e+01	1.000000000000000000e+00	1.003351072674869215e+03	-4.052534367604090448e+01	2.626447317989549219e+02	3.505545550029393098e+02	5.000000000000000000e-01
1.373399999999999999e+01	3.487392984563409404e-01	3.768210542503311333e-01	3.415367592644828676e+01	1.000000000000000000e+00	1.012406130897006506e+03	-4.129298761021139086e+01	2.669717194977329200e+02	3.701687150930685561e+02	5.000000000000000000e-01
1.425179999999999936e+01	3.676032167617927504e-01	3.769223517092550879e-01	3.905993159007211801e+01	1.000000000000000000e+00	1.023104858893877235e+03	-4.213720420225638463e+01	2.714813955936647858e+02	3.922337538264997079e+02	5.000000000000000000e-01
1.478919999999999924e+01	3.864179666812922465e-01	3.770265059127756446e-01	4.407262179723874596e+01	1.000000000000000000e+00	1.033899141654029108e+03	-4.297743192822820646e+01	2.759197649418976539e+02	4.143317335985289560e+02	5.000000000000000000e-01
1.534680000000000000e+01	4.077311505159837424e-01	3.771796857862404484e-01	5.055207777172991257e+01	1.000000000000000000e+00	1.046988952744351081e+03	-4.392587851059275295e+01	2.806088869988523697e+02	4.399002592236186047e+02	5.000000000000000000e-01
1.592539999999999978e+01	4.291795630528465466e-01	3.773381338455745193e-01	5.730747204741470568e+01	1.000000000000000000e+00	1.060365037628315122e+03	-4.487843251047726056e+01	2.852427857807102782e+02	4.658048333242285821e+02	5.000000000000000000e-01
1.652590000000000003e+01	4.527462309616936964e-01	3.775364985385307182e-01	6.551171100796017299e+01	1.000000000000000000e+00	1.075785766555182363e+03	-4.592144936122303989e+01	2.900595700571819293e+02	4.948051140619563171e+02	5.000000000000000000e-01
1.714900000000000091e+01	4.773477680339420215e-01	3.777533735019296124e-01	7.464531207392359136e+01	1.000000000000000000e+00	1.092325078251710693e+03	-4.700545570228032233e+01	2.949206420990019524e+02	5.254873491325369059e+02	5.000000000000000000e-01
1.779560000000000031e+01	5.034697390151916530e-01	3.779961635981515800e-01	8.503063100161632804e+01	1.000000000000000000e+00	1.110429413363197682e+03	-4.815110214812249723e+01	2.998811213585019573e+02	5.585552187477857160e+02	5.000000000000000000e-01
1.846649999999999991e+01	5.318957822610662634e-01	3.782715766395273183e-01	9.743131589748001886e+01	1.000000000000000000e+00	1.130881424423338103e+03	-4.938520604269499614e+01	3.050151515941709590e+02	5.953331658668953423e+02	5.000000000000000000e-01
1.916280000000000072e+01	5.609198451524806117e-01	3.785554825831113912e-01	1.105725066772236431e+02	1.000000000000000000e+00	1.152070871662730042e+03	-5.063949961997315086e+01	3.101366861640299248e+02	6.332473752615679814e+02	5.000000000000000000e-01
1.988530000000000086e+01	5.940245697053976315e-01	3.788862576786383718e-01	1.274818017423187939e+02	1.000000000000000000e+00	1.177374649463311471e+03	-5.204109687777651061e+01	3.156029556388492097e+02	6.778969743967488739e+02	5.000000000000000000e-01
2.063510000000000133e+01	6.280025592980280624e-01	3.792220778038877249e-01	1.456355840985467864e+02	1.000000000000000000e+00	1.203723987653824906e+03	-5.346491565877710883e+01	3.210728907473654203e+02	7.243473407752811681e+02	5.000000000000000000e-01
2.141310000000000002e+01	6.652206137232338223e-01	3.795856158035335604e-01	1.672507343259464108e+02	1.000000000000000000e+00	1.233437199738492154e+03	-5.499261895206326756e+01	3.267818155964627636e+02	7.765378456613208300e+02	5.000000000000000000e-01
2.222050000000000125e+01	7.056828381900889235e-01	3.799678531206416299e-01	1.927710465515427245e+02	1.000000000000000000e+00	1.266562034925461603e+03	-5.661113042240691584e+01	3.327141063794085198e+02	8.348555567322886191e+02	5.000000000000000000e-01
2.305829999999999913e+01	7.477224504476646105e-01	3.803553867895667073e-01	2.205191415275662621e+02	1.000000000000000000e+00	1.301449630369847227e+03	-5.826704662443906813e+01	3.387081988171295848e+02	8.964381821701875879e+02	5.000000000000000000e-01
2.392770000000000152e+01	7.958861621066711800e-01	3.807700468734381283e-01	2.559580995487416146e+02	1.000000000000000000e+00	1.342661695507454851e+03	-6.008252194845481853e+01	3.451724725544671628e+02	9.698964867029809511e+02	5.000000000000000000e-01
2.482989999999999853e+01	8.472217129046475392e-01	3.811869537878300740e-01	2.962692109600542381e+02	1.000000000000000000e+00	1.387269883099078697e+03	-6.196016344030151402e+01	3.518177030533883567e+02	1.050310871967385992e+03	5.000000000000000000e-01
2.576610000000000156e+01	9.016240863482978263e-01	3.816063186126260609e-01	3.413568735080394276e+02	1.000000000000000000e+00	1.435164161299747093e+03	-6.389663431809052696e+01	3.586362896704796412e+02	1.137519818701853183e+03	5.000000000000000000e-01
2.673760000000000048e+01	9.642321936290286777e-01	3.820356678749021184e-01	3.989590940536255061e+02	1.000000000000000000e+00	1.491530757574594418e+03	-6.599699052787697440e+01	3.660372040669686839e+02	1.242718695724512372e+03	5.000000000000000000e-01
2.774569999999999936e+01	1.032136481132613248e+00	3.824600898274070349e-01	4.660410032452672908e+02	1.000000000000000000e+00	1.553434805088762232e+03	-6.817709692797279786e+01	3.737521542854157701e+02	1.360883322779632636e+03	5.000000000000000000e-01
2.879179999999999851e+01	1.105703852480248273e+00	3.828778625365086286e-01	5.436856098398970971e+02	1.000000000000000000e+00	1.621234617149495534e+03	-7.043763159209640889e+01	3.817950328202213086e+02	1.493351101423258342e+03	5.000000000000000000e-01
2.987740000000000151e+01	1.186942009183378666e+00	3.832872047089880829e-01	6.359829380309258795e+02	1.000000000000000000e+00	1.696941526338466019e+03	-7.280525867481782143e+01	3.903016965799747595e+02	1.645571113626735723e+03	5.000000000000000000e-01
3.100390000000000157e+01	1.279835868227907625e+00	3.836835739849948079e-01	7.521217223373923844e+02	1.000000000000000000e+00	1.784513257956231882e+03	-7.532238439076398606e+01	3.995105561930173508e+02	1.829438865657981751e+03	5.000000000000000000e-01


==> anc/qmc1_201.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	2.080095556965930831e-09	4.544523302581296442e-01	1.193554896029024126e-09	2.000000000000000000e+00	9.314174722932269788e+02	-1.484317843052084918e+00	-7.569844210792343597e-01	1.938777674825803000e-06	1.000000000000000056e-01
1.946819999999999939e-01	6.979920941819395415e-09	4.541049867501859016e-01	4.271946447913133767e-09	2.000000000000000000e+00	9.314177909484092197e+02	-1.565707560725570380e+00	-6.775514567094607088e-01	6.506265069672945752e-06	1.000000000000000056e-01
2.020220000000000071e-01	7.557142393364726217e-09	4.540643546032132605e-01	4.642671800259610026e-09	2.000000000000000000e+00	9.314180023034093665e+02	-1.573160744673903988e+00	-6.705663675315506334e-01	7.044359066722553206e-06	1.000000000000000056e-01
2.096389999999999920e-01	8.204040720578213759e-09	4.540183870269228761e-01	5.060512776965642098e-09	2.000000000000000000e+00	9.314184870971517967e+02	-1.581180377047154639e+00	-6.629963993465327610e-01	7.647399929728448224e-06	1.000000000000000056e-01
2.175439999999999874e-01	8.927762414861698603e-09	4.539665475829350316e-01	5.530991055176013684e-09	2.000000000000000000e+00	9.314193096090621111e+02	-1.589815953960068251e+00	-6.548598457299790176e-01	8.322068561583015426e-06	1.000000000000000056e-01
2.257460000000000022e-01	9.730853133129059071e-09	4.539088150843391678e-01	6.057320495531785894e-09	2.000000000000000000e+00	9.314204559143796587e+02	-1.599046568100931376e+00	-6.462200055938753795e-01	9.070743495502768422e-06	1.000000000000000056e-01
2.342579999999999940e-01	1.062470177144404947e-08	4.538442824578963197e-01	6.648072589073930293e-09	2.000000000000000000e+00	9.314216613015776147e+02	-1.608956717787892510e+00	-6.370563457206431801e-01	9.904052937652198880e-06	1.000000000000000056e-01
2.430900000000000005e-01	1.162281571229700105e-08	4.537718267389253546e-01	7.313634033121071219e-09	2.000000000000000000e+00	9.314229575458277850e+02	-1.619672423661932648e+00	-6.273546478219949041e-01	1.083457167920753479e-05	1.000000000000000056e-01
2.522559999999999802e-01	1.274053660604462986e-08	4.536901869421814948e-01	8.065687726268032505e-09	2.000000000000000000e+00	9.314244782802569489e+02	-1.631340396692742667e+00	-6.171223838302959397e-01	1.187656934631285025e-05	1.000000000000000056e-01
2.617670000000000274e-01	1.399589102889722223e-08	4.535978292623029651e-01	8.918320048677835632e-09	2.000000000000000000e+00	9.314266009661771477e+02	-1.644121079540492358e+00	-6.063866265431933078e-01	1.304691662840942962e-05	1.000000000000000056e-01
2.716370000000000173e-01	1.540975009470150626e-08	4.534929444276940003e-01	9.887986660752698276e-09	2.000000000000000000e+00	9.314290754508576811e+02	-1.658242963230998290e+00	-5.952012268235274961e-01	1.436512680126300884e-05	1.000000000000000056e-01
2.818789999999999907e-01	1.700602360937449194e-08	4.533734217056844540e-01	1.099376193597448114e-08	2.000000000000000000e+00	9.314318149710356920e+02	-1.673960411963249184e+00	-5.836616369958873562e-01	1.585341689836685739e-05	1.000000000000000056e-01
2.925070000000000170e-01	1.881268359603100164e-08	4.532367416131236060e-01	1.225841718934179133e-08	2.000000000000000000e+00	9.314355553963481498e+02	-1.691589654237474427e+00	-5.719110791518047243e-01	1.753781924753702575e-05	1.000000000000000056e-01
3.035359999999999725e-01	2.086173266264588106e-08	4.530799485567296725e-01	1.370830777261621055e-08	2.000000000000000000e+00	9.314396933597374755e+02	-1.711508144596532555e+00	-5.601463208452145404e-01	1.944837458716311762e-05	1.000000000000000056e-01
3.149799999999999822e-01	2.319000088440673869e-08	4.528995654478818467e-01	1.537454281892102218e-08	2.000000000000000000e+00	9.314449731577859666e+02	-1.734208109396150999e+00	-5.486532003945411295e-01	2.161923349902848329e-05	1.000000000000000056e-01
3.268559999999999799e-01	2.590859057655531167e-08	4.526831789309698761e-01	1.733423241045549300e-08	2.000000000000000000e+00	9.314524813837706461e+02	-1.761320167367146361e+00	-5.380392585806318406e-01	2.415411687727384303e-05	1.000000000000000056e-01
3.391799999999999815e-01	2.902432240412775953e-08	4.524307187189434698e-01	1.960620576302865274e-08	2.000000000000000000e+00	9.314617715854969902e+02	-1.792916784668808772e+00	-5.288120949053883857e-01	2.705943949296105985e-05	1.000000000000000056e-01
3.519689999999999763e-01	3.259782464528766751e-08	4.521357516747078198e-01	2.224360542384100670e-08	2.000000000000000000e+00	9.314728627822330509e+02	-1.829980535986757362e+00	-5.217223157292611990e-01	3.039167525573998284e-05	1.000000000000000056e-01
3.652400000000000091e-01	3.669501748874696478e-08	4.517912516847558679e-01	2.530674929854387829e-08	2.000000000000000000e+00	9.314867000052065578e+02	-1.873520156474995035e+00	-5.176208616687189012e-01	3.421228756060473323e-05	1.000000000000000056e-01
3.790109999999999868e-01	4.151603592463467860e-08	4.513716360147296824e-01	2.894211553363411739e-08	2.000000000000000000e+00	9.315052688772500460e+02	-1.927132788540744546e+00	-5.188191905777645996e-01	3.870802538526064166e-05	1.000000000000000056e-01
3.933010000000000117e-01	4.716074773896562179e-08	4.508640683985368769e-01	3.324151849924154934e-08	2.000000000000000000e+00	9.315284162073189691e+02	-1.992741899751111045e+00	-5.271687536205358349e-01	4.397199119657419598e-05	1.000000000000000056e-01
4.081299999999999928e-01	5.365775202725154152e-08	4.502657595709317340e-01	3.825674140161419003e-08	2.000000000000000000e+00	9.315570016166722098e+02	-2.071047212356910361e+00	-5.439359737702216258e-01	5.003105883783952394e-05	1.000000000000000056e-01
4.235189999999999788e-01	6.145488286322616464e-08	4.495093663111019988e-01	4.430422879656575555e-08	2.000000000000000000e+00	9.315948782483452533e+02	-2.171414727330628569e+00	-5.761747693998825470e-01	5.730263266921917979e-05	1.000000000000000056e-01
4.394870000000000165e-01	7.051298958418524719e-08	4.485995166642556820e-01	5.140175783826140949e-08	2.000000000000000000e+00	9.316421153302344464e+02	-2.293543465718428820e+00	-6.250099468180420059e-01	6.575055893856208619e-05	1.000000000000000056e-01
4.560580000000000189e-01	8.131002854411852069e-08	4.474543198441630620e-01	5.988809603939143015e-08	2.000000000000000000e+00	9.317041173393425879e+02	-2.448828866373247148e+00	-7.002893867895058078e-01	7.582050574140821375e-05	1.000000000000000056e-01
4.732529999999999792e-01	9.395261015259452967e-08	4.460460270120617521e-01	6.985856414550408438e-08	2.000000000000000000e+00	9.317823124567796640e+02	-2.641180065670968968e+00	-8.066764573897947654e-01	8.761194308031547244e-05	1.000000000000000056e-01
4.910970000000000057e-01	1.090493836660124365e-07	4.442419596430151607e-01	8.168793262215769203e-08	2.000000000000000000e+00	9.318836713830112330e+02	-2.887688951545086535e+00	-9.604027806136109513e-01	1.016921905716846415e-04	1.000000000000000056e-01
5.096129999999999827e-01	1.265634109220750353e-07	4.420317781975943716e-01	9.534705063425793618e-08	2.000000000000000000e+00	9.320091451560413134e+02	-3.189015233810708949e+00	-1.163799057335490605e+00	1.180273774320456733e-04	1.000000000000000056e-01
5.288279999999999648e-01	1.472837766626769330e-07	4.391849276245242684e-01	1.111376375469939778e-07	2.000000000000000000e+00	9.321705476896237315e+02	-3.572498944916798536e+00	-1.444038180590794918e+00	1.373532971348140656e-04	1.000000000000000056e-01
5.487670000000000048e-01	1.711359426499419389e-07	4.356576366869442940e-01	1.288590957486515029e-07	2.000000000000000000e+00	9.323677033085325547e+02	-4.037754260902254977e+00	-1.802897767824092723e+00	1.595992793554746670e-04	1.000000000000000056e-01
5.694580000000000197e-01	1.983720804624346433e-07	4.312978750893752822e-01	1.483328079692748597e-07	2.000000000000000000e+00	9.326062313578836438e+02	-4.595780691242763005e+00	-2.253159868964289547e+00	1.850006090320249774e-04	1.000000000000000056e-01
5.909290000000000376e-01	2.292963847688115794e-07	4.260447357081941222e-01	1.698522148613163976e-07	2.000000000000000000e+00	9.328792790693305506e+02	-5.234046872213196089e+00	-2.784001631158701695e+00	2.138429166426162795e-04	1.000000000000000056e-01
6.132100000000000328e-01	2.665115598743581370e-07	4.223730436565844570e-01	2.065193975028891340e-07	2.000000000000000000e+00	9.330153088054161117e+02	-5.568529685446036659e+00	-2.994740943575068481e+00	2.485865860859951329e-04	1.000000000000000056e-01
6.363299999999999512e-01	3.236634342960725223e-07	4.182954594836045259e-01	2.662977627312797311e-07	2.000000000000000000e+00	9.331109014732465994e+02	-5.820325102954888585e+00	-3.067842352443320486e+00	3.019604503805102731e-04	1.000000000000000056e-01
6.603229999999999933e-01	4.228164558412198943e-07	4.102949795718234260e-01	3.610261284694819150e-07	2.000000000000000000e+00	9.333207039654790833e+02	-6.346548018607284902e+00	-3.324304396879757206e+00	3.945443028544638742e-04	1.000000000000000056e-01
6.852200000000000513e-01	6.250623161402250840e-07	3.935384098889719295e-01	5.429614405008159809e-07	2.000000000000000000e+00	9.337862357352055369e+02	-7.492400427361588733e+00	-4.036521510309890814e+00	5.834059936869779184e-04	1.000000000000000056e-01
6.852200000000000513e-01	3.141289255615136486e-06	3.258729136046049635e-01	3.267579346663721992e-06	2.000000000000000000e+00	9.357362988945891402e+02	-1.256664551712016653e+01	-6.645985511936338241e+00	2.936602610025755133e-03	1.000000000000000056e-01
6.603229999999999933e-01	4.298185727824430072e-06	3.165662722737507262e-01	4.677539828796874786e-06	2.000000000000000000e+00	9.362374565589701660e+02	-1.390529351833929539e+01	-7.336069057414221106e+00	4.019525812069049513e-03	1.000000000000000056e-01
6.363299999999999512e-01	5.351299544764595414e-06	3.104557266837709162e-01	6.021249046393513172e-06	2.000000000000000000e+00	9.366132520666291157e+02	-1.491006259964502867e+01	-7.847807394881826326e+00	5.005646500683854500e-03	1.000000000000000056e-01
6.132100000000000328e-01	6.378901909813060224e-06	3.053866595152302521e-01	7.353196592557949588e-06	2.000000000000000000e+00	9.369316529654280430e+02	-1.576077389379125471e+01	-8.284194985840921177e+00	5.968133321388214250e-03	1.000000000000000056e-01
5.909290000000000376e-01	7.409499520202066394e-06	3.005461358096990776e-01	8.696743547332156971e-06	2.000000000000000000e+00	9.372094533080793326e+02	-1.650262086275485274e+01	-8.661806181050303977e+00	6.933642683403350680e-03	1.000000000000000056e-01
5.694580000000000197e-01	8.410623232565565580e-06	2.963845013050347421e-01	1.001785626818041337e-05	2.000000000000000000e+00	9.374525207715086026e+02	-1.715172040992464630e+01	-8.990723901873305834e+00	7.871718676913866744e-03	1.000000000000000056e-01
5.487670000000000048e-01	9.517554614944326590e-06	2.906987694697908964e-01	1.140647571751640537e-05	2.000000000000000000e+00	9.376801816535224816e+02	-1.776086424870890212e+01	-9.293708400558571725e+00	8.909097173497602939e-03	1.000000000000000056e-01
5.694580000000000197e-01	1.503757192063722757e-05	2.236963379692251119e-01	1.434260771038087760e-05	2.000000000000000000e+00	9.379016228390905781e+02	-1.841041133219453130e+01	-9.368337989787976383e+00	1.408354325470338730e-02	1.000000000000000056e-01
5.694580000000000197e-01	2.112694523411733067e-05	1.962872820265615104e-01	1.859129800285460324e-05	2.000000000000000000e+00	9.381586559290913101e+02	-1.936121860914556336e+01	-9.653042704619812397e+00	1.979311845763486247e-02	1.000000000000000056e-01
5.487670000000000048e-01	2.463027844713726482e-05	1.918622487343625005e-01	2.188089537845620684e-05	2.000000000000000000e+00	9.383806148169067001e+02	-2.017251538088508056e+01	-1.001551043219640569e+01	2.307854988783662395e-02	1.000000000000000056e-01
5.288279999999999648e-01	2.853470446248219556e-05	1.868759211810075427e-01	2.540546147715673839e-05	2.000000000000000000e+00	9.385862134779926009e+02	-2.092643251982599750e+01	-1.033887481001581676e+01	2.674067449867069748e-02	1.000000000000000056e-01
5.096129999999999827e-01	3.265133722406155111e-05	1.818387558910185553e-01	2.899308919555750031e-05	2.000000000000000000e+00	9.387690727365601333e+02	-2.159723630476738521e+01	-1.061167742655389290e+01	3.060237512487290132e-02	1.000000000000000056e-01
4.910970000000000057e-01	3.736139314158598064e-05	1.763189780772406734e-01	3.292259519930176539e-05	2.000000000000000000e+00	9.389409174994187879e+02	-2.222920225072544653e+01	-1.084849298123341299e+01	3.502133552333740185e-02	1.000000000000000056e-01
4.732529999999999792e-01	4.289372443381967191e-05	1.701727060641964606e-01	3.735135470970603360e-05	2.000000000000000000e+00	9.391096716591085851e+02	-2.284806235005915198e+01	-1.105933049113547995e+01	4.021220670057867180e-02	1.000000000000000056e-01
4.560580000000000189e-01	5.051937677838582325e-05	1.623407642100988812e-01	4.310062581656158109e-05	2.000000000000000000e+00	9.392845740089870787e+02	-2.349421916911324715e+01	-1.123170815968913239e+01	4.736831099850821042e-02	1.000000000000000056e-01
4.394870000000000165e-01	6.804760207497615907e-05	1.472125445006982059e-01	5.544664803917759467e-05	2.000000000000000000e+00	9.395363656327079980e+02	-2.443577699399761372e+01	-1.131599183192372848e+01	6.382003287833840077e-02	1.000000000000000056e-01
1.861310000000000020e+00	1.384345174577115067e-03	9.956411765729986096e-02	2.785686757120153356e-03	2.000000000000000000e+00	9.397045670712005858e+02	-2.660540209350064345e+01	4.567551350911148944e+00	1.303048171550204692e+00	1.000000000000000056e-01
2.079889999999999795e+00	1.688250939502496497e-03	9.928187685670780693e-02	3.734684677942292415e-03	2.000000000000000000e+00	9.397068634158522400e+02	-2.688338064597164134e+01	6.350131207558376900e+00	1.589807846217958787e+00	1.000000000000000056e-01
2.158310000000000173e+00	1.813222243958858941e-03	9.917085540781239716e-02	4.143820801094651000e-03	2.000000000000000000e+00	9.397225630480007794e+02	-2.704015726537599207e+01	6.972248768532768537e+00	1.707786790363317930e+00	1.000000000000000056e-01
2.239679999999999893e+00	1.956276333829757522e-03	9.905290690132591280e-02	4.623219419981751226e-03	2.000000000000000000e+00	9.397485269534985264e+02	-2.724301378418873654e+01	7.611747431656135099e+00	1.842867644281808825e+00	1.000000000000000056e-01
2.324129999999999807e+00	2.114769302085264639e-03	9.893045081566934074e-02	5.170050162615555389e-03	2.000000000000000000e+00	9.397836686716530039e+02	-2.748513128657120674e+01	8.258984842432754547e+00	1.992565213036290528e+00	1.000000000000000056e-01
2.411760000000000126e+00	2.290408167358082107e-03	9.880532449353746083e-02	5.794742658261151612e-03	2.000000000000000000e+00	9.398268826553647841e+02	-2.776912295268570929e+01	8.912071165656046290e+00	2.158514193838983797e+00	1.000000000000000056e-01
2.502689999999999859e+00	2.481135286555168247e-03	9.867775208173697188e-02	6.497401399639134156e-03	2.000000000000000000e+00	9.398741158829960796e+02	-2.808025870036075489e+01	9.565873842993486420e+00	2.338768138236898331e+00	1.000000000000000056e-01
2.597059999999999924e+00	2.683788994729805789e-03	9.854844529878638293e-02	7.274405585449856410e-03	2.000000000000000000e+00	9.399233366236526308e+02	-2.840308320335491743e+01	1.021521859288113276e+01	2.530357811817292912e+00	1.000000000000000056e-01
2.694980000000000153e+00	2.900812629469168638e-03	9.841798054436466658e-02	8.140198091778858350e-03	2.000000000000000000e+00	9.399732822278814410e+02	-2.873973019593762857e+01	1.086242907438795235e+01	2.735594682337917138e+00	1.000000000000000056e-01
2.796590000000000131e+00	3.138334273320953112e-03	9.828640239674897583e-02	9.122466835874679450e-03	2.000000000000000000e+00	9.400283465444417743e+02	-2.910245031861841625e+01	1.151505423401259698e+01	2.960287376792181568e+00	1.000000000000000056e-01
2.902029999999999887e+00	3.393886139713113946e-03	9.815579805352148135e-02	1.022094076970746918e-02	2.000000000000000000e+00	9.400875236339074945e+02	-2.948576189968893502e+01	1.216924499522603398e+01	3.202128852978147311e+00	1.000000000000000056e-01
3.011449999999999960e+00	3.672369591934463665e-03	9.802700775398773270e-02	1.146253059614404414e-02	2.000000000000000000e+00	9.401540367668505951e+02	-2.990136066856162955e+01	1.282849942242104468e+01	3.465769924917915024e+00	1.000000000000000056e-01
3.125000000000000000e+00	3.977090961715758211e-03	9.790187247259475589e-02	1.287001569881956325e-02	2.000000000000000000e+00	9.402287337349649761e+02	-3.035334463207355071e+01	1.349414424778886890e+01	3.754356593691706045e+00	1.000000000000000056e-01
3.242820000000000036e+00	4.312602526617066376e-03	9.778077099365957425e-02	1.447463549139384534e-02	2.000000000000000000e+00	9.403144688498213100e+02	-3.084906176132686895e+01	1.416710709215402275e+01	4.072226320336937100e+00	1.000000000000000056e-01
3.365089999999999915e+00	4.685889614542474574e-03	9.766675772794546073e-02	1.632066870077608645e-02	2.000000000000000000e+00	9.404135326488803912e+02	-3.140089822728190327e+01	1.484903150264496041e+01	4.426043375142095115e+00	1.000000000000000056e-01
3.491969999999999796e+00	5.103618323821050573e-03	9.755972557631076292e-02	1.845430665721387031e-02	2.000000000000000000e+00	9.405262536944956082e+02	-3.201234676870581808e+01	1.553996714705440141e+01	4.822154656931914474e+00	1.000000000000000056e-01
3.623629999999999907e+00	5.569175545771981421e-03	9.746119072069236999e-02	2.091734322376827965e-02	2.000000000000000000e+00	9.406542284240453000e+02	-3.268742552059703144e+01	1.623493632255927110e+01	5.263825015128377416e+00	1.000000000000000056e-01
3.760260000000000158e+00	6.080307719064204953e-03	9.737432500569852267e-02	2.372263703438371590e-02	2.000000000000000000e+00	9.407926332508217229e+02	-3.341893275206117409e+01	1.692441980184866779e+01	5.748966511303323479e+00	1.000000000000000056e-01
3.902039999999999953e+00	6.639723061679937352e-03	9.729793948516632374e-02	2.691345056639126918e-02	2.000000000000000000e+00	9.409419797698881212e+02	-3.420622815047671850e+01	1.760524455837629887e+01	6.280217948711658948e+00	1.000000000000000056e-01
4.049159999999999648e+00	7.241229826526466261e-03	9.723136529777276493e-02	3.049828010413119933e-02	2.000000000000000000e+00	9.410974112946800005e+02	-3.503056511070942491e+01	1.826979210396314457e+01	6.851746782717816231e+00	1.000000000000000056e-01
4.201839999999999797e+00	7.874610430512954048e-03	9.717453365422122624e-02	3.445201667175636778e-02	2.000000000000000000e+00	9.412509327163335229e+02	-3.587480019344411630e+01	1.890486449144050596e+01	7.453892744369783330e+00	1.000000000000000056e-01
4.360260000000000247e+00	8.555795585473747328e-03	9.712734514721146906e-02	3.889867768710960488e-02	2.000000000000000000e+00	9.414137505928285918e+02	-3.676203020727940896e+01	1.952376030883170799e+01	8.101851678267884438e+00	1.000000000000000056e-01
4.524659999999999904e+00	9.283777090507833868e-03	9.708822887407271562e-02	4.386155270933975170e-02	2.000000000000000000e+00	9.415815881728378827e+02	-3.768504322149986763e+01	2.012525670577204551e+01	8.794723569409676145e+00	1.000000000000000056e-01
4.695260000000000211e+00	1.005512295473862117e-02	9.705846442878597602e-02	4.935989071086919339e-02	2.000000000000000000e+00	9.417531647899827476e+02	-3.864094438260100617e+01	2.070159291530334755e+01	9.529320139814906554e+00	1.000000000000000056e-01
4.872300000000000075e+00	1.089053137633396243e-02	9.703964341235822577e-02	5.557117010004726521e-02	2.000000000000000000e+00	9.419391184833527859e+02	-3.965822649028461910e+01	2.126178942341146083e+01	1.032541995173679084e+01	1.000000000000000056e-01
5.056000000000000050e+00	1.180797092410607561e-02	9.703088871339554666e-02	6.264374586475758566e-02	2.000000000000000000e+00	9.421392122571512573e+02	-4.074969675941395764e+01	2.180094680132581786e+01	1.120022517655975136e+01	1.000000000000000056e-01
5.246640000000000192e+00	1.278692137216729668e-02	9.703397285973541786e-02	7.053096793915372698e-02	2.000000000000000000e+00	9.423466706953070116e+02	-4.189711249934780568e+01	2.230237821623497396e+01	1.213425611876285082e+01	1.000000000000000056e-01
5.444460000000000299e+00	1.383418359712681317e-02	9.704759707572820082e-02	7.935292045780376058e-02	2.000000000000000000e+00	9.425654513169730535e+02	-4.310411858932032914e+01	2.277134399980445778e+01	1.313416078263006881e+01	1.000000000000000056e-01
5.649740000000000428e+00	1.493464671789990032e-02	9.707166610267313478e-02	8.904596217828608662e-02	2.000000000000000000e+00	9.427871912433461148e+02	-4.435782319981024813e+01	2.319208058843593534e+01	1.418561325132247219e+01	1.000000000000000056e-01
5.862759999999999749e+00	1.609342507865247837e-02	9.710395771175439616e-02	9.973500384779904193e-02	2.000000000000000000e+00	9.430148348796163873e+02	-4.565960411449504619e+01	2.357040771958025971e+01	1.529361703496478597e+01	1.000000000000000056e-01
6.551230000000000331e+00	2.006408860303648262e-02	9.724308887566919524e-02	1.395993672412601527e-01	2.000000000000000000e+00	9.437532432716094490e+02	-4.993081044437468563e+01	2.447517793239348194e+01	1.909599386425708190e+01	1.000000000000000056e-01
7.320549999999999891e+00	2.482706074719433567e-02	9.741525294093524023e-02	1.932275712213053775e-01	2.000000000000000000e+00	9.445490842120516390e+02	-5.468256611098514242e+01	2.508954714784943008e+01	2.366813146752386743e+01	1.000000000000000056e-01
8.180220000000000269e+00	3.063461863685879027e-02	9.757549271668367052e-02	2.639615866451945903e-01	2.000000000000000000e+00	9.453433964198077319e+02	-5.983805942047719384e+01	2.559004512764958861e+01	2.925758965374105713e+01	1.000000000000000056e-01
2.141310000000000002e+01	1.327930033231066453e-01	9.905396301566146700e-02	2.956988644694631851e+00	2.000000000000000000e+00	9.514039458028146328e+02	-1.208614968307400233e+02	1.273337191379713573e+01	1.291632410143114669e+02	1.000000000000000056e-01
2.482989999999999853e+01	1.640858556854616901e-01	9.945351892112103132e-02	4.816740825833560002e+00	2.000000000000000000e+00	9.576321292504907206e+02	-1.345583260608932790e+02	7.171387303260483570e+00	1.604888006972572896e+02	1.000000000000000056e-01
2.879179999999999851e+01	2.030236192664517658e-01	9.982227572622273670e-02	8.164849383073818245e+00	2.000000000000000000e+00	9.683160188836513953e+02	-1.475229394908547533e+02	2.522662566992762478e+00	2.000612805980559301e+02	1.000000000000000056e-01
3.338589999999999947e+01	2.517108309645931241e-01	1.001845491751438971e-01	1.433628296517077771e+01	2.000000000000000000e+00	9.864568891302258180e+02	-1.598964632681314981e+02	-1.363929580081971960e+00	2.506399860521663356e+02	1.000000000000000056e-01
3.871309999999999718e+01	3.128259052482025848e-01	1.006265095426819717e-01	2.557133633629955938e+01	2.000000000000000000e+00	1.015856304548257413e+03	-1.727238994132908374e+02	-5.481443376525600542e+00	3.161504707650339014e+02	1.000000000000000056e-01
4.489030000000000342e+01	3.911689068153297866e-01	1.013161697010288714e-01	4.608420415110406765e+01	2.000000000000000000e+00	1.062166650942535171e+03	-1.876752399052405167e+02	-1.120660190396174904e+01	4.039539929435883892e+02	1.000000000000000056e-01
5.205319999999999681e+01	4.946210889304180069e-01	1.024553377086720451e-01	8.408948102534283464e+01	2.000000000000000000e+00	1.134033526185062101e+03	-2.065633419613430704e+02	-1.979208765147601667e+01	5.273836538557318363e+02	1.000000000000000056e-01
6.035900000000000176e+01	6.343141123769746592e-01	1.041607909380598135e-01	1.548610792972724539e+02	2.000000000000000000e+00	1.243581402793441839e+03	-2.307629665417598517e+02	-3.193380146915933082e+01	7.087075762327673374e+02	1.000000000000000056e-01
6.999009999999999820e+01	8.306322235282901367e-01	1.064813210538376603e-01	2.917053684766097490e+02	2.000000000000000000e+00	1.412431096559178968e+03	-2.616611216469529495e+02	-4.790479346886082368e+01	9.940084446756152374e+02	1.000000000000000056e-01
8.115800000000000125e+01	1.120301395865123339e+00	1.093234668018350231e-01	5.721976215647891877e+02	2.000000000000000000e+00	1.678519207222404930e+03	-3.006995239449373685e+02	-6.760545515427241980e+01	1.484158878278730299e+03	1.000000000000000056e-01


==> anc/qmc1_202.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	2.040175129975844567e-09	4.544896292349260847e-01	9.283221674949746129e-10	2.000000000000000000e+00	9.314152882274199783e+02	-1.479385044199248211e+00	-7.554009250358301175e-01	1.900842838194959923e-06	2.000000000000000111e-01
3.268559999999999799e-01	2.343668904060300424e-08	4.533516785795956294e-01	1.310286239328410811e-08	2.000000000000000000e+00	9.314153646406002736e+02	-1.675463700860543081e+00	-5.027683113477181553e-01	2.184186243274241181e-05	2.000000000000000111e-01
3.391799999999999815e-01	2.607757842944647333e-08	4.532016447675801252e-01	1.477002422816998352e-08	2.000000000000000000e+00	9.314182523874920889e+02	-1.693541370088348375e+00	-4.855391113545820536e-01	2.430359965756471395e-05	2.000000000000000111e-01
3.519689999999999763e-01	2.908895326199833330e-08	4.530277120451011719e-01	1.670127595228595291e-08	2.000000000000000000e+00	9.314225272797019670e+02	-1.714574843145438399e+00	-4.684322717652783519e-01	2.711081511724512054e-05	2.000000000000000111e-01
3.652400000000000091e-01	3.252454872283336970e-08	4.528259289650197750e-01	1.894142739380363760e-08	2.000000000000000000e+00	9.314278831055726187e+02	-1.739123948247388585e+00	-4.518579274029628778e-01	3.031345074269302351e-05	2.000000000000000111e-01
3.790109999999999868e-01	3.645139666862517736e-08	4.525909801114326725e-01	2.154527637565324640e-08	2.000000000000000000e+00	9.314354057942754253e+02	-1.768153928117394580e+00	-4.365101991526129099e-01	3.397426799709785176e-05	2.000000000000000111e-01
3.933010000000000117e-01	4.097596821804354438e-08	4.523136447445021968e-01	2.459362811300796832e-08	2.000000000000000000e+00	9.314450161586921695e+02	-1.803077703742942184e+00	-4.232898861399909118e-01	3.819240911711546622e-05	2.000000000000000111e-01
4.081299999999999928e-01	4.632118366880773609e-08	4.519726666652346125e-01	2.823776764927288907e-08	2.000000000000000000e+00	9.314583792015075687e+02	-1.846962980459170289e+00	-4.139719477590158569e-01	4.317586245482749762e-05	2.000000000000000111e-01
4.235189999999999788e-01	5.248223876012439842e-08	4.515687536678649194e-01	3.250759548651627848e-08	2.000000000000000000e+00	9.314755681627407284e+02	-1.900378173039214857e+00	-4.098555195634385750e-01	4.892004333786334681e-05	2.000000000000000111e-01
4.394870000000000165e-01	5.961572752027541451e-08	4.510853317145662178e-01	3.752685913215592721e-08	2.000000000000000000e+00	9.314983656023977119e+02	-1.965751406275953572e+00	-4.129522951297971978e-01	5.557110883646793493e-05	2.000000000000000111e-01
4.560580000000000189e-01	6.821363356278169678e-08	4.504675734613369231e-01	4.361988986342355477e-08	2.000000000000000000e+00	9.315295320204413656e+02	-2.051151733048584891e+00	-4.288596123428125573e-01	6.358790410663798446e-05	2.000000000000000111e-01
4.732529999999999792e-01	7.819246376511067511e-08	4.497195824795715557e-01	5.077689308029899568e-08	2.000000000000000000e+00	9.315691476327048122e+02	-2.156680953005117640e+00	-4.592240846326831605e-01	7.289260866922081202e-05	2.000000000000000111e-01
4.910970000000000057e-01	9.033411049081045743e-08	4.487365532602533569e-01	5.949097563578135702e-08	2.000000000000000000e+00	9.316236718134910006e+02	-2.296295913794018428e+00	-5.149939950499683450e-01	8.421417619165922090e-05	2.000000000000000111e-01
5.096129999999999827e-01	1.046236959168776195e-07	4.475104449931124329e-01	6.979721676220789380e-08	2.000000000000000000e+00	9.316929734203476983e+02	-2.471033438622283640e+00	-5.986161211951765981e-01	9.753906848865108643e-05	2.000000000000000111e-01
5.288279999999999648e-01	1.221580079322948867e-07	4.458555508323785443e-01	8.231336655086124143e-08	2.000000000000000000e+00	9.317886589066820306e+02	-2.704691078636810797e+00	-7.311039580336408106e-01	1.138895286153203602e-04	2.000000000000000111e-01
5.487670000000000048e-01	1.431898592725394336e-07	4.436874674633625171e-01	9.717780884820924116e-08	2.000000000000000000e+00	9.319129753895448403e+02	-3.003317911191681677e+00	-9.197899960827087273e-01	1.335018188631638349e-04	2.000000000000000111e-01
5.694580000000000197e-01	1.682095395751098716e-07	4.408636132024809084e-01	1.145578626504866958e-07	2.000000000000000000e+00	9.320712089117072310e+02	-3.380561240786755572e+00	-1.179571285962669247e+00	1.568333259845443653e-04	2.000000000000000111e-01
5.909290000000000376e-01	1.981726623407725268e-07	4.371050852593994507e-01	1.347160138070408368e-07	2.000000000000000000e+00	9.322750552967025897e+02	-3.860288999900049589e+00	-1.535030973007058375e+00	1.847740173350683206e-04	2.000000000000000111e-01
6.132100000000000328e-01	2.336087081169618403e-07	4.321760502666368020e-01	1.575861346470428324e-07	2.000000000000000000e+00	9.325268844715627665e+02	-4.451091647683480979e+00	-1.996892222343703782e+00	2.178189227272181948e-04	2.000000000000000111e-01
6.363299999999999512e-01	2.746069188857584322e-07	4.260647499160613583e-01	1.832824052755516759e-07	2.000000000000000000e+00	9.328154864626853850e+02	-5.125562744393307391e+00	-2.540928438101641706e+00	2.560512534018492868e-04	2.000000000000000111e-01
6.603229999999999933e-01	3.348829022779437339e-07	4.210649310417113877e-01	2.345947822268599812e-07	2.000000000000000000e+00	9.329676163078495392e+02	-5.500846423755767489e+00	-2.732808373768478294e+00	3.123083686850793386e-04	2.000000000000000111e-01
6.852200000000000513e-01	4.401908588840091269e-07	4.138352797291072194e-01	3.245092999523565017e-07	2.000000000000000000e+00	9.331388321456067843e+02	-5.933496303539190109e+00	-2.881209964211447705e+00	4.106080522228165892e-04	2.000000000000000111e-01
7.110560000000000214e-01	6.387163433037878506e-07	3.991047893828702509e-01	4.794098745620482314e-07	2.000000000000000000e+00	9.335306358218995229e+02	-6.895147090009753121e+00	-3.420386298653514512e+00	5.959184210698404219e-04	2.000000000000000111e-01
7.378660000000000219e-01	1.106871231588941032e-06	3.749802097158527192e-01	8.728926051393446520e-07	2.000000000000000000e+00	9.340621177800769601e+02	-8.233224110058129597e+00	-4.044687223785022212e+00	1.033156807160076759e-03	2.000000000000000111e-01
7.378660000000000219e-01	3.792192211855980684e-06	3.243754660725603478e-01	3.319965036796533890e-06	2.000000000000000000e+00	9.355060939413514234e+02	-1.200221286064142667e+01	-5.716992639746144356e+00	3.543383901297625285e-03	2.000000000000000111e-01
7.110560000000000214e-01	6.004623791450492440e-06	3.101571111366501765e-01	5.551147557515788563e-06	2.000000000000000000e+00	9.361692503745437079e+02	-1.377746340219160537e+01	-6.472957258904954436e+00	5.613113312327117597e-03	2.000000000000000111e-01
6.852200000000000513e-01	7.885997420080557841e-06	3.027265813032281039e-01	7.539474238452902926e-06	2.000000000000000000e+00	9.366131605442632235e+02	-1.496910940698542447e+01	-6.984598398115815066e+00	7.373793259816930137e-03	2.000000000000000111e-01
7.378660000000000219e-01	2.243221039891583399e-05	2.713019732654902150e-01	2.046866252870988711e-05	2.000000000000000000e+00	9.366405300940014058e+02	-1.513831697471182203e+01	-5.839826950916963355e+00	2.100632492280809713e-02	2.000000000000000111e-01
7.110560000000000214e-01	3.255200334850782767e-05	2.322651139064208503e-01	2.935298323154493172e-05	2.000000000000000000e+00	9.375948559087479453e+02	-1.774134023110474701e+01	-6.379588064311032092e+00	3.048411596397826093e-02	2.000000000000000111e-01
7.656859999999999777e-01	5.142459457615262302e-05	2.074808463694648719e-01	4.863164578424243568e-05	2.000000000000000000e+00	9.378969441073599000e+02	-1.866068722069113051e+01	-5.356841273739688880e+00	4.817536795425812757e-02	2.000000000000000111e-01
7.945560000000000400e-01	5.933870419456978263e-05	2.048881387279734845e-01	5.805120679353721321e-05	2.000000000000000000e+00	9.378974625176578002e+02	-1.869639977680504828e+01	-4.803560394100825803e+00	5.559756477447063555e-02	2.000000000000000111e-01
8.556019999999999737e-01	7.729308500991545505e-05	2.018524252813145015e-01	8.156369772137791161e-05	2.000000000000000000e+00	9.378928381039243050e+02	-1.875838733488223653e+01	-3.659011677417571384e+00	7.244065892486725722e-02	2.000000000000000111e-01
9.213390000000000191e-01	9.976116680100852088e-05	2.004989483812413265e-01	1.145202030002549602e-04	2.000000000000000000e+00	9.378899212947684418e+02	-1.883793308413885370e+01	-2.429913678810607269e+00	9.352609771514888704e-02	2.000000000000000111e-01
9.560769999999999547e-01	1.128079760252094716e-04	2.001810944949897197e-01	1.352429984654962536e-04	2.000000000000000000e+00	9.378835367857687970e+02	-1.885719523218741500e+01	-1.774364231575492834e+00	1.057739902311305574e-01	2.000000000000000111e-01
9.921250000000000346e-01	1.273690645267142735e-04	1.999879860583410607e-01	1.594050084887063429e-04	2.000000000000000000e+00	9.378819925957200212e+02	-1.890321581071617629e+01	-1.119884558138446451e+00	1.194454654140536393e-01	2.000000000000000111e-01
1.029530000000000056e+00	1.427273881638596608e-04	1.998630272690306575e-01	1.862555810568479529e-04	2.000000000000000000e+00	9.378736682579802846e+02	-1.892353782327371547e+01	-4.542960328321631325e-01	1.338699645707542296e-01	2.000000000000000111e-01
1.068349999999999911e+00	1.603480358021078776e-04	1.997658663320243944e-01	2.184055135058923422e-04	2.000000000000000000e+00	9.378695267705970764e+02	-1.895703299463130520e+01	2.402114873224612812e-01	1.504218134865254186e-01	2.000000000000000111e-01
1.108630000000000004e+00	1.790723254700464853e-04	1.996677671160225487e-01	2.539226353545236169e-04	2.000000000000000000e+00	9.378612318800109051e+02	-1.898469447632081852e+01	9.265197003631726602e-01	1.680141056710415248e-01	2.000000000000000111e-01
1.150430000000000064e+00	1.999690038651086819e-04	1.995436595436550775e-01	2.954267001115604683e-04	2.000000000000000000e+00	9.378531644509960188e+02	-1.901059428410944818e+01	1.641008796625735844e+00	1.876523897679915620e-01	2.000000000000000111e-01
1.193810000000000038e+00	2.227231288468444642e-04	1.993809106107297668e-01	3.422828465455023312e-04	2.000000000000000000e+00	9.378441734111493133e+02	-1.903889619870069438e+01	2.361513860479292237e+00	2.090414084239274051e-01	2.000000000000000111e-01
1.238820000000000032e+00	2.471202855104204059e-04	1.991731765424697709e-01	3.945161398636370313e-04	2.000000000000000000e+00	9.378325632323727632e+02	-1.906220866415026194e+01	3.084314345171679683e+00	2.319789863575829614e-01	2.000000000000000111e-01
1.285530000000000062e+00	2.747430838781675768e-04	1.989077087213182715e-01	4.559559930958245635e-04	2.000000000000000000e+00	9.378246866766553467e+02	-1.909497661253032774e+01	3.837975863887917782e+00	2.579578045808829656e-01	2.000000000000000111e-01
1.334000000000000075e+00	3.039927451286556621e-04	1.985902360720688264e-01	5.229838068482698136e-04	2.000000000000000000e+00	9.378102016820768085e+02	-1.911779331826509321e+01	4.588507991367431593e+00	2.854719920988530446e-01	2.000000000000000111e-01
1.384300000000000086e+00	3.372504915755260920e-04	1.982143626557793525e-01	6.019674081611225405e-04	2.000000000000000000e+00	9.378008651895094090e+02	-1.916049330403140516e+01	5.364598414470131971e+00	3.167645332896255606e-01	2.000000000000000111e-01
1.436490000000000045e+00	3.737442303841132267e-04	1.977817169391140606e-01	6.913403610369901579e-04	2.000000000000000000e+00	9.377902933191902548e+02	-1.920225274738853116e+01	6.155027003465185054e+00	3.511113252218335257e-01	2.000000000000000111e-01
1.490650000000000031e+00	4.125747719862711028e-04	1.973056522520584832e-01	7.897648506275566560e-04	2.000000000000000000e+00	9.377745790453151358e+02	-1.924175227185791215e+01	6.939695773757153852e+00	3.876671277585103104e-01	2.000000000000000111e-01
1.546859999999999902e+00	4.570510707644639893e-04	1.967832842629141377e-01	9.068564819203906845e-04	2.000000000000000000e+00	9.377690259425578461e+02	-1.931315373697985649e+01	7.748811733328595963e+00	4.295504071180309968e-01	2.000000000000000111e-01
2.902029999999999887e+00	2.399503772549846890e-03	1.847249978121700553e-01	8.532370044125959022e-03	2.000000000000000000e+00	9.377883801461957773e+02	-2.150089901199525499e+01	2.444772408770148786e+01	2.265911648545970714e+00	2.000000000000000111e-01
3.011449999999999960e+00	2.649828021032613057e-03	1.840635526954337853e-01	9.759533760280533765e-03	2.000000000000000000e+00	9.378144509772308766e+02	-2.177772745381461661e+01	2.565520250309678829e+01	2.503257192112767093e+00	2.000000000000000111e-01
3.125000000000000000e+00	2.926558578840986972e-03	1.834298300049450881e-01	1.116879045866413581e-02	2.000000000000000000e+00	9.378472157331243579e+02	-2.208029450055674658e+01	2.688515913090387599e+01	2.765764120027683681e+00	2.000000000000000111e-01
3.242820000000000036e+00	3.236174977257710601e-03	1.828241913380882211e-01	1.280332336017294369e-02	2.000000000000000000e+00	9.378866369170584676e+02	-2.241579139253785158e+01	2.815253453428865527e+01	3.059635589739367667e+00	2.000000000000000111e-01
3.365089999999999915e+00	3.584466701743362332e-03	1.822546335449506116e-01	1.470724570770625024e-02	2.000000000000000000e+00	9.379376412339801163e+02	-2.279406473491828322e+01	2.946258270423252768e+01	3.390407813419672678e+00	2.000000000000000111e-01
3.491969999999999796e+00	3.972044104995400490e-03	1.817211351354652005e-01	1.690262401998513658e-02	2.000000000000000000e+00	9.379949158560120850e+02	-2.320955125754021964e+01	3.080450358789615350e+01	3.758703489412855259e+00	2.000000000000000111e-01
3.623629999999999907e+00	4.414520404501965679e-03	1.812492736542889171e-01	1.949704839930270495e-02	2.000000000000000000e+00	9.380713838298397604e+02	-2.370017159625214020e+01	3.219379367410341786e+01	4.179425292308586393e+00	2.000000000000000111e-01
3.760260000000000158e+00	4.907680038352787294e-03	1.808279912318686289e-01	2.249145614487274569e-02	2.000000000000000000e+00	9.381569794342666455e+02	-2.424257230119448536e+01	3.360981193189665106e+01	4.648665496581015688e+00	2.000000000000000111e-01
3.902039999999999953e+00	5.459707819316201964e-03	1.804989805404541847e-01	2.597037835736714512e-02	2.000000000000000000e+00	9.382597493119085357e+02	-2.487354313152722085e+01	3.503273519579292383e+01	5.174280221559893533e+00	2.000000000000000111e-01
4.049159999999999648e+00	6.064726007655325477e-03	1.802529061736920235e-01	2.995312735649574218e-02	2.000000000000000000e+00	9.383763959088407773e+02	-2.557285385734483896e+01	3.643984971493755154e+01	5.750761966681630533e+00	2.000000000000000111e-01
4.201839999999999797e+00	6.706695860556863113e-03	1.800769867335315078e-01	3.437856064721101640e-02	2.000000000000000000e+00	9.384941598771463305e+02	-2.630958962837545556e+01	3.779322310731506462e+01	6.362898557293299895e+00	2.000000000000000111e-01
4.360260000000000247e+00	7.405165409883391996e-03	1.799529336703893090e-01	3.941385589069287820e-02	2.000000000000000000e+00	9.386222444698913705e+02	-2.709602952605903781e+01	3.913860986786998808e+01	7.029408470822430033e+00	2.000000000000000111e-01
4.524659999999999904e+00	8.156838294352231414e-03	1.798628241718246423e-01	4.507087363679113806e-02	2.000000000000000000e+00	9.387548618413172790e+02	-2.791333134474016830e+01	4.047115309253141646e+01	7.747222031453778968e+00	2.000000000000000111e-01
4.695260000000000211e+00	8.961402597834164374e-03	1.798031116555902365e-01	5.139654881535761499e-02	2.000000000000000000e+00	9.388897872529731785e+02	-2.875664591107207002e+01	4.178660677272677759e+01	8.516125507142861650e+00	2.000000000000000111e-01
4.872300000000000075e+00	9.847842420080620343e-03	1.797709484147620718e-01	5.864329676090074273e-02	2.000000000000000000e+00	9.390373413585657545e+02	-2.965332103740562530e+01	4.312708672584282965e+01	9.363961492569993439e+00	2.000000000000000111e-01
5.056000000000000050e+00	1.081969433200615643e-02	1.797671026155298890e-01	6.686508810913883993e-02	2.000000000000000000e+00	9.391948841067367084e+02	-3.060236388730423229e+01	4.448457904756179460e+01	1.029424173165013734e+01	2.000000000000000111e-01
5.246640000000000192e+00	1.188134010034074504e-02	1.797884742294395821e-01	7.619815760658006643e-02	2.000000000000000000e+00	9.393614013078420157e+02	-3.160131201723172722e+01	4.585492345495065791e+01	1.131140091418655658e+01	2.000000000000000111e-01
5.444460000000000299e+00	1.303914454220519818e-02	1.798394205698313764e-01	8.675242436214843089e-02	2.000000000000000000e+00	9.395368263517234482e+02	-3.265539548275806681e+01	4.723175278051559900e+01	1.242146308136300448e+01	2.000000000000000111e-01
5.649740000000000428e+00	1.429808601397265441e-02	1.799197230221184218e-01	9.863881414969259687e-02	2.000000000000000000e+00	9.397203500340400524e+02	-3.376651049957321504e+01	4.860865306318056867e+01	1.362967883293716476e+01	2.000000000000000111e-01
5.862759999999999749e+00	1.565085807690735215e-02	1.800228440974743216e-01	1.119522064643996700e-01	2.000000000000000000e+00	9.399093593999224368e+02	-3.491982506794401786e+01	4.997162115620741929e+01	1.492920314113991509e+01	2.000000000000000111e-01
6.083809999999999718e+00	1.707175133360096936e-02	1.801465200469842542e-01	1.265581461943536823e-01	2.000000000000000000e+00	9.400963891408238169e+02	-3.609497549086341905e+01	5.128575826103326563e+01	1.629533938012694350e+01	2.000000000000000111e-01
6.313200000000000145e+00	1.858479515276650895e-02	1.802910560714868771e-01	1.427742674353614794e-01	2.000000000000000000e+00	9.402871595185894193e+02	-3.731041424374195259e+01	5.257479834248658790e+01	1.775142541068596103e+01	2.000000000000000111e-01
6.551230000000000331e+00	2.021476623051624011e-02	1.804555616544341046e-01	1.609191628783668004e-01	2.000000000000000000e+00	9.404883750113273209e+02	-3.858059599366749381e+01	5.385856665676187305e+01	1.932162140942251227e+01	2.000000000000000111e-01
6.798239999999999839e+00	2.195048306718432735e-02	1.806357295779305872e-01	1.809916411426396587e-01	2.000000000000000000e+00	9.406938707169008467e+02	-3.989302750146799070e+01	5.512172521091768829e+01	2.099528445121825015e+01	2.000000000000000111e-01
7.054560000000000386e+00	2.380431608413710598e-02	1.808358500907830957e-01	2.032736285529606335e-01	2.000000000000000000e+00	9.409075240257523092e+02	-4.125918445479831576e+01	5.636579202604659145e+01	2.278467575041360860e+01	2.000000000000000111e-01
7.596569999999999823e+00	2.790535970825884851e-02	1.812954784434030742e-01	2.552894832849497697e-01	2.000000000000000000e+00	9.413578193074382625e+02	-4.417252613735183076e+01	5.880078184015252418e+01	2.674938546614080792e+01	2.000000000000000111e-01
7.882990000000000386e+00	3.020575029199008138e-02	1.815559621754388731e-01	2.860009757668808272e-01	2.000000000000000000e+00	9.416008543722466584e+02	-4.574116564552339526e+01	5.999222704194187372e+01	2.897669178586622607e+01	2.000000000000000111e-01
8.180220000000000269e+00	3.266502199676588752e-02	1.818282646462994756e-01	3.200047963630038295e-01	2.000000000000000000e+00	9.418503470318902373e+02	-4.736892219452461461e+01	6.116255888944647978e+01	3.136033469512348759e+01	2.000000000000000111e-01
8.488649999999999807e+00	3.532439481205579268e-02	1.821038276989051519e-01	3.579578811494663060e-01	2.000000000000000000e+00	9.421110704562225919e+02	-4.906133456364938183e+01	6.234825196310811180e+01	3.394103252750757349e+01	2.000000000000000111e-01
8.808709999999999596e+00	3.819754601304389124e-02	1.823732332748331242e-01	4.001743807887909177e-01	2.000000000000000000e+00	9.423785105211121618e+02	-5.080453395153351437e+01	6.356071526760814550e+01	3.673241899446956893e+01	2.000000000000000111e-01
9.140829999999999345e+00	4.147637419953758425e-02	1.826179753294810693e-01	4.486819210392879453e-01	2.000000000000000000e+00	9.426613230932862280e+02	-5.263892419047521543e+01	6.492666013270925873e+01	3.992201623999713433e+01	2.000000000000000111e-01
1.652590000000000003e+01	1.122210637857261606e-01	1.841187446110340298e-01	1.954265058793063004e+00	2.000000000000000000e+00	9.428598070343662130e+02	-7.830500252338417511e+01	8.379997781856118877e+01	1.093797376987514980e+02	2.000000000000000111e-01
1.714900000000000091e+01	1.184599671106393026e-01	1.844220861986851367e-01	2.207566442865952716e+00	2.000000000000000000e+00	9.436951017313593866e+02	-8.064632478375170876e+01	8.427539873386285763e+01	1.155759695308956339e+02	2.000000000000000111e-01
1.779560000000000031e+01	1.248151291361840054e-01	1.846981377564993199e-01	2.481332529158951417e+00	2.000000000000000000e+00	9.445880582903206459e+02	-8.298147722843799556e+01	8.473641708876066048e+01	1.219018910222396102e+02	2.000000000000000111e-01
1.846649999999999991e+01	1.317991204310810238e-01	1.849246341569974195e-01	2.818954664770239038e+00	2.000000000000000000e+00	9.457271065353796757e+02	-8.529453030216234311e+01	8.529178182586014145e+01	1.288705703740347985e+02	2.000000000000000111e-01
1.916280000000000072e+01	1.388960311078981658e-01	1.851307786077198703e-01	3.184176489602651650e+00	2.000000000000000000e+00	9.469392334002149028e+02	-8.759267889560405251e+01	8.583996956163763059e+01	1.359711032566729330e+02	2.000000000000000111e-01
1.988530000000000086e+01	1.465556720554510306e-01	1.852949708546355878e-01	3.621888859750828527e+00	2.000000000000000000e+00	9.484094118419102415e+02	-8.985734641789721877e+01	8.647423398479934065e+01	1.436566137830084244e+02	2.000000000000000111e-01
2.063510000000000133e+01	1.545138120180797603e-01	1.854326354194201776e-01	4.115965132020978245e+00	2.000000000000000000e+00	9.500528277036130476e+02	-9.209662225828891735e+01	8.713784585818177675e+01	1.516677010671192534e+02	2.000000000000000111e-01
2.141310000000000002e+01	1.628871962698958120e-01	1.855384955752996667e-01	4.681975599037725644e+00	2.000000000000000000e+00	9.519237165206228610e+02	-9.430365715196226972e+01	8.785394384434962944e+01	1.601241363151773101e+02	2.000000000000000111e-01
2.222050000000000125e+01	1.718094995711238748e-01	1.856115527100239970e-01	5.352946910082561516e+00	2.000000000000000000e+00	9.541247933804081640e+02	-9.647344963496408354e+01	8.864362413520011330e+01	1.691703902288797963e+02	2.000000000000000111e-01
2.305829999999999913e+01	1.809739050651326397e-01	1.856640332456032105e-01	6.086917767396389678e+00	2.000000000000000000e+00	9.564938759270919491e+02	-9.862079241798176099e+01	8.944412919719371757e+01	1.784961010401878809e+02	2.000000000000000111e-01
2.392770000000000152e+01	1.909818063984144165e-01	1.856802409232142514e-01	6.999802484505780242e+00	2.000000000000000000e+00	9.594092981020290836e+02	-1.007256539186338813e+02	9.035856531241994105e+01	1.887316831288233061e+02	2.000000000000000111e-01
2.482989999999999853e+01	2.011379330443698599e-01	1.856836171818711245e-01	7.977042749746420469e+00	2.000000000000000000e+00	9.624656578570908323e+02	-1.028179817318555251e+02	9.125524556328646497e+01	1.991604659509573310e+02	2.000000000000000111e-01
2.576610000000000156e+01	2.122538856825928466e-01	1.856565546089730123e-01	9.194184267050291126e+00	2.000000000000000000e+00	9.662040629607188293e+02	-1.048824738228760935e+02	9.225824711981907456e+01	2.106459241086668897e+02	2.000000000000000111e-01
2.673760000000000048e+01	2.236840140485367445e-01	1.856189809943077362e-01	1.053514240943164282e+01	2.000000000000000000e+00	9.702262819030614764e+02	-1.069447419444858554e+02	9.325157938150061909e+01	2.225168560598984300e+02	2.000000000000000111e-01
2.774569999999999936e+01	2.358858297626205414e-01	1.855646017885754506e-01	1.211588600850759434e+01	2.000000000000000000e+00	9.748585558708799681e+02	-1.090049444260576763e+02	9.429307597078120295e+01	2.352714392380053710e+02	2.000000000000000111e-01
2.879179999999999851e+01	2.487706859719669428e-01	1.855019169567098669e-01	1.395039295113361888e+01	2.000000000000000000e+00	9.800799083777330907e+02	-1.110866238660099157e+02	9.534444869490468477e+01	2.488362151440240382e+02	2.000000000000000111e-01
2.987740000000000151e+01	2.621819827836689987e-01	1.854317796339996771e-01	1.599825125456325203e+01	2.000000000000000000e+00	9.857719489432291766e+02	-1.131823799533954258e+02	9.638894423641045250e+01	2.630464041660337102e+02	2.000000000000000111e-01
3.100390000000000157e+01	2.767319677422927504e-01	1.853615336119744383e-01	1.849724362262969279e+01	2.000000000000000000e+00	9.924626779201141744e+02	-1.153488298867599013e+02	9.744603186478617829e+01	2.786139544613702697e+02	2.000000000000000111e-01
3.217289999999999850e+01	2.915263657353805993e-01	1.852875816841851875e-01	2.115339671482191619e+01	2.000000000000000000e+00	9.994248102217629821e+02	-1.175304355981258482e+02	9.845386753661449575e+01	2.945386740513092718e+02	2.000000000000000111e-01
3.338589999999999947e+01	3.079716694152554446e-01	1.852268738505602752e-01	2.453259361479205580e+01	2.000000000000000000e+00	1.007875037565056800e+03	-1.198553155837564219e+02	9.945772254879766194e+01	3.124708949129165489e+02	2.000000000000000111e-01
3.464470000000000027e+01	3.247978967542229922e-01	1.851678427170870833e-01	2.817859507680155318e+01	2.000000000000000000e+00	1.016747999620629685e+03	-1.222243665678895184e+02	1.003926235932785431e+02	3.309648100966954303e+02	2.000000000000000111e-01
3.595100000000000051e+01	3.429589795176939959e-01	1.851242280306539256e-01	3.251878300788650478e+01	2.000000000000000000e+00	1.026888673382166871e+03	-1.247361795318451954e+02	1.012752288068174806e+02	3.511706279338876016e+02	2.000000000000000111e-01
3.730649999999999977e+01	3.621651000342432369e-01	1.850951819295182099e-01	3.750273646219657309e+01	2.000000000000000000e+00	1.038084134895726265e+03	-1.273757564959245059e+02	1.020790528110714348e+02	3.728033641687638351e+02	2.000000000000000111e-01
3.871309999999999718e+01	3.822621772939102658e-01	1.850760996808610837e-01	4.306051175601504610e+01	2.000000000000000000e+00	1.050175719561931828e+03	-1.301221499159457267e+02	1.028015402441726422e+02	3.956815984677923552e+02	2.000000000000000111e-01
4.017280000000000229e+01	4.042785035510775837e-01	1.850887922737121938e-01	4.985336779188171619e+01	2.000000000000000000e+00	1.064173804888841005e+03	-1.331124771090348418e+02	1.034225136055774215e+02	4.211942494149311642e+02	2.000000000000000111e-01
4.168750000000000000e+01	4.268912304403338354e-01	1.851052084601690906e-01	5.716165654048899825e+01	2.000000000000000000e+00	1.078833784566962322e+03	-1.361786298007063749e+02	1.039477660584129808e+02	4.476690952133081396e+02	2.000000000000000111e-01
4.325930000000000319e+01	4.519131114497945689e-01	1.851599956770437760e-01	6.618894804671917598e+01	2.000000000000000000e+00	1.095909677721944945e+03	-1.395523848681819175e+02	1.043467667304273760e+02	4.775812622814175938e+02	2.000000000000000111e-01
4.489030000000000342e+01	4.781592478435463534e-01	1.852277446441066844e-01	7.629861622014294653e+01	2.000000000000000000e+00	1.114283506471616647e+03	-1.430794269254529922e+02	1.046312558152350647e+02	5.094449184348806625e+02	2.000000000000000111e-01
4.658290000000000219e+01	5.060176669373352976e-01	1.853144886987573570e-01	8.778307632280369432e+01	2.000000000000000000e+00	1.134342217742474986e+03	-1.468044690664741836e+02	1.047934042465942497e+02	5.438268780197493015e+02	2.000000000000000111e-01
4.833930000000000149e+01	5.366605242684470145e-01	1.854366045495741411e-01	1.017457082276263236e+02	2.000000000000000000e+00	1.157277706014125897e+03	-1.508631536608108092e+02	1.048121029034198983e+02	5.825961267301976250e+02	2.000000000000000111e-01
5.016190000000000282e+01	5.685517950508263141e-01	1.855657048326164182e-01	1.170487030955357426e+02	2.000000000000000000e+00	1.181565582068254344e+03	-1.550573538584815196e+02	1.047139979926115956e+02	6.235861354172716347e+02	2.000000000000000111e-01
5.205319999999999681e+01	6.037268834525578720e-01	1.857296250732149434e-01	1.355890007060575044e+02	2.000000000000000000e+00	1.209271437438775365e+03	-1.596189060994344970e+02	1.044681385046479392e+02	6.700271728036303784e+02	2.000000000000000111e-01
5.401579999999999870e+01	6.415832093087693311e-01	1.859125279453301138e-01	1.571457919303655899e+02	2.000000000000000000e+00	1.239802067843026407e+03	-1.644512574287696509e+02	1.040915698218183252e+02	7.212788651885257423e+02	2.000000000000000111e-01
5.605250000000000199e+01	6.813719564147763252e-01	1.861035139510940628e-01	1.810437850431652862e+02	2.000000000000000000e+00	1.272397780706673984e+03	-1.694636980082227922e+02	1.035939466434160039e+02	7.762027745471502840e+02	2.000000000000000111e-01
5.816590000000000060e+01	7.261740258485529509e-01	1.863326906013413331e-01	2.108790588493184543e+02	2.000000000000000000e+00	1.310228069544390564e+03	-1.749520029046943250e+02	1.029586725677880281e+02	8.403273215580131819e+02	2.000000000000000111e-01
6.035900000000000176e+01	7.742737065435830734e-01	1.865722446424335212e-01	2.452438000186727436e+02	2.000000000000000000e+00	1.351537992082478240e+03	-1.807029371470579235e+02	1.022115656694477508e+02	9.111552932256332724e+02	2.000000000000000111e-01
6.263479999999999848e+01	8.255317292741402024e-01	1.868207899450113618e-01	2.841225005554468908e+02	2.000000000000000000e+00	1.396189032022201900e+03	-1.866934396604355584e+02	1.013572364790202158e+02	9.886087746393899351e+02	2.000000000000000111e-01
6.499639999999999418e+01	8.829556099235436051e-01	1.870949187523899548e-01	3.318866984251504277e+02	2.000000000000000000e+00	1.447268714471301109e+03	-1.931484913412453466e+02	1.004077305358984660e+02	1.078907210065399568e+03	2.000000000000000111e-01
6.744710000000000605e+01	9.459635708529803289e-01	1.873807020864380057e-01	3.886630107806407750e+02	2.000000000000000000e+00	1.504174445163907421e+03	-1.999624883338896950e+02	9.938553771177117824e+01	1.181834001381495909e+03	2.000000000000000111e-01
6.999009999999999820e+01	1.014197470969999015e+00	1.876720978268077711e-01	4.545114752087629313e+02	2.000000000000000000e+00	1.566501656234266875e+03	-2.070751092060353926e+02	9.829963460951971399e+01	1.297266201307111260e+03	2.000000000000000111e-01
7.262900000000000489e+01	1.088378712187803465e+00	1.879682193739955209e-01	5.311025298755971562e+02	2.000000000000000000e+00	1.634995827039964070e+03	-2.145113836152435738e+02	9.716079934127040474e+01	1.427370088540816596e+03	2.000000000000000111e-01
7.536750000000000682e+01	1.172705554349669832e+00	1.882785699428601300e-01	6.269116122519693590e+02	2.000000000000000000e+00	1.713905813006026619e+03	-2.224706257638342777e+02	9.603855395385677696e+01	1.583202143128387888e+03	2.000000000000000111e-01
7.820919999999999561e+01	1.265903952874947391e+00	1.885893992802119279e-01	7.415764308645856318e+02	2.000000000000000000e+00	1.801860233109919136e+03	-2.308047639382449461e+02	9.493806485220569868e+01	1.763752207787961879e+03	2.000000000000000111e-01


==> anc/qmc1_203.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	2.003005988657620094e-09	4.545253123670139894e-01	6.729638550354744977e-10	2.000000000000000000e+00	9.314132719300663439e+02	-1.474667821648471433e+00	-7.538774567821642236e-01	1.865497564801909834e-06	2.999999999999999889e-01
4.560580000000000189e-01	5.845591151843419050e-08	4.524156788284935393e-01	3.119003172850873536e-08	2.000000000000000000e+00	9.314162267010328833e+02	-1.793393876330278136e+00	-2.784882764434279401e-01	5.447304216190058322e-05	2.999999999999999889e-01
4.732529999999999792e-01	6.658747580368754677e-08	4.520429974031693332e-01	3.629750669297061759e-08	2.000000000000000000e+00	9.314348198113408444e+02	-1.850252752974181236e+00	-2.696465522650748348e-01	6.205303985119234355e-05	2.999999999999999889e-01
4.910970000000000057e-01	7.629809467228149674e-08	4.515679643096863760e-01	4.246164914742185321e-08	2.000000000000000000e+00	9.314602336992013534e+02	-1.925045587422303361e+00	-2.711725070409769511e-01	7.110523900232788863e-05	2.999999999999999889e-01
5.096129999999999827e-01	8.792146464961750539e-08	4.509602756278819902e-01	4.991233289063694323e-08	2.000000000000000000e+00	9.314964890748738071e+02	-2.022477365922115577e+00	-2.869391371159055737e-01	8.194094170639106705e-05	2.999999999999999889e-01
5.288279999999999648e-01	1.021662202842973911e-07	4.501473498679090524e-01	5.905910600477586327e-08	2.000000000000000000e+00	9.315470737430110830e+02	-2.153608091540545999e+00	-3.256305303855120958e-01	9.522075055920815466e-05	2.999999999999999889e-01
5.487670000000000048e-01	1.197955763564699711e-07	4.490370177092232740e-01	7.039855224816515225e-08	2.000000000000000000e+00	9.316157595958273987e+02	-2.326679972659611018e+00	-3.938484390420690096e-01	1.116564092964412113e-04	2.999999999999999889e-01
5.694580000000000197e-01	1.414059049626288950e-07	4.475379944893573270e-01	8.428677979464230311e-08	2.000000000000000000e+00	9.317074673947364545e+02	-2.552321127845553317e+00	-5.026113706171636553e-01	1.318042435026750146e-04	2.999999999999999889e-01
5.909290000000000376e-01	1.681674590924714574e-07	4.454686217266067838e-01	1.013838961595081324e-07	2.000000000000000000e+00	9.318289845911450584e+02	-2.846946371437729439e+00	-6.670535934001935452e-01	1.567552760622880866e-04	2.999999999999999889e-01
6.132100000000000328e-01	2.015578756107554696e-07	4.425659867147647142e-01	1.225392566302116357e-07	2.000000000000000000e+00	9.319885468620020674e+02	-3.226753523418551151e+00	-9.025420830325389110e-01	1.878889765564155270e-04	2.999999999999999889e-01
6.363299999999999512e-01	2.421439351039322695e-07	4.386385699611396460e-01	1.478307903918689947e-07	2.000000000000000000e+00	9.321889046177287810e+02	-3.700992199132006277e+00	-1.223476508753597036e+00	2.257336127502442230e-04	2.999999999999999889e-01
6.603229999999999933e-01	2.914095883037588010e-07	4.333472892238198759e-01	1.777559149341446208e-07	2.000000000000000000e+00	9.324344744530518483e+02	-4.278532641298171235e+00	-1.639578510936826827e+00	2.716730204972947786e-04	2.999999999999999889e-01
6.852200000000000513e-01	3.509836828194201490e-07	4.264302621238788005e-01	2.127311335947299236e-07	2.000000000000000000e+00	9.327212118543611723e+02	-4.951010707802735666e+00	-2.143989903070767866e+00	3.272282534928240539e-04	2.999999999999999889e-01
7.110560000000000214e-01	4.497568066815086601e-07	4.200016883221543984e-01	2.848231395752768093e-07	2.000000000000000000e+00	9.328933553502525911e+02	-5.375102478703165154e+00	-2.309120666293079438e+00	4.193896327507428529e-04	2.999999999999999889e-01
7.378660000000000219e-01	6.212555667404901274e-07	4.103637803050200206e-01	4.107823413836011559e-07	2.000000000000000000e+00	9.331075642494981821e+02	-5.909835329324024222e+00	-2.466882571021810300e+00	5.794353645895195968e-04	2.999999999999999889e-01
7.656859999999999777e-01	9.283247618806976392e-07	3.939708602258255588e-01	6.292117205780446116e-07	2.000000000000000000e+00	9.335029595138322520e+02	-6.878614198695998994e+00	-2.924890535200440844e+00	8.660443140643283135e-04	2.999999999999999889e-01
7.945560000000000400e-01	1.520214570455758981e-06	3.742579981193335237e-01	1.078651574311472470e-06	2.000000000000000000e+00	9.338954895051286940e+02	-7.875357255483333319e+00	-3.202980514745600527e+00	1.418740300348811725e-03	2.999999999999999889e-01
8.245139999999999691e-01	2.839046316140599136e-06	3.494332189079091822e-01	2.131968867277891940e-06	2.000000000000000000e+00	9.344233474888637829e+02	-9.244543590685177392e+00	-3.503270265410794782e+00	2.650797186015603837e-03	2.999999999999999889e-01
8.556019999999999737e-01	5.908908860246603303e-06	3.251629807688316554e-01	4.858729057831326004e-06	2.000000000000000000e+00	9.350335858036510217e+02	-1.087481319852375705e+01	-3.586442370154636627e+00	5.520454528333054549e-03	2.999999999999999889e-01
1.238820000000000032e+00	5.418691772102261469e-05	2.964720434912737623e-01	7.887201886455566925e-05	2.000000000000000000e+00	9.352864981504527577e+02	-1.203324245735663567e+01	3.045980859733282031e+00	5.075291630551861249e-02	2.999999999999999889e-01
1.384300000000000086e+00	9.169874408176132276e-05	2.925573060327839037e-01	1.571065314022502841e-04	2.000000000000000000e+00	9.352900035633421112e+02	-1.223548188063689324e+01	5.696627848201413435e+00	8.596387742130361109e-02	2.999999999999999889e-01
1.436490000000000045e+00	1.094458116877440699e-04	2.909847243768974856e-01	1.979984684074339988e-04	2.000000000000000000e+00	9.353090743066358073e+02	-1.235731168324210039e+01	6.645205191701221814e+00	1.026349389899949699e-01	2.999999999999999889e-01
1.490650000000000031e+00	1.305943354434788920e-04	2.893341137395854523e-01	2.494492126187907951e-04	2.000000000000000000e+00	9.353350381631597656e+02	-1.250191294686071686e+01	7.628335199414906675e+00	1.225102850337984328e-01	2.999999999999999889e-01
1.546859999999999902e+00	1.555851844825566948e-04	2.876368629546386946e-01	3.136560996829922143e-04	2.000000000000000000e+00	9.353661210784985087e+02	-1.266544503871774374e+01	8.644483684851628880e+00	1.460081348256693501e-01	2.999999999999999889e-01
1.605180000000000051e+00	1.848059339989500840e-04	2.859251211131681458e-01	3.928933222350769537e-04	2.000000000000000000e+00	9.354017080511860058e+02	-1.284487947494819515e+01	9.690402931066769199e+00	1.734963716012868362e-01	2.999999999999999889e-01
1.665699999999999958e+00	2.182576792652119433e-04	2.842162232451498904e-01	4.885556765194922282e-04	2.000000000000000000e+00	9.354363034987749188e+02	-1.302793862144488202e+01	1.075724226438941145e+01	2.049798365309948300e-01	2.999999999999999889e-01
1.728509999999999991e+00	2.563391473039678108e-04	2.825304629937627765e-01	6.032260763117236512e-04	2.000000000000000000e+00	9.354708863604396356e+02	-1.321645405213348567e+01	1.184425060425334664e+01	2.408385378566156310e-01	2.999999999999999889e-01
1.793679999999999941e+00	2.997994705860303828e-04	2.808714686671085481e-01	7.409786774427244141e-04	2.000000000000000000e+00	9.355041548085545173e+02	-1.340762388588952447e+01	1.295324519549036424e+01	2.817838497337569192e-01	2.999999999999999889e-01
1.861310000000000020e+00	3.487363098216880427e-04	2.792317984807314302e-01	9.040988488986547019e-04	2.000000000000000000e+00	9.355349979873795974e+02	-1.359853957582810047e+01	1.407865441262518225e+01	3.279127957393777604e-01	2.999999999999999889e-01
1.931489999999999929e+00	4.036231880173440250e-04	2.775807096561283549e-01	1.096274181413416570e-03	2.000000000000000000e+00	9.355640108532397790e+02	-1.379062926389033628e+01	1.522297452104032800e+01	3.796799365464575415e-01	2.999999999999999889e-01
2.004309999999999814e+00	4.662368064037245843e-04	2.759778471231379426e-01	1.326366856093294825e-03	2.000000000000000000e+00	9.355929813151694816e+02	-1.399057030155865711e+01	1.639363785698843046e+01	4.387665966152306529e-01	2.999999999999999889e-01
2.079889999999999795e+00	5.360532859739091435e-04	2.744385651210806687e-01	1.595296295789197776e-03	2.000000000000000000e+00	9.356232704662846800e+02	-1.419807217416178169e+01	1.758595446933879813e+01	5.046883580637268052e-01	2.999999999999999889e-01
2.158310000000000173e+00	6.167717738563376333e-04	2.729557363930957270e-01	1.920922117013550362e-03	2.000000000000000000e+00	9.356575200731274435e+02	-1.442482080445489778e+01	1.881980653353092592e+01	5.809473292169110570e-01	2.999999999999999889e-01
2.239679999999999893e+00	7.072704325760945966e-04	2.715465834330731409e-01	2.303355866699502950e-03	2.000000000000000000e+00	9.356963251687192269e+02	-1.466611545459068822e+01	2.008258234110962448e+01	6.664987017417588477e-01	2.999999999999999889e-01
2.324129999999999807e+00	8.130154759150181633e-04	2.702027063273239049e-01	2.770569266598686339e-03	2.000000000000000000e+00	9.357434081564018697e+02	-1.493829878842266545e+01	2.140362776133311229e+01	7.665252020540426203e-01	2.999999999999999889e-01
2.411760000000000126e+00	9.341670461849047122e-04	2.689410529574604025e-01	3.329996576396568927e-03	2.000000000000000000e+00	9.357992883756231777e+02	-1.524128775680127212e+01	2.277596727269976284e+01	8.812016917093388191e-01	2.999999999999999889e-01
2.502689999999999859e+00	1.075988000054142616e-03	2.677517436649791138e-01	4.014503448993511636e-03	2.000000000000000000e+00	9.358648462853940373e+02	-1.558109182330327336e+01	2.421520774492942607e+01	1.015535432227363311e+00	2.999999999999999889e-01
2.597059999999999924e+00	1.237890206318665882e-03	2.666394101645691572e-01	4.829771436098642505e-03	2.000000000000000000e+00	9.359366406993193550e+02	-1.594899683321033912e+01	2.570701275020995524e+01	1.169001335026111699e+00	2.999999999999999889e-01
2.694980000000000153e+00	1.431629830638933305e-03	2.656191132856011161e-01	5.846997316180864088e-03	2.000000000000000000e+00	9.360247135898330271e+02	-1.637948829172829335e+01	2.729521486257392482e+01	1.352792933549365140e+00	2.999999999999999889e-01
2.796590000000000131e+00	1.644385673594988325e-03	2.646526303101766064e-01	7.017557062929107893e-03	2.000000000000000000e+00	9.361071694839840802e+02	-1.680518940648240189e+01	2.889442504386780897e+01	1.554776496323371004e+00	2.999999999999999889e-01
2.902029999999999887e+00	1.878272525872678577e-03	2.637428066676741345e-01	8.370295265949623253e-03	2.000000000000000000e+00	9.361838509294345840e+02	-1.722629033590894920e+01	3.049207066157350354e+01	1.777013031608522864e+00	2.999999999999999889e-01
3.011449999999999960e+00	2.134549591418645302e-03	2.628821528385836270e-01	9.924870673066927412e-03	2.000000000000000000e+00	9.362578494851835558e+02	-1.764702299606447866e+01	3.210120717467320617e+01	2.020717113952315458e+00	2.999999999999999889e-01
3.125000000000000000e+00	2.411276156514416402e-03	2.620598188818938912e-01	1.168285151953101994e-02	2.000000000000000000e+00	9.363268115401539262e+02	-1.805862117732753802e+01	3.371256324542517291e+01	2.284082105062596568e+00	2.999999999999999889e-01
3.242820000000000036e+00	2.723024345503190832e-03	2.612647082773482121e-01	1.375393257510817285e-02	2.000000000000000000e+00	9.363977480602717378e+02	-1.848198793494091419e+01	3.537140789615122571e+01	2.581014552904526749e+00	2.999999999999999889e-01
3.365089999999999915e+00	3.071225696488015175e-03	2.604900004838677785e-01	1.616923023714842214e-02	2.000000000000000000e+00	9.364735920426217035e+02	-1.892053774254880594e+01	3.708080577837340286e+01	2.912959353729421164e+00	2.999999999999999889e-01
3.491969999999999796e+00	3.452536975122527836e-03	2.597260646125467143e-01	1.892640680985988727e-02	2.000000000000000000e+00	9.365454007965287246e+02	-1.935722942348099096e+01	3.881965998592664135e+01	3.276793833969696035e+00	2.999999999999999889e-01
3.623629999999999907e+00	3.883321922012497509e-03	2.589804663751681946e-01	2.216914356141665154e-02	2.000000000000000000e+00	9.366231308420764208e+02	-1.981337510566491034e+01	4.063924765211632462e+01	3.688220896658256365e+00	2.999999999999999889e-01
3.760260000000000158e+00	4.377950754126593881e-03	2.582439315555261627e-01	2.603143512336116364e-02	2.000000000000000000e+00	9.367045232920626177e+02	-2.029226291264528825e+01	4.255588986281557595e+01	4.161046262212326319e+00	2.999999999999999889e-01
3.902039999999999953e+00	4.926771623588522761e-03	2.574991697764753007e-01	3.047795168673928315e-02	2.000000000000000000e+00	9.367801758369206482e+02	-2.076680544208771906e+01	4.454105212991774465e+01	4.686206408741905527e+00	2.999999999999999889e-01
4.049159999999999648e+00	5.551505025636891029e-03	2.567751248314974477e-01	3.571560847682640760e-02	2.000000000000000000e+00	9.368604202989483838e+02	-2.127033633897177012e+01	4.663468035216373409e+01	5.284636209348128943e+00	2.999999999999999889e-01
4.201839999999999797e+00	6.258425515521680652e-03	2.560192023356430147e-01	4.179821534514113063e-02	2.000000000000000000e+00	9.369251165178360452e+02	-2.177007986599215172e+01	4.883748656989496340e+01	5.962492666050847490e+00	2.999999999999999889e-01
4.360260000000000247e+00	7.052996124868239625e-03	2.552737685820229419e-01	4.886323365721249173e-02	2.000000000000000000e+00	9.369807334756304726e+02	-2.227901490485596270e+01	5.111950898418218969e+01	6.725214343790840488e+00	2.999999999999999889e-01
4.524659999999999904e+00	7.877526203672456651e-03	2.546472134350658001e-01	5.654899209264389187e-02	2.000000000000000000e+00	9.370288644662764455e+02	-2.279457461378810024e+01	5.329417665003475690e+01	7.517558926227291494e+00	2.999999999999999889e-01
4.695260000000000211e+00	8.714240862025398812e-03	2.541386641401393032e-01	6.478345212681758947e-02	2.000000000000000000e+00	9.370716126318025090e+02	-2.330990115333523605e+01	5.532374161583590677e+01	8.322465057416003731e+00	2.999999999999999889e-01
4.872300000000000075e+00	9.632832052587301727e-03	2.536874233725339156e-01	7.421124918754491706e-02	2.000000000000000000e+00	9.371250795043192738e+02	-2.386059525844649798e+01	5.738977695653867528e+01	9.207096799935492015e+00	2.999999999999999889e-01
5.056000000000000050e+00	1.063069640521683082e-02	2.532940871205561773e-01	8.483805594652191195e-02	2.000000000000000000e+00	9.371831414844695018e+02	-2.444179337272637653e+01	5.947158008056971568e+01	1.016906989219944002e+01	2.999999999999999889e-01
5.246640000000000192e+00	1.173450778364769700e-02	2.529352367109942157e-01	9.702661123431956247e-02	2.000000000000000000e+00	9.372489361042692053e+02	-2.505743821911325497e+01	6.161730632385350503e+01	1.123443648396172101e+01	2.999999999999999889e-01
5.444460000000000299e+00	1.298691373296038780e-02	2.525892705205300404e-01	1.112398719092195232e-01	2.000000000000000000e+00	9.373222240887726002e+02	-2.571715117906593662e+01	6.389353649040166516e+01	1.244452999379625702e+01	2.999999999999999889e-01
5.649740000000000428e+00	1.440036492008268942e-02	2.522926446029116199e-01	1.275977538391476762e-01	2.000000000000000000e+00	9.373959247982467105e+02	-2.644052667199925821e+01	6.627495802118330914e+01	1.381193290711490107e+01	2.999999999999999889e-01
5.862759999999999749e+00	1.597127258142722744e-02	2.520931678321686742e-01	1.463667251177142026e-01	2.000000000000000000e+00	9.374791795707722031e+02	-2.724342573159369962e+01	6.868879153093359946e+01	1.533351197755872342e+01	2.999999999999999889e-01
6.083809999999999718e+00	1.751501449973422858e-02	2.519964198067080052e-01	1.658079367910067770e-01	2.000000000000000000e+00	9.375464489629238187e+02	-2.803773796633197790e+01	7.086415602592782648e+01	1.683061846175083076e+01	2.999999999999999889e-01
6.313200000000000145e+00	1.909381796097484041e-02	2.519783753162286311e-01	1.867570320182769528e-01	2.000000000000000000e+00	9.376166686358719744e+02	-2.885379117638293778e+01	7.291776432018951937e+01	1.836371450573062702e+01	2.999999999999999889e-01
6.551230000000000331e+00	2.086657640808927891e-02	2.519232200705465718e-01	2.110826192318631389e-01	2.000000000000000000e+00	9.376987321271410565e+02	-2.968922330517135322e+01	7.510635675829973934e+01	2.008716562344757506e+01	2.999999999999999889e-01
6.798239999999999839e+00	2.279240036876396119e-02	2.518401413930199673e-01	2.383127619613160664e-01	2.000000000000000000e+00	9.377740661160571563e+02	-3.052346667975538708e+01	7.736303600771780964e+01	2.196163840675664147e+01	2.999999999999999889e-01
7.054560000000000386e+00	2.489682901394458386e-02	2.518192615776028154e-01	2.689129883318158165e-01	2.000000000000000000e+00	9.378550536596911797e+02	-3.142880501377392122e+01	7.965096058948181224e+01	2.401264590827071999e+01	2.999999999999999889e-01
7.320549999999999891e+00	2.722816442171289986e-02	2.518468114697646754e-01	3.033331968338586759e-01	2.000000000000000000e+00	9.379326662824904588e+02	-3.241244291080796103e+01	8.201093071334038598e+01	2.628793632753991361e+01	2.999999999999999889e-01
7.596569999999999823e+00	2.966425921296663576e-02	2.519345031536590618e-01	3.405475232435402066e-01	2.000000000000000000e+00	9.380013321112921858e+02	-3.343486076585465838e+01	8.428649613996522305e+01	2.866856930374293100e+01	2.999999999999999889e-01
7.882990000000000386e+00	3.218309561040751110e-02	2.520458774388945611e-01	3.809086312054493217e-01	2.000000000000000000e+00	9.380717076201414102e+02	-3.446215497035289843e+01	8.648297821923540596e+01	3.113339956350530002e+01	2.999999999999999889e-01
8.180220000000000269e+00	3.487960304174401310e-02	2.522064912705951345e-01	4.255273148319830279e-01	2.000000000000000000e+00	9.381502808297647107e+02	-3.554947940578819043e+01	8.867591905207203240e+01	3.377581436765534306e+01	2.999999999999999889e-01
8.488649999999999807e+00	3.781699109599889058e-02	2.524128758689220819e-01	4.753357167295653718e-01	2.000000000000000000e+00	9.382355357511823968e+02	-3.671687843532624385e+01	9.090741041410969103e+01	3.665823077481934433e+01	2.999999999999999889e-01
8.808709999999999596e+00	4.080711924343226327e-02	2.526505808771480344e-01	5.277599564104417107e-01	2.000000000000000000e+00	9.382992768851645451e+02	-3.789570877128173976e+01	9.302183469532573667e+01	3.959640005812764230e+01	2.999999999999999889e-01
9.140829999999999345e+00	4.415035883406023820e-02	2.529544104648864256e-01	5.879463897720113019e-01	2.000000000000000000e+00	9.383910053490214978e+02	-3.920001283724700158e+01	9.521133687783357402e+01	4.288623409148385690e+01	2.999999999999999889e-01
9.485480000000000800e+00	4.857949997227325317e-02	2.533068201690200083e-01	6.629600088091310850e-01	2.000000000000000000e+00	9.384912879361608020e+02	-4.081708908492823440e+01	9.799365229476633488e+01	4.725211191694673118e+01	2.999999999999999889e-01
1.592539999999999978e+01	1.211041224325799387e-01	2.566793305680718507e-01	2.574215057727101463e+00	2.000000000000000000e+00	9.385119813982369124e+02	-6.011389624189167336e+01	1.273935547758995028e+02	1.195085170544287934e+02	2.999999999999999889e-01
1.652590000000000003e+01	1.277925573315446262e-01	2.570170987426246834e-01	2.901328973189491567e+00	2.000000000000000000e+00	9.394328427429079511e+02	-6.174260553052639011e+01	1.290835736582390894e+02	1.262595049173751107e+02	2.999999999999999889e-01
1.714900000000000091e+01	1.348461699736820119e-01	2.573254042707317502e-01	3.276960380814292417e+00	2.000000000000000000e+00	9.405283341141725941e+02	-6.336263552872111404e+01	1.308153868000821092e+02	1.333974070636789406e+02	2.999999999999999889e-01
1.779560000000000031e+01	1.423405667606519598e-01	2.575853190737978915e-01	3.716646097271190552e+00	2.000000000000000000e+00	9.418431064404638846e+02	-6.496054604765126328e+01	1.326137192152105797e+02	1.410056388504143854e+02	2.999999999999999889e-01
1.846649999999999991e+01	1.500416297918009956e-01	2.578135777138306772e-01	4.197036430086652281e+00	2.000000000000000000e+00	9.432791928216905717e+02	-6.654083063494721273e+01	1.344274914349501273e+02	1.488459618779354230e+02	2.999999999999999889e-01
1.916280000000000072e+01	1.584456786842798059e-01	2.579813169394721273e-01	4.788607435333006812e+00	2.000000000000000000e+00	9.450882965127742636e+02	-6.809079462934083438e+01	1.363550013136097618e+02	1.574364119083686830e+02	2.999999999999999889e-01
1.988530000000000086e+01	1.669870990779593334e-01	2.581263055417703511e-01	5.423871746016640571e+00	2.000000000000000000e+00	9.470080968921107569e+02	-6.962533993951140587e+01	1.382790627405698558e+02	1.661961397113305452e+02	2.999999999999999889e-01
2.063510000000000133e+01	1.762828929536826850e-01	2.582175523058843902e-01	6.200994355122851687e+00	2.000000000000000000e+00	9.493742598293073343e+02	-7.113088320682621202e+01	1.403143097416741227e+02	1.757733775298334535e+02	2.999999999999999889e-01
2.141310000000000002e+01	1.858804113849612250e-01	2.582839216036690311e-01	7.063700247463641446e+00	2.000000000000000000e+00	9.519673050439738518e+02	-7.262227196303079779e+01	1.423673751923633688e+02	1.857027213907472287e+02	2.999999999999999889e-01
2.222050000000000125e+01	1.960515698382811201e-01	2.583149617539336473e-01	8.063451311770393204e+00	2.000000000000000000e+00	9.549471703641229396e+02	-7.409531026841740697e+01	1.444845306046871087e+02	1.962757083664656363e+02	2.999999999999999889e-01
2.305829999999999913e+01	2.068399856228760048e-01	2.583190679263457912e-01	9.233192403359581135e+00	2.000000000000000000e+00	9.583807614037743861e+02	-7.556063761009565383e+01	1.466584097243787994e+02	2.075545861891089032e+02	2.999999999999999889e-01
2.392770000000000152e+01	2.179795114324605820e-01	2.583025799085091334e-01	1.051881744804720320e+01	2.000000000000000000e+00	9.620961695654044661e+02	-7.701711604862036609e+01	1.488451265277592199e+02	2.192556818887430552e+02	2.999999999999999889e-01
2.482989999999999853e+01	2.301174216221827662e-01	2.582650259834779471e-01	1.210095234928533436e+01	2.000000000000000000e+00	9.665689126818645036e+02	-7.848541109383413072e+01	1.511219811301094467e+02	2.321027141097523554e+02	2.999999999999999889e-01
2.576610000000000156e+01	2.424487021440581147e-01	2.582167858716855613e-01	1.378611993850710959e+01	2.000000000000000000e+00	9.712439601568336229e+02	-7.995177804261570031e+01	1.533761275815361103e+02	2.452189560584590993e+02	2.999999999999999889e-01
2.673760000000000048e+01	2.560028048787896249e-01	2.581605625119149372e-01	1.588523545551533900e+01	2.000000000000000000e+00	9.768996910384997818e+02	-8.145805614546041795e+01	1.557176917110300280e+02	2.597701388943556253e+02	2.999999999999999889e-01
2.774569999999999936e+01	2.699393761127029112e-01	2.581019397226895773e-01	1.817987183599566237e+01	2.000000000000000000e+00	9.829310006931884800e+02	-8.298166805974406657e+01	1.580421422178536659e+02	2.748313236529021992e+02	2.999999999999999889e-01
2.879179999999999851e+01	2.848386405513034791e-01	2.580460765907335863e-01	2.086951863863362178e+01	2.000000000000000000e+00	9.897977432620983791e+02	-8.455326482921407205e+01	1.603991270505769080e+02	2.910764596822234012e+02	2.999999999999999889e-01
2.987740000000000151e+01	3.006206019727927781e-01	2.579998796000743666e-01	2.398160375292041735e+01	2.000000000000000000e+00	9.974765815776036106e+02	-8.618406105831023467e+01	1.627624149867276913e+02	3.084527432912653921e+02	2.999999999999999889e-01
3.100390000000000157e+01	3.170248058630497634e-01	2.579579280677480879e-01	2.742061682782110665e+01	2.000000000000000000e+00	1.005756979150379379e+03	-8.785447735398437885e+01	1.651121694505860944e+02	3.266585212402296747e+02	2.999999999999999889e-01
3.217289999999999850e+01	3.349454596498951386e-01	2.579457921829546030e-01	3.162841186218503964e+01	2.000000000000000000e+00	1.015433229685053789e+03	-8.964562068019692731e+01	1.674866485470292048e+02	3.468227761412155701e+02	2.999999999999999889e-01
3.338589999999999947e+01	3.532420559834565377e-01	2.579349356561756457e-01	3.611863553888677103e+01	2.000000000000000000e+00	1.025521740649102412e+03	-9.146553922145385229e+01	1.698175138246797076e+02	3.675689783478865138e+02	2.999999999999999889e-01
3.464470000000000027e+01	3.734515050496490240e-01	2.579677987208356948e-01	4.169144348866923622e+01	2.000000000000000000e+00	1.037427991794442505e+03	-9.345292947233397740e+01	1.721687240759514452e+02	3.908645745485668499e+02	2.999999999999999889e-01
3.595100000000000051e+01	3.944113631306115919e-01	2.580118904900224885e-01	4.783073452780389800e+01	2.000000000000000000e+00	1.050122048332225631e+03	-9.550757018261485598e+01	1.744780065776202775e+02	4.152959141192365564e+02	2.999999999999999889e-01
3.730649999999999977e+01	4.167811444669490273e-01	2.580857674318869366e-01	5.492006630676225853e+01	2.000000000000000000e+00	1.064213128540761772e+03	-9.768906370728586808e+01	1.767686011805058115e+02	4.417417649818063410e+02	2.999999999999999889e-01
3.871309999999999718e+01	4.408994904497274270e-01	2.581955213660064308e-01	6.329885157830925380e+01	2.000000000000000000e+00	1.080073904850235976e+03	-1.000308327469931839e+02	1.790419625846278109e+02	4.707631399959051919e+02	2.999999999999999889e-01
4.017280000000000229e+01	4.657080754068019246e-01	2.583114889092535948e-01	7.230179256512359132e+01	2.000000000000000000e+00	1.096684548668219804e+03	-1.024312137945407102e+02	1.812609728175794430e+02	5.009323320211502164e+02	2.999999999999999889e-01
4.168750000000000000e+01	4.935986941395248406e-01	2.584921090934242383e-01	8.372533920812463748e+01	2.000000000000000000e+00	1.116392001898953822e+03	-1.051092106443230421e+02	1.834933050388391393e+02	5.357318288739000991e+02	2.999999999999999889e-01
4.325930000000000319e+01	5.225066496245820424e-01	2.586792279211312939e-01	9.621210552142231620e+01	2.000000000000000000e+00	1.137212892099851842e+03	-1.078677972548506290e+02	1.856723413974555967e+02	5.723271160886009739e+02	2.999999999999999889e-01
4.489030000000000342e+01	5.535926498231932280e-01	2.588993431030884862e-01	1.107079238167583810e+02	2.000000000000000000e+00	1.160288457029599385e+03	-1.108092580123165618e+02	1.878296105475346280e+02	6.124766334668577201e+02	2.999999999999999889e-01
4.658290000000000219e+01	5.875120520520473733e-01	2.591563620862299411e-01	1.280356854882764992e+02	2.000000000000000000e+00	1.186315756285168163e+03	-1.139743428024718384e+02	1.899837994586472405e+02	6.574157490360462361e+02	2.999999999999999889e-01
4.833930000000000149e+01	6.229015959885421116e-01	2.594205025158390354e-01	1.470666356909042918e+02	2.000000000000000000e+00	1.213925798256179860e+03	-1.172431994024586999e+02	1.920912744805684440e+02	7.051011589464461622e+02	2.999999999999999889e-01
5.016190000000000282e+01	6.622402638746330839e-01	2.597295431694467416e-01	1.703887161299670367e+02	2.000000000000000000e+00	1.245645978519728942e+03	-1.208012301140491189e+02	1.942261304513787366e+02	7.597524733854025953e+02	2.999999999999999889e-01
5.205319999999999681e+01	7.044956984658313770e-01	2.600550500465770853e-01	1.973596478473490095e+02	2.000000000000000000e+00	1.280447636754948689e+03	-1.245449309241935509e+02	1.963600890923756594e+02	8.200228950397508925e+02	2.999999999999999889e-01
5.401579999999999870e+01	7.490831203423021778e-01	2.603878495122885495e-01	2.274241426129672163e+02	2.000000000000000000e+00	1.317731611767900404e+03	-1.284264269946048387e+02	1.984717614510847739e+02	8.849967524951978248e+02	2.999999999999999889e-01
5.605250000000000199e+01	7.992865833548730148e-01	2.607572524168423889e-01	2.648462653762441619e+02	2.000000000000000000e+00	1.360877288442535018e+03	-1.326452663986927973e+02	2.006718484172047567e+02	9.610234240452177801e+02	2.999999999999999889e-01
5.816590000000000060e+01	8.534900553900719444e-01	2.611242948026281652e-01	3.082992355546820136e+02	2.000000000000000000e+00	1.408234770894758185e+03	-1.370712159286675842e+02	2.028877864051642064e+02	1.045739371416410677e+03	2.999999999999999889e-01
6.035900000000000176e+01	9.115325751673862831e-01	2.614892553010774168e-01	3.578287970296336766e+02	2.000000000000000000e+00	1.459622751710000557e+03	-1.416809337558444497e+02	2.051203506692746146e+02	1.139115997968034435e+03	2.999999999999999889e-01
6.263479999999999848e+01	9.759041934531492712e-01	2.618670449203511219e-01	4.174987921577426846e+02	2.000000000000000000e+00	1.517596892232314531e+03	-1.465821051092275411e+02	2.074698361541331337e+02	1.246792443848297580e+03	2.999999999999999889e-01
6.499639999999999418e+01	1.047603480282503163e+00	2.622510187323102149e-01	4.900233152282544324e+02	2.000000000000000000e+00	1.583153845322126244e+03	-1.517765155390315783e+02	2.099748674162547388e+02	1.372121876027050121e+03	2.999999999999999889e-01
6.744710000000000605e+01	1.125665087915893592e+00	2.626295948373793543e-01	5.748192129945730358e+02	2.000000000000000000e+00	1.655273625247648170e+03	-1.571893823281685343e+02	2.125998258309187747e+02	1.513981252855337971e+03	2.999999999999999889e-01
6.999009999999999820e+01	1.211037222404746982e+00	2.630022684675439870e-01	6.743885703751104757e+02	2.000000000000000000e+00	1.734894960380067459e+03	-1.628365085457749331e+02	2.153741259470608611e+02	1.675538946081014274e+03	2.999999999999999889e-01
7.262900000000000489e+01	1.305516963653707618e+00	2.633684695436987466e-01	7.933321365853128100e+02	2.000000000000000000e+00	1.823800849202141535e+03	-1.687540712313334836e+02	2.183618884461377831e+02	1.862601798870271978e+03	2.999999999999999889e-01
7.536750000000000682e+01	1.412899166203754886e+00	2.637256106406277167e-01	9.417837569138505387e+02	2.000000000000000000e+00	1.925730043407830863e+03	-1.750188693566769302e+02	2.216938044271267927e+02	2.087818811422166164e+03	2.999999999999999889e-01


==> anc/qmc1_204.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	1.971680637060232690e-09	4.545599920253147186e-01	4.383963405765864915e-10	2.000000000000000000e+00	9.314114114409762806e+02	-1.470100955498098827e+00	-7.521090120002879020e-01	1.835651731587464553e-06	4.000000000000000222e-01
5.487670000000000048e-01	1.015523232768448329e-07	4.524974829076149341e-01	4.919955562446623677e-08	2.000000000000000000e+00	9.314288595614602855e+02	-1.901935457357718740e+00	-1.058385288490687887e-01	9.462082233322648226e-05	4.000000000000000222e-01
5.694580000000000197e-01	1.197033438771121163e-07	4.519488778092989323e-01	5.950534576133323400e-08	2.000000000000000000e+00	9.314757840716886221e+02	-2.025544777017393105e+00	-1.194101454504892385e-01	1.115387637831950849e-04	4.000000000000000222e-01
5.909290000000000376e-01	1.426303113241298004e-07	4.511829227523795338e-01	7.270512117216353982e-08	2.000000000000000000e+00	9.315387269858049422e+02	-2.186004153306150943e+00	-1.530829158581598348e-01	1.329107108033722158e-04	4.000000000000000222e-01
6.132100000000000328e-01	1.723327305276682391e-07	4.500534472628448524e-01	9.015284717976437390e-08	2.000000000000000000e+00	9.316199275360072534e+02	-2.388491737864256947e+00	-2.075548078844683675e-01	1.606001322098091547e-04	4.000000000000000222e-01
6.363299999999999512e-01	2.100447754573170622e-07	4.484459697583844662e-01	1.127327365194350036e-07	2.000000000000000000e+00	9.317232960696483133e+02	-2.642574156642867766e+00	-2.953900239654738691e-01	1.957592061151763527e-04	4.000000000000000222e-01
6.603229999999999933e-01	2.583735079793944644e-07	4.461295038024812309e-01	1.422182592016232989e-07	2.000000000000000000e+00	9.318541858990414539e+02	-2.959625375891949073e+00	-4.256789558783820038e-01	2.408211713500151810e-04	4.000000000000000222e-01
6.852200000000000513e-01	3.204694808403242643e-07	4.428289370462929475e-01	1.808348038346506137e-07	2.000000000000000000e+00	9.320132574118341608e+02	-3.342540336336337070e+00	-6.002809223431262442e-01	2.987262525108003814e-04	4.000000000000000222e-01
7.110560000000000214e-01	3.988023456308829313e-07	4.384546365971080384e-01	2.301754842217829149e-07	2.000000000000000000e+00	9.321987400202514209e+02	-3.787397244864018298e+00	-8.215988954043139669e-01	3.717809668200317431e-04	4.000000000000000222e-01
7.378660000000000219e-01	4.981297677576165787e-07	4.330131616515690562e-01	2.936512538513401410e-07	2.000000000000000000e+00	9.324016120587892829e+02	-4.271491594172064588e+00	-1.063225751812009401e+00	4.644272127825362236e-04	4.000000000000000222e-01
7.656859999999999777e-01	6.267951611873048162e-07	4.268368213483896279e-01	3.778675511791102435e-07	2.000000000000000000e+00	9.326021249077842867e+02	-4.751903223954220046e+00	-1.273994908053530439e+00	5.844568135143559393e-04	4.000000000000000222e-01
7.945560000000000400e-01	8.189509933533747473e-07	4.211029946454617479e-01	5.160758558221814226e-07	2.000000000000000000e+00	9.327316872453807264e+02	-5.080496937625079923e+00	-1.253011099757851632e+00	7.637631741908656015e-04	4.000000000000000222e-01
8.245139999999999691e-01	1.129219478179471308e-06	4.144356318456405841e-01	7.555537313238462067e-07	2.000000000000000000e+00	9.328555110807595838e+02	-5.402798883400332208e+00	-1.108219844351465033e+00	1.053362517875930902e-03	4.000000000000000222e-01
8.556019999999999737e-01	1.539695942000077027e-06	4.076555575446542123e-01	1.091230373131325458e-06	2.000000000000000000e+00	9.329803520836571806e+02	-5.729936273732489482e+00	-9.400845990796700136e-01	1.436582258336861068e-03	4.000000000000000222e-01
8.878620000000000401e-01	2.067940761710587885e-06	4.020876897120276294e-01	1.557819798747845777e-06	2.000000000000000000e+00	9.330751359568409953e+02	-5.989422344005195242e+00	-6.788905698566086722e-01	1.929884090202116159e-03	4.000000000000000222e-01
9.213390000000000191e-01	2.759386523815369719e-06	3.982702406649339943e-01	2.225546728561254416e-06	2.000000000000000000e+00	9.331354941260636906e+02	-6.167656380337127153e+00	-2.909710663774782158e-01	2.575781570336582726e-03	4.000000000000000222e-01
9.560769999999999547e-01	3.615133130282879383e-06	3.958668005330308048e-01	3.127630240453960035e-06	2.000000000000000000e+00	9.331604768508200323e+02	-6.266951215008586651e+00	1.933381536884269947e-01	3.375385645466606223e-03	4.000000000000000222e-01
9.921250000000000346e-01	4.794323818527069420e-06	3.937395498115344727e-01	4.483758406426756644e-06	2.000000000000000000e+00	9.331797727379804428e+02	-6.356102384747448930e+00	7.752007937647861224e-01	4.477611816930389052e-03	4.000000000000000222e-01
1.029530000000000056e+00	6.308408859072986794e-06	3.916336726295676085e-01	6.373579876200956562e-06	2.000000000000000000e+00	9.331993699245977041e+02	-6.448871541355295278e+00	1.394802213056666851e+00	5.893361967001232299e-03	4.000000000000000222e-01
1.068349999999999911e+00	8.243020680102438631e-06	3.893723505401987528e-01	8.990389416829471490e-06	2.000000000000000000e+00	9.332210685613794112e+02	-6.549965758042044506e+00	2.049328987309664285e+00	7.703021744155911371e-03	4.000000000000000222e-01
1.108630000000000004e+00	1.077508884888248272e-05	3.869304904540368240e-01	1.269902805223919998e-05	2.000000000000000000e+00	9.332530921336478968e+02	-6.677122522172508567e+00	2.746448932874577586e+00	1.007253177805734687e-02	4.000000000000000222e-01
1.150430000000000064e+00	1.386514326688516178e-05	3.843418122739476472e-01	1.758100534433720277e-05	2.000000000000000000e+00	9.332826328225673933e+02	-6.802571369635924903e+00	3.462310482268244449e+00	1.296543221055887658e-02	4.000000000000000222e-01
1.193810000000000038e+00	1.788713276848522164e-05	3.816304042888473136e-01	2.444381713997362889e-05	2.000000000000000000e+00	9.333213812498067909e+02	-6.952154820867042950e+00	4.230893673232700714e+00	1.673242332971417237e-02	4.000000000000000222e-01
1.238820000000000032e+00	2.282927649402754103e-05	3.788774387287351941e-01	3.352343878321377386e-05	2.000000000000000000e+00	9.333606038195251813e+02	-7.105833925265651274e+00	5.028243511560386736e+00	2.136339914332721635e-02	4.000000000000000222e-01
1.285530000000000062e+00	2.887376695799912353e-05	3.760990204432647643e-01	4.545776958766547426e-05	2.000000000000000000e+00	9.333992377936955336e+02	-7.261982105789831721e+00	5.860943038536871263e+00	2.703006394244218680e-02	4.000000000000000222e-01
1.334000000000000075e+00	3.646760395399202369e-05	3.733415127220949814e-01	6.156254065017576990e-05	2.000000000000000000e+00	9.334442791096689689e+02	-7.434734422174710033e+00	6.745014156065237465e+00	3.415290630168703323e-02	4.000000000000000222e-01
1.384300000000000086e+00	4.547493204383128666e-05	3.706197243837640043e-01	8.200518491537320026e-05	2.000000000000000000e+00	9.334836353588696056e+02	-7.599575379343002091e+00	7.653823725848648785e+00	4.260590373712543760e-02	4.000000000000000222e-01
1.436490000000000045e+00	5.668148356848964165e-05	3.677734963253476153e-01	1.092393300685787672e-04	2.000000000000000000e+00	9.335294292547665691e+02	-7.781948557274507294e+00	8.621595007365606023e+00	5.312885035112994286e-02	4.000000000000000222e-01
1.490650000000000031e+00	7.050961113590070034e-05	3.647780687890223028e-01	1.451770813711140528e-04	2.000000000000000000e+00	9.335742958000089402e+02	-7.971550285780861778e+00	9.644247992101810496e+00	6.612095085481883849e-02	4.000000000000000222e-01
1.546859999999999902e+00	8.699491665222076322e-05	3.618956978805425440e-01	1.909425511607505189e-04	2.000000000000000000e+00	9.336174807727104508e+02	-8.161172650962496888e+00	1.070646067958646697e+01	8.161924726101014993e-02	4.000000000000000222e-01
1.605180000000000051e+00	1.067913303856037776e-04	3.591554096644785643e-01	2.495633042957559741e-04	2.000000000000000000e+00	9.336627988807427982e+02	-8.359298354485231286e+00	1.181635588858403629e+01	1.002422271745024573e-01	4.000000000000000222e-01
1.665699999999999958e+00	1.298426282977083158e-04	3.565494466610684143e-01	3.221845008707809846e-04	2.000000000000000000e+00	9.337029305273047157e+02	-8.551639436537920247e+00	1.295222184751033545e+01	1.219408854490078714e-01	4.000000000000000222e-01
1.728509999999999991e+00	1.574068028479481875e-04	3.540766873877239651e-01	4.145353978393412787e-04	2.000000000000000000e+00	9.337454988097141495e+02	-8.755065359593876551e+00	1.414260999491265913e+01	1.479058391677330608e-01	4.000000000000000222e-01
1.793679999999999941e+00	1.895391473189892719e-04	3.517371632055272812e-01	5.287907283673198107e-04	2.000000000000000000e+00	9.337856684705457155e+02	-8.958848018758938991e+00	1.536689482610673352e+01	1.781938142214039844e-01	4.000000000000000222e-01
1.861310000000000020e+00	2.270232445250683503e-04	3.495299975652499946e-01	6.701507176836758338e-04	2.000000000000000000e+00	9.338256231672711465e+02	-9.166903308400168982e+00	1.663003561978471723e+01	2.135514640622985794e-01	4.000000000000000222e-01
1.931489999999999929e+00	2.710307627586531262e-04	3.474498914570159358e-01	8.459829470203725004e-04	2.000000000000000000e+00	9.338679891261160719e+02	-9.385139369619535543e+00	1.794356174292858697e+01	2.550926789975778708e-01	4.000000000000000222e-01
2.004309999999999814e+00	3.212935274063251031e-04	3.454897701969735224e-01	1.058319776292794860e-03	2.000000000000000000e+00	9.339065842381772882e+02	-9.601952653585614783e+00	1.928249246016790863e+01	3.025737096354700340e-01	4.000000000000000222e-01
2.079889999999999795e+00	3.803548053744466146e-04	3.435833452963179546e-01	1.322219854872077336e-03	2.000000000000000000e+00	9.339499815652653751e+02	-9.834027016331194915e+00	2.068262121410799281e+01	3.584111585736901029e-01	4.000000000000000222e-01
2.158310000000000173e+00	4.483120973374150648e-04	3.417069001547410889e-01	1.642860887539260295e-03	2.000000000000000000e+00	9.339922838530966374e+02	-1.007193891970124966e+01	2.212351249047431523e+01	4.227127383052878828e-01	4.000000000000000222e-01
2.239679999999999893e+00	5.279260949279398173e-04	3.399439975770864319e-01	2.039056326633160218e-03	2.000000000000000000e+00	9.340374078591223679e+02	-1.032351590090317117e+01	2.362653785589448319e+01	4.981055672431570214e-01	4.000000000000000222e-01
2.324129999999999807e+00	6.207070488020054785e-04	3.382841121521706906e-01	2.525694640690134829e-03	2.000000000000000000e+00	9.340852622359514044e+02	-1.058921981162161430e+01	2.519581212959710115e+01	5.860453593963597108e-01	4.000000000000000222e-01
2.411760000000000126e+00	7.262354653198410236e-04	3.367220801905939087e-01	3.107355267305272981e-03	2.000000000000000000e+00	9.341307144484015907e+02	-1.085933787175278198e+01	2.680702130096242541e+01	6.861581741021746117e-01	4.000000000000000222e-01
2.502689999999999859e+00	8.495753742217678145e-04	3.352475524934324658e-01	3.822021742699671393e-03	2.000000000000000000e+00	9.341802944152301507e+02	-1.114723546509359942e+01	2.849807622872940271e+01	8.032777097214943707e-01	4.000000000000000222e-01
2.597059999999999924e+00	9.920492705512392369e-04	3.338628758809700781e-01	4.688568382496437030e-03	2.000000000000000000e+00	9.342285711301686888e+02	-1.144762561200202278e+01	3.025093881833537068e+01	9.386964749209891767e-01	4.000000000000000222e-01
2.694980000000000153e+00	1.153886514175434886e-03	3.325441914055060622e-01	5.719660418924781692e-03	2.000000000000000000e+00	9.342736376917557664e+02	-1.175358001255877660e+01	3.206049655547389676e+01	1.092671691575586745e+00	4.000000000000000222e-01
2.796590000000000131e+00	1.341425854479251500e-03	3.313119412591574720e-01	6.972938210655646278e-03	2.000000000000000000e+00	9.343192994841101608e+02	-1.207790157944969422e+01	3.394369354740231870e+01	1.271292022007226352e+00	4.000000000000000222e-01
2.902029999999999887e+00	1.544938228887023091e-03	3.301433518589037552e-01	8.400665074121300979e-03	2.000000000000000000e+00	9.343533901314860941e+02	-1.238543211371697694e+01	3.580937062398064086e+01	1.465320023981727449e+00	4.000000000000000222e-01
3.011449999999999960e+00	1.774234485037278972e-03	3.290542757013028008e-01	1.008849941903120287e-02	2.000000000000000000e+00	9.343871007561045872e+02	-1.270345957934650727e+01	3.771883049680938171e+01	1.684168191836685979e+00	4.000000000000000222e-01
3.125000000000000000e+00	2.025707372245793506e-03	3.280490971487560747e-01	1.202836201342362410e-02	2.000000000000000000e+00	9.344178453279181440e+02	-1.302377772622921270e+01	3.963615871818046799e+01	1.924434284520720517e+00	4.000000000000000222e-01
3.242820000000000036e+00	2.308588572042846124e-03	3.271244429432343948e-01	1.431559190830218424e-02	2.000000000000000000e+00	9.344510564661131866e+02	-1.335837082367314466e+01	4.159411350261395768e+01	2.195004211113756210e+00	4.000000000000000222e-01
3.365089999999999915e+00	2.623089126529578805e-03	3.262702629228092510e-01	1.697689281923728949e-02	2.000000000000000000e+00	9.344886157257142258e+02	-1.370746182357849996e+01	4.359912225957780407e+01	2.496153507577089758e+00	4.000000000000000222e-01
3.491969999999999796e+00	2.975825697661569225e-03	3.254871482062741128e-01	2.009384474900117665e-02	2.000000000000000000e+00	9.345283400656807089e+02	-1.407338823041776266e+01	4.565023516059531516e+01	2.834294007114618541e+00	4.000000000000000222e-01
3.623629999999999907e+00	3.381051666955683759e-03	3.247673525718229315e-01	2.383399337331756559e-02	2.000000000000000000e+00	9.345781586935427185e+02	-1.447166017783524161e+01	4.780447887553170716e+01	3.223223324634379772e+00	4.000000000000000222e-01
3.760260000000000158e+00	3.831373913724147023e-03	3.241018550109341922e-01	2.817126829606809990e-02	2.000000000000000000e+00	9.346318418401360759e+02	-1.488537923356368076e+01	5.001307915291725692e+01	3.655972502360839371e+00	4.000000000000000222e-01
3.902039999999999953e+00	4.346385607940921048e-03	3.234964319205686500e-01	3.334322204061019451e-02	2.000000000000000000e+00	9.346909854723652415e+02	-1.532998407949949105e+01	5.231389947226666237e+01	4.151509292426687203e+00	4.000000000000000222e-01
4.049159999999999648e+00	4.939775869607404730e-03	3.229362186522308220e-01	3.954995683742067170e-02	2.000000000000000000e+00	9.347609845441478456e+02	-1.581078137114039706e+01	5.474455069287283493e+01	4.723247625301738140e+00	4.000000000000000222e-01
4.201839999999999797e+00	5.612651416580013292e-03	3.224260403820474741e-01	4.684306652684779720e-02	2.000000000000000000e+00	9.348318620589683405e+02	-1.632407746836953777e+01	5.728411589668005632e+01	5.372495735386524807e+00	4.000000000000000222e-01
4.360260000000000247e+00	6.407370646649846423e-03	3.219682111974265792e-01	5.580872889409427273e-02	2.000000000000000000e+00	9.349156749334980532e+02	-1.689176214971402601e+01	5.999839086425982515e+01	6.140422712617438883e+00	4.000000000000000222e-01
4.524659999999999904e+00	7.256553057953658153e-03	3.215337124546358560e-01	6.581386878806302909e-02	2.000000000000000000e+00	9.349839920671516893e+02	-1.744436902520748589e+01	6.267573543866396335e+01	6.962233656870867371e+00	4.000000000000000222e-01
4.695260000000000211e+00	8.161056780337029234e-03	3.211280986820308492e-01	7.694904605193458869e-02	2.000000000000000000e+00	9.350410356017944196e+02	-1.798908582942642909e+01	6.531183794689576416e+01	7.838928715090973220e+00	4.000000000000000222e-01
4.872300000000000075e+00	9.173209802388226919e-03	3.207211950624687669e-01	8.995644798514720875e-02	2.000000000000000000e+00	9.350976392344222177e+02	-1.854616569568258200e+01	6.802149908998917738e+01	8.821457778689103080e+00	4.000000000000000222e-01
5.056000000000000050e+00	1.021651652802467447e-02	3.203180672878783719e-01	1.039896493404467992e-01	2.000000000000000000e+00	9.351350773330552784e+02	-1.906403435414163994e+01	7.062070697152951482e+01	9.835741009366962828e+00	4.000000000000000222e-01
5.246640000000000192e+00	1.136221818972276212e-02	3.199218594717714303e-01	1.200359947540278471e-01	2.000000000000000000e+00	9.351734847864727271e+02	-1.958963268004924885e+01	7.328411474224729716e+01	1.095130791826919392e+01	4.000000000000000222e-01
5.444460000000000299e+00	1.264095973067355140e-02	3.195167338783140853e-01	1.385543371166159665e-01	2.000000000000000000e+00	9.352096845476953604e+02	-2.012752458421848800e+01	7.606270422311271773e+01	1.219831962970144978e+01	4.000000000000000222e-01
1.623972158952444644e+01	1.365221937073146097e-01	3.205982347786958120e-01	3.935435435435435281e+00	2.000000000000000000e+00	9.352149180539191775e+02	-4.584216395446356529e+01	1.651674909397533781e+02	1.371336076162680513e+02	4.000000000000000222e-01
1.624823956954450921e+01	1.366265165701764928e-01	3.206018141305810865e-01	3.941941941941941696e+00	2.000000000000000000e+00	9.352309556978733553e+02	-4.585799610385068092e+01	1.652043780151235524e+02	1.372413749064567412e+02	4.000000000000000222e-01
1.625675754956457197e+01	1.367308394330383758e-01	3.206053934824664164e-01	3.948448448448448556e+00	2.000000000000000000e+00	9.352469933418275332e+02	-4.587382825323779656e+01	1.652412650904937550e+02	1.373491421966454595e+02	4.000000000000000222e-01
1.626527552958463119e+01	1.368351622959002312e-01	3.206089728343516909e-01	3.954954954954954971e+00	2.000000000000000000e+00	9.352630309857817110e+02	-4.588966040262491219e+01	1.652781521658639292e+02	1.374569094868341779e+02	4.000000000000000222e-01
1.627379350960469395e+01	1.369394851587621142e-01	3.206125521862370209e-01	3.961461461461461386e+00	2.000000000000000000e+00	9.352790686297358889e+02	-4.590549255201202072e+01	1.653150392412341034e+02	1.375646767770228678e+02	4.000000000000000222e-01
1.628231148962475672e+01	1.370438080216239973e-01	3.206161315381222954e-01	3.967967967967967802e+00	2.000000000000000000e+00	9.352951062736900667e+02	-4.592132470139913636e+01	1.653519263166042776e+02	1.376724440672115861e+02	4.000000000000000222e-01
1.629082946964481948e+01	1.371481308844858804e-01	3.206197108900076254e-01	3.974474474474474661e+00	2.000000000000000000e+00	9.353111439176442445e+02	-4.593715685078625199e+01	1.653888133919744519e+02	1.377802113574003045e+02	4.000000000000000222e-01
1.629934744966488225e+01	1.372524537473477635e-01	3.206232902418928998e-01	3.980980980980981077e+00	2.000000000000000000e+00	9.353271815615984224e+02	-4.595298900017336763e+01	1.654257004673446261e+02	1.378879786475889944e+02	4.000000000000000222e-01
1.630786542968494501e+01	1.373567766102096188e-01	3.206268695937782298e-01	3.987487487487487492e+00	2.000000000000000000e+00	9.353432192055526002e+02	-4.596882114956047616e+01	1.654625875427148287e+02	1.379957459377777127e+02	4.000000000000000222e-01
1.631638340970500423e+01	1.374610994730715019e-01	3.206304489456635043e-01	3.993993993993993907e+00	2.000000000000000000e+00	9.353592568495067781e+02	-4.598465329894759179e+01	1.654994746180850029e+02	1.381035132279664026e+02	4.000000000000000222e-01
1.632490138972506699e+01	1.375654223359333850e-01	3.206340282975487788e-01	4.000500500500500323e+00	2.000000000000000000e+00	9.353752944934609559e+02	-4.600048544833470743e+01	1.655363616934551771e+02	1.382112805181551209e+02	4.000000000000000222e-01
1.633341936974512976e+01	1.376697451987952681e-01	3.206376076494341087e-01	4.007007007007007182e+00	2.000000000000000000e+00	9.353913321374151337e+02	-4.601631759772182306e+01	1.655732487688253514e+02	1.383190478083438393e+02	4.000000000000000222e-01
1.634193734976519252e+01	1.377740680616571511e-01	3.206411870013193832e-01	4.013513513513514042e+00	2.000000000000000000e+00	9.354073697813694253e+02	-4.603214974710893870e+01	1.656101358441955540e+02	1.384268150985325292e+02	4.000000000000000222e-01
1.635045532978525529e+01	1.378783909245190065e-01	3.206447663532047132e-01	4.020020020020020013e+00	2.000000000000000000e+00	9.354234074253236031e+02	-4.604798189649604723e+01	1.656470229195657282e+02	1.385345823887212475e+02	4.000000000000000222e-01
1.635897330980531450e+01	1.379827137873808895e-01	3.206483457050899877e-01	4.026526526526525984e+00	2.000000000000000000e+00	9.354394450692777809e+02	-4.606381404588316286e+01	1.656839099949359024e+02	1.386423496789099374e+02	4.000000000000000222e-01
1.636749128982537727e+01	1.380870366502427726e-01	3.206519250569753177e-01	4.033033033033032844e+00	2.000000000000000000e+00	9.354554827132319588e+02	-4.607964619527027850e+01	1.657207970703060766e+02	1.387501169690986558e+02	4.000000000000000222e-01
1.637600926984544003e+01	1.381913595131046557e-01	3.206555044088605921e-01	4.039539539539539703e+00	2.000000000000000000e+00	9.354715203571861366e+02	-4.609547834465738703e+01	1.657576841456762509e+02	1.388578842592873457e+02	4.000000000000000222e-01
1.638452724986550280e+01	1.382956823759665110e-01	3.206590837607459221e-01	4.046046046046045674e+00	2.000000000000000000e+00	9.354875580011403144e+02	-4.611131049404450266e+01	1.657945712210464251e+02	1.389656515494760640e+02	4.000000000000000222e-01
1.639304522988556556e+01	1.384000052388283941e-01	3.206626631126311966e-01	4.052552552552552534e+00	2.000000000000000000e+00	9.355035956450944923e+02	-4.612714264343161830e+01	1.658314582964166277e+02	1.390734188396647824e+02	4.000000000000000222e-01
1.640156320990562833e+01	1.385043281016902772e-01	3.206662424645165266e-01	4.059059059059059393e+00	2.000000000000000000e+00	9.355196332890486701e+02	-4.614297479281873393e+01	1.658683453717868019e+02	1.391811861298534723e+02	4.000000000000000222e-01
1.641008118992569109e+01	1.386086509645521603e-01	3.206698218164018011e-01	4.065565565565565365e+00	2.000000000000000000e+00	9.355356709330028480e+02	-4.615880694220584246e+01	1.659052324471569761e+02	1.392889534200421906e+02	4.000000000000000222e-01
1.641859916994575386e+01	1.387129738274140434e-01	3.206734011682871310e-01	4.072072072072072224e+00	2.000000000000000000e+00	9.355517085769570258e+02	-4.617463909159295810e+01	1.659421195225271504e+02	1.393967207102308805e+02	4.000000000000000222e-01
1.642711714996581662e+01	1.388172966902759264e-01	3.206769805201724055e-01	4.078578578578579084e+00	2.000000000000000000e+00	9.355677462209112036e+02	-4.619047124098007373e+01	1.659790065978973530e+02	1.395044880004195988e+02	4.000000000000000222e-01
1.643563512998587584e+01	1.389216195531378095e-01	3.206805598720576800e-01	4.085085085085085055e+00	2.000000000000000000e+00	9.355837838648653815e+02	-4.620630339036718937e+01	1.660158936732675272e+02	1.396122552906082888e+02	4.000000000000000222e-01
1.644415311000593860e+01	1.390259424159996648e-01	3.206841392239430100e-01	4.091591591591591026e+00	2.000000000000000000e+00	9.355998215088195593e+02	-4.622213553975429789e+01	1.660527807486377014e+02	1.397200225807970071e+02	4.000000000000000222e-01
1.645267109002600137e+01	1.391302652788615479e-01	3.206877185758282844e-01	4.098098098098097886e+00	2.000000000000000000e+00	9.356158591527737372e+02	-4.623796768914141353e+01	1.660896678240078757e+02	1.398277898709857254e+02	4.000000000000000222e-01
1.646118907004606413e+01	1.392345881417234310e-01	3.206912979277136144e-01	4.104604604604604745e+00	2.000000000000000000e+00	9.356318967967279150e+02	-4.625379983852852916e+01	1.661265548993780499e+02	1.399355571611744153e+02	4.000000000000000222e-01
1.646970705006612690e+01	1.393389110045852863e-01	3.206948772795988889e-01	4.111111111111110716e+00	2.000000000000000000e+00	9.356479344406820928e+02	-4.626963198791564480e+01	1.661634419747482241e+02	1.400433244513631337e+02	4.000000000000000222e-01
1.647822503008618611e+01	1.394432338674471694e-01	3.206984566314842189e-01	4.117617617617617576e+00	2.000000000000000000e+00	9.356639720846362707e+02	-4.628546413730275333e+01	1.662003290501184267e+02	1.401510917415518236e+02	4.000000000000000222e-01
1.648674301010624887e+01	1.395475567303090525e-01	3.207020359833694934e-01	4.124124124124124435e+00	2.000000000000000000e+00	9.356800097285904485e+02	-4.630129628668986896e+01	1.662372161254886009e+02	1.402588590317405419e+02	4.000000000000000222e-01
1.649526099012631164e+01	1.396518795931709356e-01	3.207056153352548233e-01	4.130630630630630407e+00	2.000000000000000000e+00	9.356960473725446263e+02	-4.631712843607698460e+01	1.662741032008587752e+02	1.403666263219292318e+02	4.000000000000000222e-01
1.650377897014637441e+01	1.397562024560328187e-01	3.207091946871400978e-01	4.137137137137137266e+00	2.000000000000000000e+00	9.357120850164988042e+02	-4.633296058546410023e+01	1.663109902762289494e+02	1.404743936121179502e+02	4.000000000000000222e-01
1.651229695016643717e+01	1.398605253188947017e-01	3.207127740390254278e-01	4.143643643643644126e+00	2.000000000000000000e+00	9.357281226604529820e+02	-4.634879273485121587e+01	1.663478773515991236e+02	1.405821609023066685e+02	4.000000000000000222e-01
1.652081493018649994e+01	1.399648481817565848e-01	3.207163533909107023e-01	4.150150150150150097e+00	2.000000000000000000e+00	9.357441603044071599e+02	-4.636462488423832440e+01	1.663847644269693262e+02	1.406899281924953584e+02	4.000000000000000222e-01
1.652897861439594962e+01	1.400656369438963988e-01	3.207196154696971835e-01	4.156656656656656068e+00	2.000000000000000000e+00	9.357605225833111717e+02	-4.637954615294728455e+01	1.664199246215172536e+02	1.407941782557943782e+02	4.000000000000000222e-01
1.653661749054949581e+01	1.401611907456620509e-01	3.207224075810914399e-01	4.163163163163162928e+00	2.000000000000000000e+00	9.357773657345026095e+02	-4.639311816066148708e+01	1.664525268378448857e+02	1.408932183534351736e+02	4.000000000000000222e-01
1.654425636670304556e+01	1.402567445474276753e-01	3.207251996924856963e-01	4.169669669669669787e+00	2.000000000000000000e+00	9.357942088856941609e+02	-4.640669016837569671e+01	1.664851290541725177e+02	1.409922584510759691e+02	4.000000000000000222e-01
1.655189524285659175e+01	1.403522983491933274e-01	3.207279918038799527e-01	4.176176176176175758e+00	2.000000000000000000e+00	9.358110520368855987e+02	-4.642026217608989924e+01	1.665177312705001214e+02	1.410912985487167361e+02	4.000000000000000222e-01
1.655953411901014150e+01	1.404478521509589517e-01	3.207307839152742091e-01	4.182682682682682618e+00	2.000000000000000000e+00	9.358278951880770364e+02	-4.643383418380410887e+01	1.665503334868277534e+02	1.411903386463575316e+02	4.000000000000000222e-01
1.656717299516368769e+01	1.405434059527246038e-01	3.207335760266684654e-01	4.189189189189189477e+00	2.000000000000000000e+00	9.358447383392685879e+02	-4.644740619151831851e+01	1.665829357031553855e+02	1.412893787439982987e+02	4.000000000000000222e-01
1.657481187131723743e+01	1.406389597544902281e-01	3.207363681380627218e-01	4.195695695695695449e+00	2.000000000000000000e+00	9.358615814904600256e+02	-4.646097819923252104e+01	1.666155379194830175e+02	1.413884188416390941e+02	4.000000000000000222e-01
1.658245074747078363e+01	1.407345135562558802e-01	3.207391602494570337e-01	4.202202202202202308e+00	2.000000000000000000e+00	9.358784246416514634e+02	-4.647455020694673067e+01	1.666481401358106496e+02	1.414874589392798612e+02	4.000000000000000222e-01
1.659008962362433337e+01	1.408300673580215046e-01	3.207419523608512901e-01	4.208708708708709167e+00	2.000000000000000000e+00	9.358952677928430148e+02	-4.648812221466094030e+01	1.666807423521382816e+02	1.415864990369206566e+02	4.000000000000000222e-01
1.659772849977787956e+01	1.409256211597871566e-01	3.207447444722455465e-01	4.215215215215215139e+00	2.000000000000000000e+00	9.359121109440344526e+02	-4.650169422237514283e+01	1.667133445684658852e+02	1.416855391345614237e+02	4.000000000000000222e-01
1.660536737593142576e+01	1.410211749615527810e-01	3.207475365836398029e-01	4.221721721721721110e+00	2.000000000000000000e+00	9.359289540952258903e+02	-4.651526623008935246e+01	1.667459467847935173e+02	1.417845792322022191e+02	4.000000000000000222e-01
1.661300625208497550e+01	1.411167287633184331e-01	3.207503286950340593e-01	4.228228228228228858e+00	2.000000000000000000e+00	9.359457972464174418e+02	-4.652883823780356209e+01	1.667785490011211493e+02	1.418836193298430146e+02	4.000000000000000222e-01
1.662064512823852525e+01	1.412122825650840574e-01	3.207531208064283157e-01	4.234734734734734829e+00	2.000000000000000000e+00	9.359626403976088795e+02	-4.654241024551776462e+01	1.668111512174487814e+02	1.419826594274837817e+02	4.000000000000000222e-01
1.662828400439207144e+01	1.413078363668496817e-01	3.207559129178225721e-01	4.241241241241240800e+00	2.000000000000000000e+00	9.359794835488003173e+02	-4.655598225323197425e+01	1.668437534337763850e+02	1.420816995251245487e+02	4.000000000000000222e-01
1.663592288054561763e+01	1.414033901686153338e-01	3.207587050292168285e-01	4.247747747747747660e+00	2.000000000000000000e+00	9.359963266999917550e+02	-4.656955426094617678e+01	1.668763556501040171e+02	1.421807396227653442e+02	4.000000000000000222e-01
1.664356175669916738e+01	1.414989439703809859e-01	3.207614971406110849e-01	4.254254254254254519e+00	2.000000000000000000e+00	9.360131698511833065e+02	-4.658312626866038642e+01	1.669089578664316491e+02	1.422797797204061396e+02	4.000000000000000222e-01
1.665120063285271357e+01	1.415944977721466103e-01	3.207642892520053413e-01	4.260760760760760490e+00	2.000000000000000000e+00	9.360300130023747442e+02	-4.659669827637458894e+01	1.669415600827592812e+02	1.423788198180469067e+02	4.000000000000000222e-01
1.665883950900626331e+01	1.416900515739122624e-01	3.207670813633995976e-01	4.267267267267267350e+00	2.000000000000000000e+00	9.360468561535661820e+02	-4.661027028408879858e+01	1.669741622990869132e+02	1.424778599156877021e+02	4.000000000000000222e-01
1.666647838515980951e+01	1.417856053756778867e-01	3.207698734747938540e-01	4.273773773773774209e+00	2.000000000000000000e+00	9.360636993047577334e+02	-4.662384229180300821e+01	1.670067645154145453e+02	1.425769000133284976e+02	4.000000000000000222e-01
1.667411726131335925e+01	1.418811591774435388e-01	3.207726655861881659e-01	4.280280280280280181e+00	2.000000000000000000e+00	9.360805424559491712e+02	-4.663741429951721074e+01	1.670393667317421489e+02	1.426759401109692647e+02	4.000000000000000222e-01
1.668175613746690544e+01	1.419767129792091631e-01	3.207754576975824223e-01	4.286786786786786152e+00	2.000000000000000000e+00	9.360973856071406090e+02	-4.665098630723142037e+01	1.670719689480697809e+02	1.427749802086100317e+02	4.000000000000000222e-01
1.668939501362045519e+01	1.420722667809748152e-01	3.207782498089766787e-01	4.293293293293293900e+00	2.000000000000000000e+00	9.361142287583321604e+02	-4.666455831494563000e+01	1.671045711643974130e+02	1.428740203062508272e+02	4.000000000000000222e-01
1.669703388977400138e+01	1.421678205827404395e-01	3.207810419203709351e-01	4.299799799799799871e+00	2.000000000000000000e+00	9.361310719095235982e+02	-4.667813032265983253e+01	1.671371733807250450e+02	1.429730604038916226e+02	4.000000000000000222e-01
1.670467276592754757e+01	1.422633743845060639e-01	3.207838340317651915e-01	4.306306306306305842e+00	2.000000000000000000e+00	9.361479150607150359e+02	-4.669170233037404216e+01	1.671697755970526487e+02	1.430721005015323897e+02	4.000000000000000222e-01
1.671231164208109732e+01	1.423589281862717160e-01	3.207866261431594479e-01	4.312812812812812702e+00	2.000000000000000000e+00	9.361647582119065873e+02	-4.670527433808824469e+01	1.672023778133802807e+02	1.431711405991731851e+02	4.000000000000000222e-01
1.671995051823464706e+01	1.424544819880373681e-01	3.207894182545537043e-01	4.319319319319319561e+00	2.000000000000000000e+00	9.361816013630980251e+02	-4.671884634580245432e+01	1.672349800297079128e+02	1.432701806968139806e+02	4.000000000000000222e-01
1.672758939438819326e+01	1.425500357898029924e-01	3.207922103659479607e-01	4.325825825825825532e+00	2.000000000000000000e+00	9.361984445142894629e+02	-4.673241835351666396e+01	1.672675822460355448e+02	1.433692207944547476e+02	4.000000000000000222e-01
1.673522827054174300e+01	1.426455895915686445e-01	3.207950024773422171e-01	4.332332332332332392e+00	2.000000000000000000e+00	9.362152876654810143e+02	-4.674599036123086648e+01	1.673001844623631769e+02	1.434682608920955431e+02	4.000000000000000222e-01
1.674286714669528919e+01	1.427411433933342688e-01	3.207977945887364735e-01	4.338838838838839251e+00	2.000000000000000000e+00	9.362321308166724521e+02	-4.675956236894507612e+01	1.673327866786908089e+02	1.435673009897363102e+02	4.000000000000000222e-01
1.675050602284883539e+01	1.428366971950998932e-01	3.208005867001307299e-01	4.345345345345345223e+00	2.000000000000000000e+00	9.362489739678638898e+02	-4.677313437665928575e+01	1.673653888950184125e+02	1.436663410873771056e+02	4.000000000000000222e-01
1.675814489900238513e+01	1.429322509968655452e-01	3.208033788115249862e-01	4.351851851851851194e+00	2.000000000000000000e+00	9.362658171190553276e+02	-4.678670638437348828e+01	1.673979911113460446e+02	1.437653811850178727e+02	4.000000000000000222e-01
1.676578377515593488e+01	1.430278047986311973e-01	3.208061709229192981e-01	4.358358358358358942e+00	2.000000000000000000e+00	9.362826602702468790e+02	-4.680027839208769791e+01	1.674305933276736766e+02	1.438644212826586681e+02	4.000000000000000222e-01
1.677342265130948107e+01	1.431233586003968217e-01	3.208089630343135545e-01	4.364864864864864913e+00	2.000000000000000000e+00	9.362995034214383168e+02	-4.681385039980190044e+01	1.674631955440013087e+02	1.439634613802994352e+02	4.000000000000000222e-01
1.678106152746302726e+01	1.432189124021624460e-01	3.208117551457078109e-01	4.371371371371370884e+00	2.000000000000000000e+00	9.363163465726297545e+02	-4.682742240751611007e+01	1.674957977603289407e+02	1.440625014779402306e+02	4.000000000000000222e-01
1.678870040361657701e+01	1.433144662039280981e-01	3.208145472571020673e-01	4.377877877877877744e+00	2.000000000000000000e+00	9.363331897238213060e+02	-4.684099441523031970e+01	1.675283999766565444e+02	1.441615415755809977e+02	4.000000000000000222e-01
1.679633927977012320e+01	1.434100200056937502e-01	3.208173393684963237e-01	4.384384384384384603e+00	2.000000000000000000e+00	9.363500328750127437e+02	-4.685456642294452223e+01	1.675610021929841764e+02	1.442605816732217932e+02	4.000000000000000222e-01
1.680397815592367294e+01	1.435055738074593745e-01	3.208201314798905801e-01	4.390890890890890574e+00	2.000000000000000000e+00	9.363668760262041815e+02	-4.686813843065873186e+01	1.675936044093118085e+02	1.443596217708625602e+02	4.000000000000000222e-01
1.681161703207721914e+01	1.436011276092249989e-01	3.208229235912848365e-01	4.397397397397397434e+00	2.000000000000000000e+00	9.363837191773957329e+02	-4.688171043837293439e+01	1.676262066256394405e+02	1.444586618685033557e+02	4.000000000000000222e-01
1.681925590823076888e+01	1.436966814109906510e-01	3.208257157026790929e-01	4.403903903903904293e+00	2.000000000000000000e+00	9.364005623285871707e+02	-4.689528244608714402e+01	1.676588088419670726e+02	1.445577019661441511e+02	4.000000000000000222e-01
1.682689478438431507e+01	1.437922352127562753e-01	3.208285078140733493e-01	4.410410410410410265e+00	2.000000000000000000e+00	9.364174054797786084e+02	-4.690885445380135366e+01	1.676914110582946762e+02	1.446567420637849182e+02	4.000000000000000222e-01
1.683453366053786127e+01	1.438877890145219274e-01	3.208312999254676057e-01	4.416916916916916236e+00	2.000000000000000000e+00	9.364342486309701599e+02	-4.692242646151555618e+01	1.677240132746223082e+02	1.447557821614256852e+02	4.000000000000000222e-01
1.684217253669141101e+01	1.439833428162875795e-01	3.208340920368618621e-01	4.423423423423423984e+00	2.000000000000000000e+00	9.364510917821615976e+02	-4.693599846922976582e+01	1.677566154909499403e+02	1.448548222590665091e+02	4.000000000000000222e-01
1.684981141284496076e+01	1.440788966180532038e-01	3.208368841482561185e-01	4.429929929929929955e+00	2.000000000000000000e+00	9.364679349333530354e+02	-4.694957047694397545e+01	1.677892177072775723e+02	1.449538623567072761e+02	4.000000000000000222e-01
1.685745028899850695e+01	1.441744504198188281e-01	3.208396762596504304e-01	4.436436436436435926e+00	2.000000000000000000e+00	9.364847780845445868e+02	-4.696314248465817798e+01	1.678218199236052044e+02	1.450529024543480432e+02	4.000000000000000222e-01
1.686508916515205314e+01	1.442700042215844802e-01	3.208424683710446867e-01	4.442942942942942786e+00	2.000000000000000000e+00	9.365016212357360246e+02	-4.697671449237238761e+01	1.678544221399328080e+02	1.451519425519888387e+02	4.000000000000000222e-01
1.687272804130560289e+01	1.443655580233501046e-01	3.208452604824389431e-01	4.449449449449449645e+00	2.000000000000000000e+00	9.365184643869274623e+02	-4.699028650008659014e+01	1.678870243562604401e+02	1.452509826496296341e+02	4.000000000000000222e-01
1.688036691745914908e+01	1.444611118251157567e-01	3.208480525938331995e-01	4.455955955955955616e+00	2.000000000000000000e+00	9.365353075381189001e+02	-4.700385850780079977e+01	1.679196265725880721e+02	1.453500227472704012e+02	4.000000000000000222e-01
1.688800579361269882e+01	1.445566656268813810e-01	3.208508447052274559e-01	4.462462462462462476e+00	2.000000000000000000e+00	9.365521506893104515e+02	-4.701743051551500940e+01	1.679522287889157042e+02	1.454490628449111966e+02	4.000000000000000222e-01
1.689564466976624502e+01	1.446522194286470331e-01	3.208536368166217123e-01	4.468968968968969335e+00	2.000000000000000000e+00	9.365689938405018893e+02	-4.703100252322921193e+01	1.679848310052433362e+02	1.455481029425519921e+02	4.000000000000000222e-01
1.690328354591979476e+01	1.447477732304126574e-01	3.208564289280159687e-01	4.475475475475475307e+00	2.000000000000000000e+00	9.365858369916933270e+02	-4.704457453094342156e+01	1.680174332215709398e+02	1.456471430401927591e+02	4.000000000000000222e-01
1.691092242207334095e+01	1.448433270321783095e-01	3.208592210394102251e-01	4.481981981981982166e+00	2.000000000000000000e+00	9.366026801428848785e+02	-4.705814653865762409e+01	1.680500354378985719e+02	1.457461831378335546e+02	4.000000000000000222e-01
1.691856129822689070e+01	1.449388808339439616e-01	3.208620131508044815e-01	4.488488488488489025e+00	2.000000000000000000e+00	9.366195232940763162e+02	-4.707171854637183372e+01	1.680826376542262039e+02	1.458452232354743217e+02	4.000000000000000222e-01
1.692620017438043689e+01	1.450344346357095859e-01	3.208648052621987379e-01	4.494994994994994997e+00	2.000000000000000000e+00	9.366363664452677540e+02	-4.708529055408604336e+01	1.681152398705538360e+02	1.459442633331151171e+02	4.000000000000000222e-01
1.693383905053398664e+01	1.451299884374752103e-01	3.208675973735929943e-01	4.501501501501501856e+00	2.000000000000000000e+00	9.366532095964593054e+02	-4.709886256180024589e+01	1.681478420868814680e+02	1.460433034307558842e+02	4.000000000000000222e-01
1.694147792668753283e+01	1.452255422392408624e-01	3.208703894849872507e-01	4.508008008008007828e+00	2.000000000000000000e+00	9.366700527476507432e+02	-4.711243456951445552e+01	1.681804443032091001e+02	1.461423435283966796e+02	4.000000000000000222e-01
1.694911680284108257e+01	1.453210960410064867e-01	3.208731815963815071e-01	4.514514514514514687e+00	2.000000000000000000e+00	9.366868958988421809e+02	-4.712600657722866515e+01	1.682130465195367037e+02	1.462413836260374467e+02	4.000000000000000222e-01
1.695675567899462877e+01	1.454166498427721110e-01	3.208759737077758190e-01	4.521021021021020658e+00	2.000000000000000000e+00	9.367037390500337324e+02	-4.713957858494286768e+01	1.682456487358643358e+02	1.463404237236782421e+02	4.000000000000000222e-01
1.696439455514817851e+01	1.455122036445377631e-01	3.208787658191700753e-01	4.527527527527527518e+00	2.000000000000000000e+00	9.367205822012251701e+02	-4.715315059265707731e+01	1.682782509521919678e+02	1.464394638213190092e+02	4.000000000000000222e-01
1.697203343130172470e+01	1.456077574463034152e-01	3.208815579305643317e-01	4.534034034034034377e+00	2.000000000000000000e+00	9.367374253524166079e+02	-4.716672260037127984e+01	1.683108531685195999e+02	1.465385039189598047e+02	4.000000000000000222e-01
1.697967230745527090e+01	1.457033112480690396e-01	3.208843500419585881e-01	4.540540540540540349e+00	2.000000000000000000e+00	9.367542685036081593e+02	-4.718029460808548947e+01	1.683434553848472319e+02	1.466375440166005717e+02	4.000000000000000222e-01
1.698731118360882064e+01	1.457988650498346916e-01	3.208871421533528445e-01	4.547047047047047208e+00	2.000000000000000000e+00	9.367711116547995971e+02	-4.719386661579969910e+01	1.683760576011748356e+02	1.467365841142413672e+02	4.000000000000000222e-01
1.699495005976236683e+01	1.458944188516003160e-01	3.208899342647471009e-01	4.553553553553553179e+00	2.000000000000000000e+00	9.367879548059910348e+02	-4.720743862351390163e+01	1.684086598175024676e+02	1.468356242118821342e+02	4.000000000000000222e-01
1.700258893591591658e+01	1.459899726533659681e-01	3.208927263761413573e-01	4.560060060060060039e+00	2.000000000000000000e+00	9.368047979571825863e+02	-4.722101063122811127e+01	1.684412620338300997e+02	1.469346643095229297e+02	4.000000000000000222e-01
1.701022781206946277e+01	1.460855264551315924e-01	3.208955184875356137e-01	4.566566566566566898e+00	2.000000000000000000e+00	9.368216411083740240e+02	-4.723458263894231379e+01	1.684738642501577317e+02	1.470337044071637251e+02	4.000000000000000222e-01
1.701786668822301252e+01	1.461810802568972167e-01	3.208983105989298701e-01	4.573073073073072869e+00	2.000000000000000000e+00	9.368384842595654618e+02	-4.724815464665652343e+01	1.685064664664853638e+02	1.471327445048044922e+02	4.000000000000000222e-01
1.702550556437655871e+01	1.462766340586628688e-01	3.209011027103241265e-01	4.579579579579579729e+00	2.000000000000000000e+00	9.368553274107568996e+02	-4.726172665437073306e+01	1.685390686828129674e+02	1.472317846024452876e+02	4.000000000000000222e-01
1.703314444053010845e+01	1.463721878604284932e-01	3.209038948217183829e-01	4.586086086086085700e+00	2.000000000000000000e+00	9.368721705619484510e+02	-4.727529866208493559e+01	1.685716708991405994e+02	1.473308247000860547e+02	4.000000000000000222e-01
1.704078331668365465e+01	1.464677416621941453e-01	3.209066869331126393e-01	4.592592592592592560e+00	2.000000000000000000e+00	9.368890137131398888e+02	-4.728887066979914522e+01	1.686042731154682315e+02	1.474298647977268502e+02	4.000000000000000222e-01
1.704842219283720439e+01	1.465632954639597973e-01	3.209094790445069512e-01	4.599099099099099419e+00	2.000000000000000000e+00	9.369058568643313265e+02	-4.730244267751335485e+01	1.686368753317958635e+02	1.475289048953676456e+02	4.000000000000000222e-01
1.705606106899075058e+01	1.466588492657254217e-01	3.209122711559012076e-01	4.605605605605605390e+00	2.000000000000000000e+00	9.369227000155228779e+02	-4.731601468522755738e+01	1.686694775481234956e+02	1.476279449930084127e+02	4.000000000000000222e-01
1.706369994514430033e+01	1.467544030674910738e-01	3.209150632672954639e-01	4.612112112112112250e+00	2.000000000000000000e+00	9.369395431667143157e+02	-4.732958669294176701e+01	1.687020797644510992e+02	1.477269850906492081e+02	4.000000000000000222e-01
1.707133882129784652e+01	1.468499568692566981e-01	3.209178553786897203e-01	4.618618618618618221e+00	2.000000000000000000e+00	9.369563863179057535e+02	-4.734315870065596954e+01	1.687346819807787313e+02	1.478260251882899752e+02	4.000000000000000222e-01
1.707897769745139627e+01	1.469455106710223224e-01	3.209206474900839767e-01	4.625125125125125081e+00	2.000000000000000000e+00	9.369732294690973049e+02	-4.735673070837017917e+01	1.687672841971063633e+02	1.479250652859307706e+02	4.000000000000000222e-01
1.708661657360494246e+01	1.470410644727879745e-01	3.209234396014782331e-01	4.631631631631631940e+00	2.000000000000000000e+00	9.369900726202887427e+02	-4.737030271608438881e+01	1.687998864134339954e+02	1.480241053835715661e+02	4.000000000000000222e-01
1.709425544975848865e+01	1.471366182745535989e-01	3.209262317128724895e-01	4.638138138138137911e+00	2.000000000000000000e+00	9.370069157714801804e+02	-4.738387472379859133e+01	1.688324886297616274e+02	1.481231454812123332e+02	4.000000000000000222e-01
1.710189432591203840e+01	1.472321720763192510e-01	3.209290238242667459e-01	4.644644644644644771e+00	2.000000000000000000e+00	9.370237589226717319e+02	-4.739744673151280097e+01	1.688650908460892310e+02	1.482221855788531286e+02	4.000000000000000222e-01
1.710953320206558459e+01	1.473277258780848753e-01	3.209318159356610023e-01	4.651151151151150742e+00	2.000000000000000000e+00	9.370406020738631696e+02	-4.741101873922700349e+01	1.688976930624168631e+02	1.483212256764938957e+02	4.000000000000000222e-01
1.711717207821913433e+01	1.474232796798505274e-01	3.209346080470552587e-01	4.657657657657657602e+00	2.000000000000000000e+00	9.370574452250546074e+02	-4.742459074694121313e+01	1.689302952787444951e+02	1.484202657741346911e+02	4.000000000000000222e-01
1.712481095437268053e+01	1.475188334816161795e-01	3.209374001584495151e-01	4.664164164164164461e+00	2.000000000000000000e+00	9.370742883762461588e+02	-4.743816275465542276e+01	1.689628974950721272e+02	1.485193058717754582e+02	4.000000000000000222e-01
1.713244983052623027e+01	1.476143872833818038e-01	3.209401922698437715e-01	4.670670670670670432e+00	2.000000000000000000e+00	9.370911315274375966e+02	-4.745173476236962529e+01	1.689954997113997592e+02	1.486183459694162536e+02	4.000000000000000222e-01
1.714008870667977646e+01	1.477099410851474282e-01	3.209429843812380834e-01	4.677177177177177292e+00	2.000000000000000000e+00	9.371079746786290343e+02	-4.746530677008383492e+01	1.690281019277273913e+02	1.487173860670570207e+02	4.000000000000000222e-01
1.714772758283332621e+01	1.478054948869130802e-01	3.209457764926323398e-01	4.683683683683683263e+00	2.000000000000000000e+00	9.371248178298204721e+02	-4.747887877779803745e+01	1.690607041440549949e+02	1.488164261646978161e+02	4.000000000000000222e-01
1.715470669163117279e+01	1.478942215373265923e-01	3.209478665548383680e-01	4.690190190190190123e+00	2.000000000000000000e+00	9.371420433000844241e+02	-4.749077072005492539e+01	1.690901768165552710e+02	1.489086971729019524e+02	4.000000000000000222e-01
1.716155393759740377e+01	1.479815836953907726e-01	3.209498163036550444e-01	4.696696696696696982e+00	2.000000000000000000e+00	9.371593451816394236e+02	-4.750232688002947157e+01	1.691190240102300208e+02	1.489996152931632594e+02	4.000000000000000222e-01
1.716840118356363121e+01	1.480689458534549252e-01	3.209517660524717209e-01	4.703203203203202953e+00	2.000000000000000000e+00	9.371766470631944230e+02	-4.751388304000401064e+01	1.691478712039047707e+02	1.490905334134245379e+02	4.000000000000000222e-01
1.717524842952986219e+01	1.481563080115191056e-01	3.209537158012883973e-01	4.709709709709709813e+00	2.000000000000000000e+00	9.371939489447494225e+02	-4.752543919997855681e+01	1.691767183975795490e+02	1.491814515336858449e+02	4.000000000000000222e-01
1.718209567549608963e+01	1.482436701695832859e-01	3.209556655501051292e-01	4.716216216216215784e+00	2.000000000000000000e+00	9.372112508263044219e+02	-4.753699535995309589e+01	1.692055655912542989e+02	1.492723696539471234e+02	4.000000000000000222e-01
1.718894292146231706e+01	1.483310323276474663e-01	3.209576152989218056e-01	4.722722722722722644e+00	2.000000000000000000e+00	9.372285527078594214e+02	-4.754855151992764206e+01	1.692344127849290487e+02	1.493632877742084020e+02	4.000000000000000222e-01
1.719579016742854805e+01	1.484183944857116466e-01	3.209595650477384821e-01	4.729229229229229503e+00	2.000000000000000000e+00	9.372458545894144208e+02	-4.756010767990218824e+01	1.692632599786037986e+02	1.494542058944697089e+02	4.000000000000000222e-01
1.720263741339477548e+01	1.485057566437758270e-01	3.209615147965551585e-01	4.735735735735735474e+00	2.000000000000000000e+00	9.372631564709695340e+02	-4.757166383987673441e+01	1.692921071722785484e+02	1.495451240147309875e+02	4.000000000000000222e-01
1.720948465936100646e+01	1.485931188018400073e-01	3.209634645453718349e-01	4.742242242242242334e+00	2.000000000000000000e+00	9.372804583525245334e+02	-4.758321999985127349e+01	1.693209543659533267e+02	1.496360421349922945e+02	4.000000000000000222e-01
1.721633190532723390e+01	1.486804809599041599e-01	3.209654142941885113e-01	4.748748748748748305e+00	2.000000000000000000e+00	9.372977602340795329e+02	-4.759477615982581966e+01	1.693498015596280766e+02	1.497269602552535730e+02	4.000000000000000222e-01
1.722317915129346133e+01	1.487678431179683403e-01	3.209673640430051877e-01	4.755255255255255165e+00	2.000000000000000000e+00	9.373150621156345323e+02	-4.760633231980036584e+01	1.693786487533028264e+02	1.498178783755148800e+02	4.000000000000000222e-01
1.723002639725969232e+01	1.488552052760325206e-01	3.209693137918218642e-01	4.761761761761762024e+00	2.000000000000000000e+00	9.373323639971895318e+02	-4.761788847977490491e+01	1.694074959469775763e+02	1.499087964957761869e+02	4.000000000000000222e-01
1.723687364322591975e+01	1.489425674340967010e-01	3.209712635406385406e-01	4.768268268268267995e+00	2.000000000000000000e+00	9.373496658787445313e+02	-4.762944463974945108e+01	1.694363431406523262e+02	1.499997146160374655e+02	4.000000000000000222e-01
1.724372088919215074e+01	1.490299295921608813e-01	3.209732132894552170e-01	4.774774774774774855e+00	2.000000000000000000e+00	9.373669677602995307e+02	-4.764100079972399726e+01	1.694651903343270760e+02	1.500906327362987724e+02	4.000000000000000222e-01
1.725056813515837817e+01	1.491172917502250617e-01	3.209751630382718934e-01	4.781281281281280826e+00	2.000000000000000000e+00	9.373842696418545302e+02	-4.765255695969853633e+01	1.694940375280018543e+02	1.501815508565600510e+02	4.000000000000000222e-01
1.725741538112460560e+01	1.492046539082892420e-01	3.209771127870885699e-01	4.787787787787787686e+00	2.000000000000000000e+00	9.374015715234095296e+02	-4.766411311967308251e+01	1.695228847216766042e+02	1.502724689768213580e+02	4.000000000000000222e-01
1.726426262709083659e+01	1.492920160663534224e-01	3.209790625359052463e-01	4.794294294294294545e+00	2.000000000000000000e+00	9.374188734049645291e+02	-4.767566927964762868e+01	1.695517319153513540e+02	1.503633870970826365e+02	4.000000000000000222e-01
1.727110987305706402e+01	1.493793782244175750e-01	3.209810122847219227e-01	4.800800800800800516e+00	2.000000000000000000e+00	9.374361752865195285e+02	-4.768722543962216776e+01	1.695805791090261039e+02	1.504543052173439435e+02	4.000000000000000222e-01
1.727795711902329501e+01	1.494667403824817553e-01	3.209829620335385991e-01	4.807307307307307376e+00	2.000000000000000000e+00	9.374534771680745280e+02	-4.769878159959671393e+01	1.696094263027008537e+02	1.505452233376052220e+02	4.000000000000000222e-01
1.728480436498952244e+01	1.495541025405459357e-01	3.209849117823552755e-01	4.813813813813813347e+00	2.000000000000000000e+00	9.374707790496295274e+02	-4.771033775957126011e+01	1.696382734963756320e+02	1.506361414578665290e+02	4.000000000000000222e-01
1.729165161095574987e+01	1.496414646986101160e-01	3.209868615311719520e-01	4.820320320320320207e+00	2.000000000000000000e+00	9.374880809311845269e+02	-4.772189391954579918e+01	1.696671206900503819e+02	1.507270595781278075e+02	4.000000000000000222e-01
1.729849885692198086e+01	1.497288268566742964e-01	3.209888112799886284e-01	4.826826826826827066e+00	2.000000000000000000e+00	9.375053828127395263e+02	-4.773345007952034535e+01	1.696959678837251317e+02	1.508179776983891145e+02	4.000000000000000222e-01
1.730534610288820829e+01	1.498161890147384767e-01	3.209907610288053048e-01	4.833333333333333037e+00	2.000000000000000000e+00	9.375226846942945258e+02	-4.774500623949489153e+01	1.697248150773998816e+02	1.509088958186503930e+02	4.000000000000000222e-01
1.731219334885443928e+01	1.499035511728026571e-01	3.209927107776219812e-01	4.839839839839839897e+00	2.000000000000000000e+00	9.375399865758495253e+02	-4.775656239946943771e+01	1.697536622710746315e+02	1.509998139389117000e+02	4.000000000000000222e-01
1.731904059482066671e+01	1.499909133308668097e-01	3.209946605264386577e-01	4.846346346346345868e+00	2.000000000000000000e+00	9.375572884574046384e+02	-4.776811855944397678e+01	1.697825094647493813e+02	1.510907320591729786e+02	4.000000000000000222e-01
1.732588784078689415e+01	1.500782754889309900e-01	3.209966102752553341e-01	4.852852852852852727e+00	2.000000000000000000e+00	9.375745903389596378e+02	-4.777967471941852295e+01	1.698113566584241596e+02	1.511816501794342855e+02	4.000000000000000222e-01
1.733273508675312513e+01	1.501656376469951704e-01	3.209985600240720105e-01	4.859359359359359587e+00	2.000000000000000000e+00	9.375918922205146373e+02	-4.779123087939306913e+01	1.698402038520989095e+02	1.512725682996955925e+02	4.000000000000000222e-01
1.733958233271935256e+01	1.502529998050593507e-01	3.210005097728886869e-01	4.865865865865865558e+00	2.000000000000000000e+00	9.376091941020696368e+02	-4.780278703936760820e+01	1.698690510457736593e+02	1.513634864199568710e+02	4.000000000000000222e-01
1.734642957868558355e+01	1.503403619631235311e-01	3.210024595217053633e-01	4.872372372372372418e+00	2.000000000000000000e+00	9.376264959836246362e+02	-4.781434319934215438e+01	1.698978982394484092e+02	1.514544045402181780e+02	4.000000000000000222e-01
1.735327682465181098e+01	1.504277241211877114e-01	3.210044092705220398e-01	4.878878878878879277e+00	2.000000000000000000e+00	9.376437978651796357e+02	-4.782589935931670055e+01	1.699267454331231875e+02	1.515453226604794565e+02	4.000000000000000222e-01
1.736012407061803842e+01	1.505150862792518918e-01	3.210063590193387162e-01	4.885385385385385248e+00	2.000000000000000000e+00	9.376610997467346351e+02	-4.783745551929123963e+01	1.699555926267979373e+02	1.516362407807407351e+02	4.000000000000000222e-01
1.736697131658426940e+01	1.506024484373160721e-01	3.210083087681553926e-01	4.891891891891892108e+00	2.000000000000000000e+00	9.376784016282896346e+02	-4.784901167926578580e+01	1.699844398204726872e+02	1.517271589010020421e+02	4.000000000000000222e-01
1.737381856255049684e+01	1.506898105953802247e-01	3.210102585169720690e-01	4.898398398398398079e+00	2.000000000000000000e+00	9.376957035098446340e+02	-4.786056783924033198e+01	1.700132870141474370e+02	1.518180770212633206e+02	4.000000000000000222e-01
1.738066580851672782e+01	1.507771727534444051e-01	3.210122082657887455e-01	4.904904904904904939e+00	2.000000000000000000e+00	9.377130053913996335e+02	-4.787212399921487105e+01	1.700421342078221869e+02	1.519089951415246276e+02	4.000000000000000222e-01
1.738751305448295525e+01	1.508645349115085854e-01	3.210141580146054219e-01	4.911411411411411798e+00	2.000000000000000000e+00	9.377303072729546329e+02	-4.788368015918941722e+01	1.700709814014969368e+02	1.519999132617859345e+02	4.000000000000000222e-01
1.739436030044918269e+01	1.509518970695727658e-01	3.210161077634220983e-01	4.917917917917917769e+00	2.000000000000000000e+00	9.377476091545096324e+02	-4.789523631916396340e+01	1.700998285951717151e+02	1.520908313820472131e+02	4.000000000000000222e-01
1.740120754641541367e+01	1.510392592276369461e-01	3.210180575122387747e-01	4.924424424424424629e+00	2.000000000000000000e+00	9.377649110360646318e+02	-4.790679247913850247e+01	1.701286757888464649e+02	1.521817495023085201e+02	4.000000000000000222e-01
1.740805479238164111e+01	1.511266213857011265e-01	3.210200072610554511e-01	4.930930930930930600e+00	2.000000000000000000e+00	9.377822129176196313e+02	-4.791834863911304865e+01	1.701575229825212148e+02	1.522726676225697986e+02	4.000000000000000222e-01
1.741490203834787209e+01	1.512139835437653068e-01	3.210219570098721276e-01	4.937437437437437460e+00	2.000000000000000000e+00	9.377995147991746308e+02	-4.792990479908759482e+01	1.701863701761959646e+02	1.523635857428311056e+02	4.000000000000000222e-01
1.742174928431409953e+01	1.513013457018294872e-01	3.210239067586888040e-01	4.943943943943944319e+00	2.000000000000000000e+00	9.378168166807296302e+02	-4.794146095906213390e+01	1.702152173698707145e+02	1.524545038630923841e+02	4.000000000000000222e-01
1.742859653028032696e+01	1.513887078598936398e-01	3.210258565075054804e-01	4.950450450450450290e+00	2.000000000000000000e+00	9.378341185622847433e+02	-4.795301711903668007e+01	1.702440645635454644e+02	1.525454219833536911e+02	4.000000000000000222e-01
1.743544377624655795e+01	1.514760700179578201e-01	3.210278062563221568e-01	4.956956956956957150e+00	2.000000000000000000e+00	9.378514204438397428e+02	-4.796457327901122625e+01	1.702729117572202426e+02	1.526363401036149696e+02	4.000000000000000222e-01
1.744229102221278538e+01	1.515634321760220005e-01	3.210297560051388333e-01	4.963463463463463121e+00	2.000000000000000000e+00	9.378687223253947423e+02	-4.797612943898576532e+01	1.703017589508949925e+02	1.527272582238762766e+02	4.000000000000000222e-01
1.744913826817901636e+01	1.516507943340861808e-01	3.210317057539555097e-01	4.969969969969969981e+00	2.000000000000000000e+00	9.378860242069497417e+02	-4.798768559896031149e+01	1.703306061445697424e+02	1.528181763441375551e+02	4.000000000000000222e-01
1.745598551414524380e+01	1.517381564921503612e-01	3.210336555027721861e-01	4.976476476476476840e+00	2.000000000000000000e+00	9.379033260885047412e+02	-4.799924175893485767e+01	1.703594533382444922e+02	1.529090944643988621e+02	4.000000000000000222e-01
1.746283276011147123e+01	1.518255186502145415e-01	3.210356052515888625e-01	4.982982982982982811e+00	2.000000000000000000e+00	9.379206279700597406e+02	-4.801079791890939674e+01	1.703883005319192421e+02	1.530000125846601406e+02	4.000000000000000222e-01
1.746968000607770222e+01	1.519128808082787219e-01	3.210375550004055389e-01	4.989489489489489671e+00	2.000000000000000000e+00	9.379379298516147401e+02	-4.802235407888394292e+01	1.704171477255940204e+02	1.530909307049214476e+02	4.000000000000000222e-01
1.747652725204392965e+01	1.520002429663428745e-01	3.210395047492222154e-01	4.995995995995995642e+00	2.000000000000000000e+00	9.379552317331697395e+02	-4.803391023885848909e+01	1.704459949192687702e+02	1.531818488251827262e+02	4.000000000000000222e-01
1.748337449801016064e+01	1.520876051244070548e-01	3.210414544980388918e-01	5.002502502502502502e+00	2.000000000000000000e+00	9.379725336147247390e+02	-4.804546639883303527e+01	1.704748421129435201e+02	1.532727669454440331e+02	4.000000000000000222e-01
1.749022174397638807e+01	1.521749672824712352e-01	3.210434042468555682e-01	5.009009009009009361e+00	2.000000000000000000e+00	9.379898354962797384e+02	-4.805702255880757434e+01	1.705036893066182699e+02	1.533636850657053401e+02	4.000000000000000222e-01
1.749706898994261550e+01	1.522623294405354155e-01	3.210453539956722446e-01	5.015515515515515332e+00	2.000000000000000000e+00	9.380071373778347379e+02	-4.806857871878212052e+01	1.705325365002930198e+02	1.534546031859666186e+02	4.000000000000000222e-01
1.750391623590884649e+01	1.523496915985995959e-01	3.210473037444889211e-01	5.022022022022022192e+00	2.000000000000000000e+00	9.380244392593897373e+02	-4.808013487875666669e+01	1.705613836939677981e+02	1.535455213062279256e+02	4.000000000000000222e-01
1.751076348187507392e+01	1.524370537566637485e-01	3.210492534933055975e-01	5.028528528528528163e+00	2.000000000000000000e+00	9.380417411409447368e+02	-4.809169103873120577e+01	1.705902308876425479e+02	1.536364394264892042e+02	4.000000000000000222e-01
1.751761072784130491e+01	1.525244159147279288e-01	3.210512032421222739e-01	5.035035035035035023e+00	2.000000000000000000e+00	9.380590430224997363e+02	-4.810324719870575194e+01	1.706190780813172978e+02	1.537273575467505111e+02	4.000000000000000222e-01
1.752445797380753234e+01	1.526117780727921369e-01	3.210531529909389503e-01	5.041541541541541882e+00	2.000000000000000000e+00	9.380763449040547357e+02	-4.811480335868029812e+01	1.706479252749920477e+02	1.538182756670117897e+02	4.000000000000000222e-01
1.753130521977375977e+01	1.526991402308562895e-01	3.210551027397556267e-01	5.048048048048047853e+00	2.000000000000000000e+00	9.380936467856097352e+02	-4.812635951865483719e+01	1.706767724686667975e+02	1.539091937872730682e+02	4.000000000000000222e-01
1.753815246573999076e+01	1.527865023889204699e-01	3.210570524885723032e-01	5.054554554554554713e+00	2.000000000000000000e+00	9.381109486671647346e+02	-4.813791567862938336e+01	1.707056196623415474e+02	1.540001119075343752e+02	4.000000000000000222e-01
1.754499971170621819e+01	1.528738645469846502e-01	3.210590022373889796e-01	5.061061061061060684e+00	2.000000000000000000e+00	9.381282505487198478e+02	-4.814947183860392954e+01	1.707344668560163257e+02	1.540910300277956537e+02	4.000000000000000222e-01
1.755184695767244918e+01	1.529612267050488306e-01	3.210609519862057115e-01	5.067567567567567544e+00	2.000000000000000000e+00	9.381455524302748472e+02	-4.816102799857846861e+01	1.707633140496910755e+02	1.541819481480569607e+02	4.000000000000000222e-01
1.755869420363867661e+01	1.530485888631130109e-01	3.210629017350223879e-01	5.074074074074074403e+00	2.000000000000000000e+00	9.381628543118298467e+02	-4.817258415855301479e+01	1.707921612433658254e+02	1.542728662683182677e+02	4.000000000000000222e-01
1.756554144960490405e+01	1.531359510211771635e-01	3.210648514838390644e-01	5.080580580580580374e+00	2.000000000000000000e+00	9.381801561933848461e+02	-4.818414031852756096e+01	1.708210084370405752e+02	1.543637843885795462e+02	4.000000000000000222e-01
1.757238869557113503e+01	1.532233131792413439e-01	3.210668012326557408e-01	5.087087087087087234e+00	2.000000000000000000e+00	9.381974580749398456e+02	-4.819569647850210004e+01	1.708498556307153251e+02	1.544547025088408532e+02	4.000000000000000222e-01
1.757923594153736246e+01	1.533106753373055242e-01	3.210687509814724172e-01	5.093593593593593205e+00	2.000000000000000000e+00	9.382147599564948450e+02	-4.820725263847664621e+01	1.708787028243900750e+02	1.545456206291021317e+02	4.000000000000000222e-01
1.758608318750359345e+01	1.533980374953697046e-01	3.210707007302890936e-01	5.100100100100100065e+00	2.000000000000000000e+00	9.382320618380498445e+02	-4.821880879845119239e+01	1.709075500180648532e+02	1.546365387493634387e+02	4.000000000000000222e-01
1.759293043346982088e+01	1.534853996534338849e-01	3.210726504791057700e-01	5.106606606606606924e+00	2.000000000000000000e+00	9.382493637196048439e+02	-4.823036495842573146e+01	1.709363972117396031e+02	1.547274568696247172e+02	4.000000000000000222e-01
1.759977767943604832e+01	1.535727618114980653e-01	3.210746002279224465e-01	5.113113113113112895e+00	2.000000000000000000e+00	9.382666656011598434e+02	-4.824192111840027763e+01	1.709652444054143530e+02	1.548183749898860242e+02	4.000000000000000222e-01
1.760662492540227930e+01	1.536601239695622456e-01	3.210765499767391229e-01	5.119619619619619755e+00	2.000000000000000000e+00	9.382839674827148428e+02	-4.825347727837482381e+01	1.709940915990891028e+02	1.549092931101473027e+02	4.000000000000000222e-01
1.761347217136850674e+01	1.537474861276263982e-01	3.210784997255557993e-01	5.126126126126125726e+00	2.000000000000000000e+00	9.383012693642698423e+02	-4.826503343834936288e+01	1.710229387927638527e+02	1.550002112304086097e+02	4.000000000000000222e-01
1.762031941733473772e+01	1.538348482856905786e-01	3.210804494743724757e-01	5.132632632632632586e+00	2.000000000000000000e+00	9.383185712458248418e+02	-4.827658959832390906e+01	1.710517859864386310e+02	1.550911293506698883e+02	4.000000000000000222e-01
1.762716666330096515e+01	1.539222104437547589e-01	3.210823992231891522e-01	5.139139139139139445e+00	2.000000000000000000e+00	9.383358731273798412e+02	-4.828814575829845523e+01	1.710806331801133808e+02	1.551820474709311952e+02	4.000000000000000222e-01
1.763401390926719259e+01	1.540095726018189393e-01	3.210843489720058286e-01	5.145645645645645416e+00	2.000000000000000000e+00	9.383531750089348407e+02	-4.829970191827299431e+01	1.711094803737881307e+02	1.552729655911924738e+02	4.000000000000000222e-01
1.764086115523342357e+01	1.540969347598831196e-01	3.210862987208225050e-01	5.152152152152152276e+00	2.000000000000000000e+00	9.383704768904898401e+02	-4.831125807824754048e+01	1.711383275674628806e+02	1.553638837114537807e+02	4.000000000000000222e-01
1.764770840119965101e+01	1.541842969179473000e-01	3.210882484696391814e-01	5.158658658658658247e+00	2.000000000000000000e+00	9.383877787720448396e+02	-4.832281423822208666e+01	1.711671747611376304e+02	1.554548018317150593e+02	4.000000000000000222e-01
1.765455564716588199e+01	1.542716590760114803e-01	3.210901982184558578e-01	5.165165165165165106e+00	2.000000000000000000e+00	9.384050806535999527e+02	-4.833437039819662573e+01	1.711960219548124087e+02	1.555457199519763662e+02	4.000000000000000222e-01
1.766140289313210943e+01	1.543590212340756607e-01	3.210921479672725343e-01	5.171671671671671966e+00	2.000000000000000000e+00	9.384223825351549522e+02	-4.834592655817117191e+01	1.712248691484871586e+02	1.556366380722376732e+02	4.000000000000000222e-01
1.766825013909833686e+01	1.544463833921398133e-01	3.210940977160892107e-01	5.178178178178177937e+00	2.000000000000000000e+00	9.384396844167099516e+02	-4.835748271814571808e+01	1.712537163421619084e+02	1.557275561924989518e+02	4.000000000000000222e-01
1.767509738506456785e+01	1.545337455502039936e-01	3.210960474649058871e-01	5.184684684684684797e+00	2.000000000000000000e+00	9.384569862982649511e+02	-4.836903887812026426e+01	1.712825635358366583e+02	1.558184743127602587e+02	4.000000000000000222e-01
1.768194463103079528e+01	1.546211077082681740e-01	3.210979972137225635e-01	5.191191191191190768e+00	2.000000000000000000e+00	9.384742881798199505e+02	-4.838059503809480333e+01	1.713114107295114081e+02	1.559093924330215373e+02	4.000000000000000222e-01
1.768879187699702626e+01	1.547084698663323543e-01	3.210999469625392400e-01	5.197697697697697627e+00	2.000000000000000000e+00	9.384915900613749500e+02	-4.839215119806934950e+01	1.713402579231861864e+02	1.560003105532828158e+02	4.000000000000000222e-01
1.769563912296325370e+01	1.547958320243965347e-01	3.211018967113559164e-01	5.204204204204204487e+00	2.000000000000000000e+00	9.385088919429299494e+02	-4.840370735804389568e+01	1.713691051168609363e+02	1.560912286735441228e+02	4.000000000000000222e-01
1.770248636892948113e+01	1.548831941824607150e-01	3.211038464601725928e-01	5.210710710710710458e+00	2.000000000000000000e+00	9.385261938244849489e+02	-4.841526351801843475e+01	1.713979523105356861e+02	1.561821467938054013e+02	4.000000000000000222e-01
1.770933361489571212e+01	1.549705563405248954e-01	3.211057962089892692e-01	5.217217217217217318e+00	2.000000000000000000e+00	9.385434957060399483e+02	-4.842681967799298093e+01	1.714267995042104360e+02	1.562730649140667083e+02	4.000000000000000222e-01
1.771618086086193955e+01	1.550579184985890480e-01	3.211077459578059456e-01	5.223723723723723289e+00	2.000000000000000000e+00	9.385607975875949478e+02	-4.843837583796752710e+01	1.714556466978851859e+02	1.563639830343279868e+02	4.000000000000000222e-01
1.772302810682817054e+01	1.551452806566532283e-01	3.211096957066226221e-01	5.230230230230230148e+00	2.000000000000000000e+00	9.385780994691499473e+02	-4.844993199794206618e+01	1.714844938915599357e+02	1.564549011545892938e+02	4.000000000000000222e-01
1.772987535279439797e+01	1.552326428147174087e-01	3.211116454554392985e-01	5.236736736736737008e+00	2.000000000000000000e+00	9.385954013507049467e+02	-4.846148815791661235e+01	1.715133410852347140e+02	1.565458192748506008e+02	4.000000000000000222e-01
1.773672259876062540e+01	1.553200049727815890e-01	3.211135952042559749e-01	5.243243243243242979e+00	2.000000000000000000e+00	9.386127032322599462e+02	-4.847304431789115853e+01	1.715421882789094639e+02	1.566367373951118793e+02	4.000000000000000222e-01
1.774356984472685639e+01	1.554073671308457694e-01	3.211155449530726513e-01	5.249749749749749839e+00	2.000000000000000000e+00	9.386300051138149456e+02	-4.848460047786569760e+01	1.715710354725842137e+02	1.567276555153731863e+02	4.000000000000000222e-01
1.775041709069308382e+01	1.554947292889099497e-01	3.211174947018893278e-01	5.256256256256255810e+00	2.000000000000000000e+00	9.386473069953699451e+02	-4.849615663784024377e+01	1.715998826662589636e+02	1.568185736356344648e+02	4.000000000000000222e-01
1.775726433665931481e+01	1.555820914469741301e-01	3.211194444507060042e-01	5.262762762762762669e+00	2.000000000000000000e+00	9.386646088769249445e+02	-4.850771279781478995e+01	1.716287298599337134e+02	1.569094917558957718e+02	4.000000000000000222e-01
1.776411158262554224e+01	1.556694536050383104e-01	3.211213941995226806e-01	5.269269269269269529e+00	2.000000000000000000e+00	9.386819107584799440e+02	-4.851926895778932902e+01	1.716575770536084917e+02	1.570004098761570503e+02	4.000000000000000222e-01
1.777095882859176967e+01	1.557568157631024630e-01	3.211233439483393570e-01	5.275775775775775500e+00	2.000000000000000000e+00	9.386992126400350571e+02	-4.853082511776387520e+01	1.716864242472832416e+02	1.570913279964183573e+02	4.000000000000000222e-01
1.777780607455800066e+01	1.558441779211666434e-01	3.211252936971560334e-01	5.282282282282282360e+00	2.000000000000000000e+00	9.387165145215900566e+02	-4.854238127773842137e+01	1.717152714409579914e+02	1.571822461166796359e+02	4.000000000000000222e-01
1.778465332052422809e+01	1.559315400792308237e-01	3.211272434459727099e-01	5.288788788788788331e+00	2.000000000000000000e+00	9.387338164031450560e+02	-4.855393743771296045e+01	1.717441186346327413e+02	1.572731642369409428e+02	4.000000000000000222e-01
1.779150056649045908e+01	1.560189022372950041e-01	3.211291931947893863e-01	5.295295295295295190e+00	2.000000000000000000e+00	9.387511182847000555e+02	-4.856549359768750662e+01	1.717729658283074912e+02	1.573640823572022214e+02	4.000000000000000222e-01
1.779820215496033953e+01	1.561042219169123668e-01	3.211309522986042220e-01	5.301801801801802050e+00	2.000000000000000000e+00	9.387684628791004116e+02	-4.857658999662411503e+01	1.718008957718728880e+02	1.574529946325847902e+02	4.000000000000000222e-01
1.780468643849006938e+01	1.561864944436692770e-01	3.211324269810761356e-01	5.308308308308308021e+00	2.000000000000000000e+00	9.387858711963614269e+02	-4.858700048273551886e+01	1.718274572793115738e+02	1.575389144083552537e+02	4.000000000000000222e-01
1.781117072201979923e+01	1.562687669704262150e-01	3.211339016635479937e-01	5.314814814814814881e+00	2.000000000000000000e+00	9.388032795136223285e+02	-4.859741096884692269e+01	1.718540187867502880e+02	1.576248341841256888e+02	4.000000000000000222e-01
1.781765500554952908e+01	1.563510394971831252e-01	3.211353763460199073e-01	5.321321321321320852e+00	2.000000000000000000e+00	9.388206878308832302e+02	-4.860782145495833362e+01	1.718805802941890022e+02	1.577107539598961523e+02	4.000000000000000222e-01
1.782413928907925893e+01	1.564333120239400632e-01	3.211368510284918210e-01	5.327827827827827711e+00	2.000000000000000000e+00	9.388380961481442455e+02	-4.861823194106973745e+01	1.719071418016277164e+02	1.577966737356665874e+02	4.000000000000000222e-01
1.783062357260898878e+01	1.565155845506970012e-01	3.211383257109636791e-01	5.334334334334334571e+00	2.000000000000000000e+00	9.388555044654051471e+02	-4.862864242718114127e+01	1.719337033090664306e+02	1.578825935114370509e+02	4.000000000000000222e-01
1.783710785613871863e+01	1.565978570774539114e-01	3.211398003934355927e-01	5.340840840840840542e+00	2.000000000000000000e+00	9.388729127826660488e+02	-4.863905291329254510e+01	1.719602648165051164e+02	1.579685132872074860e+02	4.000000000000000222e-01
1.784359213966844848e+01	1.566801296042108216e-01	3.211412750759075063e-01	5.347347347347347402e+00	2.000000000000000000e+00	9.388903210999270641e+02	-4.864946339940394893e+01	1.719868263239438306e+02	1.580544330629779495e+02	4.000000000000000222e-01
1.785007642319817833e+01	1.567624021309677596e-01	3.211427497583793644e-01	5.353853853853853373e+00	2.000000000000000000e+00	9.389077294171879657e+02	-4.865987388551535275e+01	1.720133878313825448e+02	1.581403528387483846e+02	4.000000000000000222e-01
1.785656070672790818e+01	1.568446746577246698e-01	3.211442244408512781e-01	5.360360360360360232e+00	2.000000000000000000e+00	9.389251377344488674e+02	-4.867028437162676369e+01	1.720399493388212591e+02	1.582262726145188481e+02	4.000000000000000222e-01
1.786304499025764159e+01	1.569269471844816077e-01	3.211456991233231917e-01	5.366866866866867092e+00	2.000000000000000000e+00	9.389425460517098827e+02	-4.868069485773816751e+01	1.720665108462599733e+02	1.583121923902892831e+02	4.000000000000000222e-01
1.786952927378737144e+01	1.570092197112385179e-01	3.211471738057950498e-01	5.373373373373373063e+00	2.000000000000000000e+00	9.389599543689707843e+02	-4.869110534384957134e+01	1.720930723536986875e+02	1.583981121660597466e+02	4.000000000000000222e-01
1.787601355731710129e+01	1.570914922379954559e-01	3.211486484882669634e-01	5.379879879879879923e+00	2.000000000000000000e+00	9.389773626862316860e+02	-4.870151582996097517e+01	1.721196338611374017e+02	1.584840319418301817e+02	4.000000000000000222e-01
1.788249784084683114e+01	1.571737647647523661e-01	3.211501231707388770e-01	5.386386386386386782e+00	2.000000000000000000e+00	9.389947710034927013e+02	-4.871192631607237900e+01	1.721461953685760875e+02	1.585699517176006452e+02	4.000000000000000222e-01
1.788898212437656099e+01	1.572560372915092763e-01	3.211515978532107907e-01	5.392892892892892753e+00	2.000000000000000000e+00	9.390121793207536030e+02	-4.872233680218378282e+01	1.721727568760148017e+02	1.586558714933710803e+02	4.000000000000000222e-01
1.789546640790629084e+01	1.573383098182662143e-01	3.211530725356826488e-01	5.399399399399399613e+00	2.000000000000000000e+00	9.390295876380145046e+02	-4.873274728829519375e+01	1.721993183834535159e+02	1.587417912691415438e+02	4.000000000000000222e-01
1.790195069143602069e+01	1.574205823450231245e-01	3.211545472181545624e-01	5.405905905905905584e+00	2.000000000000000000e+00	9.390469959552754062e+02	-4.874315777440659758e+01	1.722258798908922302e+02	1.588277110449119789e+02	4.000000000000000222e-01
1.790843497496575054e+01	1.575028548717800625e-01	3.211560219006264760e-01	5.412412412412412444e+00	2.000000000000000000e+00	9.390644042725364216e+02	-4.875356826051800141e+01	1.722524413983309444e+02	1.589136308206824424e+02	4.000000000000000222e-01
1.791491925849548039e+01	1.575851273985369727e-01	3.211574965830983341e-01	5.418918918918919303e+00	2.000000000000000000e+00	9.390818125897973232e+02	-4.876397874662940524e+01	1.722790029057696586e+02	1.589995505964528775e+02	4.000000000000000222e-01
1.792140354202521024e+01	1.576673999252939107e-01	3.211589712655702478e-01	5.425425425425425274e+00	2.000000000000000000e+00	9.390992209070582248e+02	-4.877438923274080906e+01	1.723055644132083444e+02	1.590854703722233410e+02	4.000000000000000222e-01
1.792788782555494365e+01	1.577496724520508209e-01	3.211604459480421614e-01	5.431931931931932134e+00	2.000000000000000000e+00	9.391166292243192402e+02	-4.878479971885222000e+01	1.723321259206470586e+02	1.591713901479937761e+02	4.000000000000000222e-01
1.793437210908466994e+01	1.578319449788077589e-01	3.211619206305140195e-01	5.438438438438438105e+00	2.000000000000000000e+00	9.391340375415801418e+02	-4.879521020496362382e+01	1.723586874280857728e+02	1.592573099237642396e+02	4.000000000000000222e-01
1.794085639261440335e+01	1.579142175055646691e-01	3.211633953129859331e-01	5.444944944944944965e+00	2.000000000000000000e+00	9.391514458588410434e+02	-4.880562069107502765e+01	1.723852489355244870e+02	1.593432296995346746e+02	4.000000000000000222e-01
1.794734067614413320e+01	1.579964900323216070e-01	3.211648699954578468e-01	5.451451451451451824e+00	2.000000000000000000e+00	9.391688541761020588e+02	-4.881603117718643148e+01	1.724118104429632012e+02	1.594291494753051381e+02	4.000000000000000222e-01
1.795382495967386305e+01	1.580787625590785173e-01	3.211663446779297049e-01	5.457957957957957795e+00	2.000000000000000000e+00	9.391862624933629604e+02	-4.882644166329783531e+01	1.724383719504019155e+02	1.595150692510755732e+02	4.000000000000000222e-01
1.796030924320359290e+01	1.581610350858354552e-01	3.211678193604016185e-01	5.464464464464464655e+00	2.000000000000000000e+00	9.392036708106238621e+02	-4.883685214940923913e+01	1.724649334578406012e+02	1.596009890268460367e+02	4.000000000000000222e-01
1.796679352673332275e+01	1.582433076125923654e-01	3.211692940428735321e-01	5.470970970970970626e+00	2.000000000000000000e+00	9.392210791278848774e+02	-4.884726263552064296e+01	1.724914949652793155e+02	1.596869088026164718e+02	4.000000000000000222e-01
1.797327781026305260e+01	1.583255801393492757e-01	3.211707687253453902e-01	5.477477477477477485e+00	2.000000000000000000e+00	9.392384874451457790e+02	-4.885767312163205389e+01	1.725180564727180297e+02	1.597728285783869353e+02	4.000000000000000222e-01
1.797976209379278245e+01	1.584078526661062136e-01	3.211722434078173039e-01	5.483983983983984345e+00	2.000000000000000000e+00	9.392558957624066807e+02	-4.886808360774345772e+01	1.725446179801567439e+02	1.598587483541573704e+02	4.000000000000000222e-01
1.798624637732251230e+01	1.584901251928631238e-01	3.211737180902892175e-01	5.490490490490490316e+00	2.000000000000000000e+00	9.392733040796675823e+02	-4.887849409385486155e+01	1.725711794875954581e+02	1.599446681299278339e+02	4.000000000000000222e-01
1.799273066085224215e+01	1.585723977196200618e-01	3.211751927727611311e-01	5.496996996996997176e+00	2.000000000000000000e+00	9.392907123969285976e+02	-4.888890457996626537e+01	1.725977409950341723e+02	1.600305879056982690e+02	4.000000000000000222e-01
1.799921494438197200e+01	1.586546702463769720e-01	3.211766674552329892e-01	5.503503503503503147e+00	2.000000000000000000e+00	9.393081207141894993e+02	-4.889931506607766920e+01	1.726243025024728581e+02	1.601165076814687325e+02	4.000000000000000222e-01
1.800569922791170541e+01	1.587369427731339100e-01	3.211781421377049028e-01	5.510010010010010006e+00	2.000000000000000000e+00	9.393255290314504009e+02	-4.890972555218908013e+01	1.726508640099115723e+02	1.602024274572391676e+02	4.000000000000000222e-01
1.801218351144143526e+01	1.588192152998908202e-01	3.211796168201768165e-01	5.516516516516516866e+00	2.000000000000000000e+00	9.393429373487114162e+02	-4.892013603830048396e+01	1.726774255173502866e+02	1.602883472330096311e+02	4.000000000000000222e-01
1.801866779497116511e+01	1.589014878266477304e-01	3.211810915026486746e-01	5.523023023023022837e+00	2.000000000000000000e+00	9.393603456659723179e+02	-4.893054652441188779e+01	1.727039870247890008e+02	1.603742670087800661e+02	4.000000000000000222e-01
1.802515207850089496e+01	1.589837603534046684e-01	3.211825661851205882e-01	5.529529529529529697e+00	2.000000000000000000e+00	9.393777539832332195e+02	-4.894095701052329161e+01	1.727305485322277150e+02	1.604601867845505296e+02	4.000000000000000222e-01
1.803163636203062481e+01	1.590660328801615786e-01	3.211840408675925018e-01	5.536036036036035668e+00	2.000000000000000000e+00	9.393951623004942348e+02	-4.895136749663469544e+01	1.727571100396664292e+02	1.605461065603209647e+02	4.000000000000000222e-01
1.803812064556035466e+01	1.591483054069185166e-01	3.211855155500643599e-01	5.542542542542542527e+00	2.000000000000000000e+00	9.394125706177551365e+02	-4.896177798274609927e+01	1.727836715471051150e+02	1.606320263360914282e+02	4.000000000000000222e-01
1.804460492909008451e+01	1.592305779336754268e-01	3.211869902325362736e-01	5.549049049049049387e+00	2.000000000000000000e+00	9.394299789350160381e+02	-4.897218846885751020e+01	1.728102330545438292e+02	1.607179461118618633e+02	4.000000000000000222e-01
1.805108921261981436e+01	1.593128504604323648e-01	3.211884649150081872e-01	5.555555555555555358e+00	2.000000000000000000e+00	9.394473872522770534e+02	-4.898259895496891403e+01	1.728367945619825434e+02	1.608038658876323268e+02	4.000000000000000222e-01
1.805757349614954421e+01	1.593951229871892750e-01	3.211899395974800453e-01	5.562062062062062218e+00	2.000000000000000000e+00	9.394647955695379551e+02	-4.899300944108031786e+01	1.728633560694212576e+02	1.608897856634027619e+02	4.000000000000000222e-01
1.806405777967927406e+01	1.594773955139462129e-01	3.211914142799519589e-01	5.568568568568568189e+00	2.000000000000000000e+00	9.394822038867988567e+02	-4.900341992719172168e+01	1.728899175768599719e+02	1.609757054391732254e+02	4.000000000000000222e-01
1.807054206320900391e+01	1.595596680407031231e-01	3.211928889624238725e-01	5.575075075075075048e+00	2.000000000000000000e+00	9.394996122040597584e+02	-4.901383041330312551e+01	1.729164790842986861e+02	1.610616252149436605e+02	4.000000000000000222e-01
1.807702634673873732e+01	1.596419405674600611e-01	3.211943636448957307e-01	5.581581581581581908e+00	2.000000000000000000e+00	9.395170205213207737e+02	-4.902424089941452934e+01	1.729430405917374003e+02	1.611475449907141240e+02	4.000000000000000222e-01
1.808351063026846717e+01	1.597242130942169713e-01	3.211958383273676443e-01	5.588088088088087879e+00	2.000000000000000000e+00	9.395344288385816753e+02	-4.903465138552594027e+01	1.729696020991760861e+02	1.612334647664845590e+02	4.000000000000000222e-01
1.808999491379819702e+01	1.598064856209739093e-01	3.211973130098395579e-01	5.594594594594594739e+00	2.000000000000000000e+00	9.395518371558425770e+02	-4.904506187163734410e+01	1.729961636066148003e+02	1.613193845422550226e+02	4.000000000000000222e-01
1.809647919732792687e+01	1.598887581477308195e-01	3.211987876923114715e-01	5.601101101101100710e+00	2.000000000000000000e+00	9.395692454731035923e+02	-4.905547235774874792e+01	1.730227251140535145e+02	1.614053043180254576e+02	4.000000000000000222e-01
1.810296348085765672e+01	1.599710306744877297e-01	3.212002623747833296e-01	5.607607607607607569e+00	2.000000000000000000e+00	9.395866537903644939e+02	-4.906588284386015175e+01	1.730492866214922287e+02	1.614912240937959211e+02	4.000000000000000222e-01
1.810944776438738657e+01	1.600533032012446677e-01	3.212017370572552433e-01	5.614114114114114429e+00	2.000000000000000000e+00	9.396040621076253956e+02	-4.907629332997155558e+01	1.730758481289309429e+02	1.615771438695663846e+02	4.000000000000000222e-01
1.811593204791711642e+01	1.601355757280015779e-01	3.212032117397271569e-01	5.620620620620620400e+00	2.000000000000000000e+00	9.396214704248864109e+02	-4.908670381608295941e+01	1.731024096363696287e+02	1.616630636453368197e+02	4.000000000000000222e-01
1.812241633144684627e+01	1.602178482547585159e-01	3.212046864221990150e-01	5.627127127127127260e+00	2.000000000000000000e+00	9.396388787421473126e+02	-4.909711430219437034e+01	1.731289711438083430e+02	1.617489834211072548e+02	4.000000000000000222e-01
1.812890061497657612e+01	1.603001207815154261e-01	3.212061611046709286e-01	5.633633633633633231e+00	2.000000000000000000e+00	9.396562870594082142e+02	-4.910752478830577417e+01	1.731555326512470572e+02	1.618349031968777183e+02	4.000000000000000222e-01
1.813538489850630597e+01	1.603823933082723641e-01	3.212076357871428423e-01	5.640140140140140090e+00	2.000000000000000000e+00	9.396736953766692295e+02	-4.911793527441717799e+01	1.731820941586857714e+02	1.619208229726481534e+02	4.000000000000000222e-01
1.814186918203603938e+01	1.604646658350292743e-01	3.212091104696147004e-01	5.646646646646646950e+00	2.000000000000000000e+00	9.396911036939301312e+02	-4.912834576052858182e+01	1.732086556661244856e+02	1.620067427484186169e+02	4.000000000000000222e-01
1.814835346556576923e+01	1.605469383617861845e-01	3.212105851520866140e-01	5.653153153153152921e+00	2.000000000000000000e+00	9.397085120111910328e+02	-4.913875624663998565e+01	1.732352171735631998e+02	1.620926625241890520e+02	4.000000000000000222e-01
1.815483774909549908e+01	1.606292108885431225e-01	3.212120598345585276e-01	5.659659659659659781e+00	2.000000000000000000e+00	9.397259203284520481e+02	-4.914916673275138947e+01	1.732617786810019140e+02	1.621785822999595155e+02	4.000000000000000222e-01
1.816132203262522893e+01	1.607114834153000327e-01	3.212135345170303857e-01	5.666166166166165752e+00	2.000000000000000000e+00	9.397433286457129498e+02	-4.915957721886280041e+01	1.732883401884405998e+02	1.622645020757299505e+02	4.000000000000000222e-01
1.816780631615495878e+01	1.607937559420569706e-01	3.212150091995022994e-01	5.672672672672672611e+00	2.000000000000000000e+00	9.397607369629738514e+02	-4.916998770497420423e+01	1.733149016958793140e+02	1.623504218515004140e+02	4.000000000000000222e-01
1.817429059968468863e+01	1.608760284688138809e-01	3.212164838819742130e-01	5.679179179179179471e+00	2.000000000000000000e+00	9.397781452802347530e+02	-4.918039819108560806e+01	1.733414632033180283e+02	1.624363416272708491e+02	4.000000000000000222e-01
1.818077488321441848e+01	1.609583009955708188e-01	3.212179585644460711e-01	5.685685685685685442e+00	2.000000000000000000e+00	9.397955535974957684e+02	-4.919080867719701189e+01	1.733680247107567425e+02	1.625222614030413126e+02	4.000000000000000222e-01
1.818725916674414833e+01	1.610405735223277290e-01	3.212194332469179847e-01	5.692192192192192302e+00	2.000000000000000000e+00	9.398129619147566700e+02	-4.920121916330841572e+01	1.733945862181954567e+02	1.626081811788117477e+02	4.000000000000000222e-01
1.819374345027387818e+01	1.611228460490846670e-01	3.212209079293898983e-01	5.698698698698698273e+00	2.000000000000000000e+00	9.398303702320175717e+02	-4.921162964941981954e+01	1.734211477256341709e+02	1.626941009545822112e+02	4.000000000000000222e-01
1.820022773380360803e+01	1.612051185758415772e-01	3.212223826118618120e-01	5.705205205205205132e+00	2.000000000000000000e+00	9.398477785492785870e+02	-4.922204013553123048e+01	1.734477092330728567e+02	1.627800207303526463e+02	4.000000000000000222e-01
1.820671201733333788e+01	1.612873911025985152e-01	3.212238572943336701e-01	5.711711711711711992e+00	2.000000000000000000e+00	9.398651868665394886e+02	-4.923245062164263430e+01	1.734742707405115709e+02	1.628659405061231098e+02	4.000000000000000222e-01
1.821319630086306773e+01	1.613696636293554254e-01	3.212253319768055837e-01	5.718218218218217963e+00	2.000000000000000000e+00	9.398825951838003903e+02	-4.924286110775403813e+01	1.735008322479502851e+02	1.629518602818935449e+02	4.000000000000000222e-01
1.821968058439280114e+01	1.614519361561123634e-01	3.212268066592774973e-01	5.724724724724724823e+00	2.000000000000000000e+00	9.399000035010614056e+02	-4.925327159386544196e+01	1.735273937553889994e+02	1.630377800576640084e+02	4.000000000000000222e-01
1.822616486792253099e+01	1.615342086828692736e-01	3.212282813417493554e-01	5.731231231231230794e+00	2.000000000000000000e+00	9.399174118183223072e+02	-4.926368207997684578e+01	1.735539552628277136e+02	1.631236998334344435e+02	4.000000000000000222e-01
1.823264915145226084e+01	1.616164812096261838e-01	3.212297560242212691e-01	5.737737737737737653e+00	2.000000000000000000e+00	9.399348201355832089e+02	-4.927409256608824961e+01	1.735805167702664278e+02	1.632096196092049070e+02	4.000000000000000222e-01
1.823913343498199069e+01	1.616987537363831218e-01	3.212312307066931827e-01	5.744244244244244513e+00	2.000000000000000000e+00	9.399522284528442242e+02	-4.928450305219966054e+01	1.736070782777051136e+02	1.632955393849753705e+02	4.000000000000000222e-01
1.824561771851172054e+01	1.617810262631400320e-01	3.212327053891650408e-01	5.750750750750750484e+00	2.000000000000000000e+00	9.399696367701051258e+02	-4.929491353831106437e+01	1.736336397851438278e+02	1.633814591607458055e+02	4.000000000000000222e-01
1.825210200204145039e+01	1.618632987898969700e-01	3.212341800716369544e-01	5.757257257257257343e+00	2.000000000000000000e+00	9.399870450873660275e+02	-4.930532402442246820e+01	1.736602012925825420e+02	1.634673789365162406e+02	4.000000000000000222e-01
1.825858628557118024e+01	1.619455713166538802e-01	3.212356547541088680e-01	5.763763763763763315e+00	2.000000000000000000e+00	9.400044534046269291e+02	-4.931573451053387203e+01	1.736867628000212562e+02	1.635532987122867041e+02	4.000000000000000222e-01
1.826507056910091009e+01	1.620278438434108181e-01	3.212371294365807262e-01	5.770270270270270174e+00	2.000000000000000000e+00	9.400218617218879444e+02	-4.932614499664527585e+01	1.737133243074599704e+02	1.636392184880571392e+02	4.000000000000000222e-01
1.827155485263063994e+01	1.621101163701677284e-01	3.212386041190526398e-01	5.776776776776777034e+00	2.000000000000000000e+00	9.400392700391488461e+02	-4.933655548275668679e+01	1.737398858148986847e+02	1.637251382638276027e+02	4.000000000000000222e-01
1.827803913616036979e+01	1.621923888969246386e-01	3.212400788015245534e-01	5.783283283283283005e+00	2.000000000000000000e+00	9.400566783564097477e+02	-4.934696596886809061e+01	1.737664473223373705e+02	1.638110580395980378e+02	4.000000000000000222e-01
1.828452341969010320e+01	1.622746614236815765e-01	3.212415534839964115e-01	5.789789789789789864e+00	2.000000000000000000e+00	9.400740866736707630e+02	-4.935737645497949444e+01	1.737930088297760847e+02	1.638969778153685013e+02	4.000000000000000222e-01
1.829100770321982949e+01	1.623569339504384867e-01	3.212430281664683251e-01	5.796296296296295836e+00	2.000000000000000000e+00	9.400914949909316647e+02	-4.936778694109089827e+01	1.738195703372147989e+02	1.639828975911389364e+02	4.000000000000000222e-01
1.829749198674956290e+01	1.624392064771954247e-01	3.212445028489402388e-01	5.802802802802802695e+00	2.000000000000000000e+00	9.401089033081925663e+02	-4.937819742720230209e+01	1.738461318446535131e+02	1.640688173669093999e+02	4.000000000000000222e-01
1.830397627027929275e+01	1.625214790039523627e-01	3.212459775314121524e-01	5.809309309309309555e+00	2.000000000000000000e+00	9.401263116254535817e+02	-4.938860791331370592e+01	1.738726933520922273e+02	1.641547371426798634e+02	4.000000000000000222e-01
1.831046055380902260e+01	1.626037515307092729e-01	3.212474522138840105e-01	5.815815815815815526e+00	2.000000000000000000e+00	9.401437199427144833e+02	-4.939901839942510975e+01	1.738992548595309415e+02	1.642406569184502985e+02	4.000000000000000222e-01
1.831694483733875245e+01	1.626860240574661831e-01	3.212489268963559241e-01	5.822322322322322385e+00	2.000000000000000000e+00	9.401611282599753849e+02	-4.940942888553652068e+01	1.739258163669696273e+02	1.643265766942207335e+02	4.000000000000000222e-01
1.832342912086848230e+01	1.627682965842231211e-01	3.212504015788278378e-01	5.828828828828828357e+00	2.000000000000000000e+00	9.401785365772364003e+02	-4.941983937164792451e+01	1.739523778744083415e+02	1.644124964699911970e+02	4.000000000000000222e-01
1.832991340439821215e+01	1.628505691109800313e-01	3.212518762612996959e-01	5.835335335335335216e+00	2.000000000000000000e+00	9.401959448944973019e+02	-4.943024985775932834e+01	1.739789393818470558e+02	1.644984162457616321e+02	4.000000000000000222e-01
1.833639768792794200e+01	1.629328416377369693e-01	3.212533509437716095e-01	5.841841841841842076e+00	2.000000000000000000e+00	9.402133532117582035e+02	-4.944066034387073216e+01	1.740055008892857700e+02	1.645843360215320956e+02	4.000000000000000222e-01
1.834288197145767185e+01	1.630151141644938795e-01	3.212548256262435231e-01	5.848348348348348047e+00	2.000000000000000000e+00	9.402307615290192189e+02	-4.945107082998213599e+01	1.740320623967244842e+02	1.646702557973025307e+02	4.000000000000000222e-01
1.834936625498740170e+01	1.630973866912508174e-01	3.212563003087153812e-01	5.854854854854854906e+00	2.000000000000000000e+00	9.402481698462801205e+02	-4.946148131609354692e+01	1.740586239041631984e+02	1.647561755730729942e+02	4.000000000000000222e-01
1.835585053851713155e+01	1.631796592180077277e-01	3.212577749911872949e-01	5.861361361361360878e+00	2.000000000000000000e+00	9.402655781635410221e+02	-4.947189180220495075e+01	1.740851854116018842e+02	1.648420953488434293e+02	4.000000000000000222e-01
1.836233482204686496e+01	1.632619317447646379e-01	3.212592496736592085e-01	5.867867867867867737e+00	2.000000000000000000e+00	9.402829864808019238e+02	-4.948230228831635458e+01	1.741117469190405984e+02	1.649280151246138928e+02	4.000000000000000222e-01
1.836881910557659481e+01	1.633442042715215758e-01	3.212607243561310666e-01	5.874374374374374597e+00	2.000000000000000000e+00	9.403003947980629391e+02	-4.949271277442775840e+01	1.741383084264793126e+02	1.650139349003843563e+02	4.000000000000000222e-01
1.837530338910632466e+01	1.634264767982784861e-01	3.212621990386029802e-01	5.880880880880880568e+00	2.000000000000000000e+00	9.403178031153238408e+02	-4.950312326053916223e+01	1.741648699339180268e+02	1.650998546761547914e+02	4.000000000000000222e-01
1.838178767263605451e+01	1.635087493250354240e-01	3.212636737210748938e-01	5.887387387387387427e+00	2.000000000000000000e+00	9.403352114325847424e+02	-4.951353374665056606e+01	1.741914314413567411e+02	1.651857744519252265e+02	4.000000000000000222e-01
1.838827195616578436e+01	1.635910218517923342e-01	3.212651484035467520e-01	5.893893893893894287e+00	2.000000000000000000e+00	9.403526197498457577e+02	-4.952394423276197699e+01	1.742179929487954553e+02	1.652716942276956900e+02	4.000000000000000222e-01
1.839475623969551421e+01	1.636732943785492722e-01	3.212666230860186656e-01	5.900400400400400258e+00	2.000000000000000000e+00	9.403700280671066594e+02	-4.953435471887338082e+01	1.742445544562341411e+02	1.653576140034661250e+02	4.000000000000000222e-01
1.840124052322524406e+01	1.637555669053061824e-01	3.212680977684905792e-01	5.906906906906907118e+00	2.000000000000000000e+00	9.403874363843675610e+02	-4.954476520498478465e+01	1.742711159636728553e+02	1.654435337792365885e+02	4.000000000000000222e-01
1.840772480675497391e+01	1.638378394320630926e-01	3.212695724509624928e-01	5.913413413413413089e+00	2.000000000000000000e+00	9.404048447016285763e+02	-4.955517569109618847e+01	1.742976774711115695e+02	1.655294535550070236e+02	4.000000000000000222e-01
1.841420909028470376e+01	1.639201119588200306e-01	3.212710471334343509e-01	5.919919919919919948e+00	2.000000000000000000e+00	9.404222530188894780e+02	-4.956558617720759230e+01	1.743242389785502837e+02	1.656153733307774871e+02	4.000000000000000222e-01
1.842069337381443717e+01	1.640023844855769686e-01	3.212725218159062646e-01	5.926426426426426808e+00	2.000000000000000000e+00	9.404396613361503796e+02	-4.957599666331899613e+01	1.743508004859889979e+02	1.657012931065479506e+02	4.000000000000000222e-01
1.842717765734416702e+01	1.640846570123338788e-01	3.212739964983781782e-01	5.932932932932932779e+00	2.000000000000000000e+00	9.404570696534113949e+02	-4.958640714943039995e+01	1.743773619934277122e+02	1.657872128823183857e+02	4.000000000000000222e-01
1.843366194087389687e+01	1.641669295390907890e-01	3.212754711808500363e-01	5.939439439439439639e+00	2.000000000000000000e+00	9.404744779706722966e+02	-4.959681763554181089e+01	1.744039235008664264e+02	1.658731326580888492e+02	4.000000000000000222e-01
1.844014622440362672e+01	1.642492020658477270e-01	3.212769458633219499e-01	5.945945945945945610e+00	2.000000000000000000e+00	9.404918862879331982e+02	-4.960722812165321471e+01	1.744304850083051122e+02	1.659590524338592843e+02	4.000000000000000222e-01
1.844663050793335657e+01	1.643314745926046372e-01	3.212784205457938635e-01	5.952452452452452469e+00	2.000000000000000000e+00	9.405092946051940999e+02	-4.961763860776461854e+01	1.744570465157438264e+02	1.660449722096297478e+02	4.000000000000000222e-01
1.845311479146308642e+01	1.644137471193615752e-01	3.212798952282657217e-01	5.958958958958959329e+00	2.000000000000000000e+00	9.405267029224551152e+02	-4.962804909387602237e+01	1.744836080231825406e+02	1.661308919854001829e+02	4.000000000000000222e-01
1.845959907499281627e+01	1.644960196461184854e-01	3.212813699107376353e-01	5.965465465465465300e+00	2.000000000000000000e+00	9.405441112397160168e+02	-4.963845957998742620e+01	1.745101695306212548e+02	1.662168117611706180e+02	4.000000000000000222e-01
1.846608335852254612e+01	1.645782921728754233e-01	3.212828445932095489e-01	5.971971971971972160e+00	2.000000000000000000e+00	9.405615195569769185e+02	-4.964887006609883713e+01	1.745367310380599690e+02	1.663027315369410815e+02	4.000000000000000222e-01
1.847165751910855747e+01	1.646522350819716041e-01	3.212836666650858986e-01	5.978478478478478131e+00	2.000000000000000000e+00	9.405793136571041941e+02	-4.965740492656883731e+01	1.745596254415163173e+02	1.663803203779175988e+02	4.000000000000000222e-01
1.847716918507727613e+01	1.647256060284868207e-01	3.212844439247204420e-01	5.984984984984984990e+00	2.000000000000000000e+00	9.405971342474465473e+02	-4.966581099509105712e+01	1.745822680391462711e+02	1.664573371658707117e+02	4.000000000000000222e-01
1.848268085104599479e+01	1.647989769750020372e-01	3.212852211843550410e-01	5.991491491491491850e+00	2.000000000000000000e+00	9.406149548377889005e+02	-4.967421706361326983e+01	1.746049106367762249e+02	1.665343539538238247e+02	4.000000000000000222e-01
1.848819251701470989e+01	1.648723479215172538e-01	3.212859984439895844e-01	5.997997997997997821e+00	2.000000000000000000e+00	9.406327754281312536e+02	-4.968262313213548964e+01	1.746275532344062071e+02	1.666113707417769092e+02	4.000000000000000222e-01
1.849370418298342855e+01	1.649457188680324704e-01	3.212867757036241279e-01	6.004504504504504681e+00	2.000000000000000000e+00	9.406505960184736068e+02	-4.969102920065770235e+01	1.746501958320361609e+02	1.666883875297300222e+02	4.000000000000000222e-01
1.849921584895214366e+01	1.650190898145476592e-01	3.212875529632587268e-01	6.011011011011010652e+00	2.000000000000000000e+00	9.406684166088159600e+02	-4.969943526917992216e+01	1.746728384296661147e+02	1.667654043176831067e+02	4.000000000000000222e-01
1.850472751492086232e+01	1.650924607610628758e-01	3.212883302228932703e-01	6.017517517517517511e+00	2.000000000000000000e+00	9.406862371991583132e+02	-4.970784133770213487e+01	1.746954810272960970e+02	1.668424211056362196e+02	4.000000000000000222e-01
1.851023918088958098e+01	1.651658317075780924e-01	3.212891074825278692e-01	6.024024024024024371e+00	2.000000000000000000e+00	9.407040577895006663e+02	-4.971624740622435468e+01	1.747181236249260508e+02	1.669194378935893326e+02	4.000000000000000222e-01
1.851575084685829609e+01	1.652392026540933090e-01	3.212898847421624127e-01	6.030530530530530342e+00	2.000000000000000000e+00	9.407218783798430195e+02	-4.972465347474656738e+01	1.747407662225560045e+02	1.669964546815424171e+02	4.000000000000000222e-01
1.852126251282701475e+01	1.653125736006085256e-01	3.212906620017969561e-01	6.037037037037037202e+00	2.000000000000000000e+00	9.407396989701852590e+02	-4.973305954326878719e+01	1.747634088201859868e+02	1.670734714694955301e+02	4.000000000000000222e-01
1.852677417879573341e+01	1.653859445471237144e-01	3.212914392614315551e-01	6.043543543543543173e+00	2.000000000000000000e+00	9.407575195605276122e+02	-4.974146561179099990e+01	1.747860514178159406e+02	1.671504882574486430e+02	4.000000000000000222e-01
1.853228584476444851e+01	1.654593154936389310e-01	3.212922165210660985e-01	6.050050050050050032e+00	2.000000000000000000e+00	9.407753401508699653e+02	-4.974987168031321971e+01	1.748086940154458944e+02	1.672275050454017276e+02	4.000000000000000222e-01
1.853779751073316717e+01	1.655326864401541476e-01	3.212929937807006975e-01	6.056556556556556892e+00	2.000000000000000000e+00	9.407931607412123185e+02	-4.975827774883543952e+01	1.748313366130758766e+02	1.673045218333548405e+02	4.000000000000000222e-01
1.854330917670188583e+01	1.656060573866693642e-01	3.212937710403352409e-01	6.063063063063062863e+00	2.000000000000000000e+00	9.408109813315546717e+02	-4.976668381735765223e+01	1.748539792107058304e+02	1.673815386213079250e+02	4.000000000000000222e-01
1.854882084267060094e+01	1.656794283331845807e-01	3.212945482999697844e-01	6.069569569569569722e+00	2.000000000000000000e+00	9.408288019218970248e+02	-4.977508988587987204e+01	1.748766218083357842e+02	1.674585554092610380e+02	4.000000000000000222e-01
1.855433250863931960e+01	1.657527992796997696e-01	3.212953255596043833e-01	6.076076076076075694e+00	2.000000000000000000e+00	9.408466225122393780e+02	-4.978349595440208475e+01	1.748992644059657380e+02	1.675355721972141509e+02	4.000000000000000222e-01
1.855984417460803826e+01	1.658261702262149861e-01	3.212961028192389268e-01	6.082582582582582553e+00	2.000000000000000000e+00	9.408644431025817312e+02	-4.979190202292430456e+01	1.749219070035957202e+02	1.676125889851672355e+02	4.000000000000000222e-01
1.856535584057675337e+01	1.658995411727302027e-01	3.212968800788735257e-01	6.089089089089089413e+00	2.000000000000000000e+00	9.408822636929240844e+02	-4.980030809144651727e+01	1.749445496012256740e+02	1.676896057731203484e+02	4.000000000000000222e-01
1.857086750654547203e+01	1.659729121192454193e-01	3.212976573385080692e-01	6.095595595595595384e+00	2.000000000000000000e+00	9.409000842832664375e+02	-4.980871415996873708e+01	1.749671921988556278e+02	1.677666225610734330e+02	4.000000000000000222e-01
1.857637917251419069e+01	1.660462830657606081e-01	3.212984345981426126e-01	6.102102102102102243e+00	2.000000000000000000e+00	9.409179048736087907e+02	-4.981712022849095689e+01	1.749898347964856100e+02	1.678436393490265459e+02	4.000000000000000222e-01
1.858189083848290579e+01	1.661196540122758247e-01	3.212992118577772116e-01	6.108608608608608215e+00	2.000000000000000000e+00	9.409357254639511439e+02	-4.982552629701316960e+01	1.750124773941155638e+02	1.679206561369796589e+02	4.000000000000000222e-01
1.858740250445162445e+01	1.661930249587910413e-01	3.212999891174117550e-01	6.115115115115115074e+00	2.000000000000000000e+00	9.409535460542934970e+02	-4.983393236553538941e+01	1.750351199917455176e+02	1.679976729249327434e+02	4.000000000000000222e-01
1.859291417042034311e+01	1.662663959053062579e-01	3.213007663770462985e-01	6.121621621621621934e+00	2.000000000000000000e+00	9.409713666446358502e+02	-4.984233843405760211e+01	1.750577625893754998e+02	1.680746897128858564e+02	4.000000000000000222e-01
1.859842583638905822e+01	1.663397668518214467e-01	3.213015436366808975e-01	6.128128128128127905e+00	2.000000000000000000e+00	9.409891872349782034e+02	-4.985074450257982193e+01	1.750804051870054536e+02	1.681517065008389693e+02	4.000000000000000222e-01
1.860393750235777688e+01	1.664131377983366633e-01	3.213023208963154409e-01	6.134634634634634764e+00	2.000000000000000000e+00	9.410070078253205565e+02	-4.985915057110203463e+01	1.751030477846354074e+02	1.682287232887920538e+02	4.000000000000000222e-01
1.860944916832649554e+01	1.664865087448518799e-01	3.213030981559500399e-01	6.141141141141140736e+00	2.000000000000000000e+00	9.410248284156629097e+02	-4.986755663962425444e+01	1.751256903822653896e+02	1.683057400767451668e+02	4.000000000000000222e-01
1.861496083429521065e+01	1.665598796913670965e-01	3.213038754155845833e-01	6.147647647647647595e+00	2.000000000000000000e+00	9.410426490060052629e+02	-4.987596270814646715e+01	1.751483329798953434e+02	1.683827568646982513e+02	4.000000000000000222e-01
1.862047250026392931e+01	1.666332506378823131e-01	3.213046526752191268e-01	6.154154154154154455e+00	2.000000000000000000e+00	9.410604695963476161e+02	-4.988436877666868696e+01	1.751709755775252972e+02	1.684597736526513643e+02	4.000000000000000222e-01
1.862598416623264796e+01	1.667066215843975019e-01	3.213054299348537257e-01	6.160660660660660426e+00	2.000000000000000000e+00	9.410782901866899692e+02	-4.989277484519089967e+01	1.751936181751552795e+02	1.685367904406044772e+02	4.000000000000000222e-01
1.863149583220136307e+01	1.667799925309127185e-01	3.213062071944882692e-01	6.167167167167167285e+00	2.000000000000000000e+00	9.410961107770323224e+02	-4.990118091371311948e+01	1.752162607727852333e+02	1.686138072285575618e+02	4.000000000000000222e-01
1.863700749817008173e+01	1.668533634774279351e-01	3.213069844541228681e-01	6.173673673673673257e+00	2.000000000000000000e+00	9.411139313673746756e+02	-4.990958698223533929e+01	1.752389033704151871e+02	1.686908240165106747e+02	4.000000000000000222e-01
1.864251916413880039e+01	1.669267344239431516e-01	3.213077617137574116e-01	6.180180180180180116e+00	2.000000000000000000e+00	9.411317519577170287e+02	-4.991799305075755200e+01	1.752615459680451693e+02	1.687678408044637592e+02	4.000000000000000222e-01
1.864803083010751550e+01	1.670001053704583682e-01	3.213085389733919550e-01	6.186686686686686976e+00	2.000000000000000000e+00	9.411495725480593819e+02	-4.992639911927977181e+01	1.752841885656751231e+02	1.688448575924168722e+02	4.000000000000000222e-01
1.865354249607623416e+01	1.670734763169735571e-01	3.213093162330265540e-01	6.193193193193192947e+00	2.000000000000000000e+00	9.411673931384017351e+02	-4.993480518780198452e+01	1.753068311633050769e+02	1.689218743803699851e+02	4.000000000000000222e-01
1.865905416204495282e+01	1.671468472634887736e-01	3.213100934926610974e-01	6.199699699699699806e+00	2.000000000000000000e+00	9.411852137287440883e+02	-4.994321125632420433e+01	1.753294737609350591e+02	1.689988911683230697e+02	4.000000000000000222e-01
1.866456582801366793e+01	1.672202182100039902e-01	3.213108707522956964e-01	6.206206206206205778e+00	2.000000000000000000e+00	9.412030343190864414e+02	-4.995161732484641703e+01	1.753521163585650129e+02	1.690759079562761826e+02	4.000000000000000222e-01
1.867007749398238659e+01	1.672935891565192068e-01	3.213116480119302398e-01	6.212712712712712637e+00	2.000000000000000000e+00	9.412208549094287946e+02	-4.996002339336863685e+01	1.753747589561949667e+02	1.691529247442292956e+02	4.000000000000000222e-01
1.867558915995110524e+01	1.673669601030344234e-01	3.213124252715647833e-01	6.219219219219219497e+00	2.000000000000000000e+00	9.412386754997711478e+02	-4.996842946189085666e+01	1.753974015538249489e+02	1.692299415321823801e+02	4.000000000000000222e-01
1.868110082591982035e+01	1.674403310495496122e-01	3.213132025311993822e-01	6.225725725725725468e+00	2.000000000000000000e+00	9.412564960901133873e+02	-4.997683553041306936e+01	1.754200441514549027e+02	1.693069583201354931e+02	4.000000000000000222e-01
1.868661249188853901e+01	1.675137019960648288e-01	3.213139797908339257e-01	6.232232232232232327e+00	2.000000000000000000e+00	9.412743166804557404e+02	-4.998524159893528918e+01	1.754426867490848565e+02	1.693839751080885776e+02	4.000000000000000222e-01
1.869212415785725412e+01	1.675870729425800454e-01	3.213147570504685246e-01	6.238738738738738299e+00	2.000000000000000000e+00	9.412921372707980936e+02	-4.999364766745750188e+01	1.754653293467148103e+02	1.694609918960416906e+02	4.000000000000000222e-01
1.869763582382597278e+01	1.676604438890952620e-01	3.213155343101030681e-01	6.245245245245245158e+00	2.000000000000000000e+00	9.413099578611404468e+02	-5.000205373597972169e+01	1.754879719443447925e+02	1.695380086839948035e+02	4.000000000000000222e-01
1.870314748979469144e+01	1.677338148356104508e-01	3.213163115697376115e-01	6.251751751751752018e+00	2.000000000000000000e+00	9.413277784514827999e+02	-5.001045980450193440e+01	1.755106145419747463e+02	1.696150254719478880e+02	4.000000000000000222e-01
1.870865915576340655e+01	1.678071857821256674e-01	3.213170888293722105e-01	6.258258258258257989e+00	2.000000000000000000e+00	9.413455990418251531e+02	-5.001886587302415421e+01	1.755332571396047001e+02	1.696920422599010010e+02	4.000000000000000222e-01
1.871417082173212521e+01	1.678805567286408840e-01	3.213178660890067539e-01	6.264764764764764848e+00	2.000000000000000000e+00	9.413634196321675063e+02	-5.002727194154636692e+01	1.755558997372346823e+02	1.697690590478540855e+02	4.000000000000000222e-01
1.871968248770084386e+01	1.679539276751561006e-01	3.213186433486413529e-01	6.271271271271270820e+00	2.000000000000000000e+00	9.413812402225098594e+02	-5.003567801006858673e+01	1.755785423348646361e+02	1.698460758358071985e+02	4.000000000000000222e-01
1.872519415366956252e+01	1.680272986216712894e-01	3.213194206082758964e-01	6.277777777777777679e+00	2.000000000000000000e+00	9.413990608128522126e+02	-5.004408407859079944e+01	1.756011849324945899e+02	1.699230926237603114e+02	4.000000000000000222e-01
1.873070581963827763e+01	1.681006695681865060e-01	3.213201978679104398e-01	6.284284284284284539e+00	2.000000000000000000e+00	9.414168814031945658e+02	-5.005249014711301925e+01	1.756238275301245721e+02	1.700001094117133960e+02	4.000000000000000222e-01
1.873621748560699629e+01	1.681740405147017225e-01	3.213209751275450388e-01	6.290790790790790510e+00	2.000000000000000000e+00	9.414347019935369190e+02	-5.006089621563523906e+01	1.756464701277545259e+02	1.700771261996665089e+02	4.000000000000000222e-01
1.874172915157571495e+01	1.682474114612169391e-01	3.213217523871795822e-01	6.297297297297297369e+00	2.000000000000000000e+00	9.414525225838792721e+02	-5.006930228415745177e+01	1.756691127253844797e+02	1.701541429876196219e+02	4.000000000000000222e-01
1.874724081754443006e+01	1.683207824077321280e-01	3.213225296468141812e-01	6.303803803803803341e+00	2.000000000000000000e+00	9.414703431742216253e+02	-5.007770835267967158e+01	1.756917553230144620e+02	1.702311597755727064e+02	4.000000000000000222e-01
1.875275248351314872e+01	1.683941533542473445e-01	3.213233069064487246e-01	6.310310310310310200e+00	2.000000000000000000e+00	9.414881637645639785e+02	-5.008611442120188428e+01	1.757143979206444158e+02	1.703081765635258193e+02	4.000000000000000222e-01
1.875826414948186738e+01	1.684675243007625611e-01	3.213240841660832681e-01	6.316816816816817060e+00	2.000000000000000000e+00	9.415059843549063316e+02	-5.009452048972410410e+01	1.757370405182743696e+02	1.703851933514789039e+02	4.000000000000000222e-01
1.876377581545058248e+01	1.685408952472777777e-01	3.213248614257178670e-01	6.323323323323323031e+00	2.000000000000000000e+00	9.415238049452486848e+02	-5.010292655824631680e+01	1.757596831159043518e+02	1.704622101394320168e+02	4.000000000000000222e-01
1.876928748141930114e+01	1.686142661937929943e-01	3.213256386853524105e-01	6.329829829829829890e+00	2.000000000000000000e+00	9.415416255355910380e+02	-5.011133262676853661e+01	1.757823257135343056e+02	1.705392269273851298e+02	4.000000000000000222e-01
1.877479914738801625e+01	1.686876371403081831e-01	3.213264159449870094e-01	6.336336336336335862e+00	2.000000000000000000e+00	9.415594461259333912e+02	-5.011973869529074932e+01	1.758049683111642594e+02	1.706162437153382143e+02	4.000000000000000222e-01
1.878031081335673491e+01	1.687610080868233997e-01	3.213271932046215529e-01	6.342842842842842721e+00	2.000000000000000000e+00	9.415772667162757443e+02	-5.012814476381296913e+01	1.758276109087942416e+02	1.706932605032913273e+02	4.000000000000000222e-01
1.878582247932545357e+01	1.688343790333386163e-01	3.213279704642560963e-01	6.349349349349349581e+00	2.000000000000000000e+00	9.415950873066180975e+02	-5.013655083233518894e+01	1.758502535064241954e+02	1.707702772912444118e+02	4.000000000000000222e-01
1.879133414529416868e+01	1.689077499798538329e-01	3.213287477238906953e-01	6.355855855855855552e+00	2.000000000000000000e+00	9.416129078969604507e+02	-5.014495690085740165e+01	1.758728961040541492e+02	1.708472940791975248e+02	4.000000000000000222e-01
1.879684581126288734e+01	1.689811209263690495e-01	3.213295249835252387e-01	6.362362362362362411e+00	2.000000000000000000e+00	9.416307284873028038e+02	-5.015336296937962146e+01	1.758955387016841314e+02	1.709243108671506377e+02	4.000000000000000222e-01
1.880235747723160600e+01	1.690544918728842383e-01	3.213303022431598377e-01	6.368868868868868383e+00	2.000000000000000000e+00	9.416485490776451570e+02	-5.016176903790183417e+01	1.759181812993140852e+02	1.710013276551037222e+02	4.000000000000000222e-01
1.880786914320032110e+01	1.691278628193994549e-01	3.213310795027943811e-01	6.375375375375375242e+00	2.000000000000000000e+00	9.416663696679875102e+02	-5.017017510642405398e+01	1.759408238969440390e+02	1.710783444430568352e+02	4.000000000000000222e-01
1.881338080916903976e+01	1.692012337659146715e-01	3.213318567624289246e-01	6.381881881881882101e+00	2.000000000000000000e+00	9.416841902583298634e+02	-5.017858117494626669e+01	1.759634664945740212e+02	1.711553612310099481e+02	4.000000000000000222e-01
1.881889247513775842e+01	1.692746047124298880e-01	3.213326340220635235e-01	6.388388388388388073e+00	2.000000000000000000e+00	9.417020108486722165e+02	-5.018698724346848650e+01	1.759861090922039750e+02	1.712323780189630327e+02	4.000000000000000222e-01
1.882440414110647353e+01	1.693479756589451046e-01	3.213334112816980670e-01	6.394894894894894932e+00	2.000000000000000000e+00	9.417198314390145697e+02	-5.019539331199069920e+01	1.760087516898339288e+02	1.713093948069161456e+02	4.000000000000000222e-01
1.882991580707519219e+01	1.694213466054602935e-01	3.213341885413326660e-01	6.401401401401401792e+00	2.000000000000000000e+00	9.417376520293569229e+02	-5.020379938051291902e+01	1.760313942874639110e+02	1.713864115948692302e+02	4.000000000000000222e-01
1.883542747304391085e+01	1.694947175519755100e-01	3.213349658009672094e-01	6.407907907907907763e+00	2.000000000000000000e+00	9.417554726196992760e+02	-5.021220544903513883e+01	1.760540368850938648e+02	1.714634283828223431e+02	4.000000000000000222e-01
1.884093913901262596e+01	1.695680884984907266e-01	3.213357430606017529e-01	6.414414414414414622e+00	2.000000000000000000e+00	9.417732932100416292e+02	-5.022061151755735153e+01	1.760766794827238186e+02	1.715404451707754561e+02	4.000000000000000222e-01
1.884645080498134462e+01	1.696414594450059155e-01	3.213365203202363518e-01	6.420920920920920594e+00	2.000000000000000000e+00	9.417911138003838687e+02	-5.022901758607957134e+01	1.760993220803537724e+02	1.716174619587285406e+02	4.000000000000000222e-01
1.885196247095006328e+01	1.697148303915211320e-01	3.213372975798708953e-01	6.427427427427427453e+00	2.000000000000000000e+00	9.418089343907262219e+02	-5.023742365460178405e+01	1.761219646779837547e+02	1.716944787466816535e+02	4.000000000000000222e-01
1.885747413691877838e+01	1.697882013380363486e-01	3.213380748395054942e-01	6.433933933933934313e+00	2.000000000000000000e+00	9.418267549810685750e+02	-5.024582972312400386e+01	1.761446072756137085e+02	1.717714955346347381e+02	4.000000000000000222e-01
1.886298580288749704e+01	1.698615722845515652e-01	3.213388520991400377e-01	6.440440440440440284e+00	2.000000000000000000e+00	9.418445755714109282e+02	-5.025423579164621657e+01	1.761672498732436623e+02	1.718485123225878510e+02	4.000000000000000222e-01
1.886849746885621570e+01	1.699349432310667818e-01	3.213396293587745811e-01	6.446946946946947143e+00	2.000000000000000000e+00	9.418623961617532814e+02	-5.026264186016843638e+01	1.761898924708736445e+02	1.719255291105409640e+02	4.000000000000000222e-01
1.887400913482493081e+01	1.700083141775819706e-01	3.213404066184091801e-01	6.453453453453453115e+00	2.000000000000000000e+00	9.418802167520956345e+02	-5.027104792869064909e+01	1.762125350685035983e+02	1.720025458984940485e+02	4.000000000000000222e-01
1.887952080079364947e+01	1.700816851240971872e-01	3.213411838780437235e-01	6.459959959959959974e+00	2.000000000000000000e+00	9.418980373424379877e+02	-5.027945399721286890e+01	1.762351776661335521e+02	1.720795626864471615e+02	4.000000000000000222e-01
1.888503246676236813e+01	1.701550560706124038e-01	3.213419611376783225e-01	6.466466466466466834e+00	2.000000000000000000e+00	9.419158579327803409e+02	-5.028786006573508871e+01	1.762578202637635343e+02	1.721565794744002744e+02	4.000000000000000222e-01
1.889054413273108324e+01	1.702284270171276204e-01	3.213427383973128659e-01	6.472972972972972805e+00	2.000000000000000000e+00	9.419336785231226941e+02	-5.029626613425730142e+01	1.762804628613934881e+02	1.722335962623533590e+02	4.000000000000000222e-01
1.889605579869980190e+01	1.703017979636428370e-01	3.213435156569474094e-01	6.479479479479479664e+00	2.000000000000000000e+00	9.419514991134650472e+02	-5.030467220277952123e+01	1.763031054590234419e+02	1.723106130503064719e+02	4.000000000000000222e-01
1.890156746466852056e+01	1.703751689101580258e-01	3.213442929165820083e-01	6.485985985985985636e+00	2.000000000000000000e+00	9.419693197038074004e+02	-5.031307827130173393e+01	1.763257480566534241e+02	1.723876298382595564e+02	4.000000000000000222e-01
1.890707913063723566e+01	1.704485398566732424e-01	3.213450701762165518e-01	6.492492492492492495e+00	2.000000000000000000e+00	9.419871402941497536e+02	-5.032148433982395375e+01	1.763483906542833779e+02	1.724646466262126694e+02	4.000000000000000222e-01
1.891259079660595432e+01	1.705219108031884589e-01	3.213458474358510952e-01	6.498998998998999355e+00	2.000000000000000000e+00	9.420049608844921067e+02	-5.032989040834616645e+01	1.763710332519133317e+02	1.725416634141657823e+02	4.000000000000000222e-01
1.891810246257467298e+01	1.705952817497036755e-01	3.213466246954856942e-01	6.505505505505505326e+00	2.000000000000000000e+00	9.420227814748344599e+02	-5.033829647686838626e+01	1.763936758495433139e+02	1.726186802021188669e+02	4.000000000000000222e-01
1.892361412854338809e+01	1.706686526962188921e-01	3.213474019551202376e-01	6.512012012012012185e+00	2.000000000000000000e+00	9.420406020651768131e+02	-5.034670254539059897e+01	1.764163184471732677e+02	1.726956969900719798e+02	4.000000000000000222e-01
1.892912579451210675e+01	1.707420236427340809e-01	3.213481792147548366e-01	6.518518518518518157e+00	2.000000000000000000e+00	9.420584226555191663e+02	-5.035510861391281878e+01	1.764389610448032215e+02	1.727727137780250644e+02	4.000000000000000222e-01
1.893463746048082541e+01	1.708153945892492975e-01	3.213489564743893800e-01	6.525025025025025016e+00	2.000000000000000000e+00	9.420762432458615194e+02	-5.036351468243503859e+01	1.764616036424332037e+02	1.728497305659781773e+02	4.000000000000000222e-01
1.894014912644954052e+01	1.708887655357645141e-01	3.213497337340239235e-01	6.531531531531531876e+00	2.000000000000000000e+00	9.420940638362038726e+02	-5.037192075095725130e+01	1.764842462400631575e+02	1.729267473539312903e+02	4.000000000000000222e-01
1.894566079241825918e+01	1.709621364822797307e-01	3.213505109936585225e-01	6.538038038038037847e+00	2.000000000000000000e+00	9.421118844265462258e+02	-5.038032681947947111e+01	1.765068888376931113e+02	1.730037641418843748e+02	4.000000000000000222e-01
1.895117245838697784e+01	1.710355074287949195e-01	3.213512882532930659e-01	6.544544544544544706e+00	2.000000000000000000e+00	9.421297050168885789e+02	-5.038873288800168382e+01	1.765295314353230651e+02	1.730807809298374877e+02	4.000000000000000222e-01
1.895668412435569294e+01	1.711088783753101361e-01	3.213520655129276649e-01	6.551051051051050678e+00	2.000000000000000000e+00	9.421475256072309321e+02	-5.039713895652390363e+01	1.765521740329530473e+02	1.731577977177905723e+02	4.000000000000000222e-01
1.896219579032441160e+01	1.711822493218253527e-01	3.213528427725622083e-01	6.557557557557557537e+00	2.000000000000000000e+00	9.421653461975732853e+02	-5.040554502504611634e+01	1.765748166305830011e+02	1.732348145057436852e+02	4.000000000000000222e-01
1.896770745629313026e+01	1.712556202683405693e-01	3.213536200321967518e-01	6.564064064064064397e+00	2.000000000000000000e+00	9.421831667879156385e+02	-5.041395109356833615e+01	1.765974592282129549e+02	1.733118312936967982e+02	4.000000000000000222e-01
1.897321912226184537e+01	1.713289912148557581e-01	3.213543972918313507e-01	6.570570570570570368e+00	2.000000000000000000e+00	9.422009873782579916e+02	-5.042235716209054885e+01	1.766201018258429372e+02	1.733888480816498827e+02	4.000000000000000222e-01
1.897873078823056403e+01	1.714023621613709747e-01	3.213551745514658942e-01	6.577077077077077227e+00	2.000000000000000000e+00	9.422188079686003448e+02	-5.043076323061276867e+01	1.766427444234728910e+02	1.734658648696029957e+02	4.000000000000000222e-01
1.898424245419927914e+01	1.714757331078861913e-01	3.213559518111004931e-01	6.583583583583583199e+00	2.000000000000000000e+00	9.422366285589426980e+02	-5.043916929913498137e+01	1.766653870211028448e+02	1.735428816575560802e+02	4.000000000000000222e-01
1.898975412016799780e+01	1.715491040544014079e-01	3.213567290707350366e-01	6.590090090090090058e+00	2.000000000000000000e+00	9.422544491492850511e+02	-5.044757536765720118e+01	1.766880296187328270e+02	1.736198984455091932e+02	4.000000000000000222e-01
1.899526578613671646e+01	1.716224750009166244e-01	3.213575063303695800e-01	6.596596596596596918e+00	2.000000000000000000e+00	9.422722697396274043e+02	-5.045598143617942100e+01	1.767106722163627808e+02	1.736969152334623061e+02	4.000000000000000222e-01
1.900077745210543156e+01	1.716958459474318133e-01	3.213582835900041790e-01	6.603103103103102889e+00	2.000000000000000000e+00	9.422900903299697575e+02	-5.046438750470163370e+01	1.767333148139927346e+02	1.737739320214153906e+02	4.000000000000000222e-01
1.900628911807415022e+01	1.717692168939470299e-01	3.213590608496387224e-01	6.609609609609609748e+00	2.000000000000000000e+00	9.423079109203121106e+02	-5.047279357322385351e+01	1.767559574116227168e+02	1.738509488093685036e+02	4.000000000000000222e-01
1.901180078404286888e+01	1.718425878404622464e-01	3.213598381092733214e-01	6.616116116116115720e+00	2.000000000000000000e+00	9.423257315106543501e+02	-5.048119964174606622e+01	1.767786000092526706e+02	1.739279655973215881e+02	4.000000000000000222e-01
1.901731245001158754e+01	1.719159587869774630e-01	3.213606153689078648e-01	6.622622622622622579e+00	2.000000000000000000e+00	9.423435521009967033e+02	-5.048960571026828603e+01	1.768012426068826244e+02	1.740049823852747011e+02	4.000000000000000222e-01
1.902282411598030265e+01	1.719893297334926796e-01	3.213613926285424083e-01	6.629129129129129439e+00	2.000000000000000000e+00	9.423613726913390565e+02	-5.049801177879049874e+01	1.768238852045126066e+02	1.740819991732278140e+02	4.000000000000000222e-01
1.902833578194902131e+01	1.720627006800078684e-01	3.213621698881770072e-01	6.635635635635635410e+00	2.000000000000000000e+00	9.423791932816814096e+02	-5.050641784731271855e+01	1.768465278021425604e+02	1.741590159611808986e+02	4.000000000000000222e-01
1.903384744791773642e+01	1.721360716265230850e-01	3.213629471478115507e-01	6.642142142142142269e+00	2.000000000000000000e+00	9.423970138720237628e+02	-5.051482391583493836e+01	1.768691703997725142e+02	1.742360327491340115e+02	4.000000000000000222e-01
1.903935911388645508e+01	1.722094425730383016e-01	3.213637244074461496e-01	6.648648648648648241e+00	2.000000000000000000e+00	9.424148344623661160e+02	-5.052322998435715107e+01	1.768918129974024964e+02	1.743130495370870960e+02	4.000000000000000222e-01
1.904487077985517374e+01	1.722828135195535182e-01	3.213645016670806931e-01	6.655155155155155100e+00	2.000000000000000000e+00	9.424326550527084692e+02	-5.053163605287937088e+01	1.769144555950324502e+02	1.743900663250402090e+02	4.000000000000000222e-01
1.905038244582389240e+01	1.723561844660687348e-01	3.213652789267152365e-01	6.661661661661661959e+00	2.000000000000000000e+00	9.424504756430508223e+02	-5.054004212140158359e+01	1.769370981926624040e+02	1.744670831129933219e+02	4.000000000000000222e-01
1.905589411179260750e+01	1.724295554125839236e-01	3.213660561863498355e-01	6.668168168168167931e+00	2.000000000000000000e+00	9.424682962333931755e+02	-5.054844818992380340e+01	1.769597407902923578e+02	1.745440999009464065e+02	4.000000000000000222e-01
1.906140577776132616e+01	1.725029263590991402e-01	3.213668334459843789e-01	6.674674674674674790e+00	2.000000000000000000e+00	9.424861168237355287e+02	-5.055685425844601610e+01	1.769823833879223400e+02	1.746211166888995194e+02	4.000000000000000222e-01
1.906691744373004127e+01	1.725762973056143568e-01	3.213676107056189779e-01	6.681181181181180762e+00	2.000000000000000000e+00	9.425039374140778818e+02	-5.056526032696823592e+01	1.770050259855522938e+02	1.746981334768526040e+02	4.000000000000000222e-01
1.907242910969875993e+01	1.726496682521295734e-01	3.213683879652535214e-01	6.687687687687687621e+00	2.000000000000000000e+00	9.425217580044202350e+02	-5.057366639549044862e+01	1.770276685831822476e+02	1.747751502648057169e+02	4.000000000000000222e-01
1.907794077566747859e+01	1.727230391986447899e-01	3.213691652248880648e-01	6.694194194194194480e+00	2.000000000000000000e+00	9.425395785947625882e+02	-5.058207246401266843e+01	1.770503111808122298e+02	1.748521670527588299e+02	4.000000000000000222e-01
1.908345244163619370e+01	1.727964101451599788e-01	3.213699424845226638e-01	6.700700700700700452e+00	2.000000000000000000e+00	9.425573991851049414e+02	-5.059047853253488114e+01	1.770729537784421836e+02	1.749291838407119144e+02	4.000000000000000222e-01
1.908896410760491236e+01	1.728697810916751954e-01	3.213707197441572072e-01	6.707207207207207311e+00	2.000000000000000000e+00	9.425752197754472945e+02	-5.059888460105710095e+01	1.770955963760721374e+02	1.750062006286650274e+02	4.000000000000000222e-01
1.909447577357363102e+01	1.729431520381904119e-01	3.213714970037918062e-01	6.713713713713713283e+00	2.000000000000000000e+00	9.425930403657896477e+02	-5.060729066957932076e+01	1.771182389737021197e+02	1.750832174166181119e+02	4.000000000000000222e-01
1.909998743954234612e+01	1.730165229847056008e-01	3.213722742634263496e-01	6.720220220220220142e+00	2.000000000000000000e+00	9.426108609561320009e+02	-5.061569673810153347e+01	1.771408815713320735e+02	1.751602342045712248e+02	4.000000000000000222e-01
1.910549910551106478e+01	1.730898939312208173e-01	3.213730515230608931e-01	6.726726726726727001e+00	2.000000000000000000e+00	9.426286815464743540e+02	-5.062410280662375328e+01	1.771635241689620273e+02	1.752372509925243378e+02	4.000000000000000222e-01
1.911101077147978344e+01	1.731632648777360339e-01	3.213738287826954920e-01	6.733233233233232973e+00	2.000000000000000000e+00	9.426465021368167072e+02	-5.063250887514596599e+01	1.771861667665920095e+02	1.753142677804774223e+02	4.000000000000000222e-01
1.911652243744849855e+01	1.732366358242512505e-01	3.213746060423300355e-01	6.739739739739739832e+00	2.000000000000000000e+00	9.426643227271590604e+02	-5.064091494366818580e+01	1.772088093642219633e+02	1.753912845684305353e+02	4.000000000000000222e-01
1.912203410341721721e+01	1.733100067707664393e-01	3.213753833019646344e-01	6.746246246246245803e+00	2.000000000000000000e+00	9.426821433175014135e+02	-5.064932101219039851e+01	1.772314519618519171e+02	1.754683013563836198e+02	4.000000000000000222e-01
1.912754576938593587e+01	1.733833777172816559e-01	3.213761605615991779e-01	6.752752752752752663e+00	2.000000000000000000e+00	9.426999639078437667e+02	-5.065772708071261832e+01	1.772540945594818993e+02	1.755453181443367328e+02	4.000000000000000222e-01
1.913305743535465098e+01	1.734567486637968725e-01	3.213769378212337213e-01	6.759259259259259522e+00	2.000000000000000000e+00	9.427177844981861199e+02	-5.066613314923483813e+01	1.772767371571118531e+02	1.756223349322898457e+02	4.000000000000000222e-01
1.913856910132336964e+01	1.735301196103120891e-01	3.213777150808683203e-01	6.765765765765765494e+00	2.000000000000000000e+00	9.427356050885284731e+02	-5.067453921775705084e+01	1.772993797547418069e+02	1.756993517202429302e+02	4.000000000000000222e-01
1.914408076729208830e+01	1.736034905568273057e-01	3.213784923405028637e-01	6.772272272272272353e+00	2.000000000000000000e+00	9.427534256788708262e+02	-5.068294528627927065e+01	1.773220223523717891e+02	1.757763685081960432e+02	4.000000000000000222e-01
1.914959243326080340e+01	1.736768615033424945e-01	3.213792696001374627e-01	6.778778778778778324e+00	2.000000000000000000e+00	9.427712462692131794e+02	-5.069135135480148335e+01	1.773446649500017429e+02	1.758533852961491561e+02	4.000000000000000222e-01
1.915510409922952206e+01	1.737502324498577111e-01	3.213800468597720061e-01	6.785285285285285184e+00	2.000000000000000000e+00	9.427890668595555326e+02	-5.069975742332370316e+01	1.773673075476316967e+02	1.759304020841022407e+02	4.000000000000000222e-01
1.916061576519824072e+01	1.738236033963729277e-01	3.213808241194065496e-01	6.791791791791792043e+00	2.000000000000000000e+00	9.428068874498978857e+02	-5.070816349184591587e+01	1.773899501452616789e+02	1.760074188720553536e+02	4.000000000000000222e-01
1.916602816167278789e+01	1.738948106447934239e-01	3.213814793210375553e-01	6.798298298298298015e+00	2.000000000000000000e+00	9.428246218103985257e+02	-5.071619360938480980e+01	1.774116824907833916e+02	1.760823291515896472e+02	4.000000000000000222e-01
1.917137539439997695e+01	1.739645975709167014e-01	3.213820543997972790e-01	6.804804804804804874e+00	2.000000000000000000e+00	9.428422995668069007e+02	-5.072397694038467364e+01	1.774328173170076752e+02	1.761558566500031020e+02	4.000000000000000222e-01
1.917672262712716247e+01	1.740343844970399512e-01	3.213826294785569471e-01	6.811311311311310845e+00	2.000000000000000000e+00	9.428599773232151620e+02	-5.073176027138453748e+01	1.774539521432319873e+02	1.762293841484165853e+02	4.000000000000000222e-01
1.918206985985435153e+01	1.741041714231632287e-01	3.213832045573166152e-01	6.817817817817817705e+00	2.000000000000000000e+00	9.428776550796235369e+02	-5.073954360238440131e+01	1.774750869694562709e+02	1.763029116468300401e+02	4.000000000000000222e-01
1.918741709258154060e+01	1.741739583492864785e-01	3.213837796360763388e-01	6.824324324324324564e+00	2.000000000000000000e+00	9.428953328360317983e+02	-5.074732693338426515e+01	1.774962217956805546e+02	1.763764391452435234e+02	4.000000000000000222e-01
1.919276432530872967e+01	1.742437452754097560e-01	3.213843547148360069e-01	6.830830830830830536e+00	2.000000000000000000e+00	9.429130105924401732e+02	-5.075511026438412898e+01	1.775173566219048382e+02	1.764499666436569782e+02	4.000000000000000222e-01
1.919811155803591873e+01	1.743135322015330058e-01	3.213849297935956750e-01	6.837337337337337395e+00	2.000000000000000000e+00	9.429306883488484345e+02	-5.076289359538399282e+01	1.775384914481291219e+02	1.765234941420704331e+02	4.000000000000000222e-01
1.920345879076310780e+01	1.743833191276562833e-01	3.213855048723553987e-01	6.843843843843843366e+00	2.000000000000000000e+00	9.429483661052568095e+02	-5.077067692638385665e+01	1.775596262743534055e+02	1.765970216404838879e+02	4.000000000000000222e-01
1.920880602349029687e+01	1.744531060537795331e-01	3.213860799511150668e-01	6.850350350350350226e+00	2.000000000000000000e+00	9.429660438616650708e+02	-5.077846025738372049e+01	1.775807611005777176e+02	1.766705491388973712e+02	4.000000000000000222e-01
1.921415325621748593e+01	1.745228929799028106e-01	3.213866550298747349e-01	6.856856856856857085e+00	2.000000000000000000e+00	9.429837216180734458e+02	-5.078624358838358432e+01	1.776018959268020012e+02	1.767440766373108261e+02	4.000000000000000222e-01
1.921950048894467145e+01	1.745926799060260604e-01	3.213872301086344585e-01	6.863363363363363057e+00	2.000000000000000000e+00	9.430013993744817071e+02	-5.079402691938344816e+01	1.776230307530262849e+02	1.768176041357242809e+02	4.000000000000000222e-01
1.922484772167186051e+01	1.746624668321493379e-01	3.213878051873941266e-01	6.869869869869869916e+00	2.000000000000000000e+00	9.430190771308900821e+02	-5.080181025038331200e+01	1.776441655792505685e+02	1.768911316341377642e+02	4.000000000000000222e-01
1.923019495439904958e+01	1.747322537582725877e-01	3.213883802661537947e-01	6.876376376376375887e+00	2.000000000000000000e+00	9.430367548872984571e+02	-5.080959358138317583e+01	1.776653004054748521e+02	1.769646591325512190e+02	4.000000000000000222e-01
1.923554218712623864e+01	1.748020406843958652e-01	3.213889553449135184e-01	6.882882882882882747e+00	2.000000000000000000e+00	9.430544326437067184e+02	-5.081737691238303967e+01	1.776864352316991642e+02	1.770381866309646739e+02	4.000000000000000222e-01
1.924088941985342771e+01	1.748718276105191427e-01	3.213895304236731865e-01	6.889389389389389606e+00	2.000000000000000000e+00	9.430721104001150934e+02	-5.082516024338290350e+01	1.777075700579234478e+02	1.771117141293781572e+02	4.000000000000000222e-01
1.924623665258061678e+01	1.749416145366423925e-01	3.213901055024329101e-01	6.895895895895895578e+00	2.000000000000000000e+00	9.430897881565233547e+02	-5.083294357438276734e+01	1.777287048841477315e+02	1.771852416277916120e+02	4.000000000000000222e-01
1.925158388530780584e+01	1.750114014627656422e-01	3.213906805811925782e-01	6.902402402402402437e+00	2.000000000000000000e+00	9.431074659129317297e+02	-5.084072690538263117e+01	1.777498397103720151e+02	1.772587691262050669e+02	4.000000000000000222e-01
1.925693111803499136e+01	1.750811883888889198e-01	3.213912556599522463e-01	6.908908908908909297e+00	2.000000000000000000e+00	9.431251436693399910e+02	-5.084851023638249501e+01	1.777709745365962988e+02	1.773322966246185501e+02	4.000000000000000222e-01
1.926227835076218042e+01	1.751509753150121695e-01	3.213918307387119699e-01	6.915415415415415268e+00	2.000000000000000000e+00	9.431428214257483660e+02	-5.085629356738235884e+01	1.777921093628205824e+02	1.774058241230320050e+02	4.000000000000000222e-01
1.926762558348936949e+01	1.752207622411354471e-01	3.213924058174716381e-01	6.921921921921922127e+00	2.000000000000000000e+00	9.431604991821566273e+02	-5.086407689838222268e+01	1.778132441890448945e+02	1.774793516214454598e+02	4.000000000000000222e-01
1.927297281621655856e+01	1.752905491672586968e-01	3.213929808962313062e-01	6.928428428428428099e+00	2.000000000000000000e+00	9.431781769385650023e+02	-5.087186022938208652e+01	1.778343790152691781e+02	1.775528791198589147e+02	4.000000000000000222e-01
1.927832004894374762e+01	1.753603360933819744e-01	3.213935559749910298e-01	6.934934934934934958e+00	2.000000000000000000e+00	9.431958546949733773e+02	-5.087964356038195035e+01	1.778555138414934618e+02	1.776264066182723980e+02	4.000000000000000222e-01
1.928366728167093669e+01	1.754301230195052519e-01	3.213941310537506979e-01	6.941441441441441818e+00	2.000000000000000000e+00	9.432135324513816386e+02	-5.088742689138181419e+01	1.778766486677177454e+02	1.776999341166858528e+02	4.000000000000000222e-01
1.928901451439812220e+01	1.754999099456285017e-01	3.213947061325103660e-01	6.947947947947947789e+00	2.000000000000000000e+00	9.432312102077900136e+02	-5.089521022238167802e+01	1.778977834939420291e+02	1.777734616150993077e+02	4.000000000000000222e-01
1.929436174712531127e+01	1.755696968717517792e-01	3.213952812112700896e-01	6.954454454454454648e+00	2.000000000000000000e+00	9.432488879641982749e+02	-5.090299355338154186e+01	1.779189183201663127e+02	1.778469891135127909e+02	4.000000000000000222e-01
1.929970897985250033e+01	1.756394837978750290e-01	3.213958562900297578e-01	6.960960960960960620e+00	2.000000000000000000e+00	9.432665657206066498e+02	-5.091077688438140569e+01	1.779400531463906248e+02	1.779205166119262458e+02	4.000000000000000222e-01
1.930505621257968940e+01	1.757092707239983065e-01	3.213964313687894259e-01	6.967467467467467479e+00	2.000000000000000000e+00	9.432842434770149112e+02	-5.091856021538126953e+01	1.779611879726149084e+02	1.779940441103397006e+02	4.000000000000000222e-01
1.931040344530687847e+01	1.757790576501215563e-01	3.213970064475491495e-01	6.973973973973974338e+00	2.000000000000000000e+00	9.433019212334232861e+02	-5.092634354638113336e+01	1.779823227988391920e+02	1.780675716087531839e+02	4.000000000000000222e-01
1.931575067803406753e+01	1.758488445762448060e-01	3.213975815263088176e-01	6.980480480480480310e+00	2.000000000000000000e+00	9.433195989898315474e+02	-5.093412687738099720e+01	1.780034576250634757e+02	1.781410991071666388e+02	4.000000000000000222e-01
1.932109791076125660e+01	1.759186315023680836e-01	3.213981566050684857e-01	6.986986986986987169e+00	2.000000000000000000e+00	9.433372767462399224e+02	-5.094191020838086104e+01	1.780245924512877593e+02	1.782146266055800936e+02	4.000000000000000222e-01
1.932644514348844211e+01	1.759884184284913333e-01	3.213987316838282093e-01	6.993493493493493141e+00	2.000000000000000000e+00	9.433549545026481837e+02	-5.094969353938072487e+01	1.780457272775120430e+02	1.782881541039935769e+02	4.000000000000000222e-01
1.933179237621563118e+01	1.760582053546146108e-01	3.213993067625878775e-01	7.000000000000000000e+00	2.000000000000000000e+00	9.433726322590565587e+02	-5.095747687038058871e+01	1.780668621037363550e+02	1.783616816024070317e+02	4.000000000000000222e-01
1.988530000000000086e+01	1.832820532064758368e-01	3.214588348388851546e-01	7.673507426980362922e+00	2.000000000000000000e+00	9.452025082795369144e+02	-5.176315211712208963e+01	1.802545894833621389e+02	1.859727269797125757e+02	4.000000000000000222e-01
2.063510000000000133e+01	1.935707377108419613e-01	3.214953129056045134e-01	8.748247454627234632e+00	2.000000000000000000e+00	9.481465285075609017e+02	-5.280352797811350740e+01	1.832317378647494195e+02	1.968766555867214265e+02	4.000000000000000222e-01
2.141310000000000002e+01	2.041929990959082675e-01	3.215147968833347303e-01	9.934040387781967851e+00	2.000000000000000000e+00	9.513580119367600219e+02	-5.383878483067406506e+01	1.862256574775734634e+02	2.081903479568824480e+02	4.000000000000000222e-01
2.222050000000000125e+01	2.154576639631482216e-01	3.215099204577231973e-01	1.130224936997789875e+01	2.000000000000000000e+00	9.550355872939347819e+02	-5.487088332619989473e+01	1.892861790370108395e+02	2.202591172286572316e+02	4.000000000000000222e-01
2.305829999999999913e+01	2.274297462531826297e-01	3.214909621444363430e-01	1.289815027303579953e+01	2.000000000000000000e+00	9.592598158171042542e+02	-5.591049111961925888e+01	1.924101132576938085e+02	2.331740373861047431e+02	4.000000000000000222e-01
2.392770000000000152e+01	2.397742031687934983e-01	3.214600567560456645e-01	1.463910609108127581e+01	2.000000000000000000e+00	9.638019956363154961e+02	-5.694991609029157331e+01	1.955453157416972090e+02	2.465614926727222667e+02	4.000000000000000222e-01
2.482989999999999853e+01	2.532785924490964513e-01	3.214250995546443224e-01	1.678138977493630080e+01	2.000000000000000000e+00	9.692613315332885122e+02	-5.802125232678258726e+01	1.987850853104389159e+02	2.613489411071750510e+02	4.000000000000000222e-01
2.576610000000000156e+01	2.670289612284479919e-01	3.213855661695527721e-01	1.906578583268265348e+01	2.000000000000000000e+00	9.749786999590760388e+02	-5.909610044363144965e+01	2.020076941277063725e+02	2.764901934564488784e+02	4.000000000000000222e-01
2.673760000000000048e+01	2.820781986060979518e-01	3.213552568962801947e-01	2.186386139503625969e+01	2.000000000000000000e+00	9.817759274875096480e+02	-6.022253091488693144e+01	2.053279936739563425e+02	2.932410904534195879e+02	4.000000000000000222e-01
2.774569999999999936e+01	2.976720559790566600e-01	3.213304301070786795e-01	2.495613622181814151e+01	2.000000000000000000e+00	9.890969327989801059e+02	-6.137356191246389159e+01	2.086500758130455893e+02	3.107388412422221222e+02	4.000000000000000222e-01
2.879179999999999851e+01	3.142240763920848279e-01	3.213186728843701601e-01	2.850932552059469316e+01	2.000000000000000000e+00	9.972813136673356667e+02	-6.257009804208302484e+01	2.120146947854028099e+02	3.294932577468770774e+02	4.000000000000000222e-01
2.987740000000000151e+01	3.319494011618188134e-01	3.213287981474536315e-01	3.268419734365350138e+01	2.000000000000000000e+00	1.006550378578809728e+03	-6.383365273170208809e+01	2.154260330942578889e+02	3.498233100969495695e+02	4.000000000000000222e-01
3.100390000000000157e+01	3.501876456288546269e-01	3.213457147638508760e-01	3.719217716633217918e+01	2.000000000000000000e+00	1.016338950908019910e+03	-6.512246971364385217e+01	2.188251601617725157e+02	3.709073946286491150e+02	4.000000000000000222e-01
3.217289999999999850e+01	3.703956672909415326e-01	3.214078408367955220e-01	4.281845992987403804e+01	2.000000000000000000e+00	1.027967841256781867e+03	-6.653512085688369382e+01	2.223181078918566413e+02	3.946751997395450644e+02	4.000000000000000222e-01
3.338589999999999947e+01	3.911136165928463804e-01	3.214750848425827479e-01	4.886901664636418730e+01	2.000000000000000000e+00	1.040146099821411553e+03	-6.797743815902163078e+01	2.257835263374841190e+02	4.192711984939627996e+02	4.000000000000000222e-01
3.464470000000000027e+01	4.136417498222638711e-01	3.215839845180871737e-01	5.610425748230572651e+01	2.000000000000000000e+00	1.054083601826607492e+03	-6.953577466375719496e+01	2.293145883867745169e+02	4.464619586344500703e+02	4.000000000000000222e-01
3.595100000000000051e+01	4.374980033975083837e-01	3.217175778568858724e-01	6.436878062442326609e+01	2.000000000000000000e+00	1.069368204111121941e+03	-7.117795422557735208e+01	2.328661800526772083e+02	4.756969505371813511e+02	4.000000000000000222e-01
3.730649999999999977e+01	4.624557465997857220e-01	3.218693905400207278e-01	7.352631395478185539e+01	2.000000000000000000e+00	1.085791169871348529e+03	-7.288757651254178427e+01	2.364207992975989043e+02	5.066744743221042313e+02	4.000000000000000222e-01
3.871309999999999718e+01	4.900599926322815048e-01	3.220738916555122011e-01	8.480718719550822016e+01	2.000000000000000000e+00	1.104857443674382012e+03	-7.476413377725971543e+01	2.400707037838771782e+02	5.417455352038355159e+02	4.000000000000000222e-01
4.017280000000000229e+01	5.186258030908990069e-01	3.222865106363811960e-01	9.707957671340982131e+01	2.000000000000000000e+00	1.124971772446445584e+03	-7.669257804133927436e+01	2.437049223017984900e+02	5.785303383480896855e+02	4.000000000000000222e-01
4.168750000000000000e+01	5.498750190232580826e-01	3.225432014105621970e-01	1.117810544718483925e+02	2.000000000000000000e+00	1.147834068219085339e+03	-7.878024061238750164e+01	2.474256718644978150e+02	6.197072436228293100e+02	4.000000000000000222e-01
4.325930000000000319e+01	5.834213532870784480e-01	3.228263807208471836e-01	1.288549373397350735e+02	2.000000000000000000e+00	1.173090333790382147e+03	-8.099149016950171642e+01	2.512053778881683570e+02	6.649081423547047507e+02	4.000000000000000222e-01
4.489030000000000342e+01	6.183655235990334065e-01	3.231186329647872668e-01	1.475256314752874118e+02	2.000000000000000000e+00	1.199860161316285712e+03	-8.327141209087068319e+01	2.549839403108708780e+02	7.127366445212105646e+02	4.000000000000000222e-01
4.658290000000000219e+01	6.578924149576307334e-01	3.234636094154635377e-01	1.711433405590449581e+02	2.000000000000000000e+00	1.231348577170608905e+03	-8.578764776775039991e+01	2.589509362987947156e+02	7.687223385017365445e+02	4.000000000000000222e-01
4.833930000000000149e+01	6.996741134862143330e-01	3.238166944508110157e-01	1.977132267444589218e+02	2.000000000000000000e+00	1.265247842970234387e+03	-8.839714775502454813e+01	2.629616904638446613e+02	8.292499712061649007e+02	4.000000000000000222e-01
5.016190000000000282e+01	7.439064002573086976e-01	3.241803392566501851e-01	2.274746251428322807e+02	2.000000000000000000e+00	1.301743422865459024e+03	-9.110984426508792922e+01	2.670240882709694006e+02	8.947122908500995209e+02	4.000000000000000222e-01
5.205319999999999681e+01	7.941454300449921622e-01	3.245814610612098861e-01	2.651111404026833611e+02	2.000000000000000000e+00	1.344495940325962465e+03	-9.407196219973386064e+01	2.713447992109577740e+02	9.721436912025880019e+02	4.000000000000000222e-01
5.401579999999999870e+01	8.478070009415182851e-01	3.249847861670827065e-01	3.080149123431424414e+02	2.000000000000000000e+00	1.390850517251456495e+03	-9.714626036696974154e+01	2.757652607396167923e+02	1.057211073470889914e+03	4.000000000000000222e-01
5.605250000000000199e+01	9.052438458686922207e-01	3.253920243900250697e-01	3.568348613128737838e+02	2.000000000000000000e+00	1.441174647959000367e+03	-1.003429914917278296e+02	2.803002157219953574e+02	1.150822677710416656e+03	4.000000000000000222e-01
5.816590000000000060e+01	9.699940782378008164e-01	3.258159427421590260e-01	4.172958827702640292e+02	2.000000000000000000e+00	1.499091760128489796e+03	-1.037717827664647103e+02	2.851507704434693551e+02	1.261025518370016698e+03	4.000000000000000222e-01
6.035900000000000176e+01	1.041161743181294730e+00	3.262393563777019057e-01	4.892309567407132818e+02	2.000000000000000000e+00	1.563648017787798381e+03	-1.073691477381081967e+02	2.902509288390876918e+02	1.387077329231250360e+03	4.000000000000000222e-01
6.263479999999999848e+01	1.118661737570323833e+00	3.266569205153734279e-01	5.733186552562439147e+02	2.000000000000000000e+00	1.634745808887593967e+03	-1.111157716404577940e+02	2.955835686047122977e+02	1.529669812903559659e+03	4.000000000000000222e-01
6.499639999999999418e+01	1.203455601807465136e+00	3.270677894543548292e-01	6.720681187225216036e+02	2.000000000000000000e+00	1.713333037780057793e+03	-1.150223710202332512e+02	3.011912150239112407e+02	1.692001076208954146e+03	4.000000000000000222e-01
6.744710000000000605e+01	1.298621333193485494e+00	3.274701678565351548e-01	7.927295418137350680e+02	2.000000000000000000e+00	1.802479547397197166e+03	-1.191426797634404551e+02	3.072220845327985330e+02	1.883415045134076763e+03	4.000000000000000222e-01


==> anc/qmc1_205.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	1.986354147147537917e-09	4.546080447287262905e-01	4.882877013330691452e-10	2.000000000000000000e+00	9.314084801036854060e+02	-1.463909111662013540e+00	-7.445817427523455656e-01	1.849452230606826656e-06	5.000000000000000000e-01
6.363299999999999512e-01	1.903052331924543102e-07	4.550004426556695236e-01	9.132187385849779426e-08	2.000000000000000000e+00	9.314248867609901481e+02	-1.966221127654954826e+00	2.926936581303201113e-01	1.773286909207617184e-04	5.000000000000000000e-01
6.603229999999999933e-01	2.376177621652587097e-07	4.551192210510783820e-01	1.201861166853090117e-07	2.000000000000000000e+00	9.314611359049929433e+02	-2.070302681095102404e+00	3.926530968513269326e-01	2.214407286181962618e-04	5.000000000000000000e-01
6.852200000000000513e-01	3.018859166439500422e-07	4.552233269023105988e-01	1.615039560765198586e-07	2.000000000000000000e+00	9.314947080239379602e+02	-2.168627256735508269e+00	5.349037322352976354e-01	2.813697913820351081e-04	5.000000000000000000e-01
7.110560000000000214e-01	3.861578979352331707e-07	4.553231806128316128e-01	2.191885962137534048e-07	2.000000000000000000e+00	9.315259552822618616e+02	-2.264317373121294441e+00	7.097109304743310920e-01	3.599659290930406889e-04	5.000000000000000000e-01
7.378660000000000219e-01	5.015023411764742382e-07	4.553908706826328423e-01	3.037888602213199581e-07	2.000000000000000000e+00	9.315583440487157532e+02	-2.361745856283622658e+00	9.258242597113326422e-01	4.675612110908954869e-04	5.000000000000000000e-01
7.656859999999999777e-01	6.584969665209759052e-07	4.553616008392661896e-01	4.274152669027356121e-07	2.000000000000000000e+00	9.315849344121218110e+02	-2.448780398632398381e+00	1.197598268489006967e+00	6.140404469613268326e-04	5.000000000000000000e-01
7.945560000000000400e-01	8.586141034424000586e-07	4.552804922228901319e-01	5.975118074234670795e-07	2.000000000000000000e+00	9.316118479926883538e+02	-2.539790508256690948e+00	1.487785392177431554e+00	8.007943477101247621e-04	5.000000000000000000e-01
8.245139999999999691e-01	1.136066748647253123e-06	4.550403640622486812e-01	8.523691135139401661e-07	2.000000000000000000e+00	9.316412534931959044e+02	-2.635112764823193121e+00	1.834146421481583689e+00	1.059792200635692027e-03	5.000000000000000000e-01
8.556019999999999737e-01	1.494236627853033340e-06	4.544632525059736916e-01	1.208478142240328515e-06	2.000000000000000000e+00	9.316748388510727636e+02	-2.743174690547546479e+00	2.197549441790254576e+00	1.394223156295872502e-03	5.000000000000000000e-01
8.878620000000000401e-01	1.958657811949120261e-06	4.530111412544583493e-01	1.710100036662857986e-06	2.000000000000000000e+00	9.317293118999801891e+02	-2.902330299710339734e+00	2.543303865624145121e+00	1.828012541002402768e-03	5.000000000000000000e-01
9.213390000000000191e-01	2.599914087617082820e-06	4.508448811007409462e-01	2.462777735494222308e-06	2.000000000000000000e+00	9.317971017362706334e+02	-3.091685635036126367e+00	2.930155201603931836e+00	2.427182404148079536e-03	5.000000000000000000e-01
9.560769999999999547e-01	3.383780482396188475e-06	4.487491652236822448e-01	3.459511666457300642e-06	2.000000000000000000e+00	9.318544733591871818e+02	-3.264582232182108523e+00	3.341585436647124485e+00	3.159866938782934093e-03	5.000000000000000000e-01
9.921250000000000346e-01	4.442374614232238272e-06	4.465271636227893803e-01	4.920428070609556152e-06	2.000000000000000000e+00	9.319139139875360343e+02	-3.440005627905188934e+00	3.824183935153737224e+00	4.149724094167678463e-03	5.000000000000000000e-01
1.029530000000000056e+00	5.796139589525552402e-06	4.442940819156779853e-01	6.945331541188026260e-06	2.000000000000000000e+00	9.319692480524507801e+02	-3.609423076909638706e+00	4.354548564129460786e+00	5.416106633344184781e-03	5.000000000000000000e-01
1.068349999999999911e+00	7.477146387443698494e-06	4.420767180884070946e-01	9.665432963080848515e-06	2.000000000000000000e+00	9.320189180070734665e+02	-3.770306437618858197e+00	4.921277712667460946e+00	6.989287625285262213e-03	5.000000000000000000e-01
1.108630000000000004e+00	9.694922600595226096e-06	4.397783421940308357e-01	1.354950738772440401e-05	2.000000000000000000e+00	9.320720793578132088e+02	-3.937839703853720952e+00	5.562556962197424681e+00	9.065789789106597218e-03	5.000000000000000000e-01
1.150430000000000064e+00	1.236558899503940972e-05	4.375347541487622505e-01	1.859112295008917500e-05	2.000000000000000000e+00	9.321172290136214542e+02	-4.094661412413447721e+00	6.225224563996329508e+00	1.156754107802995118e-02	5.000000000000000000e-01
1.193810000000000038e+00	1.581890571113594575e-05	4.352342009699689540e-01	2.562873019815628986e-05	2.000000000000000000e+00	9.321653415474503390e+02	-4.257600400094226245e+00	6.958856567831753992e+00	1.480404121311006821e-02	5.000000000000000000e-01
1.238820000000000032e+00	2.005536970415414526e-05	4.329559259832835294e-01	3.491860802013642271e-05	2.000000000000000000e+00	9.322115979543148114e+02	-4.418860479321006451e+00	7.734937878777049747e+00	1.877672053222436202e-02	5.000000000000000000e-01
1.285530000000000062e+00	2.525963591314127715e-05	4.306885824432274967e-01	4.718625414707166557e-05	2.000000000000000000e+00	9.322541323788692580e+02	-4.576790287796650425e+00	8.552859012815776651e+00	2.365951023220845204e-02	5.000000000000000000e-01
1.334000000000000075e+00	3.180247678353886306e-05	4.284120962339548200e-01	6.376097902681588823e-05	2.000000000000000000e+00	9.323001006501033316e+02	-4.742528912233001215e+00	9.442832812136696674e+00	2.980205613476212892e-02	5.000000000000000000e-01
1.384300000000000086e+00	3.960176201096100640e-05	4.261851364674242304e-01	8.492391173088405438e-05	2.000000000000000000e+00	9.323398381612810226e+02	-4.901464121320063150e+00	1.035995105630444790e+01	3.712851319326949950e-02	5.000000000000000000e-01
1.436490000000000045e+00	4.932565736467457550e-05	4.238855594220808376e-01	1.132148851204085708e-04	2.000000000000000000e+00	9.323825513021248526e+02	-5.067656745192903323e+00	1.134980798870775587e+01	4.626909259364737209e-02	5.000000000000000000e-01
1.490650000000000031e+00	6.131727929145030077e-05	4.210648915373862988e-01	1.506347511831360067e-04	2.000000000000000000e+00	9.324265978605576493e+02	-5.244354377887868068e+00	1.239766590576891403e+01	5.754955585108356003e-02	5.000000000000000000e-01
1.546859999999999902e+00	7.561329341676939280e-05	4.183646417869916756e-01	1.983563354589611290e-04	2.000000000000000000e+00	9.324644133476605248e+02	-5.414067890797267246e+00	1.348818530768035018e+01	7.100768384653154131e-02	5.000000000000000000e-01
1.605180000000000051e+00	9.337027762372225159e-05	4.157702204253140854e-01	2.617669817073178416e-04	2.000000000000000000e+00	9.325049673259982228e+02	-5.590593884591775087e+00	1.466876891912073688e+01	8.773683939735051063e-02	5.000000000000000000e-01
1.665699999999999958e+00	1.140264446008511798e-04	4.133069630950066409e-01	3.403731194087974000e-04	2.000000000000000000e+00	9.325372905647670905e+02	-5.756519552651801597e+00	1.587749832803954142e+01	1.072127563728860755e-01	5.000000000000000000e-01
1.728509999999999991e+00	1.388584312135980364e-04	4.109542824695015528e-01	4.411023493233523279e-04	2.000000000000000000e+00	9.325693550181240425e+02	-5.925121195476491742e+00	1.715567545049803400e+01	1.306454440473499845e-01	5.000000000000000000e-01
1.793679999999999941e+00	1.681340213584513708e-04	4.087294029258182748e-01	5.673906271391834398e-04	2.000000000000000000e+00	9.325983404517904773e+02	-6.092949640817951540e+00	1.848433312149552776e+01	1.582950261734243080e-01	5.000000000000000000e-01
1.861310000000000020e+00	2.020831788031738556e-04	4.066176395259555876e-01	7.228616114283385047e-04	2.000000000000000000e+00	9.326219222713465342e+02	-6.255839291590167939e+00	1.984939752381663070e+01	1.903865569447693029e-01	5.000000000000000000e-01
1.931489999999999929e+00	2.426760886593277012e-04	4.046109979704262116e-01	9.201601392402644457e-04	2.000000000000000000e+00	9.326477736038946205e+02	-6.426599569063630391e+00	2.129488463990732683e+01	2.287932205579902012e-01	5.000000000000000000e-01
2.004309999999999814e+00	2.890167789372529816e-04	4.027306960205467301e-01	1.158574689624257761e-03	2.000000000000000000e+00	9.326676125468198961e+02	-6.593217788982131289e+00	2.276365057161467931e+01	2.726789343576198066e-01	5.000000000000000000e-01
2.079889999999999795e+00	3.435141317124901488e-04	4.009522739130497171e-01	1.455346213137152182e-03	2.000000000000000000e+00	9.326888390000200388e+02	-6.767030493094811305e+00	2.430370042016424748e+01	3.243398166359555690e-01	5.000000000000000000e-01
2.158310000000000173e+00	4.065649177467869240e-04	3.992892601256548546e-01	1.818019164158842915e-03	2.000000000000000000e+00	9.327101644704898717e+02	-6.945970953144349203e+00	2.589680708569646228e+01	3.841692424128742567e-01	5.000000000000000000e-01
2.239679999999999893e+00	4.801484357741764666e-04	3.977205488706162528e-01	2.264920394811920264e-03	2.000000000000000000e+00	9.327284419926882038e+02	-7.129844318413719684e+00	2.755141943850291852e+01	4.540638973048382043e-01	5.000000000000000000e-01
2.324129999999999807e+00	5.668331059707629660e-04	3.962449948423407142e-01	2.820771648073642189e-03	2.000000000000000000e+00	9.327517646746268838e+02	-7.326580769826077422e+00	2.929623830791943107e+01	5.364946430489136997e-01	5.000000000000000000e-01
2.411760000000000126e+00	6.661893990360951562e-04	3.947799595071955214e-01	3.492021060326751074e-03	2.000000000000000000e+00	9.327707187325445375e+02	-7.527703032086622059e+00	3.108996364337184559e+01	6.310827644062882991e-01	5.000000000000000000e-01
2.502689999999999859e+00	7.821635801871925590e-04	3.933480086906909201e-01	4.317771967552285449e-03	2.000000000000000000e+00	9.327919841285091707e+02	-7.740242039280569308e+00	3.297199239729213360e+01	7.416243889806105605e-01	5.000000000000000000e-01
2.597059999999999924e+00	9.186354106585512208e-04	3.919984347199062524e-01	5.341046276015808635e-03	2.000000000000000000e+00	9.328112858289048290e+02	-7.963168759969708077e+00	3.494811959725277717e+01	8.718612558206380037e-01	5.000000000000000000e-01
2.694980000000000153e+00	1.074401710449848692e-03	3.907221882100509469e-01	6.568561782777079805e-03	2.000000000000000000e+00	9.328269176020190798e+02	-8.189587184115975305e+00	3.698552000484724545e+01	1.020702279118009370e+00	5.000000000000000000e-01
2.796590000000000131e+00	1.252089292043238183e-03	3.895211805194203070e-01	8.040313313257271138e-03	2.000000000000000000e+00	9.328414191089270844e+02	-8.422319551852137209e+00	3.909234317411970494e+01	1.190709443709220716e+00	5.000000000000000000e-01
2.902029999999999887e+00	1.454087057147249997e-03	3.883832523975900286e-01	9.799465511075768770e-03	2.000000000000000000e+00	9.328474423610819031e+02	-8.653919194971923190e+00	4.124137967661555138e+01	1.384238529872360957e+00	5.000000000000000000e-01
3.011449999999999960e+00	1.679161197295369907e-03	3.873097245296243663e-01	1.185694188952484719e-02	2.000000000000000000e+00	9.328510840661193697e+02	-8.886510139715181111e+00	4.343071284730740445e+01	1.600171051385061327e+00	5.000000000000000000e-01
1.691301258435512977e+01	1.552095894942731868e-01	3.776675119712334938e-01	6.121621621621621934e+00	2.000000000000000000e+00	9.328632363712655433e+02	-3.257165471066699070e+01	2.004749331191439410e+02	1.594317185819834890e+02	5.000000000000000000e-01
1.691860889544474844e+01	1.552862896963001227e-01	3.776686906572469526e-01	6.128128128128127905e+00	2.000000000000000000e+00	9.328783008360110216e+02	-3.257813464764963385e+01	2.005055647768845120e+02	1.595135238572696039e+02	5.000000000000000000e-01
1.692420520653437066e+01	1.553629898983270308e-01	3.776698693432604115e-01	6.134634634634634764e+00	2.000000000000000000e+00	9.328933653007566136e+02	-3.258461458463227700e+01	2.005361964346250829e+02	1.595953291325557473e+02	5.000000000000000000e-01
1.692980151762398933e+01	1.554396901003539389e-01	3.776710480292738703e-01	6.141141141141140736e+00	2.000000000000000000e+00	9.329084297655020919e+02	-3.259109452161492015e+01	2.005668280923656539e+02	1.596771344078418906e+02	5.000000000000000000e-01
1.693539782871361155e+01	1.555163903023808747e-01	3.776722267152873291e-01	6.147647647647647595e+00	2.000000000000000000e+00	9.329234942302476838e+02	-3.259757445859757041e+01	2.005974597501062249e+02	1.597589396831280339e+02	5.000000000000000000e-01
1.694099413980323376e+01	1.555930905044077828e-01	3.776734054013007880e-01	6.154154154154154455e+00	2.000000000000000000e+00	9.329385586949931621e+02	-3.260405439558021357e+01	2.006280914078467674e+02	1.598407449584141773e+02	5.000000000000000000e-01
1.694659045089285243e+01	1.556697907064347186e-01	3.776745840873142468e-01	6.160660660660660426e+00	2.000000000000000000e+00	9.329536231597387541e+02	-3.261053433256285672e+01	2.006587230655873384e+02	1.599225502337002922e+02	5.000000000000000000e-01
1.695218676198247465e+01	1.557464909084616267e-01	3.776757627733277056e-01	6.167167167167167285e+00	2.000000000000000000e+00	9.329686876244843461e+02	-3.261701426954549987e+01	2.006893547233279094e+02	1.600043555089864356e+02	5.000000000000000000e-01
1.695778307307209332e+01	1.558231911104885348e-01	3.776769414593411645e-01	6.173673673673673257e+00	2.000000000000000000e+00	9.329837520892298244e+02	-3.262349420652814302e+01	2.007199863810684803e+02	1.600861607842725789e+02	5.000000000000000000e-01
1.696337938416171554e+01	1.558998913125154706e-01	3.776781201453546233e-01	6.180180180180180116e+00	2.000000000000000000e+00	9.329988165539754164e+02	-3.262997414351078618e+01	2.007506180388090513e+02	1.601679660595586938e+02	5.000000000000000000e-01
1.696897569525133420e+01	1.559765915145423787e-01	3.776792988313680821e-01	6.186686686686686976e+00	2.000000000000000000e+00	9.330138810187208946e+02	-3.263645408049343644e+01	2.007812496965496223e+02	1.602497713348448372e+02	5.000000000000000000e-01
1.697457200634095642e+01	1.560532917165692868e-01	3.776804775173815409e-01	6.193193193193192947e+00	2.000000000000000000e+00	9.330289454834664866e+02	-3.264293401747607959e+01	2.008118813542901933e+02	1.603315766101309805e+02	5.000000000000000000e-01
1.698016831743057509e+01	1.561299919185962226e-01	3.776816562033949998e-01	6.199699699699699806e+00	2.000000000000000000e+00	9.330440099482119649e+02	-3.264941395445872274e+01	2.008425130120307358e+02	1.604133818854171238e+02	5.000000000000000000e-01
1.698576462852019731e+01	1.562066921206231307e-01	3.776828348894084586e-01	6.206206206206205778e+00	2.000000000000000000e+00	9.330590744129575569e+02	-3.265589389144136589e+01	2.008731446697713068e+02	1.604951871607032388e+02	5.000000000000000000e-01
1.699136093960981597e+01	1.562833923226500665e-01	3.776840135754219174e-01	6.212712712712712637e+00	2.000000000000000000e+00	9.330741388777031489e+02	-3.266237382842400905e+01	2.009037763275118778e+02	1.605769924359893821e+02	5.000000000000000000e-01
1.699695725069943819e+01	1.563600925246769746e-01	3.776851922614353763e-01	6.219219219219219497e+00	2.000000000000000000e+00	9.330892033424486272e+02	-3.266885376540665220e+01	2.009344079852524487e+02	1.606587977112755254e+02	5.000000000000000000e-01
1.700255356178905686e+01	1.564367927267038827e-01	3.776863709474488351e-01	6.225725725725725468e+00	2.000000000000000000e+00	9.331042678071942191e+02	-3.267533370238930246e+01	2.009650396429930197e+02	1.607406029865616688e+02	5.000000000000000000e-01
1.700814987287867908e+01	1.565134929287308185e-01	3.776875496334622939e-01	6.232232232232232327e+00	2.000000000000000000e+00	9.331193322719396974e+02	-3.268181363937194561e+01	2.009956713007335907e+02	1.608224082618478121e+02	5.000000000000000000e-01
1.701374618396830130e+01	1.565901931307577266e-01	3.776887283194757527e-01	6.238738738738738299e+00	2.000000000000000000e+00	9.331343967366852894e+02	-3.268829357635458877e+01	2.010263029584741616e+02	1.609042135371339270e+02	5.000000000000000000e-01
1.701934249505791996e+01	1.566668933327846625e-01	3.776899070054892116e-01	6.245245245245245158e+00	2.000000000000000000e+00	9.331494612014308814e+02	-3.269477351333723192e+01	2.010569346162147326e+02	1.609860188124200704e+02	5.000000000000000000e-01
1.702493880614754218e+01	1.567435935348115705e-01	3.776910856915026704e-01	6.251751751751752018e+00	2.000000000000000000e+00	9.331645256661763597e+02	-3.270125345031987507e+01	2.010875662739552752e+02	1.610678240877062137e+02	5.000000000000000000e-01
1.703053511723716085e+01	1.568202937368384786e-01	3.776922643775161292e-01	6.258258258258257989e+00	2.000000000000000000e+00	9.331795901309219516e+02	-3.270773338730251822e+01	2.011181979316958461e+02	1.611496293629923571e+02	5.000000000000000000e-01
1.703613142832678307e+01	1.568969939388654145e-01	3.776934430635295881e-01	6.264764764764764848e+00	2.000000000000000000e+00	9.331946545956674299e+02	-3.271421332428516848e+01	2.011488295894364171e+02	1.612314346382785004e+02	5.000000000000000000e-01
1.704172773941640173e+01	1.569736941408923225e-01	3.776946217495430469e-01	6.271271271271270820e+00	2.000000000000000000e+00	9.332097190604130219e+02	-3.272069326126781164e+01	2.011794612471769881e+02	1.613132399135646153e+02	5.000000000000000000e-01
1.704732405050602395e+01	1.570503943429192584e-01	3.776958004355565057e-01	6.277777777777777679e+00	2.000000000000000000e+00	9.332247835251585002e+02	-3.272717319825045479e+01	2.012100929049175591e+02	1.613950451888507587e+02	5.000000000000000000e-01
1.705292036159564617e+01	1.571270945449461665e-01	3.776969791215699646e-01	6.284284284284284539e+00	2.000000000000000000e+00	9.332398479899040922e+02	-3.273365313523309794e+01	2.012407245626581300e+02	1.614768504641369020e+02	5.000000000000000000e-01
1.705851667268526484e+01	1.572037947469730745e-01	3.776981578075834234e-01	6.290790790790790510e+00	2.000000000000000000e+00	9.332549124546496842e+02	-3.274013307221574109e+01	2.012713562203987010e+02	1.615586557394230454e+02	5.000000000000000000e-01
1.706411298377488706e+01	1.572804949490000104e-01	3.776993364935968822e-01	6.297297297297297369e+00	2.000000000000000000e+00	9.332699769193951624e+02	-3.274661300919838425e+01	2.013019878781392720e+02	1.616404610147091603e+02	5.000000000000000000e-01
1.706970929486450572e+01	1.573571951510269185e-01	3.777005151796103410e-01	6.303803803803803341e+00	2.000000000000000000e+00	9.332850413841407544e+02	-3.275309294618103451e+01	2.013326195358798145e+02	1.617222662899953036e+02	5.000000000000000000e-01
1.707530560595412794e+01	1.574338953530538265e-01	3.777016938656237999e-01	6.310310310310310200e+00	2.000000000000000000e+00	9.333001058488862327e+02	-3.275957288316367766e+01	2.013632511936203855e+02	1.618040715652814470e+02	5.000000000000000000e-01
1.708090191704374661e+01	1.575105955550807624e-01	3.777028725516372587e-01	6.316816816816817060e+00	2.000000000000000000e+00	9.333151703136318247e+02	-3.276605282014632081e+01	2.013938828513609565e+02	1.618858768405675903e+02	5.000000000000000000e-01
1.708649822813336883e+01	1.575872957571076705e-01	3.777040512376507175e-01	6.323323323323323031e+00	2.000000000000000000e+00	9.333302347783773030e+02	-3.277253275712896396e+01	2.014245145091015274e+02	1.619676821158537052e+02	5.000000000000000000e-01
1.709209453922298749e+01	1.576639959591346063e-01	3.777052299236641764e-01	6.329829829829829890e+00	2.000000000000000000e+00	9.333452992431228949e+02	-3.277901269411160712e+01	2.014551461668420984e+02	1.620494873911398486e+02	5.000000000000000000e-01
1.709769085031260971e+01	1.577406961611615144e-01	3.777064086096776352e-01	6.336336336336335862e+00	2.000000000000000000e+00	9.333603637078684869e+02	-3.278549263109425027e+01	2.014857778245826694e+02	1.621312926664259919e+02	5.000000000000000000e-01
1.710328716140222838e+01	1.578173963631884225e-01	3.777075872956910940e-01	6.342842842842842721e+00	2.000000000000000000e+00	9.333754281726139652e+02	-3.279197256807690053e+01	2.015164094823232404e+02	1.622130979417121353e+02	5.000000000000000000e-01
1.710888347249185060e+01	1.578940965652153583e-01	3.777087659817045528e-01	6.349349349349349581e+00	2.000000000000000000e+00	9.333904926373595572e+02	-3.279845250505954368e+01	2.015470411400638113e+02	1.622949032169982786e+02	5.000000000000000000e-01
1.711447978358146926e+01	1.579707967672422664e-01	3.777099446677180117e-01	6.355855855855855552e+00	2.000000000000000000e+00	9.334055571021050355e+02	-3.280493244204218684e+01	2.015776727978043539e+02	1.623767084922843935e+02	5.000000000000000000e-01
1.712007609467109148e+01	1.580474969692692022e-01	3.777111233537314705e-01	6.362362362362362411e+00	2.000000000000000000e+00	9.334206215668506275e+02	-3.281141237902482999e+01	2.016083044555449248e+02	1.624585137675705369e+02	5.000000000000000000e-01
1.712567240576071015e+01	1.581241971712961103e-01	3.777123020397449293e-01	6.368868868868868383e+00	2.000000000000000000e+00	9.334356860315961057e+02	-3.281789231600747314e+01	2.016389361132854958e+02	1.625403190428566802e+02	5.000000000000000000e-01
1.713126871685033237e+01	1.582008973733230184e-01	3.777134807257583882e-01	6.375375375375375242e+00	2.000000000000000000e+00	9.334507504963416977e+02	-3.282437225299011629e+01	2.016695677710260668e+02	1.626221243181428235e+02	5.000000000000000000e-01
1.713686502793995459e+01	1.582775975753499542e-01	3.777146594117718470e-01	6.381881881881882101e+00	2.000000000000000000e+00	9.334658149610872897e+02	-3.283085218997276655e+01	2.017001994287666378e+02	1.627039295934289669e+02	5.000000000000000000e-01
1.714246133902957325e+01	1.583542977773768623e-01	3.777158380977853058e-01	6.388388388388388073e+00	2.000000000000000000e+00	9.334808794258327680e+02	-3.283733212695540971e+01	2.017308310865072087e+02	1.627857348687150818e+02	5.000000000000000000e-01
1.714805765011919547e+01	1.584309979794037981e-01	3.777170167837987647e-01	6.394894894894894932e+00	2.000000000000000000e+00	9.334959438905783600e+02	-3.284381206393805286e+01	2.017614627442477797e+02	1.628675401440012251e+02	5.000000000000000000e-01
1.715351315294663337e+01	1.585046691889382409e-01	3.777179981969658318e-01	6.401401401401401792e+00	2.000000000000000000e+00	9.335110843549035735e+02	-3.284988140307706317e+01	2.017904339583870126e+02	1.629463404882235693e+02	5.000000000000000000e-01
1.715894014443864535e+01	1.585777270777795622e-01	3.777189396656566722e-01	6.407907907907907763e+00	2.000000000000000000e+00	9.335262402078818695e+02	-3.285586760296938280e+01	2.018190689602633086e+02	1.630245323837926605e+02	5.000000000000000000e-01
1.716436713593066088e+01	1.586507849666209113e-01	3.777198811343474572e-01	6.414414414414414622e+00	2.000000000000000000e+00	9.335413960608601656e+02	-3.286185380286170954e+01	2.018477039621396045e+02	1.631027242793617518e+02	5.000000000000000000e-01
1.716979412742267286e+01	1.587238428554622605e-01	3.777208226030382421e-01	6.420920920920920594e+00	2.000000000000000000e+00	9.335565519138385753e+02	-3.286784000275402917e+01	2.018763389640158721e+02	1.631809161749308146e+02	5.000000000000000000e-01
1.717522111891468484e+01	1.587969007443036096e-01	3.777217640717290825e-01	6.427427427427427453e+00	2.000000000000000000e+00	9.335717077668168713e+02	-3.287382620264635591e+01	2.019049739658921681e+02	1.632591080704999058e+02	5.000000000000000000e-01
1.718064811040670037e+01	1.588699586331449587e-01	3.777227055404198675e-01	6.433933933933934313e+00	2.000000000000000000e+00	9.335868636197952810e+02	-3.287981240253867554e+01	2.019336089677684640e+02	1.633372999660689970e+02	5.000000000000000000e-01
1.718607510189871235e+01	1.589430165219863078e-01	3.777236470091106524e-01	6.440440440440440284e+00	2.000000000000000000e+00	9.336020194727735770e+02	-3.288579860243100228e+01	2.019622439696447316e+02	1.634154918616380598e+02	5.000000000000000000e-01
1.719150209339072433e+01	1.590160744108276569e-01	3.777245884778014373e-01	6.446946946946947143e+00	2.000000000000000000e+00	9.336171753257519867e+02	-3.289178480232332191e+01	2.019908789715210276e+02	1.634936837572071511e+02	5.000000000000000000e-01
1.719692908488273630e+01	1.590891322996689783e-01	3.777255299464922778e-01	6.453453453453453115e+00	2.000000000000000000e+00	9.336323311787302828e+02	-3.289777100221564865e+01	2.020195139733973235e+02	1.635718756527762423e+02	5.000000000000000000e-01
1.720235607637475184e+01	1.591621901885103274e-01	3.777264714151830627e-01	6.459959959959959974e+00	2.000000000000000000e+00	9.336474870317086925e+02	-3.290375720210796828e+01	2.020481489752735911e+02	1.636500675483453335e+02	5.000000000000000000e-01
1.720778306786676382e+01	1.592352480773516765e-01	3.777274128838738476e-01	6.466466466466466834e+00	2.000000000000000000e+00	9.336626428846869885e+02	-3.290974340200029502e+01	2.020767839771498871e+02	1.637282594439143963e+02	5.000000000000000000e-01
1.721321005935877579e+01	1.593083059661930256e-01	3.777283543525646881e-01	6.472972972972972805e+00	2.000000000000000000e+00	9.336777987376653982e+02	-3.291572960189261465e+01	2.021054189790261830e+02	1.638064513394834876e+02	5.000000000000000000e-01
1.721863705085079133e+01	1.593813638550343748e-01	3.777292958212554730e-01	6.479479479479479664e+00	2.000000000000000000e+00	9.336929545906436942e+02	-3.292171580178494139e+01	2.021340539809024506e+02	1.638846432350525788e+02	5.000000000000000000e-01
1.722406404234280330e+01	1.594544217438756961e-01	3.777302372899462579e-01	6.485985985985985636e+00	2.000000000000000000e+00	9.337081104436219903e+02	-3.292770200167726102e+01	2.021626889827787465e+02	1.639628351306216416e+02	5.000000000000000000e-01
1.722949103383481528e+01	1.595274796327170452e-01	3.777311787586370428e-01	6.492492492492492495e+00	2.000000000000000000e+00	9.337232662966004000e+02	-3.293368820156958776e+01	2.021913239846550425e+02	1.640410270261907328e+02	5.000000000000000000e-01
1.723491802532682726e+01	1.596005375215583943e-01	3.777321202273278833e-01	6.498998998998999355e+00	2.000000000000000000e+00	9.337384221495786960e+02	-3.293967440146190739e+01	2.022199589865313101e+02	1.641192189217598241e+02	5.000000000000000000e-01
1.724034501681884279e+01	1.596735954103997435e-01	3.777330616960186682e-01	6.505505505505505326e+00	2.000000000000000000e+00	9.337535780025571057e+02	-3.294566060135423413e+01	2.022485939884076060e+02	1.641974108173289153e+02	5.000000000000000000e-01
1.724577200831085477e+01	1.597466532992410926e-01	3.777340031647094531e-01	6.512012012012012185e+00	2.000000000000000000e+00	9.337687338555354017e+02	-3.295164680124655376e+01	2.022772289902839020e+02	1.642756027128980065e+02	5.000000000000000000e-01
1.725119899980286675e+01	1.598197111880824417e-01	3.777349446334002936e-01	6.518518518518518157e+00	2.000000000000000000e+00	9.337838897085138115e+02	-3.295763300113888050e+01	2.023058639921601696e+02	1.643537946084670693e+02	5.000000000000000000e-01
1.725662599129487873e+01	1.598927690769237908e-01	3.777358861020910785e-01	6.525025025025025016e+00	2.000000000000000000e+00	9.337990455614921075e+02	-3.296361920103120013e+01	2.023344989940364655e+02	1.644319865040361606e+02	5.000000000000000000e-01
1.726205298278689426e+01	1.599658269657651399e-01	3.777368275707818635e-01	6.531531531531531876e+00	2.000000000000000000e+00	9.338142014144705172e+02	-3.296960540092352687e+01	2.023631339959127615e+02	1.645101783996052518e+02	5.000000000000000000e-01
1.726747997427890624e+01	1.600388848546064613e-01	3.777377690394727039e-01	6.538038038038037847e+00	2.000000000000000000e+00	9.338293572674488132e+02	-3.297559160081584650e+01	2.023917689977890291e+02	1.645883702951743146e+02	5.000000000000000000e-01
1.727290696577091822e+01	1.601119427434478104e-01	3.777387105081634888e-01	6.544544544544544706e+00	2.000000000000000000e+00	9.338445131204272229e+02	-3.298157780070817324e+01	2.024204039996653250e+02	1.646665621907434058e+02	5.000000000000000000e-01
1.727833395726293375e+01	1.601850006322891595e-01	3.777396519768542738e-01	6.551051051051050678e+00	2.000000000000000000e+00	9.338596689734055190e+02	-3.298756400060049288e+01	2.024490390015416210e+02	1.647447540863124971e+02	5.000000000000000000e-01
1.728376094875494573e+01	1.602580585211305086e-01	3.777405934455450587e-01	6.557557557557557537e+00	2.000000000000000000e+00	9.338748248263838150e+02	-3.299355020049281961e+01	2.024776740034178886e+02	1.648229459818815883e+02	5.000000000000000000e-01
1.728918794024695771e+01	1.603311164099718578e-01	3.777415349142358991e-01	6.564064064064064397e+00	2.000000000000000000e+00	9.338899806793622247e+02	-3.299953640038513925e+01	2.025063090052941845e+02	1.649011378774506795e+02	5.000000000000000000e-01
1.729461493173896969e+01	1.604041742988132069e-01	3.777424763829266841e-01	6.570570570570570368e+00	2.000000000000000000e+00	9.339051365323405207e+02	-3.300552260027746598e+01	2.025349440071704805e+02	1.649793297730197423e+02	5.000000000000000000e-01
1.730004192323098522e+01	1.604772321876545282e-01	3.777434178516174690e-01	6.577077077077077227e+00	2.000000000000000000e+00	9.339202923853189304e+02	-3.301150880016978562e+01	2.025635790090467481e+02	1.650575216685888336e+02	5.000000000000000000e-01
1.730546891472299720e+01	1.605502900764958774e-01	3.777443593203083094e-01	6.583583583583583199e+00	2.000000000000000000e+00	9.339354482382972265e+02	-3.301749500006211235e+01	2.025922140109230440e+02	1.651357135641579248e+02	5.000000000000000000e-01
1.731089590621500918e+01	1.606233479653372265e-01	3.777453007889990944e-01	6.590090090090090058e+00	2.000000000000000000e+00	9.339506040912756362e+02	-3.302348119995443199e+01	2.026208490127993400e+02	1.652139054597269876e+02	5.000000000000000000e-01
1.731632289770702471e+01	1.606964058541785756e-01	3.777462422576898793e-01	6.596596596596596918e+00	2.000000000000000000e+00	9.339657599442539322e+02	-3.302946739984675872e+01	2.026494840146756076e+02	1.652920973552960788e+02	5.000000000000000000e-01
1.732174988919903669e+01	1.607694637430199247e-01	3.777471837263806642e-01	6.603103103103102889e+00	2.000000000000000000e+00	9.339809157972323419e+02	-3.303545359973907836e+01	2.026781190165519035e+02	1.653702892508651701e+02	5.000000000000000000e-01
1.732717688069104867e+01	1.608425216318612738e-01	3.777481251950715047e-01	6.609609609609609748e+00	2.000000000000000000e+00	9.339960716502106379e+02	-3.304143979963140509e+01	2.027067540184281995e+02	1.654484811464342613e+02	5.000000000000000000e-01
1.733260387218306064e+01	1.609155795207025952e-01	3.777490666637622896e-01	6.616116116116115720e+00	2.000000000000000000e+00	9.340112275031889340e+02	-3.304742599952372473e+01	2.027353890203044671e+02	1.655266730420033241e+02	5.000000000000000000e-01
1.733803086367507618e+01	1.609886374095439443e-01	3.777500081324530745e-01	6.622622622622622579e+00	2.000000000000000000e+00	9.340263833561673437e+02	-3.305341219941605146e+01	2.027640240221807630e+02	1.656048649375724153e+02	5.000000000000000000e-01
1.734345785516708816e+01	1.610616952983852934e-01	3.777509496011439150e-01	6.629129129129129439e+00	2.000000000000000000e+00	9.340415392091456397e+02	-3.305939839930837110e+01	2.027926590240570590e+02	1.656830568331415066e+02	5.000000000000000000e-01
1.734888484665910013e+01	1.611347531872266425e-01	3.777518910698346999e-01	6.635635635635635410e+00	2.000000000000000000e+00	9.340566950621240494e+02	-3.306538459920069783e+01	2.028212940259333266e+02	1.657612487287105694e+02	5.000000000000000000e-01
1.735431183815111567e+01	1.612078110760679917e-01	3.777528325385254848e-01	6.642142142142142269e+00	2.000000000000000000e+00	9.340718509151023454e+02	-3.307137079909301747e+01	2.028499290278096225e+02	1.658394406242796606e+02	5.000000000000000000e-01
1.735973882964312764e+01	1.612808689649093408e-01	3.777537740072162697e-01	6.648648648648648241e+00	2.000000000000000000e+00	9.340870067680807551e+02	-3.307735699898534421e+01	2.028785640296858901e+02	1.659176325198487518e+02	5.000000000000000000e-01
1.736516582113513962e+01	1.613539268537506899e-01	3.777547154759071102e-01	6.655155155155155100e+00	2.000000000000000000e+00	9.341021626210590512e+02	-3.308334319887766384e+01	2.029071990315621861e+02	1.659958244154178431e+02	5.000000000000000000e-01
1.737059281262715515e+01	1.614269847425920390e-01	3.777556569445978951e-01	6.661661661661661959e+00	2.000000000000000000e+00	9.341173184740374609e+02	-3.308932939876999058e+01	2.029358340334384820e+02	1.660740163109869343e+02	5.000000000000000000e-01
1.737601980411916713e+01	1.615000426314333604e-01	3.777565984132886800e-01	6.668168168168167931e+00	2.000000000000000000e+00	9.341324743270157569e+02	-3.309531559866231021e+01	2.029644690353147496e+02	1.661522082065559971e+02	5.000000000000000000e-01
1.738144679561117911e+01	1.615731005202747095e-01	3.777575398819795205e-01	6.674674674674674790e+00	2.000000000000000000e+00	9.341476301799941666e+02	-3.310130179855463695e+01	2.029931040371910456e+02	1.662304001021250883e+02	5.000000000000000000e-01
1.738687378710319109e+01	1.616461584091160586e-01	3.777584813506703054e-01	6.681181181181180762e+00	2.000000000000000000e+00	9.341627860329724626e+02	-3.310728799844695658e+01	2.030217390390673415e+02	1.663085919976941796e+02	5.000000000000000000e-01
1.739230077859520662e+01	1.617192162979574077e-01	3.777594228193610904e-01	6.687687687687687621e+00	2.000000000000000000e+00	9.341779418859507587e+02	-3.311327419833928332e+01	2.030503740409436091e+02	1.663867838932632424e+02	5.000000000000000000e-01
1.739772777008721860e+01	1.617922741867987568e-01	3.777603642880519308e-01	6.694194194194194480e+00	2.000000000000000000e+00	9.341930977389291684e+02	-3.311926039823160295e+01	2.030790090428199051e+02	1.664649757888323336e+02	5.000000000000000000e-01
1.740315476157923058e+01	1.618653320756400782e-01	3.777613057567427157e-01	6.700700700700700452e+00	2.000000000000000000e+00	9.342082535919074644e+02	-3.312524659812392969e+01	2.031076440446962010e+02	1.665431676844014248e+02	5.000000000000000000e-01
1.740858175307124611e+01	1.619383899644814273e-01	3.777622472254335007e-01	6.707207207207207311e+00	2.000000000000000000e+00	9.342234094448858741e+02	-3.313123279801624932e+01	2.031362790465724970e+02	1.666213595799705161e+02	5.000000000000000000e-01
1.741400874456325809e+01	1.620114478533227764e-01	3.777631886941242856e-01	6.713713713713713283e+00	2.000000000000000000e+00	9.342385652978641701e+02	-3.313721899790856895e+01	2.031649140484487646e+02	1.666995514755395789e+02	5.000000000000000000e-01
1.741943573605527007e+01	1.620845057421641255e-01	3.777641301628151260e-01	6.720220220220220142e+00	2.000000000000000000e+00	9.342537211508425798e+02	-3.314320519780089569e+01	2.031935490503250605e+02	1.667777433711086701e+02	5.000000000000000000e-01
1.742486272754728205e+01	1.621575636310054747e-01	3.777650716315059110e-01	6.726726726726727001e+00	2.000000000000000000e+00	9.342688770038208759e+02	-3.314919139769322243e+01	2.032221840522013565e+02	1.668559352666777613e+02	5.000000000000000000e-01
1.743028971903929758e+01	1.622306215198468238e-01	3.777660131001966959e-01	6.733233233233232973e+00	2.000000000000000000e+00	9.342840328567992856e+02	-3.315517759758554206e+01	2.032508190540776241e+02	1.669341271622468525e+02	5.000000000000000000e-01
1.743571671053130956e+01	1.623036794086881729e-01	3.777669545688875363e-01	6.739739739739739832e+00	2.000000000000000000e+00	9.342991887097775816e+02	-3.316116379747786880e+01	2.032794540559539200e+02	1.670123190578159154e+02	5.000000000000000000e-01
1.744114370202332154e+01	1.623767372975294943e-01	3.777678960375783213e-01	6.746246246246245803e+00	2.000000000000000000e+00	9.343143445627558776e+02	-3.316714999737018843e+01	2.033080890578301876e+02	1.670905109533850066e+02	5.000000000000000000e-01
1.744657069351533352e+01	1.624497951863708434e-01	3.777688375062691062e-01	6.752752752752752663e+00	2.000000000000000000e+00	9.343295004157342873e+02	-3.317313619726250806e+01	2.033367240597064836e+02	1.671687028489540978e+02	5.000000000000000000e-01
1.745199768500734905e+01	1.625228530752121925e-01	3.777697789749598911e-01	6.759259259259259522e+00	2.000000000000000000e+00	9.343446562687125834e+02	-3.317912239715483480e+01	2.033653590615827795e+02	1.672468947445231890e+02	5.000000000000000000e-01
1.745742467649936103e+01	1.625959109640535416e-01	3.777707204436507316e-01	6.765765765765765494e+00	2.000000000000000000e+00	9.343598121216909931e+02	-3.318510859704715443e+01	2.033939940634590471e+02	1.673250866400922519e+02	5.000000000000000000e-01
1.746285166799137301e+01	1.626689688528948907e-01	3.777716619123415165e-01	6.772272272272272353e+00	2.000000000000000000e+00	9.343749679746692891e+02	-3.319109479693948117e+01	2.034226290653353431e+02	1.674032785356613431e+02	5.000000000000000000e-01
1.746827865948338854e+01	1.627420267417362121e-01	3.777726033810323014e-01	6.778778778778778324e+00	2.000000000000000000e+00	9.343901238276476988e+02	-3.319708099683180080e+01	2.034512640672116390e+02	1.674814704312304343e+02	5.000000000000000000e-01
1.747370565097540052e+01	1.628150846305775612e-01	3.777735448497231419e-01	6.785285285285285184e+00	2.000000000000000000e+00	9.344052796806259948e+02	-3.320306719672412754e+01	2.034798990690879066e+02	1.675596623267995255e+02	5.000000000000000000e-01
1.747913264246741250e+01	1.628881425194189103e-01	3.777744863184139268e-01	6.791791791791792043e+00	2.000000000000000000e+00	9.344204355336044046e+02	-3.320905339661644717e+01	2.035085340709642026e+02	1.676378542223685884e+02	5.000000000000000000e-01
1.748455963395942447e+01	1.629612004082602594e-01	3.777754277871047117e-01	6.798298298298298015e+00	2.000000000000000000e+00	9.344355913865827006e+02	-3.321503959650877391e+01	2.035371690728404985e+02	1.677160461179376796e+02	5.000000000000000000e-01
1.748998662545144001e+01	1.630342582971016085e-01	3.777763692557954966e-01	6.804804804804804874e+00	2.000000000000000000e+00	9.344507472395611103e+02	-3.322102579640109354e+01	2.035658040747167661e+02	1.677942380135067708e+02	5.000000000000000000e-01
1.749541361694345198e+01	1.631073161859429577e-01	3.777773107244863371e-01	6.811311311311310845e+00	2.000000000000000000e+00	9.344659030925394063e+02	-3.322701199629342028e+01	2.035944390765930621e+02	1.678724299090758336e+02	5.000000000000000000e-01
1.750084060843546396e+01	1.631803740747843068e-01	3.777782521931771220e-01	6.817817817817817705e+00	2.000000000000000000e+00	9.344810589455177023e+02	-3.323299819618573991e+01	2.036230740784693580e+02	1.679506218046449249e+02	5.000000000000000000e-01
1.750626759992747949e+01	1.632534319636256559e-01	3.777791936618679070e-01	6.824324324324324564e+00	2.000000000000000000e+00	9.344962147984961121e+02	-3.323898439607806665e+01	2.036517090803456256e+02	1.680288137002140161e+02	5.000000000000000000e-01
1.751169459141949147e+01	1.633264898524669773e-01	3.777801351305587474e-01	6.830830830830830536e+00	2.000000000000000000e+00	9.345113706514744081e+02	-3.324497059597038628e+01	2.036803440822219216e+02	1.681070055957831073e+02	5.000000000000000000e-01
1.751712158291150345e+01	1.633995477413083264e-01	3.777810765992495323e-01	6.837337337337337395e+00	2.000000000000000000e+00	9.345265265044528178e+02	-3.325095679586271302e+01	2.037089790840982175e+02	1.681851974913521985e+02	5.000000000000000000e-01
1.752254857440351543e+01	1.634726056301496755e-01	3.777820180679403173e-01	6.843843843843843366e+00	2.000000000000000000e+00	9.345416823574311138e+02	-3.325694299575503265e+01	2.037376140859744851e+02	1.682633893869212613e+02	5.000000000000000000e-01
1.752797556589553096e+01	1.635456635189910246e-01	3.777829595366311577e-01	6.850350350350350226e+00	2.000000000000000000e+00	9.345568382104095235e+02	-3.326292919564735939e+01	2.037662490878507811e+02	1.683415812824903526e+02	5.000000000000000000e-01
1.753340255738754294e+01	1.636187214078323737e-01	3.777839010053219426e-01	6.856856856856857085e+00	2.000000000000000000e+00	9.345719940633878196e+02	-3.326891539553967903e+01	2.037948840897270770e+02	1.684197731780594438e+02	5.000000000000000000e-01
1.753882954887955492e+01	1.636917792966737228e-01	3.777848424740127276e-01	6.863363363363363057e+00	2.000000000000000000e+00	9.345871499163662293e+02	-3.327490159543200576e+01	2.038235190916033446e+02	1.684979650736285066e+02	5.000000000000000000e-01
1.754425654037157045e+01	1.637648371855150442e-01	3.777857839427035125e-01	6.869869869869869916e+00	2.000000000000000000e+00	9.346023057693445253e+02	-3.328088779532432540e+01	2.038521540934796406e+02	1.685761569691975978e+02	5.000000000000000000e-01
1.754968353186358243e+01	1.638378950743563933e-01	3.777867254113943529e-01	6.876376376376375887e+00	2.000000000000000000e+00	9.346174616223228213e+02	-3.328687399521665213e+01	2.038807890953559365e+02	1.686543488647666891e+02	5.000000000000000000e-01
1.755511052335559441e+01	1.639109529631977424e-01	3.777876668800851379e-01	6.882882882882882747e+00	2.000000000000000000e+00	9.346326174753012310e+02	-3.329286019510897177e+01	2.039094240972322041e+02	1.687325407603357803e+02	5.000000000000000000e-01
1.756053751484760994e+01	1.639840108520390916e-01	3.777886083487759228e-01	6.889389389389389606e+00	2.000000000000000000e+00	9.346477733282795270e+02	-3.329884639500129850e+01	2.039380590991085000e+02	1.688107326559048715e+02	5.000000000000000000e-01
1.756596450633962192e+01	1.640570687408804407e-01	3.777895498174667632e-01	6.895895895895895578e+00	2.000000000000000000e+00	9.346629291812579368e+02	-3.330483259489361814e+01	2.039666941009847960e+02	1.688889245514739343e+02	5.000000000000000000e-01
1.757139149783163390e+01	1.641301266297217898e-01	3.777904912861575482e-01	6.902402402402402437e+00	2.000000000000000000e+00	9.346780850342362328e+02	-3.331081879478594487e+01	2.039953291028610636e+02	1.689671164470430256e+02	5.000000000000000000e-01
1.757681848932364588e+01	1.642031845185631389e-01	3.777914327548483331e-01	6.908908908908909297e+00	2.000000000000000000e+00	9.346932408872146425e+02	-3.331680499467826451e+01	2.040239641047373595e+02	1.690453083426121168e+02	5.000000000000000000e-01
1.758224548081566141e+01	1.642762424074044603e-01	3.777923742235391180e-01	6.915415415415415268e+00	2.000000000000000000e+00	9.347083967401929385e+02	-3.332279119457059124e+01	2.040525991066136555e+02	1.691235002381811796e+02	5.000000000000000000e-01
1.758767247230767339e+01	1.643493002962458094e-01	3.777933156922299585e-01	6.921921921921922127e+00	2.000000000000000000e+00	9.347235525931713482e+02	-3.332877739446291088e+01	2.040812341084899231e+02	1.692016921337502708e+02	5.000000000000000000e-01
1.759309946379968537e+01	1.644223581850871585e-01	3.777942571609207434e-01	6.928428428428428099e+00	2.000000000000000000e+00	9.347387084461496443e+02	-3.333476359435523761e+01	2.041098691103662190e+02	1.692798840293193621e+02	5.000000000000000000e-01
1.759852645529170090e+01	1.644954160739285076e-01	3.777951986296115283e-01	6.934934934934934958e+00	2.000000000000000000e+00	9.347538642991280540e+02	-3.334074979424755725e+01	2.041385041122425150e+02	1.693580759248884533e+02	5.000000000000000000e-01
1.760395344678371288e+01	1.645684739627698567e-01	3.777961400983023688e-01	6.941441441441441818e+00	2.000000000000000000e+00	9.347690201521063500e+02	-3.334673599413988399e+01	2.041671391141187826e+02	1.694362678204575445e+02	5.000000000000000000e-01
1.760938043827572486e+01	1.646415318516112059e-01	3.777970815669931537e-01	6.947947947947947789e+00	2.000000000000000000e+00	9.347841760050846460e+02	-3.335272219403220362e+01	2.041957741159950785e+02	1.695144597160266073e+02	5.000000000000000000e-01
1.761480742976773683e+01	1.647145897404525550e-01	3.777980230356839386e-01	6.954454454454454648e+00	2.000000000000000000e+00	9.347993318580630557e+02	-3.335870839392453036e+01	2.042244091178713745e+02	1.695926516115956986e+02	5.000000000000000000e-01
1.762023442125975237e+01	1.647876476292938763e-01	3.777989645043747235e-01	6.960960960960960620e+00	2.000000000000000000e+00	9.348144877110413518e+02	-3.336469459381684999e+01	2.042530441197476421e+02	1.696708435071647614e+02	5.000000000000000000e-01
1.762566141275176435e+01	1.648607055181352254e-01	3.777999059730655640e-01	6.967467467467467479e+00	2.000000000000000000e+00	9.348296435640197615e+02	-3.337068079370917673e+01	2.042816791216239380e+02	1.697490354027338526e+02	5.000000000000000000e-01
1.763108840424377632e+01	1.649337634069765746e-01	3.778008474417563489e-01	6.973973973973974338e+00	2.000000000000000000e+00	9.348447994169980575e+02	-3.337666699360149636e+01	2.043103141235002340e+02	1.698272272983029438e+02	5.000000000000000000e-01
1.763651539573578830e+01	1.650068212958179237e-01	3.778017889104471339e-01	6.980480480480480310e+00	2.000000000000000000e+00	9.348599552699764672e+02	-3.338265319349382310e+01	2.043389491253765016e+02	1.699054191938720351e+02	5.000000000000000000e-01
1.764194238722780383e+01	1.650798791846592728e-01	3.778027303791379743e-01	6.986986986986987169e+00	2.000000000000000000e+00	9.348751111229547632e+02	-3.338863939338614273e+01	2.043675841272527975e+02	1.699836110894411263e+02	5.000000000000000000e-01
1.764736937871981581e+01	1.651529370735005942e-01	3.778036718478287592e-01	6.993493493493493141e+00	2.000000000000000000e+00	9.348902669759331729e+02	-3.339462559327846947e+01	2.043962191291290935e+02	1.700618029850101891e+02	5.000000000000000000e-01
1.765279637021182779e+01	1.652259949623419433e-01	3.778046133165195442e-01	7.000000000000000000e+00	2.000000000000000000e+00	9.349054228289114690e+02	-3.340061179317078910e+01	2.044248541310053611e+02	1.701399948805792803e+02	5.000000000000000000e-01
1.779560000000000031e+01	1.671484103054577675e-01	3.778293867377744419e-01	7.171209545424372500e+00	2.000000000000000000e+00	9.353042277323334019e+02	-3.355813020360489674e+01	2.051783438338993051e+02	1.721975043724802958e+02	5.000000000000000000e-01
1.846649999999999991e+01	1.766097626356372130e-01	3.779022458494185610e-01	8.103897026264835546e+00	2.000000000000000000e+00	9.375619956142697902e+02	-3.426184749865160484e+01	2.087113916163775116e+02	1.823805677624649491e+02	5.000000000000000000e-01
1.916280000000000072e+01	1.864249334338533293e-01	3.779555866356231753e-01	9.138374066770007076e+00	2.000000000000000000e+00	9.400771182106203696e+02	-3.495961287444013266e+01	2.122754503131388901e+02	1.929940774022306300e+02	5.000000000000000000e-01
1.988530000000000086e+01	1.967716009582247128e-01	3.779850818737537921e-01	1.031236816033613657e+01	2.000000000000000000e+00	9.429547621531784216e+02	-3.565151370505706296e+01	2.159038951169806921e+02	2.042403835457822652e+02	5.000000000000000000e-01
2.063510000000000133e+01	2.078389963883789660e-01	3.779950337796443294e-01	1.169143683025444602e+01	2.000000000000000000e+00	9.463440301752137884e+02	-3.634376907111739285e+01	2.196213048770460432e+02	2.163521691578128809e+02	5.000000000000000000e-01
2.141310000000000002e+01	2.191621365596782001e-01	3.779923536343902657e-01	1.317040051696746161e+01	2.000000000000000000e+00	9.499538107113129399e+02	-3.703195167118973785e+01	2.233425748220903984e+02	2.288001476216861363e+02	5.000000000000000000e-01
2.222050000000000125e+01	2.316475994845886288e-01	3.779772710350443043e-01	1.500647571684125836e+01	2.000000000000000000e+00	9.544107518194058457e+02	-3.773349388734910548e+01	2.272111497275737122e+02	2.426524856079338122e+02	5.000000000000000000e-01
2.305829999999999913e+01	2.443813874960863441e-01	3.779564574499736929e-01	1.697169576885058007e+01	2.000000000000000000e+00	9.591160253564667073e+02	-3.843592621429385758e+01	2.310710635784287490e+02	2.568572713658576845e+02	5.000000000000000000e-01
2.392770000000000152e+01	2.581464335516891473e-01	3.779340568040894799e-01	1.931129273111412203e+01	2.000000000000000000e+00	9.646331101702892283e+02	-3.915784599856983306e+01	2.350385422383876346e+02	2.723529348958420542e+02	5.000000000000000000e-01
2.482989999999999853e+01	2.725729654664562074e-01	3.779143935004131705e-01	2.195049783012691336e+01	2.000000000000000000e+00	9.707307306705309884e+02	-3.989604550993602317e+01	2.390475775670826692e+02	2.887265950038411688e+02	5.000000000000000000e-01
2.576610000000000156e+01	2.876837454346760081e-01	3.778970456822814961e-01	2.490174422363040918e+01	2.000000000000000000e+00	9.774266865013382812e+02	-4.065067649851961562e+01	2.430984969232784181e+02	3.060122520189057695e+02	5.000000000000000000e-01
2.673760000000000048e+01	3.040525703011580094e-01	3.778969883823819487e-01	2.843903858117873895e+01	2.000000000000000000e+00	9.852119303639392456e+02	-4.144715641015888963e+01	2.472548747663625761e+02	3.249642194221805767e+02	5.000000000000000000e-01
2.774569999999999936e+01	3.207569116611856952e-01	3.778973046484113141e-01	3.220319788025494034e+01	2.000000000000000000e+00	9.933545276772796342e+02	-4.225226894286790014e+01	2.513970384856834244e+02	3.444342451027875995e+02	5.000000000000000000e-01
2.879179999999999851e+01	3.392814992839221500e-01	3.779315771788217537e-01	3.689688630856300477e+01	2.000000000000000000e+00	1.003108362886395525e+03	-4.312693437066258184e+01	2.556942084533334878e+02	3.663660801714911486e+02	5.000000000000000000e-01
2.987740000000000151e+01	3.583766604961225455e-01	3.779728320546127951e-01	4.200436884563701057e+01	2.000000000000000000e+00	1.013454359772379348e+03	-4.402304876490811836e+01	2.599924416758653365e+02	3.891852846291928927e+02	5.000000000000000000e-01
3.100390000000000157e+01	3.788051743489274092e-01	3.780388443519596131e-01	4.792492905985956497e+01	2.000000000000000000e+00	1.025060309382618470e+03	-4.497273576550454521e+01	2.643717622621207397e+02	4.139217146023102032e+02	5.000000000000000000e-01
3.217289999999999850e+01	4.007047355252419396e-01	3.781323174151143829e-01	5.484632196518288083e+01	2.000000000000000000e+00	1.038089441651646212e+03	-4.598383176910912340e+01	2.688372100237514815e+02	4.408501260870385181e+02	5.000000000000000000e-01
3.338589999999999947e+01	4.232750599523766311e-01	3.782340545192175996e-01	6.231231352995955319e+01	2.000000000000000000e+00	1.051826196622373573e+03	-4.702012085401913311e+01	2.733032653292794407e+02	4.688759650708677214e+02	5.000000000000000000e-01
3.464470000000000027e+01	4.484977694864504261e-01	3.783863842079207007e-01	7.168908695653229302e+01	2.000000000000000000e+00	1.068124940200926858e+03	-4.816931860490016248e+01	2.779562557072190430e+02	5.009123369986506304e+02	5.000000000000000000e-01
3.595100000000000051e+01	4.745588676343642787e-01	3.785467599781499604e-01	8.188591148337107484e+01	2.000000000000000000e+00	1.085342324838162995e+03	-4.934896403727756109e+01	2.826147112921975690e+02	5.344290095285368807e+02	5.000000000000000000e-01
3.730649999999999977e+01	5.026689768150356397e-01	3.787389811750800361e-01	9.380527497203152620e+01	2.000000000000000000e+00	1.104614732497459499e+03	-5.061097248008455551e+01	2.873873014603581169e+02	5.712656424775796040e+02	5.000000000000000000e-01
3.871309999999999718e+01	5.330786658632110653e-01	3.789618474120447500e-01	1.078634630681629858e+02	2.000000000000000000e+00	1.126243704412021316e+03	-5.196022209429794003e+01	2.922882268930669625e+02	6.119942776000584672e+02	5.000000000000000000e-01
4.017280000000000229e+01	5.646483118993748107e-01	3.791930727221695663e-01	1.231760642714573635e+02	2.000000000000000000e+00	1.149119120390028456e+03	-5.334859132286128869e+01	2.972104877153670373e+02	6.548781295200225259e+02	5.000000000000000000e-01
4.168750000000000000e+01	6.000181506970696521e-01	3.794699854950387419e-01	1.422613137801632774e+02	2.000000000000000000e+00	1.175868329277179328e+03	-5.487460927655982346e+01	3.023791841987884368e+02	7.043681026965009551e+02	5.000000000000000000e-01
4.325930000000000319e+01	6.374848189841475499e-01	3.797589521632820930e-01	1.638475592613611127e+02	2.000000000000000000e+00	1.204839623386772246e+03	-5.646391429684192076e+01	3.076371257556820069e+02	7.579153858423721886e+02	5.000000000000000000e-01
4.489030000000000342e+01	6.769681867059260671e-01	3.800593738802734434e-01	1.878771527261390020e+02	2.000000000000000000e+00	1.235952787329536932e+03	-5.811343467625007264e+01	3.129740863036661835e+02	8.154191812706327482e+02	5.000000000000000000e-01
4.658290000000000219e+01	7.216988736160753204e-01	3.803969514309758493e-01	2.182196980012641916e+02	2.000000000000000000e+00	1.272488258683219556e+03	-5.992002015803105763e+01	3.186486781776184785e+02	8.830239762351109221e+02	5.000000000000000000e-01
4.833930000000000149e+01	7.691917817997534490e-01	3.807395823573613836e-01	2.525261568966234904e+02	2.000000000000000000e+00	1.311956269602423390e+03	-6.179146909042844982e+01	3.244460100650616141e+02	9.566036548600022797e+02	5.000000000000000000e-01
5.016190000000000282e+01	8.196781070127865387e-01	3.810888753049343491e-01	2.911488733820999641e+02	2.000000000000000000e+00	1.354593366428341596e+03	-6.373386811668055429e+01	3.303784378584211936e+02	1.036694856887566630e+03	5.000000000000000000e-01
5.205319999999999681e+01	8.772436581383229459e-01	3.814613933763594811e-01	3.400500065325385890e+02	2.000000000000000000e+00	1.404562925032998692e+03	-6.584263905889535806e+01	3.367549593625780631e+02	1.132078159659840821e+03	5.000000000000000000e-01
5.401579999999999870e+01	9.394541568794108066e-01	3.818339212732079213e-01	3.967675676327623933e+02	2.000000000000000000e+00	1.459387228392161887e+03	-6.803723632466690674e+01	3.433662515669558957e+02	1.238614192133898996e+03	5.000000000000000000e-01
5.605250000000000199e+01	1.006759164467664336e+00	3.822060481480458738e-01	4.623922609713326892e+02	2.000000000000000000e+00	1.519520800226219308e+03	-7.032122646467547611e+01	3.502353103617305692e+02	1.357739325533765850e+03	5.000000000000000000e-01
5.816590000000000060e+01	1.080668716279657104e+00	3.825776754728303919e-01	5.399471488435256106e+02	2.000000000000000000e+00	1.586480291969342034e+03	-7.271656964233589804e+01	3.574563221958502481e+02	1.493541998910414804e+03	5.000000000000000000e-01
6.035900000000000176e+01	1.164635043961155025e+00	3.829479977899214460e-01	6.368850846812648570e+02	2.000000000000000000e+00	1.663744916006807671e+03	-7.526645270418339351e+01	3.652465301709185610e+02	1.655900405410171970e+03	5.000000000000000000e-01
6.263479999999999848e+01	1.256937648617231673e+00	3.833067411191881102e-01	7.518568711836830971e+02	2.000000000000000000e+00	1.749513952864508155e+03	-7.792068101670582791e+01	3.734461359361512223e+02	1.842388835442859317e+03	5.000000000000000000e-01


==> anc/qmc1_beta2_profile.txt <==
#r	M	p0
0.1	8.68227e-34	4.07439	942.826	2	0.960971	0.034	7.70851	0.00814758
0.2	8.68227e-08	4.07439	942.826	2	0.960971	0.034	7.70851	0.00814758
0.3	4.34113e-07	4.07439	942.826	2	0.960971	0.0339974	7.70851	0.00814757
0.4	1.21548e-06	4.07428	942.826	2	0.960973	0.0339917	7.70812	0.00814717
0.5	2.60442e-06	4.07405	942.826	2	0.960975	0.0339829	7.70728	0.00814628
0.6	4.77427e-06	4.07367	942.825	2	0.960978	0.0339708	7.70596	0.00814489
0.7	7.89812e-06	4.07317	942.825	2	0.960982	0.0339553	7.70415	0.00814299
0.8	1.21488e-05	4.07252	942.824	2	0.960986	0.0339366	7.70185	0.00814057
0.9	1.76986e-05	4.07174	942.823	2	0.960992	0.0339146	7.69906	0.00813763
1	2.47196e-05	4.07081	942.822	2	0.960998	0.0338893	7.69577	0.00813417
1.1	3.33833e-05	4.06975	942.821	2	0.961005	0.0338606	7.69199	0.00813019
1.2	4.38605e-05	4.06855	942.82	2	0.961013	0.0338287	7.68772	0.00812569
1.3	5.63215e-05	4.06721	942.819	2	0.961022	0.0337935	7.68295	0.00812068
1.4	7.09359e-05	4.06573	942.817	2	0.961032	0.033755	7.6777	0.00811514
1.5	8.78724e-05	4.06412	942.816	2	0.961042	0.0337132	7.67195	0.0081091
1.6	0.000107299	4.06237	942.814	2	0.961053	0.0336681	7.66571	0.00810253
1.7	0.000129383	4.06048	942.812	2	0.961065	0.0336198	7.65899	0.00809546
1.8	0.00015429	4.05845	942.81	2	0.961078	0.0335683	7.65178	0.00808787
1.9	0.000182185	4.05629	942.808	2	0.961092	0.0335135	7.64409	0.00807977
2	0.000213233	4.054	942.806	2	0.961106	0.0334555	7.63592	0.00807117
2.1	0.000247596	4.05157	942.803	2	0.961122	0.0333943	7.62726	0.00806207
2.2	0.000285436	4.049	942.8	2	0.961138	0.03333	7.61814	0.00805246
2.3	0.000326913	4.04631	942.798	2	0.961155	0.0332625	7.60853	0.00804235
2.4	0.000372187	4.04348	942.795	2	0.961173	0.0331919	7.59846	0.00803175
2.5	0.000421414	4.04051	942.792	2	0.961191	0.0331181	7.58792	0.00802066
2.6	0.000474752	4.03742	942.789	2	0.961211	0.0330413	7.57692	0.00800907
2.7	0.000532355	4.0342	942.786	2	0.961231	0.0329613	7.56545	0.007997
2.8	0.000594376	4.03085	942.782	2	0.961252	0.0328784	7.55352	0.00798445
2.9	0.000660967	4.02737	942.779	2	0.961274	0.0327924	7.54114	0.00797142
3	0.000732278	4.02377	942.775	2	0.961296	0.0327034	7.52831	0.00795791
3.1	0.000808457	4.02004	942.771	2	0.96132	0.0326114	7.51503	0.00794393
3.2	0.000889651	4.01618	942.767	2	0.961344	0.0325165	7.5013	0.00792949
3.3	0.000976005	4.0122	942.763	2	0.961369	0.0324186	7.48714	0.00791458
3.4	0.00106766	4.0081	942.759	2	0.961395	0.0323179	7.47254	0.00789921
3.5	0.00116476	4.00388	942.755	2	0.961421	0.0322143	7.45751	0.00788339
3.6	0.00126744	3.99954	942.751	2	0.961449	0.0321079	7.44205	0.00786712
3.7	0.00137584	3.99507	942.746	2	0.961477	0.0319986	7.42616	0.0078504
3.8	0.0014901	3.99049	942.742	2	0.961506	0.0318866	7.40986	0.00783325
3.9	0.00161034	3.9858	942.737	2	0.961536	0.0317718	7.39315	0.00781565
4	0.0017367	3.98099	942.732	2	0.961566	0.0316544	7.37602	0.00779763
4.1	0.00186931	3.97606	942.727	2	0.961597	0.0315342	7.35849	0.00777918
4.2	0.00200829	3.97103	942.722	2	0.961629	0.0314114	7.34056	0.00776031
4.3	0.00215377	3.96588	942.717	2	0.961662	0.031286	7.32224	0.00774102
4.4	0.00230587	3.96062	942.711	2	0.961696	0.031158	7.30352	0.00772133
4.5	0.00246471	3.95526	942.706	2	0.96173	0.0310275	7.28443	0.00770122
4.6	0.00263041	3.94979	942.701	2	0.961765	0.0308945	7.26495	0.00768073
4.7	0.00280309	3.94421	942.695	2	0.961801	0.030759	7.2451	0.00765983
4.8	0.00298284	3.93853	942.689	2	0.961838	0.0306211	7.22488	0.00763855
4.9	0.0031698	3.93275	942.683	2	0.961875	0.0304807	7.2043	0.00761689
5	0.00336406	3.92687	942.677	2	0.961913	0.0303381	7.18336	0.00759485
5.1	0.00356573	3.92088	942.671	2	0.961952	0.0301931	7.16207	0.00757244
5.2	0.00377488	3.91436	942.665	2	0.961991	0.0300458	7.13948	0.00754865
5.3	0.00399161	3.90759	942.658	2	0.962032	0.0298963	7.11622	0.00752416
5.4	0.00421601	3.90072	942.651	2	0.962073	0.0297446	7.09261	0.00749929
5.5	0.00444817	3.89375	942.644	2	0.962114	0.0295909	7.06866	0.00747407
5.6	0.00468818	3.88668	942.637	2	0.962157	0.029435	7.04437	0.00744849
5.7	0.00493613	3.87951	942.63	2	0.9622	0.0292771	7.01975	0.00742256
5.8	0.0051921	3.87225	942.622	2	0.962244	0.0291171	6.99481	0.0073963
5.9	0.00545617	3.8649	942.615	2	0.962288	0.0289553	6.96955	0.0073697
6	0.00572843	3.85745	942.607	2	0.962333	0.0287915	6.94399	0.00734277
6.1	0.00600894	3.84992	942.6	2	0.962379	0.0286258	6.91811	0.00731552
6.2	0.00629779	3.84231	942.592	2	0.962426	0.0284583	6.89195	0.00728797
6.3	0.00659503	3.8346	942.584	2	0.962473	0.028289	6.86549	0.0072601
6.4	0.00690075	3.82682	942.577	2	0.962521	0.0281179	6.83875	0.00723195
6.5	0.00721501	3.81896	942.569	2	0.96257	0.0279452	6.81174	0.0072035
6.6	0.00753786	3.81101	942.561	2	0.962619	0.0277708	6.78446	0.00717476
6.7	0.00786937	3.803	942.553	2	0.962669	0.0275948	6.75691	0.00714576
6.8	0.0082096	3.7949	942.544	2	0.962719	0.0274172	6.72912	0.00711648
6.9	0.0085586	3.78674	942.536	2	0.962771	0.0272381	6.70107	0.00708694
7	0.00891642	3.7785	942.528	2	0.962823	0.0270575	6.67278	0.00705715
7.1	0.00928312	3.7702	942.519	2	0.962875	0.0268755	6.64426	0.00702711
7.2	0.00965873	3.76183	942.511	2	0.962928	0.026692	6.61551	0.00699684
7.3	0.0100433	3.7534	942.503	2	0.962982	0.0265072	6.58654	0.00696633
7.4	0.0104369	3.7449	942.494	2	0.963037	0.0263212	6.55736	0.00693559
7.5	0.0108395	3.73635	942.485	2	0.963092	0.0261338	6.52797	0.00690464
7.6	0.0112511	3.72708	942.476	2	0.963147	0.0259453	6.49687	0.00687187
7.7	0.0116718	3.71766	942.466	2	0.963204	0.0257556	6.46538	0.00683869
7.8	0.0121014	3.70819	942.456	2	0.96326	0.0255649	6.4337	0.0068053
7.9	0.0125401	3.69866	942.446	2	0.963318	0.0253731	6.40183	0.00677173
8	0.0129878	3.68909	942.436	2	0.963376	0.0251804	6.3698	0.00673797
8.1	0.0134447	3.67946	942.426	2	0.963435	0.0249866	6.3376	0.00670404
8.2	0.0139106	3.66979	942.416	2	0.963494	0.024792	6.30524	0.00666995
8.3	0.0143857	3.66007	942.406	2	0.963554	0.0245966	6.27273	0.00663569
8.4	0.0148699	3.6503	942.396	2	0.963614	0.0244003	6.24008	0.00660128
8.5	0.0153632	3.6405	942.386	2	0.963675	0.0242032	6.20729	0.00656673
8.6	0.0158656	3.63066	942.376	2	0.963737	0.0240054	6.17438	0.00653205
8.7	0.0163772	3.62078	942.366	2	0.963799	0.0238069	6.14134	0.00649723
8.8	0.016898	3.61087	942.355	2	0.963861	0.0236078	6.10818	0.0064623
8.9	0.0174278	3.60092	942.345	2	0.963924	0.0234081	6.07492	0.00642725
9	0.0179668	3.59095	942.335	2	0.963988	0.0232078	6.04156	0.00639209
9.1	0.018515	3.58095	942.324	2	0.964052	0.023007	6.0081	0.00635684
9.2	0.0190722	3.57092	942.314	2	0.964117	0.0228057	5.97456	0.00632149
9.3	0.0196385	3.56063	942.303	2	0.964182	0.022604	5.94053	0.00628563
9.4	0.0202138	3.54952	942.292	2	0.964248	0.0224019	5.90501	0.00624818
9.5	0.0207979	3.53838	942.281	2	0.964314	0.0221996	5.86942	0.00621066
9.6	0.0213909	3.52722	942.27	2	0.964381	0.0219969	5.83378	0.00617309
9.7	0.0219928	3.51605	942.258	2	0.964448	0.0217941	5.7981	0.00613546
9.8	0.0226034	3.50487	942.247	2	0.964516	0.0215911	5.76238	0.0060978
9.9	0.0232229	3.49368	942.235	2	0.964584	0.0213879	5.72663	0.00606011
10	0.0238511	3.48248	942.224	2	0.964653	0.0211847	5.69085	0.00602239
10.1	0.0244881	3.47128	942.213	2	0.964722	0.0209813	5.65505	0.00598465
10.2	0.0251337	3.46007	942.201	2	0.964791	0.020778	5.61924	0.00594689
10.3	0.025788	3.44886	942.19	2	0.964861	0.0205746	5.58343	0.00590913
10.4	0.0264509	3.43765	942.178	2	0.964932	0.0203713	5.54762	0.00587138
10.5	0.0271223	3.42645	942.167	2	0.965003	0.0201681	5.51181	0.00583363
10.6	0.0278023	3.41524	942.156	2	0.965074	0.0199649	5.47602	0.00579589
10.7	0.0284908	3.40405	942.144	2	0.965146	0.019762	5.44025	0.00575818
10.8	0.0291876	3.39227	942.132	2	0.965218	0.0195592	5.40354	0.00571946
10.9	0.0298926	3.37996	942.12	2	0.965291	0.0193567	5.36598	0.00567985
11	0.0306056	3.36766	942.108	2	0.965364	0.0191545	5.32848	0.00564029
11.1	0.0313267	3.35539	942.095	2	0.965437	0.0189527	5.29103	0.00560079
11.2	0.0320558	3.34314	942.083	2	0.965511	0.0187512	5.25365	0.00556135
11.3	0.0327928	3.33091	942.071	2	0.965585	0.0185502	5.21634	0.00552199
11.4	0.0335376	3.31871	942.059	2	0.965659	0.0183495	5.1791	0.00548271
11.5	0.0342903	3.30653	942.046	2	0.965734	0.0181494	5.14194	0.00544352
11.6	0.0350507	3.29438	942.034	2	0.96581	0.0179497	5.10487	0.00540441
11.7	0.0358188	3.28226	942.022	2	0.965885	0.0177506	5.06789	0.00536541
11.8	0.0365945	3.27017	942.01	2	0.965961	0.017552	5.03101	0.0053265
11.9	0.0373777	3.25811	941.998	2	0.966038	0.0173539	4.99423	0.0052877
12	0.0381684	3.24609	941.986	2	0.966114	0.0171565	4.95755	0.00524901
12.1	0.0389664	3.23326	941.973	2	0.966191	0.0169598	4.91983	0.00520921
12.2	0.0397714	3.22001	941.961	2	0.966269	0.0167637	4.88158	0.00516884
12.3	0.0405833	3.2068	941.948	2	0.966346	0.0165685	4.84348	0.00512863
12.4	0.0414022	3.19364	941.935	2	0.966424	0.0163739	4.80552	0.00508857
12.5	0.0422279	3.18054	941.922	2	0.966502	0.0161802	4.76771	0.00504867
12.6	0.0430603	3.16748	941.91	2	0.966581	0.0159873	4.73005	0.00500892
12.7	0.0438994	3.15449	941.897	2	0.96666	0.0157952	4.69255	0.00496935
12.8	0.0447451	3.14155	941.885	2	0.966739	0.015604	4.65522	0.00492995
12.9	0.0455973	3.12866	941.872	2	0.966818	0.0154136	4.61805	0.00489072
13	0.0464559	3.11584	941.86	2	0.966898	0.0152242	4.58105	0.00485167
13.1	0.0473209	3.10307	941.847	2	0.966978	0.0150356	4.54422	0.00481281
13.2	0.0481922	3.09035	941.835	2	0.967058	0.014848	4.50755	0.00477411
13.3	0.0490693	3.07636	941.822	2	0.967139	0.0146614	4.46928	0.00473369
13.4	0.0499521	3.06245	941.809	2	0.96722	0.0144759	4.43121	0.0046935
13.5	0.0508407	3.04862	941.796	2	0.967301	0.0142913	4.39335	0.00465353
13.6	0.0517348	3.03486	941.783	2	0.967382	0.0141079	4.35571	0.00461379
13.7	0.0526344	3.02118	941.77	2	0.967463	0.0139255	4.31829	0.00457427
13.8	0.0535394	3.00759	941.757	2	0.967545	0.0137443	4.28109	0.004535
13.9	0.0544497	2.99407	941.745	2	0.967627	0.0135641	4.24411	0.00449595
14	0.0553653	2.98064	941.732	2	0.967709	0.0133851	4.20736	0.00445715
14.1	0.0562861	2.96729	941.72	2	0.967791	0.0132072	4.17084	0.00441858
14.2	0.0572119	2.95403	941.707	2	0.967874	0.0130305	4.13454	0.00438027
14.3	0.0581426	2.9404	941.694	2	0.967956	0.0128549	4.0979	0.00434157
14.4	0.0590778	2.92592	941.681	2	0.968039	0.0126805	4.0603	0.00430185
14.5	0.0600173	2.91155	941.668	2	0.968122	0.0125075	4.02296	0.00426241
14.6	0.0609612	2.89728	941.655	2	0.968205	0.0123356	3.98589	0.00422325
14.7	0.0619094	2.88311	941.642	2	0.968289	0.0121651	3.94909	0.00418438
14.8	0.0628616	2.86905	941.629	2	0.968372	0.0119958	3.91255	0.00414579
14.9	0.0638179	2.85509	941.616	2	0.968456	0.0118277	3.87629	0.00410749
15	0.0647782	2.84124	941.604	2	0.96854	0.011661	3.84031	0.00406947
15.1	0.0657424	2.82749	941.591	2	0.968624	0.0114956	3.8046	0.00403175
15.2	0.0667104	2.81385	941.579	2	0.968708	0.0113314	3.76916	0.00399432
15.3	0.0676819	2.79982	941.566	2	0.968792	0.0111686	3.7333	0.00395643
15.4	0.0686565	2.78509	941.552	2	0.968877	0.0110071	3.69661	0.00391766
15.5	0.0696342	2.77049	941.539	2	0.968961	0.0108471	3.66022	0.00387921
15.6	0.0706149	2.75601	941.526	2	0.969046	0.0106884	3.62415	0.00384109
15.7	0.0715985	2.74166	941.513	2	0.96913	0.0105311	3.58839	0.00380329
15.8	0.0725849	2.72744	941.5	2	0.969215	0.0103752	3.55294	0.00376583
15.9	0.073574	2.71334	941.487	2	0.9693	0.0102206	3.5178	0.0037287
16	0.0745658	2.69936	941.474	2	0.969385	0.0100675	3.48298	0.0036919
16.1	0.0755601	2.68551	941.462	2	0.96947	0.00991575	3.44847	0.00365543
16.2	0.0765569	2.6717	941.449	2	0.969555	0.00976539	3.41413	0.00361914
16.3	0.0775555	2.65686	941.435	2	0.969641	0.00961648	3.37844	0.00358141
16.4	0.078556	2.64217	941.422	2	0.969726	0.00946903	3.34309	0.00354405
16.5	0.0795581	2.62762	941.408	2	0.969811	0.00932304	3.3081	0.00350705
16.6	0.0805619	2.61322	941.395	2	0.969897	0.0091785	3.27344	0.00347041
16.7	0.0815672	2.59896	941.381	2	0.969982	0.00903541	3.23914	0.00343414
16.8	0.082574	2.58484	941.368	2	0.970068	0.00889376	3.20517	0.00339824
16.9	0.0835822	2.57086	941.355	2	0.970153	0.00875354	3.17155	0.00336269
17	0.0845918	2.55703	941.343	2	0.970239	0.00861476	3.13827	0.00332751
17.1	0.0856024	2.543	941.329	2	0.970324	0.00847743	3.10477	0.00329209
17.2	0.0866136	2.52837	941.315	2	0.97041	0.0083416	3.07036	0.0032557
17.3	0.0876254	2.51389	941.301	2	0.970496	0.00820726	3.03633	0.00321971
17.4	0.0886375	2.49957	941.287	2	0.970581	0.0080744	3.00267	0.00318411
17.5	0.0896501	2.48542	941.273	2	0.970667	0.00794302	2.96939	0.00314891
17.6	0.090663	2.47142	941.26	2	0.970752	0.00781311	2.93647	0.0031141
17.7	0.0916762	2.45757	941.246	2	0.970838	0.00768466	2.90392	0.00307968
17.8	0.0926895	2.44388	941.233	2	0.970924	0.00755765	2.87174	0.00304564
17.9	0.093703	2.43033	941.22	2	0.971009	0.00743209	2.83989	0.00301196
18	0.0947159	2.41584	941.205	2	0.971095	0.00730803	2.80677	0.00297692
18.1	0.0957282	2.40153	941.191	2	0.971181	0.00718547	2.77405	0.00294231
18.2	0.0967399	2.38739	941.176	2	0.971266	0.00706438	2.74173	0.00290811
18.3	0.0977509	2.37342	941.162	2	0.971352	0.00694477	2.70979	0.00287432
18.4	0.0987611	2.35962	941.148	2	0.971437	0.00682661	2.67825	0.00284095
18.5	0.0997705	2.34599	941.134	2	0.971523	0.0067099	2.64709	0.00280798
18.6	0.100779	2.33252	941.121	2	0.971608	0.00659462	2.6163	0.00277542
18.7	0.101787	2.31906	941.107	2	0.971693	0.00648077	2.5857	0.00274303
18.8	0.102793	2.30473	941.093	2	0.971779	0.00636839	2.5542	0.0027097
18.9	0.103797	2.29058	941.078	2	0.971864	0.00625748	2.52311	0.0026768
19	0.1048	2.27662	941.064	2	0.971949	0.00614801	2.49242	0.00264432
19.1	0.105801	2.26285	941.05	2	0.972034	0.00603997	2.46214	0.00261227
19.2	0.1068	2.24925	941.036	2	0.972119	0.00593335	2.43225	0.00258064
19.3	0.107798	2.23583	941.022	2	0.972204	0.00582812	2.40275	0.00254942
19.4	0.108794	2.22258	941.008	2	0.972289	0.00572429	2.37364	0.00251861
19.5	0.109787	2.2088	940.994	2	0.972374	0.00562187	2.34412	0.00248736
19.6	0.110779	2.1947	940.98	2	0.972458	0.00552086	2.31444	0.00245594
19.7	0.111767	2.18079	940.965	2	0.972543	0.00542125	2.28517	0.00242495
19.8	0.112754	2.16708	940.951	2	0.972627	0.00532303	2.2563	0.00239439
19.9	0.113737	2.15356	940.937	2	0.972712	0.00522618	2.22784	0.00236426
20	0.114719	2.14022	940.923	2	0.972796	0.00513068	2.19978	0.00233455
20.1	0.115697	2.12708	940.91	2	0.97288	0.00503651	2.1721	0.00230525
20.2	0.116673	2.1137	940.896	2	0.972964	0.00494369	2.14443	0.00227595
20.3	0.117646	2.09964	940.882	2	0.973048	0.00485222	2.1163	0.00224617
20.4	0.118615	2.08579	940.867	2	0.973132	0.00476209	2.08859	0.00221682
20.5	0.119581	2.07213	940.853	2	0.973216	0.00467328	2.06129	0.00218791
20.6	0.120544	2.05868	940.84	2	0.973299	0.00458578	2.03439	0.00215942
20.7	0.121504	2.04542	940.826	2	0.973383	0.00449957	2.00788	0.00213135
20.8	0.12246	2.03236	940.813	2	0.973466	0.00441463	1.98176	0.00210369
20.9	0.123413	2.01914	940.799	2	0.973549	0.00433095	1.95568	0.00207607
21	0.124362	2.00525	940.785	2	0.973632	0.00424857	1.92915	0.00204796
21.1	0.125308	1.99158	940.771	2	0.973715	0.00416745	1.90303	0.00202029
21.2	0.126249	1.97811	940.757	2	0.973797	0.00408759	1.87731	0.00199305
21.3	0.127187	1.96486	940.744	2	0.97388	0.00400895	1.85199	0.00196623
21.4	0.12812	1.95181	940.73	2	0.973962	0.00393154	1.82706	0.00193982
21.5	0.12905	1.93896	940.717	2	0.974044	0.00385532	1.80251	0.00191381
21.6	0.129976	1.92576	940.703	2	0.974126	0.0037803	1.77775	0.00188759
21.7	0.130897	1.91224	940.689	2	0.974208	0.0037065	1.75281	0.00186115
21.8	0.131813	1.89894	940.675	2	0.97429	0.00363389	1.72826	0.00183514
21.9	0.132725	1.88585	940.661	2	0.974372	0.00356245	1.70411	0.00180956
22	0.133633	1.87297	940.648	2	0.974453	0.00349217	1.68036	0.00178438
22.1	0.134536	1.8603	940.634	2	0.974534	0.00342302	1.65698	0.00175961
22.2	0.135435	1.84784	940.621	2	0.974615	0.003355	1.63399	0.00173525
22.3	0.136329	1.83468	940.607	2	0.974696	0.00328812	1.61031	0.00171015
22.4	0.137218	1.82168	940.592	2	0.974776	0.00322236	1.58695	0.0016854
22.5	0.138102	1.8089	940.578	2	0.974857	0.00315772	1.564	0.00166107
22.6	0.138981	1.79634	940.564	2	0.974937	0.00309418	1.54143	0.00163714
22.7	0.139855	1.78399	940.551	2	0.975017	0.0030317	1.51924	0.00161362
22.8	0.140724	1.77185	940.537	2	0.975097	0.00297028	1.49742	0.0015905
22.9	0.141588	1.75942	940.523	2	0.975177	0.00290993	1.47533	0.00156709
23	0.142446	1.74687	940.508	2	0.975256	0.00285064	1.45319	0.00154362
23.1	0.143299	1.73455	940.494	2	0.975335	0.00279239	1.43144	0.00152055
23.2	0.144146	1.72244	940.479	2	0.975414	0.00273517	1.41007	0.0014979
23.3	0.144989	1.71055	940.465	2	0.975493	0.00267896	1.38908	0.00147564
23.4	0.145825	1.69886	940.451	2	0.975572	0.00262373	1.36845	0.00145378
23.5	0.146657	1.68707	940.437	2	0.97565	0.0025695	1.34773	0.0014318
23.6	0.147482	1.67511	940.421	2	0.975728	0.00251625	1.32682	0.00140963
23.7	0.148301	1.66338	940.406	2	0.975806	0.00246399	1.3063	0.00138787
23.8	0.149115	1.65186	940.391	2	0.975884	0.00241268	1.28615	0.0013665
23.9	0.149923	1.64055	940.377	2	0.975961	0.00236231	1.26637	0.00134553
24	0.150725	1.62945	940.362	2	0.976038	0.00231286	1.24695	0.00132494
24.1	0.151521	1.61826	940.347	2	0.976115	0.00226434	1.2274	0.0013042
24.2	0.152312	1.60702	940.331	2	0.976192	0.00221673	1.20775	0.00128336
24.3	0.153095	1.59599	940.315	2	0.976269	0.00217004	1.18848	0.00126292
24.4	0.153873	1.58517	940.3	2	0.976345	0.00212422	1.16958	0.00124287
24.5	0.154645	1.57456	940.284	2	0.976421	0.00207928	1.15103	0.0012232
24.6	0.155411	1.56415	940.269	2	0.976497	0.00203519	1.13283	0.0012039
24.7	0.156171	1.5536	940.253	2	0.976573	0.00199196	1.11432	0.00118426
24.8	0.156924	1.54315	940.236	2	0.976648	0.00194958	1.09597	0.00116479
24.9	0.15767	1.53291	940.22	2	0.976723	0.00190804	1.07797	0.0011457
25	0.158411	1.52287	940.203	2	0.976798	0.00186731	1.06034	0.00112699
25.1	0.159145	1.51303	940.187	2	0.976873	0.00182737	1.04304	0.00110864
25.2	0.159873	1.50332	940.171	2	0.976947	0.00178823	1.02594	0.0010905
25.3	0.160595	1.49356	940.154	2	0.977021	0.00174988	1.00854	0.00107203
25.4	0.161309	1.484	940.136	2	0.977095	0.00171231	0.991496	0.00105394
25.5	0.162018	1.47463	940.119	2	0.977169	0.0016755	0.974794	0.00103622
25.6	0.16272	1.46546	940.102	2	0.977242	0.00163943	0.95843	0.00101886
25.7	0.163415	1.45646	940.085	2	0.977316	0.00160409	0.942397	0.00100184
25.8	0.164104	1.4475	940.067	2	0.977389	0.00156949	0.926162	0.000984613
25.9	0.164787	1.43867	940.048	2	0.977461	0.0015356	0.910094	0.000967559
26	0.165462	1.43003	940.03	2	0.977534	0.00150242	0.894361	0.000950861
26.1	0.166132	1.42157	940.012	2	0.977606	0.00146994	0.878956	0.000934511
26.2	0.166794	1.41328	939.995	2	0.977678	0.00143812	0.863871	0.000918501
26.3	0.167451	1.40511	939.976	2	0.977749	0.00140698	0.848823	0.000902529
26.4	0.1681	1.39703	939.957	2	0.977821	0.0013765	0.833768	0.000886546
26.5	0.168743	1.38913	939.937	2	0.977892	0.00134667	0.819034	0.000870906
26.6	0.16938	1.38139	939.919	2	0.977963	0.00131748	0.804615	0.000855599
26.7	0.17001	1.37382	939.9	2	0.978033	0.00128891	0.790503	0.000840618
26.8	0.170633	1.36639	939.881	2	0.978103	0.00126095	0.776551	0.000825807
26.9	0.17125	1.35907	939.861	2	0.978174	0.0012336	0.762525	0.000810915
27	0.17186	1.3519	939.841	2	0.978243	0.00120685	0.748805	0.000796347
27.1	0.172464	1.34489	939.821	2	0.978313	0.00118068	0.735384	0.000782097
27.2	0.173061	1.33804	939.802	2	0.978382	0.00115508	0.722254	0.000768157
27.3	0.173653	1.33133	939.782	2	0.978451	0.00113003	0.709334	0.000754439
27.4	0.174237	1.32474	939.761	2	0.97852	0.00110554	0.696337	0.000740637
27.5	0.174815	1.31831	939.74	2	0.978588	0.00108159	0.68363	0.000727142
27.6	0.175387	1.31202	939.719	2	0.978656	0.00105817	0.671203	0.000713946
27.7	0.175952	1.30586	939.699	2	0.978724	0.00103527	0.659052	0.000701042
27.8	0.176512	1.29985	939.679	2	0.978792	0.00101287	0.647114	0.000688364
27.9	0.177064	1.29401	939.657	2	0.978859	0.00099098	0.635132	0.000675637
28	0.177611	1.2883	939.635	2	0.978926	0.000969578	0.623419	0.000663197
28.1	0.178151	1.28271	939.614	2	0.978993	0.000948656	0.61197	0.000651036
28.2	0.178686	1.27725	939.593	2	0.97906	0.000928201	0.600777	0.000639148
28.3	0.179214	1.27193	939.572	2	0.979126	0.000908204	0.589781	0.000627469
28.4	0.179736	1.26679	939.549	2	0.979192	0.00088866	0.578787	0.00061579
28.5	0.180252	1.26177	939.527	2	0.979258	0.00086956	0.568044	0.000604377
28.6	0.180762	1.25686	939.505	2	0.979323	0.000850891	0.557543	0.000593222
28.7	0.181266	1.25206	939.483	2	0.979389	0.000832643	0.54728	0.000582319
28.8	0.181765	1.2474	939.462	2	0.979454	0.000814807	0.537191	0.000571601
28.9	0.182257	1.24292	939.438	2	0.979518	0.000797378	0.527147	0.00056093
29	0.182744	1.23855	939.415	2	0.979583	0.000780347	0.517333	0.000550503
29.1	0.183225	1.23427	939.392	2	0.979647	0.000763703	0.507743	0.000540313
29.2	0.1837	1.23009	939.37	2	0.979711	0.000747436	0.498371	0.000530355
29.3	0.18417	1.22605	939.348	2	0.979774	0.000731538	0.48915	0.000520558
29.4	0.184634	1.22219	939.324	2	0.979837	0.000716005	0.480008	0.000510843
29.5	0.185093	1.21841	939.3	2	0.9799	0.000700827	0.471075	0.000501351
29.6	0.185546	1.21472	939.278	2	0.979963	0.000685995	0.462347	0.000492075
29.7	0.185994	1.21112	939.255	2	0.980026	0.0006715	0.453817	0.000483011
29.8	0.186436	1.20765	939.232	2	0.980088	0.000657335	0.445422	0.000474089
29.9	0.186873	1.20435	939.208	2	0.98015	0.000643494	0.437125	0.000465271
30	0.187305	1.20113	939.184	2	0.980212	0.00062997	0.429018	0.000456654
30.1	0.187732	1.19798	939.16	2	0.980273	0.000616754	0.421096	0.000448235
30.2	0.188154	1.1949	939.137	2	0.980334	0.000603838	0.413355	0.000440008
30.3	0.188571	1.19196	939.114	2	0.980395	0.000591216	0.405735	0.000431908
30.4	0.188983	1.18917	939.089	2	0.980456	0.000578883	0.398222	0.000423922
30.5	0.18939	1.18644	939.065	2	0.980516	0.000566831	0.390881	0.000416119
30.6	0.189792	1.18377	939.041	2	0.980576	0.000555052	0.383708	0.000408493
30.7	0.190189	1.18116	939.018	2	0.980636	0.000543541	0.376697	0.000401041
30.8	0.190581	1.17867	938.994	2	0.980696	0.00053229	0.369796	0.000393705
30.9	0.190969	1.17631	938.969	2	0.980755	0.000521296	0.363001	0.00038648
31	0.191353	1.17399	938.945	2	0.980814	0.000510551	0.35636	0.00037942
31.1	0.191731	1.17173	938.921	2	0.980873	0.000500049	0.34987	0.00037252
31.2	0.192105	1.16953	938.898	2	0.980931	0.000489784	0.343526	0.000365776
31.3	0.192475	1.16742	938.874	2	0.98099	0.00047975	0.337286	0.000359141
31.4	0.192841	1.16541	938.849	2	0.981048	0.000469944	0.331144	0.00035261
31.5	0.193202	1.16346	938.824	2	0.981106	0.000460359	0.32514	0.000346226
31.6	0.193559	1.16154	938.801	2	0.981163	0.00045099	0.319272	0.000339986
31.7	0.193911	1.15967	938.777	2	0.98122	0.00044183	0.313536	0.000333887
31.8	0.19426	1.15792	938.753	2	0.981277	0.000432876	0.307912	0.000327906
31.9	0.194604	1.15632	938.728	2	0.981334	0.000424122	0.302391	0.000322036
32	0.194945	1.15475	938.703	2	0.98139	0.000415563	0.296994	0.000316296
32.1	0.195281	1.15322	938.679	2	0.981447	0.000407194	0.291718	0.000310685
32.2	0.195614	1.15173	938.656	2	0.981503	0.000399011	0.286559	0.000305198
32.3	0.195942	1.15033	938.632	2	0.981558	0.000391008	0.281514	0.000299833
32.4	0.196267	1.14915	938.607	2	0.981614	0.000383181	0.276581	0.000294586
32.5	0.196589	1.148	938.582	2	0.981669	0.000375526	0.271756	0.000289454
32.6	0.196906	1.14687	938.557	2	0.981724	0.000368038	0.267037	0.000284435
32.7	0.19722	1.14576	938.534	2	0.981779	0.000360713	0.262421	0.000279526
32.8	0.197531	1.14468	938.51	2	0.981833	0.000353547	0.257904	0.000274721
32.9	0.197838	1.14357	938.485	2	0.981888	0.000346538	0.253419	0.00026995
33	0.198142	1.14248	938.461	2	0.981942	0.000339682	0.249033	0.000265283
33.1	0.198442	1.14142	938.437	2	0.981995	0.000332974	0.244741	0.000260718
33.2	0.198739	1.14038	938.413	2	0.982049	0.000326412	0.240543	0.000256253
33.3	0.199032	1.13937	938.39	2	0.982102	0.000319991	0.236436	0.000251883
33.4	0.199322	1.13785	938.367	2	0.982155	0.000313712	0.232249	0.000247429
33.5	0.199609	1.13617	938.344	2	0.982208	0.000307574	0.228089	0.000243003
33.6	0.199892	1.13453	938.322	2	0.98226	0.000301574	0.224022	0.000238676
33.7	0.200172	1.13292	938.3	2	0.982313	0.000295706	0.220046	0.000234445
33.8	0.200448	1.13134	938.279	2	0.982365	0.000289969	0.216158	0.000230308
33.9	0.200722	1.12963	938.257	2	0.982417	0.00028436	0.21229	0.000226192
34	0.200991	1.12783	938.235	2	0.982468	0.000278878	0.20846	0.000222118
34.1	0.201258	1.12607	938.213	2	0.98252	0.000273518	0.204718	0.000218135
34.2	0.201521	1.12435	938.192	2	0.982571	0.000268279	0.201059	0.000214242
34.3	0.201781	1.12267	938.171	2	0.982622	0.000263156	0.197482	0.000210435
34.4	0.202038	1.12054	938.151	2	0.982672	0.00025815	0.193876	0.000206599
34.5	0.202292	1.11794	938.131	2	0.982723	0.00025326	0.190237	0.000202726
34.6	0.202542	1.11541	938.112	2	0.982773	0.000248483	0.186683	0.000198943
34.7	0.202789	1.11293	938.093	2	0.982823	0.000243817	0.183211	0.000195248
34.8	0.203033	1.11051	938.074	2	0.982873	0.000239258	0.17982	0.000191639
34.9	0.203273	1.10576	938.06	2	0.982922	0.000234818	0.175962	0.000187534
35	0.203509	1.09944	938.048	2	0.982972	0.000230501	0.171817	0.000183121
35.1	0.20374	1.09329	938.037	2	0.983021	0.000226306	0.167788	0.000178833
35.2	0.203968	1.08732	938.026	2	0.98307	0.000222227	0.163871	0.000174664
35.3	0.204191	1.08102	938.014	2	0.983118	0.000218264	0.159949	0.00017049
35.4	0.20441	1.0747	938.003	2	0.983167	0.000214414	0.15609	0.000166382
35.5	0.204625	1.06855	937.992	2	0.983215	0.000210674	0.152341	0.000162391
35.6	0.204836	1.06258	937.981	2	0.983263	0.000207041	0.148699	0.000158515
35.7	0.205043	1.05586	937.971	2	0.983311	0.000203517	0.144859	0.000154427
35.8	0.205245	1.04924	937.961	2	0.983358	0.000200101	0.141105	0.00015043
35.9	0.205444	1.04283	937.951	2	0.983406	0.000196788	0.137465	0.000146556
36	0.205639	1.03723	937.94	2	0.983453	0.000193572	0.134074	0.000142945
36.1	0.20583	1.03278	937.925	2	0.9835	0.000190444	0.130997	0.000139669
36.2	0.206018	1.02845	937.911	2	0.983546	0.000187402	0.128004	0.000136483
36.3	0.206202	1.02423	937.898	2	0.983593	0.000184442	0.125093	0.000133383
36.4	0.206384	1.02074	937.882	2	0.983639	0.000181561	0.122367	0.000130482
36.5	0.206563	1.01825	937.864	2	0.983685	0.000178752	0.119872	0.000127825
36.6	0.206739	1.01583	937.847	2	0.983731	0.000176012	0.11744	0.000125236
36.7	0.206913	1.01346	937.83	2	0.983776	0.00017334	0.115068	0.00012271
36.8	0.207084	1.01115	937.813	2	0.983822	0.000170734	0.112755	0.000120247
36.9	0.207253	1.01139	937.79	2	0.983867	0.000168181	0.110967	0.000118343
37	0.20742	1.01193	937.767	2	0.983912	0.000165679	0.109273	0.000116539
37.1	0.207586	1.01245	937.744	2	0.983957	0.000163226	0.107612	0.000114771
37.2	0.207751	1.01297	937.721	2	0.984001	0.000160821	0.105985	0.000113038
37.3	0.207913	1.01347	937.699	2	0.984046	0.000158464	0.104389	0.000111339
37.4	0.208075	1.01397	937.678	2	0.98409	0.000156153	0.102825	0.000109673
37.5	0.208234	1.01509	937.653	2	0.984134	0.000153883	0.101409	0.000108165
37.6	0.208393	1.0163	937.629	2	0.984178	0.000151655	0.100041	0.000106708
37.7	0.20855	1.01748	937.606	2	0.984221	0.000149467	0.0986971	0.000105277
37.8	0.208706	1.01865	937.582	2	0.984265	0.000147318	0.0973774	0.000103871
37.9	0.20886	1.01979	937.56	2	0.984308	0.000145208	0.0960813	0.000102491
38	0.209014	1.02092	937.537	2	0.984351	0.000143134	0.0948083	0.000101135
38.1	0.209166	1.02202	937.515	2	0.984394	0.000141098	0.0935579	9.9803e-05
38.2	0.209317	1.02324	937.491	2	0.984436	0.000139097	0.0923524	9.8519e-05
38.3	0.209467	1.02444	937.468	2	0.984479	0.00013713	0.0911681	9.72574e-05
38.4	0.209616	1.02562	937.445	2	0.984521	0.000135198	0.0900042	9.60176e-05
38.5	0.209763	1.02678	937.422	2	0.984563	0.000133298	0.0888604	9.47992e-05
38.6	0.20991	1.02792	937.4	2	0.984605	0.000131432	0.0877362	9.36017e-05
38.7	0.210055	1.02904	937.378	2	0.984646	0.000129597	0.0866313	9.24248e-05
38.8	0.210199	1.03014	937.357	2	0.984688	0.000127793	0.0855452	9.12679e-05
38.9	0.210343	1.0312	937.334	2	0.984729	0.000126019	0.084475	9.01278e-05
39	0.210485	1.03225	937.312	2	0.98477	0.000124276	0.0834222	8.90061e-05
39.1	0.210626	1.03327	937.29	2	0.984811	0.000122562	0.0823872	8.79035e-05
39.2	0.210766	1.03428	937.268	2	0.984852	0.000120877	0.0813696	8.68194e-05
39.3	0.210905	1.03527	937.247	2	0.984892	0.00011922	0.0803691	8.57535e-05
39.4	0.211043	1.03625	937.226	2	0.984933	0.000117591	0.0793853	8.47054e-05
39.5	0.21118	1.03721	937.205	2	0.984973	0.000115988	0.0784179	8.36747e-05
39.6	0.211316	1.03815	937.184	2	0.985013	0.000114412	0.0774662	8.26608e-05
39.7	0.211452	1.03908	937.162	2	0.985053	0.000112862	0.0765296	8.16628e-05
39.8	0.211586	1.04	937.141	2	0.985092	0.000111338	0.0756085	8.06813e-05
39.9	0.211719	1.0409	937.12	2	0.985132	0.000109838	0.0747024	7.97158e-05
40	0.211851	1.04178	937.099	2	0.985171	0.000108363	0.0738112	7.87662e-05
40.1	0.211983	1.04265	937.079	2	0.98521	0.000106912	0.0729345	7.7832e-05
40.2	0.212113	1.04351	937.059	2	0.985249	0.000105484	0.072072	7.6913e-05
40.3	0.212243	1.04435	937.039	2	0.985288	0.000104079	0.0712234	7.60089e-05
40.4	0.212372	1.04519	937.019	2	0.985327	0.000102697	0.0703875	7.5118e-05
40.5	0.2125	1.04601	936.998	2	0.985365	0.000101337	0.0695644	7.42409e-05
40.6	0.212627	1.04681	936.978	2	0.985404	9.99988e-05	0.0687544	7.33777e-05
40.7	0.212753	1.04761	936.957	2	0.985442	9.86817e-05	0.0679574	7.25284e-05
40.8	0.212878	1.04839	936.938	2	0.98548	9.73855e-05	0.0671731	7.16925e-05
40.9	0.213003	1.04916	936.918	2	0.985518	9.61098e-05	0.0664012	7.08699e-05
41	0.213126	1.04992	936.899	2	0.985555	9.48542e-05	0.0656415	7.00603e-05
41.1	0.213249	1.05066	936.88	2	0.985593	9.36182e-05	0.0648937	6.92634e-05
41.2	0.213371	1.05139	936.86	2	0.98563	9.24015e-05	0.0641546	6.84756e-05
41.3	0.213493	1.0521	936.841	2	0.985667	9.12039e-05	0.0634258	6.76988e-05
41.4	0.213613	1.05279	936.821	2	0.985704	9.00249e-05	0.0627085	6.69342e-05
41.5	0.213733	1.05348	936.802	2	0.985741	8.88643e-05	0.0620023	6.61816e-05
41.6	0.213852	1.05416	936.783	2	0.985778	8.77215e-05	0.0613071	6.54405e-05
41.7	0.21397	1.05483	936.764	2	0.985814	8.65963e-05	0.0606226	6.4711e-05
41.8	0.214087	1.05548	936.746	2	0.985851	8.54884e-05	0.0599486	6.39926e-05
41.9	0.214204	1.05613	936.728	2	0.985887	8.43975e-05	0.059285	6.32853e-05
42	0.21432	1.05675	936.709	2	0.985923	8.33232e-05	0.0586282	6.25851e-05
42.1	0.214435	1.05734	936.69	2	0.985959	8.22653e-05	0.0579787	6.18927e-05
42.2	0.214549	1.05793	936.671	2	0.985995	8.12236e-05	0.0573391	6.12109e-05
42.3	0.214663	1.05851	936.653	2	0.98603	8.01976e-05	0.0567092	6.05394e-05
42.4	0.214776	1.05907	936.635	2	0.986066	7.91872e-05	0.0560889	5.98782e-05
42.5	0.214889	1.05963	936.617	2	0.986101	7.8192e-05	0.055478	5.92269e-05
42.6	0.215	1.06019	936.599	2	0.986136	7.72117e-05	0.0548762	5.85855e-05
42.7	0.215111	1.06073	936.582	2	0.986171	7.62461e-05	0.0542835	5.79536e-05
42.8	0.215221	1.06126	936.564	2	0.986206	7.52949e-05	0.0536986	5.73301e-05
42.9	0.215331	1.06174	936.546	2	0.986241	7.4358e-05	0.0531169	5.67098e-05
43	0.21544	1.06222	936.528	2	0.986276	7.3435e-05	0.0525438	5.60988e-05
43.1	0.215548	1.06269	936.51	2	0.98631	7.25258e-05	0.0519793	5.5497e-05
43.2	0.215656	1.06316	936.493	2	0.986344	7.163e-05	0.0514232	5.49041e-05
43.3	0.215763	1.06362	936.475	2	0.986378	7.07475e-05	0.0508754	5.43199e-05
43.4	0.215869	1.06407	936.459	2	0.986412	6.98779e-05	0.0503356	5.37444e-05
43.5	0.215975	1.06451	936.442	2	0.986446	6.90211e-05	0.0498038	5.31774e-05
43.6	0.21608	1.06495	936.425	2	0.98648	6.81769e-05	0.0492797	5.26187e-05
43.7	0.216184	1.06535	936.408	2	0.986514	6.7345e-05	0.0487596	5.20641e-05
43.8	0.216288	1.06573	936.391	2	0.986547	6.65252e-05	0.0482442	5.15145e-05
43.9	0.216391	1.0661	936.374	2	0.986581	6.57175e-05	0.0477363	5.09729e-05
44	0.216494	1.06646	936.357	2	0.986614	6.49215e-05	0.0472358	5.04392e-05
44.1	0.216596	1.06682	936.34	2	0.986647	6.4137e-05	0.0467427	4.99133e-05
44.2	0.216697	1.06718	936.324	2	0.98668	6.33639e-05	0.0462566	4.93951e-05
44.3	0.216798	1.06753	936.308	2	0.986713	6.26019e-05	0.0457776	4.88843e-05
44.4	0.216898	1.06787	936.292	2	0.986745	6.18508e-05	0.0453055	4.83809e-05
44.5	0.216997	1.06821	936.276	2	0.986778	6.11105e-05	0.0448402	4.78846e-05
44.6	0.217096	1.06852	936.26	2	0.98681	6.03808e-05	0.0443761	4.73897e-05
44.7	0.217195	1.06882	936.243	2	0.986842	5.96616e-05	0.043917	4.69001e-05
44.8	0.217292	1.06911	936.227	2	0.986875	5.89526e-05	0.0434645	4.64175e-05
44.9	0.21739	1.0694	936.211	2	0.986907	5.82538e-05	0.0430185	4.59418e-05
45	0.217486	1.06968	936.195	2	0.986939	5.75649e-05	0.0425788	4.54729e-05
45.1	0.217583	1.06996	936.179	2	0.98697	5.68858e-05	0.0421454	4.50106e-05
45.2	0.217678	1.07024	936.164	2	0.987002	5.62163e-05	0.0417181	4.45549e-05
45.3	0.217773	1.07051	936.149	2	0.987033	5.55562e-05	0.0412969	4.41057e-05
45.4	0.217868	1.07078	936.134	2	0.987065	5.49053e-05	0.0408816	4.36628e-05
45.5	0.217962	1.07104	936.118	2	0.987096	5.42636e-05	0.0404662	4.32197e-05
45.6	0.218055	1.07129	936.102	2	0.987127	5.3631e-05	0.0400551	4.27812e-05
45.7	0.218148	1.07154	936.086	2	0.987158	5.30073e-05	0.0396498	4.23489e-05
45.8	0.21824	1.07178	936.071	2	0.987189	5.23923e-05	0.0392502	4.19226e-05
45.9	0.218332	1.07202	936.056	2	0.98722	5.17859e-05	0.0388561	4.15023e-05
46	0.218423	1.07226	936.041	2	0.987251	5.11879e-05	0.0384676	4.10879e-05
46.1	0.218514	1.07249	936.026	2	0.987281	5.05983e-05	0.0380845	4.06793e-05
46.2	0.218604	1.07272	936.011	2	0.987312	5.00168e-05	0.0377067	4.02763e-05
46.3	0.218694	1.07295	935.997	2	0.987342	4.94433e-05	0.0373342	3.98789e-05
46.4	0.218783	1.07309	935.982	2	0.987372	4.88777e-05	0.0369648	3.94849e-05
46.5	0.218872	1.07318	935.967	2	0.987402	4.83199e-05	0.0365994	3.90951e-05
46.6	0.21896	1.07326	935.952	2	0.987432	4.77698e-05	0.0362391	3.87106e-05
46.7	0.219048	1.07335	935.937	2	0.987462	4.72272e-05	0.0358836	3.83314e-05
46.8	0.219135	1.07343	935.923	2	0.987492	4.6692e-05	0.0355331	3.79575e-05
46.9	0.219222	1.07351	935.909	2	0.987521	4.61641e-05	0.0351873	3.75886e-05
47	0.219308	1.0736	935.895	2	0.987551	4.56433e-05	0.0348462	3.72247e-05
47.1	0.219394	1.07368	935.881	2	0.98758	4.51296e-05	0.0345098	3.68658e-05
47.2	0.21948	1.07375	935.867	2	0.987609	4.46227e-05	0.0341779	3.65117e-05
47.3	0.219565	1.07382	935.853	2	0.987638	4.41227e-05	0.0338493	3.61612e-05
47.4	0.219649	1.07385	935.839	2	0.987667	4.36295e-05	0.0335209	3.58108e-05
47.5	0.219733	1.07387	935.824	2	0.987696	4.31429e-05	0.033197	3.54652e-05
47.6	0.219817	1.07389	935.81	2	0.987725	4.26628e-05	0.0328775	3.51243e-05
47.7	0.2199	1.07392	935.796	2	0.987754	4.21892e-05	0.0325623	3.4788e-05
47.8	0.219982	1.07394	935.783	2	0.987782	4.17219e-05	0.0322513	3.44561e-05
47.9	0.220065	1.07396	935.769	2	0.987811	4.12608e-05	0.0319444	3.41287e-05
48	0.220146	1.07398	935.756	2	0.987839	4.08059e-05	0.0316416	3.38057e-05
48.1	0.220228	1.074	935.743	2	0.987867	4.03569e-05	0.0313429	3.34869e-05
48.2	0.220309	1.07403	935.73	2	0.987896	3.99139e-05	0.0310481	3.31724e-05
48.3	0.220389	1.07401	935.716	2	0.987924	3.94767e-05	0.0307544	3.2859e-05
48.4	0.220469	1.07397	935.702	2	0.987952	3.90453e-05	0.0304628	3.25479e-05
48.5	0.220549	1.07393	935.689	2	0.987979	3.86197e-05	0.0301751	3.22409e-05
48.6	0.220628	1.07389	935.675	2	0.988007	3.81996e-05	0.0298912	3.19379e-05
48.7	0.220707	1.07385	935.662	2	0.988035	3.7785e-05	0.0296111	3.16389e-05
48.8	0.220785	1.07382	935.649	2	0.988062	3.73759e-05	0.0293346	3.13439e-05
48.9	0.220863	1.07378	935.636	2	0.98809	3.6972e-05	0.0290617	3.10527e-05
49	0.220941	1.07374	935.623	2	0.988117	3.65735e-05	0.0287924	3.07653e-05
49.1	0.221018	1.07371	935.611	2	0.988144	3.61801e-05	0.0285265	3.04816e-05
49.2	0.221094	1.07367	935.599	2	0.988171	3.57917e-05	0.0282642	3.02017e-05
49.3	0.221171	1.07359	935.585	2	0.988198	3.54084e-05	0.028002	2.99219e-05
49.4	0.221247	1.07349	935.572	2	0.988225	3.50301e-05	0.0277424	2.96448e-05
49.5	0.221322	1.0734	935.559	2	0.988252	3.46567e-05	0.0274862	2.93714e-05
49.6	0.221397	1.0733	935.547	2	0.988279	3.42881e-05	0.0272333	2.91014e-05
49.7	0.221472	1.07321	935.534	2	0.988306	3.39242e-05	0.0269836	2.8835e-05
49.8	0.221547	1.07312	935.522	2	0.988332	3.3565e-05	0.0267372	2.8572e-05
49.9	0.221621	1.07303	935.509	2	0.988358	3.32104e-05	0.0264939	2.83123e-05
50	0.221694	1.07294	935.497	2	0.988385	3.28602e-05	0.0262537	2.8056e-05
50.1	0.221768	1.07285	935.485	2	0.988411	3.25146e-05	0.0260166	2.78029e-05
50.2	0.22184	1.07277	935.473	2	0.988437	3.21733e-05	0.0257824	2.7553e-05
50.3	0.221913	1.07263	935.461	2	0.988463	3.18363e-05	0.0255486	2.73035e-05
50.4	0.221985	1.07249	935.448	2	0.988489	3.15036e-05	0.0253169	2.70561e-05
50.5	0.222057	1.07234	935.436	2	0.988515	3.11752e-05	0.0250881	2.68119e-05
50.6	0.222128	1.0722	935.424	2	0.988541	3.08509e-05	0.0248622	2.65707e-05
50.7	0.222199	1.07206	935.412	2	0.988566	3.05306e-05	0.0246391	2.63327e-05
50.8	0.22227	1.07192	935.4	2	0.988592	3.02144e-05	0.0244189	2.60976e-05
50.9	0.22234	1.07178	935.388	2	0.988617	2.99022e-05	0.0242014	2.58655e-05
51	0.22241	1.07165	935.376	2	0.988643	2.95938e-05	0.0239867	2.56362e-05
51.1	0.22248	1.07151	935.365	2	0.988668	2.92893e-05	0.0237746	2.54099e-05
51.2	0.222549	1.07138	935.354	2	0.988693	2.89885e-05	0.0235652	2.51863e-05
51.3	0.222618	1.07122	935.342	2	0.988718	2.86915e-05	0.0233568	2.49639e-05
51.4	0.222687	1.07102	935.33	2	0.988744	2.83982e-05	0.0231494	2.47424e-05
51.5	0.222755	1.07083	935.318	2	0.988768	2.81085e-05	0.0229445	2.45238e-05
51.6	0.222823	1.07064	935.306	2	0.988793	2.78225e-05	0.0227422	2.43078e-05
51.7	0.222891	1.07046	935.295	2	0.988818	2.75399e-05	0.0225425	2.40945e-05
51.8	0.222958	1.07027	935.283	2	0.988843	2.72608e-05	0.0223451	2.38839e-05
51.9	0.223025	1.07009	935.272	2	0.988867	2.69852e-05	0.0221502	2.36758e-05
52	0.223092	1.06991	935.261	2	0.988892	2.67129e-05	0.0219577	2.34703e-05
52.1	0.223158	1.06973	935.25	2	0.988916	2.6444e-05	0.0217676	2.32673e-05
52.2	0.223224	1.06956	935.239	2	0.988941	2.61783e-05	0.0215798	2.30668e-05
52.3	0.223289	1.06938	935.228	2	0.988965	2.59158e-05	0.0213942	2.28687e-05
52.4	0.223355	1.06914	935.217	2	0.988989	2.56566e-05	0.0212081	2.267e-05
52.5	0.22342	1.06891	935.205	2	0.989013	2.54005e-05	0.0210242	2.24737e-05
52.6	0.223485	1.06868	935.194	2	0.989037	2.51475e-05	0.0208426	2.22798e-05
52.7	0.223549	1.06845	935.183	2	0.989061	2.48976e-05	0.0206632	2.20882e-05
52.8	0.223613	1.06822	935.172	2	0.989085	2.46507e-05	0.0204859	2.18989e-05
52.9	0.223677	1.068	935.161	2	0.989108	2.44067e-05	0.0203108	2.1712e-05
53	0.22374	1.06777	935.15	2	0.989132	2.41657e-05	0.0201378	2.15273e-05
53.1	0.223803	1.06755	935.14	2	0.989156	2.39276e-05	0.0199668	2.13448e-05
53.2	0.223866	1.06734	935.129	2	0.989179	2.36923e-05	0.019798	2.11644e-05
53.3	0.223929	1.06712	935.119	2	0.989202	2.34599e-05	0.0196311	2.09863e-05
53.4	0.223991	1.0669	935.109	2	0.989226	2.32301e-05	0.0194656	2.08095e-05
53.5	0.224053	1.06662	935.098	2	0.989249	2.30032e-05	0.0193001	2.06328e-05
53.6	0.224115	1.06634	935.087	2	0.989272	2.27789e-05	0.0191366	2.04582e-05
53.7	0.224176	1.06607	935.076	2	0.989295	2.25573e-05	0.018975	2.02857e-05
53.8	0.224237	1.0658	935.066	2	0.989318	2.23384e-05	0.0188154	2.01152e-05
53.9	0.224298	1.06554	935.055	2	0.989341	2.2122e-05	0.0186576	1.99468e-05
54	0.224359	1.06528	935.045	2	0.989364	2.19082e-05	0.0185017	1.97803e-05
54.1	0.224419	1.06502	935.034	2	0.989387	2.16968e-05	0.0183477	1.96158e-05
54.2	0.224479	1.06476	935.024	2	0.989409	2.1488e-05	0.0181954	1.94533e-05
54.3	0.224539	1.06451	935.014	2	0.989432	2.12816e-05	0.018045	1.92926e-05
54.4	0.224598	1.06426	935.005	2	0.989455	2.10776e-05	0.0178963	1.91338e-05
54.5	0.224657	1.06399	934.995	2	0.989477	2.0876e-05	0.0177487	1.89762e-05
54.6	0.224716	1.06368	934.984	2	0.989499	2.06767e-05	0.0176011	1.88186e-05
54.7	0.224775	1.06337	934.974	2	0.989522	2.04798e-05	0.0174553	1.86629e-05
54.8	0.224833	1.06306	934.964	2	0.989544	2.02852e-05	0.0173112	1.8509e-05
54.9	0.224891	1.06276	934.953	2	0.989566	2.00928e-05	0.0171687	1.83569e-05
55	0.224949	1.06246	934.943	2	0.989588	1.99026e-05	0.0170279	1.82065e-05
55.1	0.225007	1.06216	934.934	2	0.98961	1.97147e-05	0.0168888	1.80579e-05
55.2	0.225064	1.06187	934.924	2	0.989632	1.95289e-05	0.0167512	1.7911e-05
55.3	0.225121	1.06158	934.914	2	0.989654	1.93452e-05	0.0166153	1.77658e-05
55.4	0.225178	1.06129	934.905	2	0.989676	1.91637e-05	0.0164808	1.76222e-05
55.5	0.225234	1.06101	934.895	2	0.989697	1.89842e-05	0.016348	1.74803e-05
55.6	0.22529	1.06072	934.886	2	0.989719	1.88067e-05	0.0162165	1.73399e-05
55.7	0.225346	1.06038	934.876	2	0.989741	1.86313e-05	0.0160846	1.7199e-05
55.8	0.225402	1.06003	934.866	2	0.989762	1.84579e-05	0.0159542	1.70598e-05
55.9	0.225458	1.05969	934.856	2	0.989784	1.82865e-05	0.0158253	1.69221e-05
56	0.225513	1.05935	934.847	2	0.989805	1.8117e-05	0.0156979	1.6786e-05
56.1	0.225568	1.05902	934.837	2	0.989826	1.79495e-05	0.0155719	1.66514e-05
56.2	0.225623	1.05869	934.828	2	0.989847	1.77838e-05	0.0154473	1.65184e-05
56.3	0.225677	1.05837	934.818	2	0.989869	1.762e-05	0.0153242	1.63868e-05
56.4	0.225731	1.05804	934.809	2	0.98989	1.74581e-05	0.0152024	1.62568e-05
56.5	0.225785	1.05773	934.8	2	0.989911	1.7298e-05	0.015082	1.61282e-05
56.6	0.225839	1.05741	934.791	2	0.989932	1.71396e-05	0.014963	1.60011e-05
56.7	0.225893	1.0571	934.782	2	0.989952	1.69831e-05	0.0148453	1.58753e-05
56.8	0.225946	1.05675	934.773	2	0.989973	1.68283e-05	0.0147279	1.57499e-05
56.9	0.225999	1.05638	934.763	2	0.989994	1.66752e-05	0.014611	1.56251e-05
57	0.226052	1.05601	934.754	2	0.990015	1.65238e-05	0.0144955	1.55016e-05
57.1	0.226105	1.05564	934.744	2	0.990035	1.63741e-05	0.0143812	1.53796e-05
57.2	0.226157	1.05528	934.735	2	0.990056	1.62261e-05	0.0142682	1.52589e-05
57.3	0.226209	1.05492	934.726	2	0.990076	1.60797e-05	0.0141565	1.51395e-05
57.4	0.226261	1.05456	934.717	2	0.990096	1.5935e-05	0.014046	1.50215e-05
57.5	0.226313	1.05421	934.708	2	0.990117	1.57918e-05	0.0139367	1.49047e-05
57.6	0.226364	1.05387	934.7	2	0.990137	1.56502e-05	0.0138286	1.47893e-05
57.7	0.226416	1.05352	934.691	2	0.990157	1.55102e-05	0.0137217	1.46751e-05
57.8	0.226467	1.05318	934.682	2	0.990177	1.53717e-05	0.013616	1.45622e-05
57.9	0.226518	1.05285	934.674	2	0.990197	1.52347e-05	0.0135114	1.44505e-05
58	0.226568	1.05246	934.665	2	0.990217	1.50992e-05	0.0134068	1.43387e-05
58.1	0.226619	1.05206	934.656	2	0.990237	1.49652e-05	0.013303	1.42278e-05
58.2	0.226669	1.05167	934.647	2	0.990257	1.48326e-05	0.0132003	1.41181e-05
58.3	0.226719	1.05128	934.638	2	0.990277	1.47015e-05	0.0130987	1.40095e-05
58.4	0.226769	1.05089	934.629	2	0.990297	1.45719e-05	0.0129982	1.39022e-05
58.5	0.226818	1.05051	934.621	2	0.990316	1.44436e-05	0.0128989	1.37961e-05
58.6	0.226867	1.05013	934.612	2	0.990336	1.43167e-05	0.0128006	1.36911e-05
58.7	0.226917	1.04976	934.604	2	0.990356	1.41912e-05	0.0127034	1.35872e-05
58.8	0.226966	1.04939	934.595	2	0.990375	1.40671e-05	0.0126072	1.34844e-05
58.9	0.227014	1.04902	934.587	2	0.990394	1.39442e-05	0.012512	1.33828e-05
59	0.227063	1.04866	934.579	2	0.990414	1.38227e-05	0.0124179	1.32822e-05
59.1	0.227111	1.0483	934.571	2	0.990433	1.37025e-05	0.0123248	1.31827e-05
59.2	0.227159	1.0479	934.562	2	0.990452	1.35836e-05	0.0122316	1.30832e-05
59.3	0.227207	1.04748	934.554	2	0.990472	1.34659e-05	0.0121391	1.29844e-05
59.4	0.227255	1.04706	934.545	2	0.990491	1.33495e-05	0.0120477	1.28866e-05
59.5	0.227302	1.04665	934.537	2	0.99051	1.32344e-05	0.0119571	1.27899e-05
59.6	0.22735	1.04624	934.528	2	0.990529	1.31204e-05	0.0118676	1.26942e-05
59.7	0.227397	1.04584	934.52	2	0.990548	1.30077e-05	0.011779	1.25996e-05
59.8	0.227444	1.04544	934.512	2	0.990567	1.28962e-05	0.0116913	1.25059e-05
59.9	0.22749	1.04505	934.504	2	0.990585	1.27858e-05	0.0116046	1.24132e-05
60	0.227537	1.04466	934.496	2	0.990604	1.26766e-05	0.0115188	1.23215e-05
60.1	0.227583	1.04427	934.488	2	0.990623	1.25686e-05	0.0114339	1.22308e-05
60.2	0.22763	1.04389	934.48	2	0.990641	1.24617e-05	0.0113498	1.2141e-05
60.3	0.227676	1.04351	934.472	2	0.99066	1.23559e-05	0.0112667	1.20522e-05
60.4	0.227721	1.04311	934.464	2	0.990679	1.22512e-05	0.0111839	1.19637e-05
60.5	0.227767	1.04267	934.456	2	0.990697	1.21476e-05	0.0111013	1.18754e-05
60.6	0.227812	1.04223	934.448	2	0.990715	1.20451e-05	0.0110195	1.1788e-05
60.7	0.227858	1.0418	934.44	2	0.990734	1.19436e-05	0.0109386	1.17016e-05
60.8	0.227903	1.04137	934.432	2	0.990752	1.18432e-05	0.0108585	1.1616e-05
60.9	0.227948	1.04095	934.424	2	0.99077	1.17439e-05	0.0107793	1.15314e-05
61	0.227992	1.04053	934.416	2	0.990789	1.16456e-05	0.0107009	1.14476e-05
61.1	0.228037	1.04011	934.408	2	0.990807	1.15483e-05	0.0106233	1.13647e-05
61.2	0.228081	1.0397	934.401	2	0.990825	1.1452e-05	0.0105465	1.12826e-05
61.3	0.228125	1.0393	934.393	2	0.990843	1.13567e-05	0.0104705	1.12014e-05
61.4	0.228169	1.0389	934.386	2	0.990861	1.12623e-05	0.0103953	1.1121e-05
61.5	0.228213	1.0385	934.378	2	0.990879	1.1169e-05	0.0103209	1.10415e-05
61.6	0.228257	1.03811	934.371	2	0.990896	1.10766e-05	0.0102472	1.09627e-05
61.7	0.2283	1.03766	934.363	2	0.990914	1.09851e-05	0.0101734	1.08839e-05
61.8	0.228344	1.0372	934.355	2	0.990932	1.08946e-05	0.0101001	1.08055e-05
61.9	0.228387	1.03675	934.347	2	0.99095	1.0805e-05	0.0100276	1.0728e-05
62	0.22843	1.0363	934.34	2	0.990967	1.07163e-05	0.00995578	1.06513e-05
62.1	0.228473	1.03586	934.332	2	0.990985	1.06285e-05	0.00988472	1.05754e-05
62.2	0.228515	1.03542	934.325	2	0.991002	1.05416e-05	0.00981439	1.05002e-05
62.3	0.228558	1.03499	934.317	2	0.99102	1.04555e-05	0.00974477	1.04258e-05
62.4	0.2286	1.03456	934.31	2	0.991037	1.03704e-05	0.00967585	1.03521e-05
62.5	0.228642	1.03413	934.303	2	0.991055	1.02861e-05	0.00960763	1.02792e-05
62.6	0.228684	1.03371	934.295	2	0.991072	1.02026e-05	0.0095401	1.02071e-05
62.7	0.228726	1.03329	934.288	2	0.991089	1.012e-05	0.00947324	1.01356e-05
62.8	0.228767	1.03288	934.281	2	0.991107	1.00382e-05	0.00940706	1.00649e-05
62.9	0.228809	1.03247	934.274	2	0.991124	9.95727e-06	0.00934153	9.99485e-06
63	0.22885	1.03201	934.267	2	0.991141	9.87711e-06	0.00927585	9.92464e-06
63.1	0.228891	1.03154	934.259	2	0.991158	9.79775e-06	0.00921065	9.85495e-06
63.2	0.228932	1.03107	934.252	2	0.991175	9.71918e-06	0.0091461	9.78596e-06
63.3	0.228973	1.03061	934.245	2	0.991192	9.6414e-06	0.00908219	9.71765e-06
63.4	0.229014	1.03015	934.237	2	0.991209	9.56439e-06	0.00901893	9.65003e-06
63.5	0.229055	1.02969	934.23	2	0.991226	9.48814e-06	0.00895629	9.58308e-06
63.6	0.229095	1.02924	934.223	2	0.991242	9.41265e-06	0.00889427	9.51679e-06
63.7	0.229135	1.0288	934.216	2	0.991259	9.3379e-06	0.00883287	9.45116e-06
63.8	0.229175	1.02836	934.209	2	0.991276	9.26389e-06	0.00877207	9.38618e-06
63.9	0.229215	1.02792	934.202	2	0.991293	9.1906e-06	0.00871187	9.32183e-06
64	0.229255	1.02749	934.195	2	0.991309	9.11803e-06	0.00865226	9.25812e-06
64.1	0.229295	1.02706	934.189	2	0.991326	9.04617e-06	0.00859323	9.19503e-06
64.2	0.229334	1.02664	934.182	2	0.991342	8.97501e-06	0.00853478	9.13256e-06
64.3	0.229374	1.02618	934.175	2	0.991359	8.90455e-06	0.00847644	9.07019e-06
64.4	0.229413	1.02569	934.168	2	0.991375	8.83478e-06	0.00841826	9.008e-06
64.5	0.229452	1.02521	934.161	2	0.991391	8.76568e-06	0.00836066	8.94643e-06
64.6	0.229491	1.02474	934.154	2	0.991408	8.69727e-06	0.00830362	8.88545e-06
64.7	0.229529	1.02426	934.147	2	0.991424	8.62951e-06	0.00824713	8.82507e-06
64.8	0.229568	1.0238	934.14	2	0.99144	8.56242e-06	0.0081912	8.76528e-06
64.9	0.229607	1.02333	934.133	2	0.991456	8.49597e-06	0.00813581	8.70607e-06
65	0.229645	1.02287	934.126	2	0.991473	8.43016e-06	0.00808095	8.64743e-06
65.1	0.229683	1.02242	934.12	2	0.991489	8.36499e-06	0.00802662	8.58935e-06
65.2	0.229721	1.02197	934.113	2	0.991505	8.30045e-06	0.00797282	8.53184e-06
65.3	0.229759	1.02152	934.107	2	0.991521	8.23652e-06	0.00791953	8.47487e-06
65.4	0.229797	1.02108	934.1	2	0.991537	8.1732e-06	0.00786675	8.41846e-06
65.5	0.229835	1.02065	934.094	2	0.991553	8.11049e-06	0.00781448	8.36258e-06
65.6	0.229872	1.02021	934.087	2	0.991568	8.04837e-06	0.0077627	8.30723e-06
65.7	0.229909	1.01972	934.081	2	0.991584	7.98685e-06	0.00771075	8.25169e-06
65.8	0.229947	1.01923	934.074	2	0.9916	7.92591e-06	0.00765924	8.19662e-06
65.9	0.229984	1.01874	934.067	2	0.991616	7.86556e-06	0.00760823	8.14208e-06
66	0.230021	1.01826	934.061	2	0.991631	7.80578e-06	0.0075577	8.08806e-06
66.1	0.230058	1.01778	934.054	2	0.991647	7.74657e-06	0.00750765	8.03455e-06
66.2	0.230094	1.01731	934.047	2	0.991663	7.68792e-06	0.00745807	7.98155e-06
66.3	0.230131	1.01684	934.041	2	0.991678	7.62982e-06	0.00740897	7.92905e-06
66.4	0.230167	1.01637	934.035	2	0.991694	7.57227e-06	0.00736032	7.87705e-06
66.5	0.230204	1.01591	934.028	2	0.991709	7.51526e-06	0.00731214	7.82554e-06
66.6	0.23024	1.01546	934.022	2	0.991724	7.45878e-06	0.00726441	7.77451e-06
66.7	0.230276	1.01501	934.016	2	0.99174	7.40283e-06	0.00721712	7.72396e-06
66.8	0.230312	1.01456	934.01	2	0.991755	7.34741e-06	0.00717028	7.67388e-06
66.9	0.230348	1.01412	934.004	2	0.99177	7.2925e-06	0.00712388	7.62427e-06
67	0.230383	1.01368	933.997	2	0.991786	7.23809e-06	0.0070779	7.57512e-06
67.1	0.230419	1.01318	933.991	2	0.991801	7.1842e-06	0.0070318	7.52583e-06
67.2	0.230454	1.01269	933.985	2	0.991816	7.13081e-06	0.0069861	7.47696e-06
67.3	0.23049	1.0122	933.978	2	0.991831	7.07792e-06	0.00694082	7.42855e-06
67.4	0.230525	1.01171	933.972	2	0.991846	7.02551e-06	0.00689597	7.38059e-06
67.5	0.23056	1.01123	933.966	2	0.991861	6.97359e-06	0.00685153	7.33308e-06
67.6	0.230595	1.01076	933.959	2	0.991876	6.92216e-06	0.0068075	7.286e-06
67.7	0.230629	1.01029	933.953	2	0.991891	6.87119e-06	0.00676388	7.23936e-06
67.8	0.230664	1.00982	933.947	2	0.991906	6.82069e-06	0.00672066	7.19315e-06
67.9	0.230699	1.00936	933.941	2	0.991921	6.77066e-06	0.00667783	7.14736e-06
68	0.230733	1.0089	933.935	2	0.991936	6.72108e-06	0.0066354	7.102e-06
68.1	0.230768	1.00845	933.929	2	0.99195	6.67196e-06	0.00659336	7.05704e-06
68.2	0.230802	1.008	933.923	2	0.991965	6.62328e-06	0.0065517	7.0125e-06
68.3	0.230836	1.00755	933.917	2	0.99198	6.57504e-06	0.00651042	6.96837e-06
68.4	0.23087	1.00711	933.911	2	0.991994	6.52725e-06	0.00646952	6.92463e-06
68.5	0.230904	1.00664	933.905	2	0.992009	6.47988e-06	0.00642871	6.88099e-06
68.6	0.230938	1.00615	933.899	2	0.992024	6.43295e-06	0.00638806	6.83753e-06
68.7	0.230971	1.00566	933.893	2	0.992038	6.38644e-06	0.00634779	6.79446e-06
68.8	0.231005	1.00518	933.887	2	0.992053	6.34035e-06	0.00630788	6.75179e-06
68.9	0.231038	1.0047	933.881	2	0.992067	6.29468e-06	0.00626833	6.7095e-06
69	0.231071	1.00422	933.875	2	0.992081	6.24942e-06	0.00622914	6.66759e-06
69.1	0.231105	1.00375	933.869	2	0.992096	6.20457e-06	0.0061903	6.62606e-06
69.2	0.231138	1.00329	933.863	2	0.99211	6.16012e-06	0.00615181	6.5849e-06
69.3	0.231171	1.00283	933.857	2	0.992124	6.11606e-06	0.00611366	6.54411e-06
69.4	0.231204	1.00237	933.852	2	0.992139	6.0724e-06	0.00607586	6.50368e-06
69.5	0.231236	1.00191	933.846	2	0.992153	6.02913e-06	0.00603839	6.46362e-06
69.6	0.231269	1.00147	933.84	2	0.992167	5.98624e-06	0.00600126	6.42391e-06
69.7	0.231301	1.00102	933.835	2	0.992181	5.94373e-06	0.00596446	6.38456e-06
69.8	0.231334	1.00058	933.829	2	0.992195	5.9016e-06	0.00592798	6.34555e-06
69.9	0.231366	1.00014	933.824	2	0.992209	5.85984e-06	0.00589182	6.30689e-06
70	0.231398	0.999663	933.818	2	0.992223	5.81845e-06	0.00585566	6.26821e-06
70.1	0.231431	0.999176	933.812	2	0.992237	5.77743e-06	0.00581972	6.22978e-06
70.2	0.231463	0.998694	933.806	2	0.992251	5.73676e-06	0.0057841	6.19168e-06
70.3	0.231495	0.998216	933.8	2	0.992265	5.69646e-06	0.00574879	6.15393e-06
70.4	0.231526	0.997742	933.794	2	0.992279	5.65651e-06	0.0057138	6.1165e-06
70.5	0.231558	0.997272	933.789	2	0.992293	5.61691e-06	0.00567911	6.07941e-06
70.6	0.23159	0.996807	933.783	2	0.992307	5.57766e-06	0.00564472	6.04264e-06
70.7	0.231621	0.996345	933.777	2	0.99232	5.53875e-06	0.00561064	6.00619e-06
70.8	0.231653	0.995888	933.772	2	0.992334	5.50018e-06	0.00557686	5.97006e-06
70.9	0.231684	0.995434	933.766	2	0.992348	5.46194e-06	0.00554337	5.93424e-06
71	0.231715	0.994985	933.761	2	0.992361	5.42404e-06	0.00551017	5.89874e-06
71.1	0.231746	0.994539	933.756	2	0.992375	5.38646e-06	0.00547726	5.86354e-06
71.2	0.231777	0.994097	933.75	2	0.992389	5.34921e-06	0.00544463	5.82865e-06
71.3	0.231808	0.993659	933.745	2	0.992402	5.31228e-06	0.00541228	5.79405e-06
71.4	0.231839	0.993225	933.74	2	0.992416	5.27566e-06	0.00538022	5.75976e-06
71.5	0.23187	0.992763	933.734	2	0.992429	5.23937e-06	0.00534821	5.72553e-06
71.6	0.2319	0.99228	933.728	2	0.992442	5.20338e-06	0.00531631	5.69141e-06
71.7	0.231931	0.9918	933.723	2	0.992456	5.1677e-06	0.00528468	5.65758e-06
71.8	0.231961	0.991325	933.717	2	0.992469	5.13233e-06	0.00525332	5.62404e-06
71.9	0.231991	0.990853	933.712	2	0.992482	5.09727e-06	0.00522223	5.59079e-06
72	0.232022	0.990386	933.706	2	0.992496	5.0625e-06	0.00519141	5.55783e-06
72.1	0.232052	0.989923	933.701	2	0.992509	5.02803e-06	0.00516086	5.52515e-06
72.2	0.232082	0.989464	933.696	2	0.992522	4.99385e-06	0.00513056	5.49274e-06
72.3	0.232112	0.989008	933.69	2	0.992535	4.95997e-06	0.00510052	5.46062e-06
72.4	0.232142	0.988557	933.685	2	0.992549	4.92637e-06	0.00507074	5.42876e-06
72.5	0.232171	0.988109	933.68	2	0.992562	4.89305e-06	0.00504121	5.39718e-06
72.6	0.232201	0.987665	933.675	2	0.992575	4.86002e-06	0.00501193	5.36586e-06
72.7	0.232231	0.987225	933.669	2	0.992588	4.82726e-06	0.00498289	5.3348e-06
72.8	0.23226	0.986789	933.664	2	0.992601	4.79478e-06	0.0049541	5.30401e-06
72.9	0.23229	0.986356	933.659	2	0.992614	4.76257e-06	0.00492555	5.27348e-06
73	0.232319	0.985927	933.654	2	0.992627	4.73063e-06	0.00489724	5.2432e-06
73.1	0.232348	0.985452	933.649	2	0.99264	4.69896e-06	0.00486886	5.21284e-06
73.2	0.232377	0.984972	933.644	2	0.992652	4.66756e-06	0.00484066	5.18268e-06
73.3	0.232406	0.984497	933.638	2	0.992665	4.63641e-06	0.00481271	5.15278e-06
73.4	0.232435	0.984026	933.633	2	0.992678	4.60553e-06	0.00478498	5.12312e-06
73.5	0.232464	0.983559	933.628	2	0.992691	4.57491e-06	0.00475749	5.09372e-06
73.6	0.232493	0.983096	933.623	2	0.992704	4.54454e-06	0.00473023	5.06455e-06
73.7	0.232522	0.982637	933.617	2	0.992716	4.51442e-06	0.00470319	5.03564e-06
73.8	0.23255	0.982181	933.612	2	0.992729	4.48455e-06	0.00467638	5.00696e-06
73.9	0.232579	0.981729	933.607	2	0.992742	4.45493e-06	0.0046498	4.97852e-06
74	0.232607	0.981281	933.602	2	0.992754	4.42556e-06	0.00462343	4.95031e-06
74.1	0.232635	0.980837	933.597	2	0.992767	4.39642e-06	0.00459728	4.92234e-06
74.2	0.232664	0.980396	933.592	2	0.992779	4.36753e-06	0.00457134	4.8946e-06
74.3	0.232692	0.979959	933.587	2	0.992792	4.33887e-06	0.00454562	4.86708e-06
74.4	0.23272	0.979526	933.583	2	0.992804	4.31045e-06	0.00452011	4.83979e-06
74.5	0.232748	0.979096	933.578	2	0.992817	4.28226e-06	0.0044948	4.81273e-06
74.6	0.232776	0.97867	933.573	2	0.992829	4.25429e-06	0.00446971	4.78588e-06
74.7	0.232804	0.978206	933.568	2	0.992841	4.22656e-06	0.00444458	4.75901e-06
74.8	0.232832	0.977729	933.563	2	0.992854	4.19905e-06	0.00441957	4.73225e-06
74.9	0.232859	0.977257	933.558	2	0.992866	4.17177e-06	0.00439476	4.70571e-06
75	0.232887	0.976788	933.553	2	0.992878	4.14471e-06	0.00437015	4.67938e-06
75.1	0.232914	0.976323	933.548	2	0.992891	4.11787e-06	0.00434574	4.65327e-06
75.2	0.232942	0.975862	933.543	2	0.992903	4.09125e-06	0.00432153	4.62737e-06
75.3	0.232969	0.975404	933.538	2	0.992915	4.06484e-06	0.00429752	4.60169e-06
75.4	0.232997	0.974951	933.533	2	0.992927	4.03865e-06	0.0042737	4.57621e-06
75.5	0.233024	0.974501	933.528	2	0.992939	4.01267e-06	0.00425008	4.55093e-06
75.6	0.233051	0.974054	933.523	2	0.992951	3.9869e-06	0.00422664	4.52586e-06
75.7	0.233078	0.973612	933.519	2	0.992964	3.96133e-06	0.0042034	4.501e-06
75.8	0.233105	0.973172	933.514	2	0.992976	3.93597e-06	0.00418034	4.47633e-06
75.9	0.233132	0.972737	933.509	2	0.992988	3.91081e-06	0.00415746	4.45186e-06
76	0.233159	0.972304	933.505	2	0.993	3.88585e-06	0.00413477	4.42758e-06
76.1	0.233185	0.971876	933.5	2	0.993012	3.86109e-06	0.00411226	4.4035e-06
76.2	0.233212	0.97145	933.495	2	0.993023	3.83653e-06	0.00408993	4.37961e-06
76.3	0.233239	0.971023	933.491	2	0.993035	3.81216e-06	0.00406775	4.35588e-06
76.4	0.233265	0.970547	933.486	2	0.993047	3.78799e-06	0.00404547	4.33205e-06
76.5	0.233292	0.970074	933.481	2	0.993059	3.76401e-06	0.00402338	4.30842e-06
76.6	0.233318	0.969605	933.476	2	0.993071	3.74022e-06	0.00400146	4.28497e-06
76.7	0.233344	0.96914	933.471	2	0.993083	3.71661e-06	0.00397972	4.2617e-06
76.8	0.233371	0.968679	933.467	2	0.993094	3.6932e-06	0.00395814	4.23862e-06
76.9	0.233397	0.968221	933.462	2	0.993106	3.66997e-06	0.00393674	4.21572e-06
77	0.233423	0.967767	933.457	2	0.993118	3.64692e-06	0.00391551	4.19301e-06
77.1	0.233449	0.967316	933.453	2	0.993129	3.62406e-06	0.00389444	4.17047e-06
77.2	0.233475	0.966869	933.448	2	0.993141	3.60137e-06	0.00387354	4.14811e-06
77.3	0.233501	0.966426	933.444	2	0.993153	3.57886e-06	0.00385281	4.12593e-06
77.4	0.233526	0.965985	933.439	2	0.993164	3.55653e-06	0.00383223	4.10391e-06
77.5	0.233552	0.965549	933.435	2	0.993176	3.53437e-06	0.00381182	4.08208e-06
77.6	0.233578	0.965115	933.43	2	0.993187	3.51238e-06	0.00379157	4.06041e-06
77.7	0.233603	0.964686	933.426	2	0.993199	3.49056e-06	0.00377147	4.03891e-06
77.8	0.233629	0.964259	933.421	2	0.99321	3.46892e-06	0.00375153	4.01757e-06
77.9	0.233654	0.963836	933.417	2	0.993222	3.44744e-06	0.00373175	3.99641e-06
78	0.23368	0.963416	933.413	2	0.993233	3.42612e-06	0.00371211	3.9754e-06
78.1	0.233705	0.96294	933.408	2	0.993244	3.40498e-06	0.00369238	3.95428e-06
78.2	0.23373	0.962465	933.403	2	0.993256	3.38399e-06	0.00367278	3.93332e-06
78.3	0.233755	0.961994	933.399	2	0.993267	3.36317e-06	0.00365334	3.91251e-06
78.4	0.233781	0.961527	933.394	2	0.993278	3.34251e-06	0.00363404	3.89187e-06
78.5	0.233806	0.961063	933.39	2	0.993289	3.32201e-06	0.0036149	3.87138e-06
78.6	0.233831	0.960603	933.385	2	0.993301	3.30166e-06	0.0035959	3.85105e-06
78.7	0.233855	0.960146	933.381	2	0.993312	3.28148e-06	0.00357705	3.83088e-06
78.8	0.23388	0.959693	933.376	2	0.993323	3.26144e-06	0.00355834	3.81087e-06
78.9	0.233905	0.959243	933.372	2	0.993334	3.24156e-06	0.00353978	3.791e-06
79	0.23393	0.958797	933.368	2	0.993345	3.22184e-06	0.00352136	3.77129e-06
79.1	0.233954	0.958354	933.363	2	0.993356	3.20226e-06	0.00350307	3.75173e-06
79.2	0.233979	0.957914	933.359	2	0.993368	3.18283e-06	0.00348493	3.73232e-06
79.3	0.234003	0.957478	933.355	2	0.993379	3.16355e-06	0.00346693	3.71306e-06
79.4	0.234028	0.957045	933.351	2	0.99339	3.14441e-06	0.00344906	3.69394e-06
79.5	0.234052	0.956616	933.346	2	0.993401	3.12542e-06	0.00343133	3.67497e-06
79.6	0.234076	0.956189	933.342	2	0.993412	3.10657e-06	0.00341373	3.65614e-06
79.7	0.234101	0.955766	933.338	2	0.993422	3.08787e-06	0.00339627	3.63745e-06
79.8	0.234125	0.955326	933.334	2	0.993433	3.0693e-06	0.00337885	3.61882e-06
79.9	0.234149	0.954844	933.33	2	0.993444	3.05088e-06	0.0033614	3.60015e-06
80	0.234173	0.954366	933.325	2	0.993455	3.03259e-06	0.00334409	3.58161e-06
80.1	0.234197	0.953892	933.321	2	0.993466	3.01444e-06	0.0033269	3.56322e-06
80.2	0.234221	0.953421	933.317	2	0.993477	2.99643e-06	0.00330984	3.54497e-06
80.3	0.234245	0.952954	933.312	2	0.993487	2.97855e-06	0.00329291	3.52685e-06
80.4	0.234269	0.95249	933.308	2	0.993498	2.96081e-06	0.00327611	3.50887e-06
80.5	0.234292	0.95203	933.304	2	0.993509	2.9432e-06	0.00325943	3.49102e-06
80.6	0.234316	0.951573	933.3	2	0.99352	2.92572e-06	0.00324288	3.47331e-06
80.7	0.23434	0.95112	933.296	2	0.99353	2.90837e-06	0.00322645	3.45573e-06
80.8	0.234363	0.95067	933.291	2	0.993541	2.89115e-06	0.00321014	3.43828e-06
80.9	0.234387	0.950223	933.287	2	0.993552	2.87406e-06	0.00319396	3.42096e-06
81	0.23441	0.94978	933.283	2	0.993562	2.8571e-06	0.00317789	3.40377e-06
81.1	0.234433	0.94934	933.279	2	0.993573	2.84026e-06	0.00316195	3.38671e-06
81.2	0.234457	0.948903	933.275	2	0.993583	2.82354e-06	0.00314612	3.36977e-06
81.3	0.23448	0.948469	933.271	2	0.993594	2.80695e-06	0.00313041	3.35296e-06
81.4	0.234503	0.948039	933.267	2	0.993604	2.79047e-06	0.00311481	3.33627e-06
81.5	0.234526	0.947612	933.264	2	0.993615	2.77412e-06	0.00309933	3.3197e-06
81.6	0.234549	0.947178	933.26	2	0.993625	2.75789e-06	0.00308392	3.30321e-06
81.7	0.234572	0.946694	933.255	2	0.993636	2.74178e-06	0.00306844	3.28665e-06
81.8	0.234595	0.946213	933.251	2	0.993646	2.72579e-06	0.00305308	3.27021e-06
81.9	0.234618	0.945737	933.247	2	0.993656	2.70991e-06	0.00303783	3.25389e-06
82	0.234641	0.945263	933.243	2	0.993667	2.69415e-06	0.00302269	3.23768e-06
82.1	0.234664	0.944793	933.239	2	0.993677	2.67851e-06	0.00300766	3.2216e-06
82.2	0.234687	0.944327	933.235	2	0.993687	2.66298e-06	0.00299274	3.20564e-06
82.3	0.234709	0.943864	933.231	2	0.993698	2.64756e-06	0.00297793	3.18979e-06
82.4	0.234732	0.943404	933.227	2	0.993708	2.63226e-06	0.00296323	3.17405e-06
82.5	0.234754	0.942948	933.223	2	0.993718	2.61706e-06	0.00294864	3.15843e-06
82.6	0.234777	0.942495	933.219	2	0.993728	2.60198e-06	0.00293415	3.14293e-06
82.7	0.234799	0.942046	933.215	2	0.993739	2.58701e-06	0.00291977	3.12753e-06
82.8	0.234822	0.941599	933.211	2	0.993749	2.57214e-06	0.00290549	3.11225e-06
82.9	0.234844	0.941156	933.208	2	0.993759	2.55738e-06	0.00289131	3.09708e-06
83	0.234866	0.940716	933.204	2	0.993769	2.54273e-06	0.00287723	3.08202e-06
83.1	0.234888	0.940279	933.2	2	0.993779	2.52818e-06	0.00286326	3.06706e-06
83.2	0.234911	0.939845	933.196	2	0.993789	2.51373e-06	0.00284939	3.05221e-06
83.3	0.234933	0.939415	933.193	2	0.993799	2.49939e-06	0.00283561	3.03747e-06
83.4	0.234955	0.938987	933.189	2	0.993809	2.48515e-06	0.00282194	3.02284e-06
83.5	0.234977	0.938536	933.185	2	0.993819	2.47101e-06	0.00280827	3.00821e-06
83.6	0.234999	0.938059	933.181	2	0.993829	2.45698e-06	0.00279459	2.99357e-06
83.7	0.235021	0.937584	933.177	2	0.993839	2.44304e-06	0.00278102	2.97904e-06
83.8	0.235042	0.937113	933.173	2	0.993849	2.42921e-06	0.00276754	2.96461e-06
83.9	0.235064	0.936646	933.169	2	0.993859	2.41547e-06	0.00275415	2.95029e-06
84	0.235086	0.936182	933.166	2	0.993869	2.40183e-06	0.00274087	2.93607e-06
84.1	0.235108	0.935721	933.162	2	0.993879	2.38829e-06	0.00272767	2.92195e-06
84.2	0.235129	0.935263	933.158	2	0.993889	2.37484e-06	0.00271457	2.90793e-06
84.3	0.235151	0.934809	933.154	2	0.993898	2.36149e-06	0.00270157	2.89401e-06
84.4	0.235172	0.934357	933.15	2	0.993908	2.34823e-06	0.00268865	2.88018e-06
84.5	0.235194	0.933909	933.147	2	0.993918	2.33506e-06	0.00267583	2.86646e-06
84.6	0.235215	0.933464	933.143	2	0.993928	2.32199e-06	0.0026631	2.85283e-06
84.7	0.235237	0.933023	933.139	2	0.993937	2.30901e-06	0.00265045	2.8393e-06
84.8	0.235258	0.932584	933.136	2	0.993947	2.29612e-06	0.0026379	2.82586e-06
84.9	0.235279	0.932148	933.132	2	0.993957	2.28333e-06	0.00262543	2.81252e-06
85	0.2353	0.931716	933.129	2	0.993967	2.27062e-06	0.00261305	2.79927e-06
85.1	0.235322	0.931286	933.125	2	0.993976	2.25799e-06	0.00260076	2.78611e-06
85.2	0.235343	0.93086	933.121	2	0.993986	2.24546e-06	0.00258855	2.77304e-06
85.3	0.235364	0.930436	933.118	2	0.993995	2.23301e-06	0.00257643	2.76007e-06
85.4	0.235385	0.930006	933.114	2	0.994005	2.22065e-06	0.00256436	2.74715e-06
85.5	0.235406	0.92954	933.111	2	0.994014	2.20838e-06	0.00255224	2.73418e-06
85.6	0.235427	0.929077	933.107	2	0.994024	2.19619e-06	0.0025402	2.72129e-06
85.7	0.235448	0.928617	933.103	2	0.994034	2.18409e-06	0.00252825	2.7085e-06
85.8	0.235468	0.928161	933.099	2	0.994043	2.17207e-06	0.00251638	2.6958e-06
85.9	0.235489	0.927707	933.096	2	0.994052	2.16013e-06	0.0025046	2.68318e-06
86	0.23551	0.927257	933.092	2	0.994062	2.14828e-06	0.00249289	2.67065e-06
86.1	0.235531	0.92681	933.089	2	0.994071	2.13651e-06	0.00248127	2.65821e-06
86.2	0.235551	0.926366	933.085	2	0.994081	2.12482e-06	0.00246973	2.64586e-06
86.3	0.235572	0.925925	933.081	2	0.99409	2.11321e-06	0.00245826	2.63359e-06
86.4	0.235592	0.925487	933.078	2	0.994099	2.10167e-06	0.00244688	2.6214e-06
86.5	0.235613	0.925052	933.074	2	0.994109	2.09022e-06	0.00243557	2.6093e-06
86.6	0.235633	0.92462	933.071	2	0.994118	2.07885e-06	0.00242434	2.59728e-06
86.7	0.235654	0.924191	933.067	2	0.994127	2.06755e-06	0.00241319	2.58534e-06
86.8	0.235674	0.923765	933.064	2	0.994137	2.05633e-06	0.00240211	2.57348e-06
86.9	0.235694	0.923342	933.06	2	0.994146	2.04519e-06	0.00239111	2.56171e-06
87	0.235714	0.922922	933.057	2	0.994155	2.03412e-06	0.00238018	2.55001e-06
87.1	0.235735	0.922504	933.054	2	0.994164	2.02313e-06	0.00236933	2.53839e-06
87.2	0.235755	0.92209	933.05	2	0.994174	2.01221e-06	0.00235855	2.52686e-06
87.3	0.235775	0.921678	933.047	2	0.994183	2.00137e-06	0.00234785	2.5154e-06
87.4	0.235795	0.921254	933.044	2	0.994192	1.99059e-06	0.00233717	2.50396e-06
87.5	0.235815	0.920805	933.04	2	0.994201	1.9799e-06	0.00232646	2.4925e-06
87.6	0.235835	0.920358	933.036	2	0.99421	1.96927e-06	0.00231583	2.48112e-06
87.7	0.235855	0.919914	933.033	2	0.994219	1.95872e-06	0.00230527	2.46981e-06
87.8	0.235875	0.919473	933.029	2	0.994228	1.94823e-06	0.00229478	2.45858e-06
87.9	0.235895	0.919036	933.026	2	0.994237	1.93782e-06	0.00228436	2.44743e-06
88	0.235914	0.918601	933.022	2	0.994246	1.92748e-06	0.00227401	2.43635e-06
88.1	0.235934	0.918169	933.019	2	0.994256	1.91721e-06	0.00226373	2.42535e-06
88.2	0.235954	0.91774	933.015	2	0.994264	1.907e-06	0.00225352	2.41442e-06
88.3	0.235973	0.917314	933.012	2	0.994273	1.89687e-06	0.00224338	2.40356e-06
88.4	0.235993	0.91689	933.009	2	0.994282	1.8868e-06	0.0022333	2.39278e-06
88.5	0.236013	0.91647	933.005	2	0.994291	1.8768e-06	0.0022233	2.38207e-06
88.6	0.236032	0.916052	933.002	2	0.9943	1.86686e-06	0.00221336	2.37142e-06
88.7	0.236052	0.915637	932.999	2	0.994309	1.85699e-06	0.00220348	2.36085e-06
88.8	0.236071	0.915225	932.995	2	0.994318	1.84719e-06	0.00219367	2.35035e-06
88.9	0.23609	0.914816	932.992	2	0.994327	1.83745e-06	0.00218393	2.33992e-06
89	0.23611	0.914409	932.989	2	0.994336	1.82777e-06	0.00217425	2.32956e-06
89.1	0.236129	0.914005	932.986	2	0.994345	1.81816e-06	0.00216464	2.31927e-06
89.2	0.236148	0.913604	932.982	2	0.994353	1.80862e-06	0.00215508	2.30904e-06
89.3	0.236168	0.913205	932.979	2	0.994362	1.79913e-06	0.00214559	2.29889e-06
89.4	0.236187	0.912809	932.976	2	0.994371	1.78971e-06	0.00213617	2.28879e-06
89.5	0.236206	0.912379	932.973	2	0.99438	1.78035e-06	0.00212669	2.27865e-06
89.6	0.236225	0.911945	932.969	2	0.994388	1.77105e-06	0.00211726	2.26855e-06
89.7	0.236244	0.911514	932.966	2	0.994397	1.76181e-06	0.00210788	2.25851e-06
89.8	0.236263	0.911085	932.962	2	0.994406	1.75263e-06	0.00209857	2.24855e-06
89.9	0.236282	0.91066	932.959	2	0.994414	1.74351e-06	0.00208932	2.23864e-06
90	0.236301	0.910237	932.956	2	0.994423	1.73446e-06	0.00208014	2.22881e-06
90.1	0.23632	0.909817	932.953	2	0.994432	1.72546e-06	0.00207101	2.21903e-06
90.2	0.236339	0.9094	932.949	2	0.99444	1.71652e-06	0.00206194	2.20932e-06
90.3	0.236358	0.908985	932.946	2	0.994449	1.70764e-06	0.00205293	2.19968e-06
90.4	0.236376	0.908574	932.943	2	0.994458	1.69881e-06	0.00204398	2.1901e-06
90.5	0.236395	0.908164	932.94	2	0.994466	1.69005e-06	0.00203508	2.18057e-06
90.6	0.236414	0.907758	932.936	2	0.994475	1.68134e-06	0.00202625	2.17111e-06
90.7	0.236432	0.907354	932.933	2	0.994483	1.67268e-06	0.00201747	2.16172e-06
90.8	0.236451	0.906953	932.93	2	0.994492	1.66408e-06	0.00200875	2.15238e-06
90.9	0.23647	0.906554	932.927	2	0.9945	1.65554e-06	0.00200008	2.1431e-06
91	0.236488	0.906158	932.924	2	0.994509	1.64705e-06	0.00199147	2.13388e-06
91.1	0.236507	0.905764	932.921	2	0.994517	1.63862e-06	0.00198292	2.12473e-06
91.2	0.236525	0.905373	932.918	2	0.994526	1.63024e-06	0.00197442	2.11563e-06
91.3	0.236544	0.904985	932.915	2	0.994534	1.62191e-06	0.00196597	2.10659e-06
91.4	0.236562	0.904599	932.911	2	0.994542	1.61364e-06	0.00195758	2.0976e-06
91.5	0.23658	0.904215	932.908	2	0.994551	1.60542e-06	0.00194924	2.08868e-06
91.6	0.236599	0.903804	932.905	2	0.994559	1.59725e-06	0.00194088	2.07972e-06
91.7	0.236617	0.903382	932.902	2	0.994567	1.58914e-06	0.00193253	2.07078e-06
91.8	0.236635	0.902963	932.899	2	0.994576	1.58108e-06	0.00192423	2.06189e-06
91.9	0.236653	0.902547	932.896	2	0.994584	1.57306e-06	0.00191598	2.05306e-06
92	0.236671	0.902133	932.892	2	0.994592	1.5651e-06	0.00190779	2.04429e-06
92.1	0.236689	0.901722	932.889	2	0.994601	1.55719e-06	0.00189965	2.03558e-06
92.2	0.236708	0.901313	932.886	2	0.994609	1.54933e-06	0.00189156	2.02692e-06
92.3	0.236726	0.900908	932.883	2	0.994617	1.54152e-06	0.00188353	2.01832e-06
92.4	0.236744	0.900504	932.88	2	0.994625	1.53376e-06	0.00187554	2.00977e-06
92.5	0.236762	0.900103	932.877	2	0.994634	1.52605e-06	0.00186761	2.00127e-06
92.6	0.236779	0.899705	932.874	2	0.994642	1.51839e-06	0.00185972	1.99283e-06
92.7	0.236797	0.899309	932.871	2	0.99465	1.51077e-06	0.00185189	1.98444e-06
92.8	0.236815	0.898916	932.868	2	0.994658	1.50321e-06	0.0018441	1.9761e-06
92.9	0.236833	0.898525	932.865	2	0.994666	1.49569e-06	0.00183637	1.96782e-06
93	0.236851	0.898137	932.862	2	0.994674	1.48822e-06	0.00182868	1.95959e-06
93.1	0.236869	0.897751	932.859	2	0.994682	1.48079e-06	0.00182104	1.95141e-06
93.2	0.236886	0.897368	932.856	2	0.994691	1.47341e-06	0.00181345	1.94328e-06
93.3	0.236904	0.896987	932.853	2	0.994699	1.46608e-06	0.0018059	1.9352e-06
93.4	0.236922	0.896608	932.85	2	0.994707	1.45879e-06	0.0017984	1.92717e-06
93.5	0.236939	0.896232	932.847	2	0.994715	1.45155e-06	0.00179095	1.91919e-06
93.6	0.236957	0.895858	932.844	2	0.994723	1.44435e-06	0.00178355	1.91127e-06
93.7	0.236974	0.895486	932.841	2	0.994731	1.4372e-06	0.00177619	1.90339e-06
93.8	0.236992	0.895074	932.838	2	0.994739	1.43009e-06	0.00176877	1.89545e-06
93.9	0.237009	0.894659	932.835	2	0.994747	1.42303e-06	0.00176139	1.88755e-06
94	0.237027	0.894247	932.832	2	0.994755	1.41601e-06	0.00175406	1.87969e-06
94.1	0.237044	0.893837	932.829	2	0.994763	1.40903e-06	0.00174677	1.87189e-06
94.2	0.237061	0.89343	932.826	2	0.994771	1.4021e-06	0.00173953	1.86413e-06
94.3	0.237079	0.893025	932.823	2	0.994778	1.39521e-06	0.00173233	1.85642e-06
94.4	0.237096	0.892622	932.82	2	0.994786	1.38836e-06	0.00172517	1.84876e-06
94.5	0.237113	0.892223	932.817	2	0.994794	1.38155e-06	0.00171806	1.84115e-06
94.6	0.23713	0.891825	932.814	2	0.994802	1.37479e-06	0.001711	1.83358e-06
94.7	0.237148	0.89143	932.811	2	0.99481	1.36807e-06	0.00170397	1.82606e-06
94.8	0.237165	0.891038	932.808	2	0.994818	1.36139e-06	0.00169699	1.81859e-06
94.9	0.237182	0.890648	932.805	2	0.994826	1.35475e-06	0.00169006	1.81116e-06
95	0.237199	0.89026	932.802	2	0.994833	1.34815e-06	0.00168316	1.80378e-06
95.1	0.237216	0.889875	932.8	2	0.994841	1.34159e-06	0.00167631	1.79644e-06
95.2	0.237233	0.889492	932.797	2	0.994849	1.33507e-06	0.0016695	1.78915e-06
95.3	0.23725	0.889111	932.794	2	0.994857	1.32859e-06	0.00166273	1.7819e-06
95.4	0.237267	0.888733	932.791	2	0.994864	1.32215e-06	0.00165601	1.7747e-06
95.5	0.237284	0.888357	932.788	2	0.994872	1.31575e-06	0.00164932	1.76754e-06
95.6	0.237301	0.887983	932.786	2	0.99488	1.30938e-06	0.00164267	1.76042e-06
95.7	0.237317	0.887612	932.783	2	0.994887	1.30306e-06	0.00163607	1.75335e-06
95.8	0.237334	0.887242	932.78	2	0.994895	1.29678e-06	0.0016295	1.74632e-06
95.9	0.237351	0.886875	932.777	2	0.994903	1.29053e-06	0.00162297	1.73933e-06
96	0.237368	0.886489	932.775	2	0.99491	1.28432e-06	0.00161644	1.73234e-06
96.1	0.237384	0.886071	932.772	2	0.994918	1.27814e-06	0.00160989	1.72532e-06
96.2	0.237401	0.885655	932.769	2	0.994926	1.27201e-06	0.00160337	1.71834e-06
96.3	0.237418	0.885242	932.766	2	0.994933	1.26591e-06	0.0015969	1.71141e-06
96.4	0.237434	0.884831	932.763	2	0.994941	1.25985e-06	0.00159046	1.70451e-06
96.5	0.237451	0.884423	932.76	2	0.994948	1.25383e-06	0.00158406	1.69766e-06
96.6	0.237468	0.884018	932.757	2	0.994956	1.24784e-06	0.00157771	1.69085e-06
96.7	0.237484	0.883614	932.755	2	0.994963	1.24188e-06	0.00157138	1.68408e-06
96.8	0.237501	0.883213	932.752	2	0.994971	1.23597e-06	0.0015651	1.67735e-06
96.9	0.237517	0.882815	932.749	2	0.994978	1.23009e-06	0.00155886	1.67067e-06
97	0.237533	0.882419	932.746	2	0.994986	1.22424e-06	0.00155265	1.66402e-06
97.1	0.23755	0.882025	932.744	2	0.994993	1.21843e-06	0.00154648	1.65741e-06
97.2	0.237566	0.881634	932.741	2	0.995001	1.21265e-06	0.00154034	1.65084e-06
97.3	0.237583	0.881245	932.738	2	0.995008	1.20691e-06	0.00153425	1.64431e-06
97.4	0.237599	0.880858	932.735	2	0.995016	1.2012e-06	0.00152818	1.63782e-06
97.5	0.237615	0.880474	932.733	2	0.995023	1.19553e-06	0.00152216	1.63137e-06
97.6	0.237631	0.880092	932.73	2	0.995031	1.18989e-06	0.00151617	1.62495e-06
97.7	0.237648	0.879712	932.727	2	0.995038	1.18428e-06	0.00151022	1.61858e-06
97.8	0.237664	0.879334	932.725	2	0.995045	1.1787e-06	0.0015043	1.61224e-06
97.9	0.23768	0.878959	932.722	2	0.995053	1.17316e-06	0.00149841	1.60594e-06
98	0.237696	0.878586	932.72	2	0.99506	1.16765e-06	0.00149256	1.59968e-06
98.1	0.237712	0.878215	932.717	2	0.995067	1.16218e-06	0.00148675	1.59345e-06
98.2	0.237728	0.877846	932.714	2	0.995075	1.15673e-06	0.00148097	1.58726e-06
98.3	0.237744	0.877467	932.712	2	0.995082	1.15132e-06	0.0014752	1.58108e-06
98.4	0.23776	0.877043	932.709	2	0.995089	1.14594e-06	0.00146939	1.57486e-06
98.5	0.237776	0.876621	932.706	2	0.995097	1.14059e-06	0.00146361	1.56867e-06
98.6	0.237792	0.876202	932.704	2	0.995104	1.13527e-06	0.00145787	1.56252e-06
98.7	0.237808	0.875786	932.701	2	0.995111	1.12998e-06	0.00145216	1.55641e-06
98.8	0.237824	0.875372	932.698	2	0.995118	1.12473e-06	0.00144649	1.55033e-06
98.9	0.23784	0.87496	932.696	2	0.995125	1.1195e-06	0.00144084	1.54429e-06
99	0.237855	0.874551	932.693	2	0.995133	1.11431e-06	0.00143523	1.53828e-06
99.1	0.237871	0.874144	932.69	2	0.99514	1.10915e-06	0.00142966	1.53231e-06
99.2	0.237887	0.87374	932.688	2	0.995147	1.10401e-06	0.00142411	1.52637e-06
99.3	0.237903	0.873338	932.685	2	0.995154	1.09891e-06	0.0014186	1.52047e-06
99.4	0.237918	0.872938	932.683	2	0.995161	1.09383e-06	0.00141312	1.5146e-06
99.5	0.237934	0.872541	932.68	2	0.995168	1.08879e-06	0.00140768	1.50876e-06
99.6	0.23795	0.872145	932.678	2	0.995176	1.08377e-06	0.00140226	1.50296e-06
99.7	0.237965	0.871753	932.675	2	0.995183	1.07879e-06	0.00139688	1.4972e-06
99.8	0.237981	0.871362	932.673	2	0.99519	1.07383e-06	0.00139152	1.49146e-06
99.9	0.237996	0.870974	932.67	2	0.995197	1.0689e-06	0.0013862	1.48576e-06
100	0.238012	0.870588	932.668	2	0.995204	1.064e-06	0.00138091	1.4801e-06
100.1	0.238027	0.870204	932.665	2	0.995211	1.05913e-06	0.00137565	1.47446e-06
100.2	0.238043	0.869822	932.663	2	0.995218	1.05428e-06	0.00137042	1.46886e-06
100.3	0.238058	0.869443	932.66	2	0.995225	1.04947e-06	0.00136522	1.46329e-06
100.4	0.238074	0.869066	932.658	2	0.995232	1.04468e-06	0.00136004	1.45775e-06
100.5	0.238089	0.86869	932.655	2	0.995239	1.03991e-06	0.0013549	1.45224e-06
100.6	0.238104	0.868317	932.653	2	0.995246	1.03518e-06	0.00134979	1.44677e-06
100.7	0.23812	0.867928	932.65	2	0.995253	1.03047e-06	0.00134468	1.44129e-06
100.8	0.238135	0.867504	932.648	2	0.99526	1.02579e-06	0.00133954	1.43579e-06
100.9	0.23815	0.867082	932.645	2	0.995267	1.02114e-06	0.00133443	1.43032e-06
101	0.238166	0.866663	932.643	2	0.995274	1.01651e-06	0.00132935	1.42487e-06
101.1	0.238181	0.866246	932.64	2	0.995281	1.01191e-06	0.0013243	1.41946e-06
101.2	0.238196	0.865832	932.638	2	0.995287	1.00733e-06	0.00131927	1.41408e-06
101.3	0.238211	0.86542	932.635	2	0.995294	1.00278e-06	0.00131428	1.40874e-06
101.4	0.238226	0.86501	932.633	2	0.995301	9.98261e-07	0.00130931	1.40342e-06


==> anc/qmc1_mr205.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
0.2	1.34983e-11	1e-06	0.00119844	1.28455e-06	0.837402	931.655
22.9	5.37148e-05	1.00205e-06	0.00120036	1.28662e-06	0.837581	931.655
32.3	0.000151114	1.00411e-06	0.00120229	1.28868e-06	0.837761	931.656
39.4	0.000274684	1.00617e-06	0.00120423	1.29076e-06	0.837941	931.656
45.5	0.000423523	1.00823e-06	0.00120617	1.29283e-06	0.838121	931.656
50.8	0.000590017	1.0103e-06	0.00120811	1.29492e-06	0.838302	931.656
55.6	0.000774263	1.01238e-06	0.00121006	1.297e-06	0.838483	931.656
60	0.000973833	1.01445e-06	0.00121201	1.29909e-06	0.838664	931.657
64.1	0.00118838	1.01654e-06	0.00121397	1.30118e-06	0.838846	931.657
67.9	0.00141362	1.01862e-06	0.00121593	1.30328e-06	0.839028	931.657
71.6	0.00165876	1.02071e-06	0.00121789	1.30539e-06	0.83921	931.657
75	0.0019079	1.02281e-06	0.00121986	1.30749e-06	0.839393	931.657
78.3	0.00217256	1.02491e-06	0.00122183	1.3096e-06	0.839576	931.658
81.5	0.00245169	1.02701e-06	0.0012238	1.31172e-06	0.83976	931.658
84.5	0.00273448	1.02912e-06	0.00122578	1.31384e-06	0.839944	931.658
87.4	0.00302795	1.03123e-06	0.00122777	1.31596e-06	0.840128	931.658
90.2	0.00333073	1.03335e-06	0.00122975	1.31809e-06	0.840313	931.658
92.9	0.00364144	1.03547e-06	0.00123175	1.32023e-06	0.840498	931.659
95.6	0.00397092	1.03759e-06	0.00123374	1.32236e-06	0.840684	931.659
98.2	0.00430671	1.03972e-06	0.00123574	1.3245e-06	0.84087	931.659
100.6	0.00463359	1.04186e-06	0.00123774	1.32665e-06	0.841056	931.659
103.1	0.00499098	1.04399e-06	0.00123975	1.3288e-06	0.841243	931.659
105.5	0.00535127	1.04614e-06	0.00124176	1.33096e-06	0.84143	931.66
107.8	0.00571285	1.04828e-06	0.00124378	1.33312e-06	0.841617	931.66
110	0.00607406	1.05044e-06	0.0012458	1.33528e-06	0.841805	931.66
112.2	0.00645023	1.05259e-06	0.00124783	1.33745e-06	0.841993	931.66
114.4	0.00684165	1.05475e-06	0.00124986	1.33962e-06	0.842182	931.66
116.5	0.0072303	1.05692e-06	0.00125189	1.3418e-06	0.842371	931.661
118.6	0.00763343	1.05909e-06	0.00125393	1.34398e-06	0.84256	931.661
120.6	0.00803168	1.06126e-06	0.00125597	1.34617e-06	0.84275	931.661
122.6	0.00844359	1.06344e-06	0.00125801	1.34836e-06	0.84294	931.661
124.6	0.00886938	1.06562e-06	0.00126006	1.35055e-06	0.843131	931.661
126.5	0.00928767	1.06781e-06	0.00126212	1.35275e-06	0.843322	931.662
128.4	0.00971896	1.07e-06	0.00126417	1.35496e-06	0.843513	931.662
130.3	0.0101634	1.07219e-06	0.00126624	1.35716e-06	0.843705	931.662
132.1	0.0105977	1.07439e-06	0.0012683	1.35938e-06	0.843897	931.662
134	0.0110685	1.0766e-06	0.00127037	1.3616e-06	0.844089	931.662
135.7	0.0115032	1.07881e-06	0.00127245	1.36382e-06	0.844282	931.663
137.5	0.0119748	1.08102e-06	0.00127453	1.36604e-06	0.844475	931.663
139.2	0.0124329	1.08324e-06	0.00127661	1.36828e-06	0.844669	931.663
140.9	0.0129026	1.08547e-06	0.0012787	1.37051e-06	0.844863	931.663
142.6	0.013384	1.08769e-06	0.00128079	1.37275e-06	0.845058	931.663
144.3	0.0138773	1.08993e-06	0.00128289	1.375e-06	0.845252	931.664
145.9	0.0143538	1.09216e-06	0.00128499	1.37725e-06	0.845448	931.664
147.5	0.0148412	1.0944e-06	0.00128709	1.3795e-06	0.845643	931.664
149.1	0.0153395	1.09665e-06	0.0012892	1.38176e-06	0.845839	931.664
150.7	0.0158489	1.0989e-06	0.00129132	1.38402e-06	0.846036	931.665
152.2	0.0163382	1.10116e-06	0.00129343	1.38629e-06	0.846233	931.665
153.8	0.0168695	1.10342e-06	0.00129556	1.38857e-06	0.84643	931.665
155.3	0.0173796	1.10568e-06	0.00129768	1.39084e-06	0.846628	931.665
156.8	0.0178999	1.10795e-06	0.00129981	1.39313e-06	0.846826	931.665
158.3	0.0184305	1.11022e-06	0.00130195	1.39541e-06	0.847024	931.666
159.7	0.0189372	1.1125e-06	0.00130409	1.3977e-06	0.847223	931.666
161.2	0.0194881	1.11478e-06	0.00130623	1.4e-06	0.847423	931.666
162.6	0.0200139	1.11707e-06	0.00130838	1.4023e-06	0.847622	931.666
164.1	0.0205855	1.11937e-06	0.00131054	1.40461e-06	0.847823	931.666
165.5	0.0211309	1.12166e-06	0.00131269	1.40692e-06	0.848023	931.667
166.8	0.0216483	1.12396e-06	0.00131485	1.40923e-06	0.848224	931.667
168.2	0.0222124	1.12627e-06	0.00131702	1.41155e-06	0.848425	931.667
169.6	0.0227861	1.12858e-06	0.00131919	1.41388e-06	0.848627	931.667
170.9	0.0233303	1.1309e-06	0.00132137	1.41621e-06	0.848829	931.668
172.3	0.0239231	1.13322e-06	0.00132355	1.41854e-06	0.849032	931.668
173.6	0.0244853	1.13555e-06	0.00132573	1.42088e-06	0.849235	931.668
174.9	0.0250562	1.13788e-06	0.00132792	1.42323e-06	0.849439	931.668
176.2	0.025636	1.14021e-06	0.00133011	1.42558e-06	0.849642	931.668
177.5	0.0262247	1.14255e-06	0.00133231	1.42793e-06	0.849847	931.669
178.8	0.0268223	1.1449e-06	0.00133451	1.43029e-06	0.850051	931.669
180	0.0273853	1.14725e-06	0.00133672	1.43265e-06	0.850257	931.669
181.3	0.0280005	1.1496e-06	0.00133893	1.43502e-06	0.850462	931.669
182.5	0.0285798	1.15196e-06	0.00134115	1.43739e-06	0.850668	931.67
183.7	0.0291672	1.15432e-06	0.00134337	1.43977e-06	0.850874	931.67
185	0.0298088	1.15669e-06	0.00134559	1.44215e-06	0.851081	931.67
186.2	0.0304129	1.15907e-06	0.00134782	1.44454e-06	0.851288	931.67
187.4	0.0310251	1.16145e-06	0.00135005	1.44693e-06	0.851496	931.67
188.6	0.0316456	1.16383e-06	0.00135229	1.44933e-06	0.851704	931.671
189.7	0.0322257	1.16622e-06	0.00135454	1.45173e-06	0.851913	931.671
190.9	0.0328621	1.16861e-06	0.00135678	1.45414e-06	0.852122	931.671
192.1	0.0335068	1.17101e-06	0.00135904	1.45655e-06	0.852331	931.671
193.2	0.0341096	1.17341e-06	0.00136129	1.45897e-06	0.852541	931.672
194.4	0.0347705	1.17582e-06	0.00136355	1.46139e-06	0.852751	931.672
195.5	0.0353883	1.17823e-06	0.00136582	1.46382e-06	0.852962	931.672
196.6	0.0360135	1.18065e-06	0.00136809	1.46625e-06	0.853173	931.672
197.7	0.0366461	1.18308e-06	0.00137037	1.46869e-06	0.853384	931.672
198.8	0.037286	1.1855e-06	0.00137265	1.47113e-06	0.853596	931.673
199.9	0.0379334	1.18794e-06	0.00137493	1.47358e-06	0.853809	931.673
201	0.0385883	1.19038e-06	0.00137722	1.47603e-06	0.854022	931.673
202.1	0.0392506	1.19282e-06	0.00137952	1.47849e-06	0.854235	931.673
203.2	0.0399206	1.19527e-06	0.00138182	1.48095e-06	0.854449	931.674
204.2	0.0405419	1.19772e-06	0.00138412	1.48342e-06	0.854663	931.674
205.3	0.0412264	1.20018e-06	0.00138643	1.48589e-06	0.854877	931.674
206.3	0.0418613	1.20264e-06	0.00138874	1.48837e-06	0.855092	931.674
207.4	0.0425606	1.20511e-06	0.00139106	1.49085e-06	0.855308	931.675
208.4	0.0432091	1.20758e-06	0.00139338	1.49334e-06	0.855524	931.675
209.4	0.0438642	1.21006e-06	0.00139559	1.4957e-06	0.855704	931.675
210.5	0.0445857	1.21254e-06	0.00139774	1.498e-06	0.855863	931.675
211.5	0.0452547	1.21503e-06	0.00139989	1.5003e-06	0.856024	931.676
212.5	0.0459304	1.21753e-06	0.00140205	1.50261e-06	0.856184	931.676
213.5	0.0466129	1.22002e-06	0.00140421	1.50493e-06	0.856345	931.676
214.5	0.0473021	1.22253e-06	0.00140637	1.50725e-06	0.856506	931.676
215.5	0.0479981	1.22504e-06	0.00140854	1.50957e-06	0.856667	931.677
216.5	0.0487009	1.22755e-06	0.00141072	1.5119e-06	0.856829	931.677
217.4	0.0493468	1.23007e-06	0.0014129	1.51423e-06	0.856991	931.677
218.4	0.0500628	1.2326e-06	0.00141508	1.51657e-06	0.857153	931.677
219.4	0.0507857	1.23513e-06	0.00141727	1.51891e-06	0.857316	931.678
220.3	0.05145	1.23766e-06	0.00141946	1.52125e-06	0.857479	931.678
221.3	0.0521862	1.2402e-06	0.00142166	1.52361e-06	0.857642	931.678
222.2	0.0528627	1.24275e-06	0.00142386	1.52596e-06	0.857806	931.679
223.2	0.0536122	1.2453e-06	0.00142606	1.52832e-06	0.85797	931.679
224.1	0.0543011	1.24785e-06	0.00142827	1.53069e-06	0.858134	931.679
225	0.0549958	1.25041e-06	0.00143049	1.53306e-06	0.858299	931.679
226	0.0557654	1.25298e-06	0.00143271	1.53544e-06	0.858464	931.68
226.9	0.0564726	1.25555e-06	0.00143493	1.53782e-06	0.858629	931.68
227.8	0.0571857	1.25813e-06	0.00143716	1.5402e-06	0.858795	931.68
228.7	0.0579049	1.26071e-06	0.00143939	1.54259e-06	0.858961	931.681
229.6	0.0586301	1.2633e-06	0.00144163	1.54499e-06	0.859127	931.681
230.5	0.0593614	1.26589e-06	0.00144387	1.54739e-06	0.859294	931.681
231.4	0.0600987	1.26849e-06	0.00144612	1.5498e-06	0.859461	931.681
232.3	0.0608421	1.27109e-06	0.00144837	1.55221e-06	0.859629	931.682
233.2	0.0615916	1.2737e-06	0.00145062	1.55462e-06	0.859796	931.682
234.1	0.0623473	1.27631e-06	0.00145289	1.55704e-06	0.859965	931.682
234.9	0.0630346	1.27893e-06	0.00145515	1.55947e-06	0.860133	931.682
235.8	0.063802	1.28156e-06	0.00145742	1.5619e-06	0.860302	931.683
236.7	0.0645756	1.28419e-06	0.00145969	1.56433e-06	0.860471	931.683
237.5	0.0652792	1.28682e-06	0.00146197	1.56677e-06	0.86064	931.683
238.4	0.0660647	1.28946e-06	0.00146426	1.56922e-06	0.86081	931.684
239.2	0.0667792	1.29211e-06	0.00146655	1.57167e-06	0.860981	931.684
240.1	0.0675766	1.29476e-06	0.00146884	1.57412e-06	0.861151	931.684
240.9	0.068302	1.29742e-06	0.00147114	1.57658e-06	0.861322	931.684
241.8	0.0691114	1.30008e-06	0.00147344	1.57905e-06	0.861493	931.685
242.6	0.0698477	1.30275e-06	0.00147575	1.58152e-06	0.861665	931.685
243.4	0.0705893	1.30542e-06	0.00147806	1.58399e-06	0.861837	931.685
244.3	0.0714166	1.3081e-06	0.00148038	1.58647e-06	0.862009	931.686
245.1	0.0721692	1.31079e-06	0.0014827	1.58896e-06	0.862182	931.686
245.9	0.0729271	1.31348e-06	0.00148502	1.59145e-06	0.862355	931.686
246.7	0.0736903	1.31617e-06	0.00148736	1.59395e-06	0.862528	931.687
247.5	0.0744588	1.31888e-06	0.00148969	1.59645e-06	0.862702	931.687
248.3	0.0752326	1.32158e-06	0.00149203	1.59895e-06	0.862876	931.687
249.1	0.0760118	1.32429e-06	0.00149438	1.60146e-06	0.86305	931.687
249.9	0.0767964	1.32701e-06	0.00149673	1.60398e-06	0.863225	931.688
250.7	0.0775863	1.32974e-06	0.00149908	1.6065e-06	0.8634	931.688
251.5	0.0783816	1.33246e-06	0.00150144	1.60903e-06	0.863576	931.688
252.3	0.0791823	1.3352e-06	0.00150381	1.61156e-06	0.863752	931.689
253.1	0.0799884	1.33794e-06	0.00150618	1.6141e-06	0.863928	931.689
253.8	0.080713	1.34069e-06	0.00150855	1.61664e-06	0.864104	931.689
254.6	0.0815295	1.34344e-06	0.00151093	1.61919e-06	0.864281	931.689
255.4	0.0823514	1.34619e-06	0.00151332	1.62174e-06	0.864459	931.69
256.2	0.0831788	1.34896e-06	0.00151571	1.6243e-06	0.864636	931.69
256.9	0.0839227	1.35173e-06	0.0015181	1.62686e-06	0.864814	931.69
257.7	0.0847605	1.3545e-06	0.0015205	1.62943e-06	0.864993	931.691
258.4	0.0855137	1.35728e-06	0.0015229	1.632e-06	0.865172	931.691
259.2	0.0863621	1.36007e-06	0.00152531	1.63458e-06	0.865351	931.691
259.9	0.0871248	1.36286e-06	0.00152773	1.63717e-06	0.86553	931.692
260.7	0.0879837	1.36565e-06	0.00153014	1.63976e-06	0.86571	931.692
261.4	0.0887559	1.36846e-06	0.00153257	1.64235e-06	0.86589	931.692
262.1	0.0895327	1.37126e-06	0.001535	1.64495e-06	0.866071	931.693
262.9	0.0904072	1.37408e-06	0.00153743	1.64756e-06	0.866252	931.693
263.6	0.0911935	1.3769e-06	0.00153987	1.65017e-06	0.866433	931.693
264.3	0.0919844	1.37972e-06	0.00154231	1.65278e-06	0.866615	931.693
265.1	0.0928747	1.38256e-06	0.00154476	1.65541e-06	0.866797	931.694
265.8	0.0936752	1.38539e-06	0.00154722	1.65803e-06	0.86698	931.694
266.5	0.0944804	1.38824e-06	0.00154967	1.66066e-06	0.867163	931.694
267.2	0.0952901	1.39109e-06	0.00155214	1.6633e-06	0.867346	931.695
267.9	0.0961044	1.39394e-06	0.00155461	1.66595e-06	0.867529	931.695
268.6	0.0969234	1.3968e-06	0.00155708	1.66859e-06	0.867713	931.695
269.3	0.097747	1.39967e-06	0.00155956	1.67125e-06	0.867898	931.696
270	0.0985752	1.40254e-06	0.00156204	1.67391e-06	0.868082	931.696
270.7	0.0994081	1.40542e-06	0.00156453	1.67657e-06	0.868268	931.696
271.4	0.100246	1.4083e-06	0.00156703	1.67924e-06	0.868453	931.697
272.1	0.101088	1.41119e-06	0.00156953	1.68192e-06	0.868639	931.697
272.8	0.101935	1.41409e-06	0.00157203	1.6846e-06	0.868825	931.697
273.5	0.102786	1.41699e-06	0.00157454	1.68729e-06	0.869012	931.697
274.2	0.103643	1.4199e-06	0.00157706	1.68998e-06	0.869199	931.698
274.8	0.104402	1.42282e-06	0.00157958	1.69268e-06	0.869386	931.698
275.5	0.105267	1.42574e-06	0.0015821	1.69538e-06	0.869574	931.698
276.2	0.106137	1.42866e-06	0.00158463	1.69809e-06	0.869762	931.699
276.9	0.107011	1.43159e-06	0.00158717	1.70081e-06	0.869951	931.699
277.5	0.107787	1.43453e-06	0.00158971	1.70353e-06	0.87014	931.699
278.2	0.10867	1.43748e-06	0.00159225	1.70625e-06	0.870329	931.7
278.8	0.109454	1.44043e-06	0.00159481	1.70898e-06	0.870519	931.7
279.5	0.110346	1.44338e-06	0.00159736	1.71172e-06	0.870709	931.7
280.2	0.111244	1.44634e-06	0.00159992	1.71446e-06	0.870899	931.701
280.8	0.11204	1.44931e-06	0.00160249	1.71721e-06	0.87109	931.701
281.5	0.112946	1.45229e-06	0.00160506	1.71996e-06	0.871282	931.701
282.1	0.11375	1.45527e-06	0.00160764	1.72272e-06	0.871473	931.702
282.7	0.114557	1.45825e-06	0.00161022	1.72549e-06	0.871665	931.702
283.4	0.115477	1.46125e-06	0.00161281	1.72826e-06	0.871858	931.702
284	0.116293	1.46425e-06	0.0016154	1.73104e-06	0.872051	931.703
284.7	0.117222	1.46725e-06	0.001618	1.73382e-06	0.872244	931.703
285.3	0.118046	1.47026e-06	0.00162061	1.73661e-06	0.872438	931.703
285.9	0.118874	1.47328e-06	0.00162322	1.7394e-06	0.872632	931.704
286.6	0.119816	1.4763e-06	0.00162583	1.7422e-06	0.872826	931.704
287.2	0.120652	1.47933e-06	0.00162845	1.745e-06	0.873021	931.704
287.8	0.121492	1.48237e-06	0.00163108	1.74782e-06	0.873216	931.705
288.4	0.122336	1.48541e-06	0.00163371	1.75063e-06	0.873412	931.705
289	0.123183	1.48846e-06	0.00163634	1.75345e-06	0.873608	931.705
289.7	0.124148	1.49151e-06	0.00163899	1.75628e-06	0.873804	931.706
290.3	0.125004	1.49458e-06	0.00164163	1.75912e-06	0.874001	931.706
290.9	0.125863	1.49764e-06	0.00164429	1.76196e-06	0.874199	931.706
291.5	0.126727	1.50072e-06	0.00164694	1.7648e-06	0.874396	931.707
292.1	0.127595	1.5038e-06	0.00164961	1.76765e-06	0.874594	931.707
292.7	0.128466	1.50688e-06	0.00165228	1.77051e-06	0.874793	931.707
293.3	0.129342	1.50998e-06	0.00165495	1.77338e-06	0.874992	931.708
293.9	0.130221	1.51307e-06	0.00165763	1.77624e-06	0.875191	931.708
294.5	0.131104	1.51618e-06	0.00166032	1.77912e-06	0.875391	931.708
295.1	0.131991	1.51929e-06	0.00166301	1.782e-06	0.875591	931.709
295.7	0.132883	1.52241e-06	0.0016657	1.78489e-06	0.875791	931.709
296.2	0.133659	1.52553e-06	0.00166841	1.78778e-06	0.875992	931.709
296.8	0.134558	1.52867e-06	0.00167111	1.79068e-06	0.876194	931.71
297.4	0.13546	1.5318e-06	0.00167383	1.79358e-06	0.876395	931.71
298	0.136367	1.53495e-06	0.00167654	1.79649e-06	0.876598	931.71
298.6	0.137277	1.5381e-06	0.00167927	1.79941e-06	0.8768	931.711
299.1	0.138071	1.54125e-06	0.001682	1.80233e-06	0.877003	931.711
299.7	0.138989	1.54442e-06	0.00168473	1.80526e-06	0.877207	931.711
300.3	0.139911	1.54759e-06	0.00168747	1.8082e-06	0.87741	931.712
300.9	0.140837	1.55076e-06	0.00169022	1.81114e-06	0.877615	931.712
301.4	0.141644	1.55394e-06	0.00169297	1.81408e-06	0.877819	931.712
302	0.142578	1.55713e-06	0.00169573	1.81704e-06	0.878025	931.713
302.6	0.143515	1.56033e-06	0.0016985	1.81999e-06	0.87823	931.713
303.1	0.144333	1.56353e-06	0.00170126	1.82296e-06	0.878436	931.713
303.7	0.145278	1.56674e-06	0.00170404	1.82593e-06	0.878642	931.714
304.2	0.146102	1.56996e-06	0.00170682	1.82891e-06	0.878849	931.714
304.8	0.147054	1.57318e-06	0.00170961	1.83189e-06	0.879056	931.714
305.3	0.147885	1.57641e-06	0.0017124	1.83488e-06	0.879264	931.715
305.9	0.148845	1.57964e-06	0.0017152	1.83787e-06	0.879472	931.715
306.4	0.149682	1.58288e-06	0.001718	1.84088e-06	0.879681	931.715
307	0.15065	1.58613e-06	0.00172081	1.84388e-06	0.879889	931.716
307.5	0.151494	1.58939e-06	0.00172362	1.8469e-06	0.880099	931.716
308.1	0.15247	1.59265e-06	0.00172644	1.84992e-06	0.880309	931.717
308.6	0.15332	1.59592e-06	0.00172927	1.85294e-06	0.880519	931.717
309.1	0.154174	1.59919e-06	0.0017321	1.85598e-06	0.880729	931.717
309.7	0.155161	1.60248e-06	0.00173494	1.85902e-06	0.880941	931.718
310.2	0.156022	1.60576e-06	0.00173779	1.86206e-06	0.881152	931.718
310.7	0.156885	1.60906e-06	0.00174064	1.86511e-06	0.881364	931.718
311.3	0.157883	1.61236e-06	0.00174349	1.86817e-06	0.881576	931.719
311.8	0.158754	1.61567e-06	0.00174635	1.87123e-06	0.881789	931.719
312.3	0.159627	1.61899e-06	0.00174922	1.8743e-06	0.882002	931.719
312.8	0.160504	1.62231e-06	0.00175209	1.87738e-06	0.882216	931.72
313.3	0.161384	1.62564e-06	0.00175497	1.88046e-06	0.88243	931.72
313.9	0.162401	1.62898e-06	0.00175786	1.88355e-06	0.882645	931.721
314.4	0.163287	1.63232e-06	0.00176075	1.88665e-06	0.88286	931.721
314.9	0.164177	1.63567e-06	0.00176365	1.88975e-06	0.883075	931.721
315.4	0.165071	1.63903e-06	0.00176655	1.89285e-06	0.883291	931.722
315.9	0.165967	1.64239e-06	0.00176946	1.89597e-06	0.883507	931.722
316.4	0.166867	1.64576e-06	0.00177237	1.89909e-06	0.883724	931.722
316.9	0.167769	1.64914e-06	0.00177529	1.90222e-06	0.883941	931.723
317.4	0.168675	1.65252e-06	0.00177822	1.90535e-06	0.884159	931.723
317.9	0.169584	1.65591e-06	0.00178115	1.90849e-06	0.884377	931.723
318.4	0.170497	1.65931e-06	0.00178409	1.91164e-06	0.884596	931.724
318.9	0.171412	1.66272e-06	0.00178704	1.91479e-06	0.884815	931.724
319.4	0.172331	1.66613e-06	0.00178999	1.91795e-06	0.885034	931.725
319.9	0.173253	1.66955e-06	0.00179295	1.92112e-06	0.885254	931.725
320.4	0.174178	1.67298e-06	0.00179591	1.92429e-06	0.885475	931.725
320.9	0.175106	1.67641e-06	0.00179888	1.92747e-06	0.885695	931.726
321.4	0.176038	1.67985e-06	0.00180185	1.93065e-06	0.885917	931.726
321.9	0.176972	1.6833e-06	0.00180484	1.93384e-06	0.886138	931.726
322.4	0.17791	1.68675e-06	0.00180782	1.93704e-06	0.886361	931.727
322.8	0.178711	1.69021e-06	0.00181082	1.94025e-06	0.886583	931.727
323.3	0.179655	1.69368e-06	0.00181382	1.94346e-06	0.886806	931.728
323.8	0.180602	1.69716e-06	0.00181682	1.94668e-06	0.88703	931.728
324.3	0.181552	1.70064e-06	0.00181983	1.9499e-06	0.887254	931.728
324.8	0.182506	1.70413e-06	0.00182285	1.95313e-06	0.887478	931.729
325.2	0.18332	1.70763e-06	0.00182588	1.95637e-06	0.887703	931.729
325.7	0.184279	1.71114e-06	0.00182884	1.95954e-06	0.887908	931.729
326.2	0.185242	1.71465e-06	0.00183163	1.96253e-06	0.888064	931.73
326.7	0.186209	1.71817e-06	0.00183443	1.96553e-06	0.888221	931.73
327.1	0.187034	1.72169e-06	0.00183724	1.96853e-06	0.888378	931.73
327.6	0.188006	1.72523e-06	0.00184005	1.97154e-06	0.888535	931.731
328.1	0.188982	1.72877e-06	0.00184287	1.97456e-06	0.888692	931.731
328.5	0.189816	1.73231e-06	0.0018457	1.97758e-06	0.88885	931.731
329	0.190798	1.73587e-06	0.00184853	1.98061e-06	0.889008	931.732
329.4	0.191637	1.73943e-06	0.00185136	1.98365e-06	0.889167	931.732
329.9	0.192625	1.743e-06	0.0018542	1.98669e-06	0.889325	931.732
330.4	0.193616	1.74658e-06	0.00185705	1.98974e-06	0.889484	931.733
330.8	0.194464	1.75016e-06	0.00185991	1.99279e-06	0.889644	931.733
331.3	0.195461	1.75376e-06	0.00186276	1.99585e-06	0.889804	931.733
331.7	0.196314	1.75735e-06	0.00186563	1.99892e-06	0.889964	931.734
332.2	0.197318	1.76096e-06	0.0018685	2.00199e-06	0.890124	931.734
332.6	0.198176	1.76458e-06	0.00187138	2.00507e-06	0.890285	931.734
333.1	0.199187	1.7682e-06	0.00187426	2.00815e-06	0.890446	931.735
333.5	0.20005	1.77183e-06	0.00187715	2.01125e-06	0.890607	931.735
334	0.201067	1.77546e-06	0.00188004	2.01434e-06	0.890769	931.735
334.4	0.201935	1.77911e-06	0.00188294	2.01745e-06	0.890931	931.736
334.9	0.202958	1.78276e-06	0.00188585	2.02056e-06	0.891094	931.736
335.3	0.203833	1.78642e-06	0.00188876	2.02368e-06	0.891256	931.736
335.7	0.204709	1.79008e-06	0.00189168	2.0268e-06	0.891419	931.737
336.2	0.205741	1.79376e-06	0.00189461	2.02993e-06	0.891583	931.737
336.6	0.206624	1.79744e-06	0.00189754	2.03307e-06	0.891747	931.737
337.1	0.207662	1.80113e-06	0.00190047	2.03621e-06	0.891911	931.738
337.5	0.20855	1.80482e-06	0.00190342	2.03936e-06	0.892075	931.738
337.9	0.20944	1.80853e-06	0.00190637	2.04251e-06	0.89224	931.738
338.4	0.210487	1.81224e-06	0.00190932	2.04568e-06	0.892405	931.739
338.8	0.211383	1.81596e-06	0.00191228	2.04885e-06	0.89257	931.739
339.2	0.212281	1.81969e-06	0.00191525	2.05202e-06	0.892736	931.739
339.6	0.213182	1.82342e-06	0.00191822	2.0552e-06	0.892902	931.74
340.1	0.214241	1.82716e-06	0.0019212	2.05839e-06	0.893069	931.74
340.5	0.215147	1.83091e-06	0.00192418	2.06159e-06	0.893235	931.74
340.9	0.216056	1.83467e-06	0.00192718	2.06479e-06	0.893402	931.741
341.3	0.216967	1.83843e-06	0.00193017	2.06799e-06	0.89357	931.741
341.8	0.218038	1.84221e-06	0.00193318	2.07121e-06	0.893738	931.741
342.2	0.218955	1.84599e-06	0.00193619	2.07443e-06	0.893906	931.742
342.6	0.219874	1.84978e-06	0.0019392	2.07766e-06	0.894074	931.742
343	0.220796	1.85357e-06	0.00194222	2.08089e-06	0.894243	931.742
343.4	0.22172	1.85738e-06	0.00194525	2.08413e-06	0.894412	931.743
343.8	0.222647	1.86119e-06	0.00194829	2.08738e-06	0.894582	931.743
344.3	0.223736	1.86501e-06	0.00195133	2.09064e-06	0.894752	931.743
344.7	0.224668	1.86884e-06	0.00195438	2.0939e-06	0.894922	931.744
345.1	0.225603	1.87267e-06	0.00195743	2.09716e-06	0.895093	931.744
345.5	0.22654	1.87652e-06	0.00196049	2.10044e-06	0.895264	931.744
345.9	0.22748	1.88037e-06	0.00196355	2.10372e-06	0.895435	931.745
346.3	0.228422	1.88423e-06	0.00196663	2.10701e-06	0.895607	931.745
346.7	0.229367	1.88809e-06	0.0019697	2.1103e-06	0.895779	931.745
347.1	0.230315	1.89197e-06	0.00197279	2.1136e-06	0.895951	931.746
347.5	0.231265	1.89585e-06	0.00197588	2.11691e-06	0.896124	931.746
347.9	0.232217	1.89974e-06	0.00197898	2.12023e-06	0.896297	931.746
348.3	0.233172	1.90364e-06	0.00198208	2.12355e-06	0.89647	931.747
348.7	0.23413	1.90755e-06	0.00198519	2.12688e-06	0.896644	931.747
349.1	0.23509	1.91146e-06	0.00198831	2.13021e-06	0.896818	931.747
349.5	0.236052	1.91539e-06	0.00199143	2.13355e-06	0.896993	931.748
349.9	0.237017	1.91932e-06	0.00199456	2.1369e-06	0.897167	931.748
350.3	0.237985	1.92326e-06	0.0019977	2.14026e-06	0.897343	931.749
350.7	0.238955	1.9272e-06	0.00200084	2.14362e-06	0.897518	931.749
351.1	0.239928	1.93116e-06	0.00200399	2.14699e-06	0.897694	931.749
351.5	0.240903	1.93512e-06	0.00200714	2.15037e-06	0.89787	931.75
351.9	0.241881	1.93909e-06	0.0020103	2.15375e-06	0.898047	931.75
352.3	0.242861	1.94307e-06	0.00201347	2.15714e-06	0.898224	931.75
352.6	0.243676	1.94706e-06	0.00201664	2.16054e-06	0.898401	931.751
353	0.244661	1.95106e-06	0.00201983	2.16394e-06	0.898579	931.751
353.4	0.245648	1.95506e-06	0.00202301	2.16736e-06	0.898757	931.751
353.8	0.246638	1.95907e-06	0.00202621	2.17077e-06	0.898936	931.752
354.2	0.247631	1.96309e-06	0.00202941	2.1742e-06	0.899114	931.752
354.6	0.248626	1.96712e-06	0.00203262	2.17763e-06	0.899294	931.752
354.9	0.249453	1.97116e-06	0.00203583	2.18107e-06	0.899473	931.753
355.3	0.250453	1.9752e-06	0.00203905	2.18452e-06	0.899653	931.753
355.7	0.251455	1.97926e-06	0.00204228	2.18797e-06	0.899833	931.754
356.1	0.25246	1.98332e-06	0.00204551	2.19143e-06	0.900014	931.754
356.5	0.253467	1.98739e-06	0.00204875	2.1949e-06	0.900195	931.754
356.8	0.254305	1.99147e-06	0.002052	2.19838e-06	0.900377	931.755
357.2	0.255317	1.99556e-06	0.00205525	2.20186e-06	0.900558	931.755
357.6	0.256332	1.99965e-06	0.00205851	2.20535e-06	0.90074	931.755
357.9	0.257176	2.00376e-06	0.00206178	2.20884e-06	0.900923	931.756
358.3	0.258195	2.00787e-06	0.00206505	2.21235e-06	0.901106	931.756
358.7	0.259217	2.01199e-06	0.00206833	2.21586e-06	0.901289	931.757
359	0.260067	2.01612e-06	0.00207162	2.21938e-06	0.901473	931.757
359.4	0.261093	2.02026e-06	0.00207491	2.2229e-06	0.901657	931.757
359.8	0.262122	2.0244e-06	0.00207821	2.22643e-06	0.901841	931.758
360.1	0.262978	2.02856e-06	0.00208152	2.22997e-06	0.902026	931.758
360.5	0.264012	2.03272e-06	0.00208484	2.23352e-06	0.902211	931.758
360.9	0.265048	2.03689e-06	0.00208816	2.23707e-06	0.902397	931.759
361.2	0.26591	2.04107e-06	0.00209148	2.24064e-06	0.902583	931.759
361.6	0.266951	2.04526e-06	0.00209482	2.2442e-06	0.902769	931.759
361.9	0.267817	2.04946e-06	0.00209816	2.24778e-06	0.902956	931.76
362.3	0.268863	2.05367e-06	0.00210151	2.25136e-06	0.903143	931.76
362.6	0.269733	2.05788e-06	0.00210486	2.25495e-06	0.90333	931.761
363	0.270783	2.0621e-06	0.00210823	2.25855e-06	0.903518	931.761
363.4	0.271836	2.06634e-06	0.00211159	2.26216e-06	0.903706	931.761
363.7	0.272712	2.07058e-06	0.00211497	2.26577e-06	0.903895	931.762
364.1	0.273769	2.07483e-06	0.00211835	2.26939e-06	0.904084	931.762
364.4	0.27465	2.07908e-06	0.00212174	2.27302e-06	0.904273	931.763
364.8	0.275711	2.08335e-06	0.00212514	2.27666e-06	0.904463	931.763
365.1	0.276596	2.08763e-06	0.00212854	2.2803e-06	0.904653	931.763
365.4	0.277482	2.09191e-06	0.00213195	2.28395e-06	0.904844	931.764
365.8	0.27855	2.0962e-06	0.00213537	2.28761e-06	0.905035	931.764
366.1	0.279441	2.10051e-06	0.0021388	2.29127e-06	0.905226	931.764
366.5	0.280514	2.10482e-06	0.00214223	2.29494e-06	0.905418	931.765
366.8	0.281408	2.10914e-06	0.00214567	2.29862e-06	0.90561	931.765
367.2	0.282486	2.11347e-06	0.00214911	2.30231e-06	0.905803	931.766
367.5	0.283384	2.1178e-06	0.00215257	2.30601e-06	0.905996	931.766
367.8	0.284284	2.12215e-06	0.00215603	2.30971e-06	0.906189	931.766
368.2	0.285368	2.12651e-06	0.00215949	2.31342e-06	0.906383	931.767
368.5	0.286272	2.13087e-06	0.00216297	2.31714e-06	0.906577	931.767
368.8	0.287178	2.13524e-06	0.00216645	2.32087e-06	0.906771	931.768
369.2	0.288269	2.13963e-06	0.00216994	2.3246e-06	0.906966	931.768
369.5	0.289178	2.14402e-06	0.00217343	2.32834e-06	0.907161	931.768
369.8	0.29009	2.14842e-06	0.00217693	2.33209e-06	0.907357	931.769
370.2	0.291188	2.15283e-06	0.00218044	2.33585e-06	0.907553	931.769
370.5	0.292103	2.15724e-06	0.00218396	2.33961e-06	0.90775	931.77
370.8	0.29302	2.16167e-06	0.00218749	2.34338e-06	0.907947	931.77
371.2	0.294125	2.16611e-06	0.00219102	2.34716e-06	0.908144	931.77
371.5	0.295046	2.17055e-06	0.00219456	2.35095e-06	0.908342	931.771
371.8	0.295968	2.17501e-06	0.0021981	2.35474e-06	0.90854	931.771
372.1	0.296893	2.17947e-06	0.00220166	2.35855e-06	0.908738	931.772
372.5	0.298007	2.18394e-06	0.00220522	2.36236e-06	0.908937	931.772
372.8	0.298935	2.18843e-06	0.00220879	2.36618e-06	0.909137	931.772
373.1	0.299865	2.19292e-06	0.00221236	2.37e-06	0.909336	931.773
373.4	0.300797	2.19742e-06	0.00221594	2.37384e-06	0.909537	931.773
373.8	0.30192	2.20193e-06	0.00221953	2.37768e-06	0.909737	931.774
374.1	0.302856	2.20645e-06	0.00222313	2.38153e-06	0.909938	931.774
374.4	0.303793	2.21098e-06	0.00222674	2.38539e-06	0.91014	931.774
374.7	0.304733	2.21551e-06	0.00223035	2.38925e-06	0.910341	931.775
375	0.305674	2.22006e-06	0.00223397	2.39313e-06	0.910544	931.775
375.3	0.306617	2.22462e-06	0.00223759	2.39701e-06	0.910746	931.776
375.6	0.307562	2.22918e-06	0.00224123	2.4009e-06	0.910949	931.776
376	0.3087	2.23376e-06	0.00224487	2.4048e-06	0.911153	931.776
376.3	0.309648	2.23834e-06	0.00224852	2.4087e-06	0.911357	931.777
376.6	0.310599	2.24294e-06	0.00225218	2.41262e-06	0.911561	931.777
376.9	0.311551	2.24754e-06	0.00225584	2.41654e-06	0.911766	931.778
377.2	0.312505	2.25215e-06	0.00225951	2.42047e-06	0.911971	931.778
377.5	0.313461	2.25677e-06	0.00226319	2.42441e-06	0.912177	931.779
377.8	0.314419	2.26141e-06	0.00226688	2.42835e-06	0.912383	931.779
378.1	0.315378	2.26605e-06	0.00227057	2.43231e-06	0.912589	931.779
378.4	0.31634	2.2707e-06	0.00227428	2.43627e-06	0.912796	931.78
378.7	0.317303	2.27536e-06	0.00227799	2.44024e-06	0.913003	931.78
379	0.318267	2.28003e-06	0.0022817	2.44422e-06	0.913211	931.781
379.3	0.319234	2.28471e-06	0.00228543	2.4482e-06	0.913419	931.781
379.6	0.320202	2.2894e-06	0.00228916	2.4522e-06	0.913627	931.781
379.9	0.321172	2.29409e-06	0.0022929	2.4562e-06	0.913836	931.782
380.2	0.322144	2.2988e-06	0.00229665	2.46021e-06	0.914046	931.782
380.5	0.323118	2.30352e-06	0.00230041	2.46423e-06	0.914256	931.783
380.8	0.324093	2.30825e-06	0.00230417	2.46826e-06	0.914466	931.783
381.1	0.32507	2.31298e-06	0.00230794	2.4723e-06	0.914677	931.784
381.4	0.326049	2.31773e-06	0.00231172	2.47634e-06	0.914888	931.784
381.7	0.327029	2.32249e-06	0.00231551	2.48039e-06	0.915099	931.784
382	0.328012	2.32726e-06	0.0023193	2.48445e-06	0.915311	931.785
382.3	0.328996	2.33203e-06	0.0023231	2.48852e-06	0.915524	931.785
382.6	0.329982	2.33682e-06	0.00232691	2.4926e-06	0.915737	931.786
382.9	0.330969	2.34161e-06	0.00233073	2.49669e-06	0.91595	931.786
383.2	0.331959	2.34642e-06	0.00233455	2.50078e-06	0.916164	931.787
383.5	0.33295	2.35123e-06	0.00233839	2.50488e-06	0.916378	931.787
383.7	0.333744	2.35606e-06	0.00234223	2.50899e-06	0.916593	931.787
384	0.334738	2.3609e-06	0.00234608	2.51311e-06	0.916808	931.788
384.3	0.335734	2.36574e-06	0.00234994	2.51724e-06	0.917023	931.788
384.6	0.336732	2.3706e-06	0.0023538	2.52138e-06	0.917239	931.789
384.9	0.337732	2.37546e-06	0.00235767	2.52552e-06	0.917455	931.789
385.2	0.338733	2.38034e-06	0.00236156	2.52968e-06	0.917672	931.79
385.4	0.339535	2.38522e-06	0.00236544	2.53384e-06	0.91789	931.79
385.7	0.34054	2.39012e-06	0.00236934	2.53801e-06	0.918107	931.791
386	0.341546	2.39502e-06	0.00237325	2.54219e-06	0.918325	931.791
386.3	0.342554	2.39994e-06	0.00237716	2.54638e-06	0.918544	931.791
386.6	0.343563	2.40486e-06	0.00238108	2.55057e-06	0.918763	931.792
386.8	0.344373	2.4098e-06	0.00238501	2.55478e-06	0.918983	931.792
387.1	0.345385	2.41474e-06	0.00238895	2.55899e-06	0.919203	931.793
387.4	0.3464	2.4197e-06	0.00239289	2.56321e-06	0.919423	931.793
387.7	0.347416	2.42467e-06	0.00239684	2.56744e-06	0.919644	931.794
387.9	0.348231	2.42964e-06	0.0024008	2.57168e-06	0.919865	931.794
388.2	0.34925	2.43463e-06	0.00240477	2.57593e-06	0.920087	931.795
388.5	0.350271	2.43963e-06	0.00240875	2.58019e-06	0.920309	931.795
388.8	0.351294	2.44463e-06	0.00241274	2.58445e-06	0.920532	931.795
389	0.352114	2.44965e-06	0.00241673	2.58873e-06	0.920755	931.796
389.3	0.35314	2.45468e-06	0.00242073	2.59301e-06	0.920979	931.796
389.6	0.354168	2.45971e-06	0.00242474	2.5973e-06	0.921203	931.797
389.8	0.354992	2.46476e-06	0.00242864	2.60148e-06	0.921408	931.797
390.1	0.356023	2.46982e-06	0.00243236	2.60545e-06	0.921584	931.798
390.4	0.357055	2.47489e-06	0.00243609	2.60944e-06	0.921761	931.798
390.6	0.357884	2.47997e-06	0.00243982	2.61343e-06	0.921938	931.798
390.9	0.35892	2.48506e-06	0.00244356	2.61744e-06	0.922116	931.798
391.2	0.359958	2.49016e-06	0.00244731	2.62145e-06	0.922293	931.799
391.4	0.360792	2.49527e-06	0.00245107	2.62547e-06	0.922471	931.799
391.7	0.361833	2.50039e-06	0.00245483	2.62949e-06	0.92265	931.799
391.9	0.362669	2.50552e-06	0.0024586	2.63353e-06	0.922829	931.8
392.2	0.363714	2.51066e-06	0.00246238	2.63757e-06	0.923008	931.8
392.5	0.364761	2.51582e-06	0.00246617	2.64163e-06	0.923188	931.8
392.7	0.365602	2.52098e-06	0.00246997	2.64569e-06	0.923367	931.8
393	0.366652	2.52615e-06	0.00247377	2.64976e-06	0.923548	931.801
393.2	0.367495	2.53134e-06	0.00247758	2.65383e-06	0.923728	931.801
393.5	0.368549	2.53653e-06	0.0024814	2.65792e-06	0.92391	931.801
393.8	0.369604	2.54174e-06	0.00248523	2.66201e-06	0.924091	931.802
394	0.370452	2.54696e-06	0.00248906	2.66612e-06	0.924273	931.802
394.3	0.371511	2.55218e-06	0.0024929	2.67023e-06	0.924455	931.802
394.5	0.372362	2.55742e-06	0.00249675	2.67435e-06	0.924638	931.803
394.8	0.373424	2.56267e-06	0.00250061	2.67847e-06	0.92482	931.803
395	0.374277	2.56793e-06	0.00250448	2.68261e-06	0.925004	931.803
395.3	0.375343	2.5732e-06	0.00250835	2.68675e-06	0.925187	931.803
395.5	0.376199	2.57848e-06	0.00251223	2.69091e-06	0.925371	931.804
395.8	0.377268	2.58377e-06	0.00251612	2.69507e-06	0.925556	931.804
396	0.378127	2.58908e-06	0.00252002	2.69924e-06	0.925741	931.804
396.3	0.379199	2.59439e-06	0.00252393	2.70342e-06	0.925926	931.805
396.5	0.380061	2.59971e-06	0.00252784	2.70761e-06	0.926111	931.805
396.8	0.381137	2.60505e-06	0.00253176	2.7118e-06	0.926297	931.805
397	0.382001	2.6104e-06	0.00253569	2.71601e-06	0.926484	931.806
397.3	0.38308	2.61575e-06	0.00253963	2.72022e-06	0.92667	931.806
397.5	0.383948	2.62112e-06	0.00254358	2.72444e-06	0.926858	931.806
397.8	0.38503	2.6265e-06	0.00254753	2.72867e-06	0.927045	931.807
398	0.3859	2.63189e-06	0.00255149	2.73291e-06	0.927233	931.807
398.3	0.386985	2.63729e-06	0.00255547	2.73716e-06	0.927421	931.807
398.5	0.387858	2.6427e-06	0.00255944	2.74142e-06	0.92761	931.807
398.7	0.388732	2.64813e-06	0.00256343	2.74568e-06	0.927799	931.808
399	0.389823	2.65356e-06	0.00256743	2.74995e-06	0.927988	931.808
399.2	0.3907	2.65901e-06	0.00257143	2.75424e-06	0.928178	931.808
399.5	0.391793	2.66447e-06	0.00257544	2.75853e-06	0.928368	931.809
399.7	0.392673	2.66993e-06	0.00257946	2.76283e-06	0.928559	931.809
399.9	0.393554	2.67541e-06	0.00258349	2.76714e-06	0.92875	931.809
400.2	0.394652	2.68091e-06	0.00258752	2.77146e-06	0.928941	931.81
400.4	0.395535	2.68641e-06	0.00259157	2.77578e-06	0.929133	931.81
400.7	0.396637	2.69192e-06	0.00259562	2.78012e-06	0.929325	931.81
400.9	0.397523	2.69745e-06	0.00259968	2.78446e-06	0.929518	931.811
401.1	0.39841	2.70298e-06	0.00260375	2.78882e-06	0.929711	931.811
401.4	0.399517	2.70853e-06	0.00260783	2.79318e-06	0.929904	931.811
401.6	0.400407	2.71409e-06	0.00261192	2.79755e-06	0.930098	931.812
401.8	0.401298	2.71966e-06	0.00261601	2.80193e-06	0.930292	931.812
402.1	0.402409	2.72524e-06	0.00262011	2.80632e-06	0.930486	931.812
402.3	0.403303	2.73083e-06	0.00262423	2.81072e-06	0.930681	931.813
402.5	0.404198	2.73644e-06	0.00262835	2.81513e-06	0.930877	931.813
402.8	0.405314	2.74205e-06	0.00263247	2.81955e-06	0.931072	931.813
403	0.406212	2.74768e-06	0.00263661	2.82397e-06	0.931268	931.814
403.2	0.407111	2.75332e-06	0.00264076	2.82841e-06	0.931465	931.814
403.4	0.408011	2.75897e-06	0.00264491	2.83285e-06	0.931662	931.814
403.7	0.409133	2.76463e-06	0.00264907	2.8373e-06	0.931859	931.814
403.9	0.410036	2.77031e-06	0.00265324	2.84177e-06	0.932057	931.815
404.1	0.41094	2.77599e-06	0.00265742	2.84624e-06	0.932255	931.815
404.3	0.411845	2.78169e-06	0.00266161	2.85072e-06	0.932454	931.815
404.6	0.412973	2.7874e-06	0.00266581	2.85521e-06	0.932653	931.816
404.8	0.413881	2.79312e-06	0.00267001	2.85971e-06	0.932852	931.816
405	0.41479	2.79885e-06	0.00267423	2.86421e-06	0.933052	931.816
405.2	0.4157	2.8046e-06	0.00267845	2.86873e-06	0.933252	931.817
405.5	0.416834	2.81035e-06	0.00268268	2.87326e-06	0.933453	931.817
405.7	0.417747	2.81612e-06	0.00268692	2.87779e-06	0.933654	931.817
405.9	0.418661	2.8219e-06	0.00269117	2.88234e-06	0.933855	931.818
406.1	0.419576	2.82769e-06	0.00269542	2.88689e-06	0.934057	931.818
406.4	0.420715	2.83349e-06	0.00269969	2.89146e-06	0.934259	931.818
406.6	0.421633	2.83931e-06	0.00270396	2.89603e-06	0.934462	931.819
406.8	0.422552	2.84514e-06	0.00270825	2.90061e-06	0.934665	931.819
407	0.423473	2.85097e-06	0.00271254	2.90521e-06	0.934868	931.819
407.2	0.424394	2.85683e-06	0.00271684	2.90981e-06	0.935072	931.82
407.4	0.425317	2.86269e-06	0.00272115	2.91442e-06	0.935277	931.82
407.7	0.426465	2.86856e-06	0.00272547	2.91904e-06	0.935481	931.82
407.9	0.42739	2.87445e-06	0.0027298	2.92367e-06	0.935687	931.821
408.1	0.428316	2.88035e-06	0.00273413	2.92831e-06	0.935892	931.821
408.3	0.429243	2.88626e-06	0.00273848	2.93296e-06	0.936098	931.821
408.5	0.430172	2.89219e-06	0.00274283	2.93762e-06	0.936305	931.822
408.7	0.431102	2.89812e-06	0.0027472	2.94228e-06	0.936512	931.822
408.9	0.432032	2.90407e-06	0.00275157	2.94696e-06	0.936719	931.823
409.2	0.43319	2.91003e-06	0.00275595	2.95165e-06	0.936927	931.823
409.4	0.434124	2.916e-06	0.00276034	2.95635e-06	0.937135	931.823
409.6	0.435058	2.92199e-06	0.00276474	2.96105e-06	0.937343	931.824
409.8	0.435994	2.92798e-06	0.00276915	2.96577e-06	0.937552	931.824
410	0.436931	2.93399e-06	0.00277357	2.97049e-06	0.937762	931.824
410.2	0.437869	2.94001e-06	0.00277799	2.97523e-06	0.937972	931.825
410.4	0.438808	2.94605e-06	0.00278243	2.97997e-06	0.938182	931.825
410.6	0.439748	2.95209e-06	0.00278687	2.98473e-06	0.938393	931.825
410.8	0.440689	2.95815e-06	0.00279133	2.98949e-06	0.938604	931.826
411	0.441631	2.96422e-06	0.00279579	2.99427e-06	0.938815	931.826
411.2	0.442575	2.97031e-06	0.00280026	2.99905e-06	0.939027	931.826
411.4	0.44352	2.9764e-06	0.00280474	3.00385e-06	0.93924	931.827
411.6	0.444465	2.98251e-06	0.00280923	3.00865e-06	0.939453	931.827
411.8	0.445412	2.98863e-06	0.00281373	3.01346e-06	0.939666	931.827
412.1	0.446589	2.99477e-06	0.00281824	3.01829e-06	0.93988	931.828
412.3	0.447539	3.00091e-06	0.00282276	3.02312e-06	0.940094	931.828
412.5	0.448489	3.00707e-06	0.00282728	3.02797e-06	0.940309	931.828
412.7	0.44944	3.01324e-06	0.00283182	3.03282e-06	0.940524	931.829
412.9	0.450393	3.01943e-06	0.00283637	3.03768e-06	0.940739	931.829
413.1	0.451347	3.02562e-06	0.00284092	3.04256e-06	0.940955	931.829
413.3	0.452302	3.03183e-06	0.00284549	3.04744e-06	0.941172	931.83
413.5	0.453257	3.03806e-06	0.00285006	3.05233e-06	0.941388	931.83
413.7	0.454214	3.04429e-06	0.00285464	3.05724e-06	0.941606	931.831
413.8	0.454941	3.05054e-06	0.00285924	3.06215e-06	0.941824	931.831
414	0.4559	3.0568e-06	0.00286384	3.06707e-06	0.942042	931.831
414.2	0.45686	3.06307e-06	0.00286845	3.07201e-06	0.94226	931.832
414.4	0.457821	3.06936e-06	0.00287307	3.07695e-06	0.942479	931.832
414.6	0.458783	3.07566e-06	0.0028777	3.08191e-06	0.942699	931.832
414.8	0.459747	3.08197e-06	0.00288234	3.08687e-06	0.942919	931.833
415	0.460711	3.0883e-06	0.00288699	3.09184e-06	0.943139	931.833
415.2	0.461676	3.09463e-06	0.00289165	3.09683e-06	0.94336	931.833
415.4	0.462643	3.10099e-06	0.00289632	3.10182e-06	0.943582	931.834
415.6	0.46361	3.10735e-06	0.002901	3.10683e-06	0.943804	931.834
415.8	0.464579	3.11373e-06	0.00290569	3.11184e-06	0.944026	931.835
416	0.465548	3.12012e-06	0.00291038	3.11687e-06	0.944248	931.835
416.2	0.466519	3.12652e-06	0.00291509	3.1219e-06	0.944472	931.835
416.4	0.467491	3.13294e-06	0.00291981	3.12695e-06	0.944695	931.836
416.5	0.468229	3.13937e-06	0.00292453	3.13201e-06	0.944919	931.836
416.7	0.469203	3.14581e-06	0.00292927	3.13707e-06	0.945144	931.836
416.9	0.470177	3.15227e-06	0.00293402	3.14215e-06	0.945369	931.837
417.1	0.471153	3.15874e-06	0.00293877	3.14724e-06	0.945594	931.837
417.3	0.47213	3.16522e-06	0.00294354	3.15234e-06	0.94582	931.838
417.5	0.473108	3.17171e-06	0.00294831	3.15745e-06	0.946047	931.838
417.7	0.474086	3.17822e-06	0.0029531	3.16257e-06	0.946274	931.838
417.8	0.47483	3.18475e-06	0.00295789	3.1677e-06	0.946501	931.839
418	0.475811	3.19128e-06	0.0029627	3.17284e-06	0.946729	931.839
418.2	0.476793	3.19783e-06	0.00296751	3.17799e-06	0.946957	931.839
418.4	0.477775	3.2044e-06	0.00297233	3.18315e-06	0.947186	931.84
418.6	0.478759	3.21097e-06	0.00297717	3.18832e-06	0.947415	931.84
418.8	0.479744	3.21756e-06	0.00298201	3.1935e-06	0.947645	931.841
418.9	0.480493	3.22417e-06	0.00298687	3.1987e-06	0.947875	931.841
419.1	0.481479	3.23078e-06	0.00299173	3.2039e-06	0.948105	931.841
419.3	0.482467	3.23741e-06	0.00299661	3.20911e-06	0.948336	931.842
419.5	0.483455	3.24406e-06	0.00300149	3.21434e-06	0.948568	931.842
419.7	0.484445	3.25071e-06	0.00300638	3.21958e-06	0.9488	931.842
419.8	0.485197	3.25739e-06	0.00301129	3.22482e-06	0.949033	931.843
420	0.486189	3.26407e-06	0.0030162	3.23008e-06	0.949266	931.843
420.2	0.487181	3.27077e-06	0.00302113	3.23535e-06	0.949499	931.844
420.4	0.488174	3.27748e-06	0.00302606	3.24063e-06	0.949733	931.844
420.5	0.48893	3.28421e-06	0.003031	3.24592e-06	0.949967	931.844
420.7	0.489925	3.29095e-06	0.00303596	3.25122e-06	0.950202	931.845
420.9	0.490921	3.2977e-06	0.00304092	3.25653e-06	0.950438	931.845
421.1	0.491918	3.30447e-06	0.0030459	3.26185e-06	0.950674	931.846
421.2	0.492677	3.31125e-06	0.00305088	3.26719e-06	0.95091	931.846
421.4	0.493676	3.31805e-06	0.00305588	3.27253e-06	0.951147	931.846
421.6	0.494675	3.32486e-06	0.00306089	3.27789e-06	0.951384	931.847
421.8	0.495676	3.33168e-06	0.0030659	3.28325e-06	0.951622	931.847
421.9	0.496437	3.33852e-06	0.00307093	3.28863e-06	0.95186	931.848
422.1	0.49744	3.34537e-06	0.00307596	3.29402e-06	0.952099	931.848
422.3	0.498443	3.35224e-06	0.00308101	3.29942e-06	0.952338	931.848
422.4	0.499207	3.35912e-06	0.00308607	3.30483e-06	0.952578	931.849
422.6	0.500212	3.36601e-06	0.00309114	3.31025e-06	0.952818	931.849
422.8	0.501218	3.37292e-06	0.00309621	3.31568e-06	0.953059	931.849
422.9	0.501984	3.37984e-06	0.0031013	3.32113e-06	0.9533	931.85
423.1	0.502992	3.38678e-06	0.0031064	3.32658e-06	0.953542	931.85
423.3	0.504	3.39373e-06	0.00311151	3.33205e-06	0.953784	931.851
423.4	0.504768	3.40069e-06	0.00311663	3.33752e-06	0.954027	931.851
423.6	0.505778	3.40767e-06	0.00312176	3.34301e-06	0.95427	931.851
423.8	0.50679	3.41467e-06	0.0031269	3.34851e-06	0.954514	931.852
423.9	0.50756	3.42168e-06	0.00313205	3.35402e-06	0.954758	931.852
424.1	0.508573	3.4287e-06	0.00313722	3.35955e-06	0.955003	931.853
424.3	0.509586	3.43573e-06	0.00314239	3.36508e-06	0.955248	931.853
424.4	0.510358	3.44279e-06	0.00314757	3.37063e-06	0.955494	931.854
424.6	0.511374	3.44985e-06	0.00315277	3.37618e-06	0.95574	931.854
424.7	0.512147	3.45693e-06	0.00315797	3.38175e-06	0.955987	931.854
424.9	0.513164	3.46403e-06	0.00316293	3.38705e-06	0.956188	931.855
425.1	0.514183	3.47114e-06	0.00316774	3.3922e-06	0.956364	931.855
425.2	0.514958	3.47826e-06	0.00317257	3.39737e-06	0.95654	931.855
425.4	0.515979	3.4854e-06	0.00317741	3.40254e-06	0.956716	931.856
425.5	0.516756	3.49255e-06	0.00318225	3.40772e-06	0.956892	931.856
425.7	0.517779	3.49972e-06	0.00318711	3.41292e-06	0.957069	931.856
425.9	0.518803	3.5069e-06	0.00319198	3.41812e-06	0.957246	931.856
426	0.519583	3.5141e-06	0.00319685	3.42334e-06	0.957424	931.857
426.2	0.520609	3.52131e-06	0.00320174	3.42856e-06	0.957602	931.857
426.3	0.52139	3.52854e-06	0.00320664	3.4338e-06	0.95778	931.857
426.5	0.522418	3.53578e-06	0.00321154	3.43904e-06	0.957959	931.858
426.6	0.523202	3.54304e-06	0.00321646	3.4443e-06	0.958138	931.858
426.8	0.524232	3.55031e-06	0.00322139	3.44957e-06	0.958317	931.858
426.9	0.525017	3.55759e-06	0.00322632	3.45485e-06	0.958497	931.858
427.1	0.526049	3.5649e-06	0.00323127	3.46014e-06	0.958677	931.859
427.3	0.527083	3.57221e-06	0.00323623	3.46544e-06	0.958858	931.859
427.4	0.52787	3.57954e-06	0.0032412	3.47076e-06	0.959039	931.859
427.6	0.528906	3.58689e-06	0.00324617	3.47608e-06	0.95922	931.86
427.7	0.529695	3.59425e-06	0.00325116	3.48141e-06	0.959402	931.86
427.9	0.530732	3.60163e-06	0.00325616	3.48676e-06	0.959584	931.86
428	0.531524	3.60902e-06	0.00326117	3.49211e-06	0.959766	931.861
428.2	0.532563	3.61643e-06	0.00326619	3.49748e-06	0.959949	931.861
428.3	0.533356	3.62385e-06	0.00327121	3.50286e-06	0.960132	931.861
428.5	0.534397	3.63129e-06	0.00327625	3.50825e-06	0.960316	931.861
428.6	0.535191	3.63874e-06	0.0032813	3.51365e-06	0.960499	931.862
428.8	0.536234	3.64621e-06	0.00328636	3.51906e-06	0.960684	931.862
428.9	0.53703	3.65369e-06	0.00329143	3.52448e-06	0.960868	931.862
429.1	0.538075	3.66119e-06	0.00329651	3.52992e-06	0.961053	931.863
429.2	0.538873	3.6687e-06	0.00330161	3.53536e-06	0.961239	931.863
429.4	0.53992	3.67623e-06	0.00330671	3.54082e-06	0.961425	931.863
429.5	0.540719	3.68378e-06	0.00331182	3.54628e-06	0.961611	931.864
429.6	0.541519	3.69134e-06	0.00331694	3.55176e-06	0.961797	931.864
429.8	0.542569	3.69891e-06	0.00332207	3.55725e-06	0.961984	931.864
429.9	0.54337	3.7065e-06	0.00332722	3.56275e-06	0.962171	931.865
430.1	0.544422	3.71411e-06	0.00333237	3.56826e-06	0.962359	931.865
430.2	0.545225	3.72173e-06	0.00333754	3.57379e-06	0.962547	931.865
430.4	0.546278	3.72937e-06	0.00334271	3.57932e-06	0.962736	931.865
430.5	0.547083	3.73702e-06	0.0033479	3.58487e-06	0.962925	931.866
430.7	0.548138	3.74469e-06	0.00335309	3.59043e-06	0.963114	931.866
430.8	0.548944	3.75238e-06	0.0033583	3.596e-06	0.963303	931.866
430.9	0.549751	3.76008e-06	0.00336352	3.60158e-06	0.963494	931.867
431.1	0.550809	3.7678e-06	0.00336875	3.60717e-06	0.963684	931.867
431.2	0.551617	3.77553e-06	0.00337399	3.61277e-06	0.963875	931.867
431.4	0.552677	3.78328e-06	0.00337924	3.61839e-06	0.964066	931.868
431.5	0.553487	3.79104e-06	0.0033845	3.62401e-06	0.964258	931.868
431.7	0.554549	3.79882e-06	0.00338977	3.62965e-06	0.964449	931.868
431.8	0.55536	3.80662e-06	0.00339505	3.6353e-06	0.964642	931.869
431.9	0.556172	3.81443e-06	0.00340035	3.64096e-06	0.964835	931.869
432.1	0.557236	3.82226e-06	0.00340565	3.64663e-06	0.965028	931.869
432.2	0.55805	3.83011e-06	0.00341097	3.65232e-06	0.965221	931.87
432.4	0.559116	3.83797e-06	0.00341629	3.65801e-06	0.965415	931.87
432.5	0.559931	3.84584e-06	0.00342163	3.66372e-06	0.96561	931.87
432.6	0.560746	3.85374e-06	0.00342698	3.66944e-06	0.965804	931.871
432.8	0.561815	3.86164e-06	0.00343234	3.67517e-06	0.966	931.871
432.9	0.562632	3.86957e-06	0.00343771	3.68091e-06	0.966195	931.871
433	0.563449	3.87751e-06	0.00344309	3.68667e-06	0.966391	931.871
433.2	0.56452	3.88547e-06	0.00344848	3.69243e-06	0.966587	931.872
433.3	0.565339	3.89344e-06	0.00345388	3.69821e-06	0.966784	931.872
433.4	0.566159	3.90143e-06	0.0034593	3.704e-06	0.966981	931.872
433.6	0.567233	3.90944e-06	0.00346472	3.7098e-06	0.967179	931.873
433.7	0.568054	3.91746e-06	0.00347016	3.71562e-06	0.967377	931.873
433.8	0.568875	3.9255e-06	0.0034756	3.72144e-06	0.967575	931.873
434	0.569951	3.93356e-06	0.00348106	3.72728e-06	0.967774	931.874
434.1	0.570774	3.94163e-06	0.00348653	3.73313e-06	0.967973	931.874
434.2	0.571598	3.94972e-06	0.00349201	3.73899e-06	0.968173	931.874
434.4	0.572676	3.95783e-06	0.00349751	3.74487e-06	0.968373	931.875
434.5	0.573501	3.96595e-06	0.00350301	3.75075e-06	0.968573	931.875
434.6	0.574327	3.97409e-06	0.00350853	3.75665e-06	0.968774	931.875
434.8	0.575408	3.98225e-06	0.00351405	3.76256e-06	0.968975	931.876
434.9	0.576235	3.99042e-06	0.00351959	3.76848e-06	0.969177	931.876
435	0.577062	3.99861e-06	0.00352514	3.77442e-06	0.969379	931.876
435.2	0.578146	4.00682e-06	0.0035307	3.78036e-06	0.969582	931.877
435.3	0.578974	4.01504e-06	0.00353627	3.78632e-06	0.969785	931.877
435.4	0.579804	4.02328e-06	0.00354185	3.79229e-06	0.969988	931.877
435.5	0.580634	4.03154e-06	0.00354745	3.79828e-06	0.970192	931.878
435.7	0.58172	4.03981e-06	0.00355305	3.80427e-06	0.970396	931.878
435.8	0.582551	4.0481e-06	0.00355867	3.81028e-06	0.9706	931.878
435.9	0.583383	4.05641e-06	0.0035643	3.8163e-06	0.970805	931.879
436	0.584216	4.06474e-06	0.00356994	3.82233e-06	0.971011	931.879
436.2	0.585305	4.07308e-06	0.00357559	3.82838e-06	0.971217	931.879
436.3	0.586139	4.08144e-06	0.00358126	3.83443e-06	0.971423	931.88
436.4	0.586973	4.08981e-06	0.00358693	3.8405e-06	0.97163	931.88
436.5	0.587808	4.09821e-06	0.00359262	3.84659e-06	0.971837	931.88
436.7	0.5889	4.10662e-06	0.00359832	3.85268e-06	0.972044	931.881
436.8	0.589736	4.11505e-06	0.00360403	3.85879e-06	0.972252	931.881
436.9	0.590573	4.12349e-06	0.00360975	3.86491e-06	0.972461	931.881
437	0.59141	4.13195e-06	0.00361549	3.87104e-06	0.972669	931.882
437.2	0.592506	4.14043e-06	0.00362123	3.87718e-06	0.972879	931.882
437.3	0.593344	4.14893e-06	0.00362699	3.88334e-06	0.973088	931.883
437.4	0.594183	4.15745e-06	0.00363276	3.88951e-06	0.973298	931.883
437.5	0.595022	4.16598e-06	0.00363854	3.89569e-06	0.973509	931.883
437.6	0.595862	4.17453e-06	0.00364433	3.90189e-06	0.97372	931.884
437.8	0.596961	4.1831e-06	0.00365014	3.9081e-06	0.973931	931.884
437.9	0.597802	4.19168e-06	0.00365595	3.91432e-06	0.974143	931.884
438	0.598644	4.20028e-06	0.00366178	3.92055e-06	0.974355	931.885
438.1	0.599486	4.2089e-06	0.00366762	3.9268e-06	0.974568	931.885
438.2	0.600329	4.21754e-06	0.00367348	3.93306e-06	0.974781	931.885
438.4	0.601431	4.2262e-06	0.00367934	3.93933e-06	0.974995	931.886
438.5	0.602275	4.23487e-06	0.00368522	3.94561e-06	0.975209	931.886
438.6	0.60312	4.24356e-06	0.00369111	3.95191e-06	0.975423	931.886
438.7	0.603965	4.25227e-06	0.00369701	3.95822e-06	0.975638	931.887
438.8	0.60481	4.261e-06	0.00370292	3.96455e-06	0.975854	931.887
438.9	0.605656	4.26974e-06	0.00370885	3.97088e-06	0.976069	931.887
439.1	0.606763	4.27851e-06	0.00371478	3.97723e-06	0.976286	931.888
439.2	0.60761	4.28729e-06	0.00372073	3.98359e-06	0.976502	931.888
439.3	0.608457	4.29609e-06	0.0037267	3.98997e-06	0.976719	931.889
439.4	0.609305	4.3049e-06	0.00373267	3.99636e-06	0.976937	931.889
439.5	0.610154	4.31374e-06	0.00373866	4.00276e-06	0.977155	931.889
439.6	0.611003	4.32259e-06	0.00374465	4.00918e-06	0.977373	931.89
439.7	0.611852	4.33146e-06	0.00375067	4.0156e-06	0.977592	931.89
439.9	0.612963	4.34035e-06	0.00375669	4.02205e-06	0.977812	931.89
440	0.613814	4.34926e-06	0.00376272	4.0285e-06	0.978031	931.891
440.1	0.614665	4.35819e-06	0.00376877	4.03497e-06	0.978252	931.891
440.2	0.615517	4.36713e-06	0.00377483	4.04145e-06	0.978472	931.891
440.3	0.616369	4.37609e-06	0.00378091	4.04794e-06	0.978694	931.892
440.4	0.617221	4.38507e-06	0.00378699	4.05445e-06	0.978915	931.892
440.5	0.618074	4.39407e-06	0.00379309	4.06097e-06	0.979137	931.892
440.6	0.618927	4.40309e-06	0.0037992	4.06751e-06	0.97936	931.893
440.8	0.620043	4.41213e-06	0.00380532	4.07406e-06	0.979583	931.893
440.9	0.620898	4.42118e-06	0.00381146	4.08062e-06	0.979806	931.894
441	0.621753	4.43026e-06	0.0038176	4.08719e-06	0.98003	931.894
441.1	0.622608	4.43935e-06	0.00382377	4.09378e-06	0.980254	931.894
441.2	0.623464	4.44846e-06	0.00382994	4.10038e-06	0.980479	931.895
441.3	0.62432	4.45759e-06	0.00383612	4.107e-06	0.980705	931.895
441.4	0.625177	4.46674e-06	0.00384232	4.11363e-06	0.98093	931.895
441.5	0.626034	4.47591e-06	0.00384853	4.12027e-06	0.981156	931.896
441.6	0.626892	4.48509e-06	0.00385476	4.12693e-06	0.981383	931.896
441.7	0.62775	4.4943e-06	0.003861	4.1336e-06	0.98161	931.897
441.8	0.628608	4.50352e-06	0.00386724	4.14028e-06	0.981838	931.897
441.9	0.629467	4.51276e-06	0.00387351	4.14698e-06	0.982066	931.897
442	0.630326	4.52202e-06	0.00387978	4.15369e-06	0.982294	931.898
442.1	0.631186	4.53131e-06	0.00388607	4.16041e-06	0.982523	931.898
442.2	0.632046	4.54061e-06	0.00389237	4.16715e-06	0.982753	931.898
442.3	0.632907	4.54992e-06	0.00389869	4.1739e-06	0.982983	931.899
442.5	0.634032	4.55926e-06	0.00390501	4.18067e-06	0.983213	931.899
442.6	0.634894	4.56862e-06	0.00391135	4.18745e-06	0.983444	931.9
442.7	0.635756	4.578e-06	0.00391771	4.19424e-06	0.983675	931.9
442.8	0.636618	4.58739e-06	0.00392407	4.20105e-06	0.983907	931.9
442.9	0.637481	4.59681e-06	0.00393045	4.20787e-06	0.98414	931.901
443	0.638344	4.60624e-06	0.00393684	4.21471e-06	0.984372	931.901
443.1	0.639207	4.61569e-06	0.00394325	4.22156e-06	0.984606	931.902
443.2	0.640071	4.62517e-06	0.00394967	4.22842e-06	0.984839	931.902
443.3	0.640936	4.63466e-06	0.0039561	4.2353e-06	0.985074	931.902
443.4	0.6418	4.64417e-06	0.00396254	4.2422e-06	0.985308	931.903
443.5	0.642665	4.6537e-06	0.003969	4.2491e-06	0.985544	931.903
443.6	0.643531	4.66325e-06	0.00397547	4.25602e-06	0.985779	931.903
443.7	0.644397	4.67282e-06	0.00398196	4.26296e-06	0.986015	931.904
443.8	0.645263	4.68241e-06	0.00398845	4.26991e-06	0.986252	931.904
443.9	0.64613	4.69202e-06	0.00399497	4.27687e-06	0.986489	931.905
444	0.646997	4.70165e-06	0.00400149	4.28385e-06	0.986727	931.905
444	0.647598	4.7113e-06	0.00400803	4.29084e-06	0.986965	931.905
444.1	0.648466	4.72097e-06	0.00401458	4.29785e-06	0.987203	931.906
444.2	0.649334	4.73066e-06	0.00402114	4.30487e-06	0.987442	931.906
444.3	0.650202	4.74037e-06	0.00402772	4.3119e-06	0.987682	931.907
444.4	0.651071	4.7501e-06	0.00403431	4.31895e-06	0.987922	931.907
444.5	0.65194	4.75985e-06	0.00404092	4.32602e-06	0.988163	931.907
444.6	0.652809	4.76961e-06	0.00404754	4.33309e-06	0.988404	931.908
444.7	0.653679	4.7794e-06	0.00405417	4.34019e-06	0.988645	931.908
444.8	0.654549	4.78921e-06	0.00406082	4.34729e-06	0.988887	931.909
444.9	0.65542	4.79904e-06	0.00406748	4.35442e-06	0.98913	931.909
445	0.65629	4.80889e-06	0.00407415	4.36155e-06	0.989373	931.909
445.1	0.657162	4.81876e-06	0.00408084	4.3687e-06	0.989616	931.91
445.2	0.658033	4.82865e-06	0.00408754	4.37587e-06	0.98986	931.91
445.3	0.658905	4.83856e-06	0.00409425	4.38305e-06	0.990105	931.911
445.4	0.659777	4.84849e-06	0.00410098	4.39025e-06	0.99035	931.911
445.5	0.66065	4.85844e-06	0.00410772	4.39746e-06	0.990595	931.911
445.5	0.661254	4.86841e-06	0.00411448	4.40468e-06	0.990841	931.912
445.6	0.662128	4.8784e-06	0.00412125	4.41192e-06	0.991088	931.912
445.7	0.663001	4.88842e-06	0.00412803	4.41918e-06	0.991335	931.913
445.8	0.663875	4.89845e-06	0.00413483	4.42645e-06	0.991583	931.913
445.9	0.664749	4.9085e-06	0.00414164	4.43373e-06	0.991831	931.913
446	0.665623	4.91857e-06	0.00414847	4.44103e-06	0.992079	931.914
446.1	0.666498	4.92867e-06	0.00415488	4.44788e-06	0.992277	931.914
446.2	0.667373	4.93878e-06	0.0041612	4.45465e-06	0.992464	931.914
446.3	0.668249	4.94892e-06	0.00416754	4.46142e-06	0.992651	931.915
446.3	0.668856	4.95908e-06	0.0041739	4.46821e-06	0.992839	931.915
446.4	0.669733	4.96925e-06	0.00418026	4.47502e-06	0.993027	931.915
446.5	0.670611	4.97945e-06	0.00418664	4.48184e-06	0.993215	931.916
446.6	0.671489	4.98967e-06	0.00419303	4.48867e-06	0.993404	931.916
446.7	0.672368	4.99991e-06	0.00419943	4.49551e-06	0.993593	931.916
446.8	0.673247	5.01017e-06	0.00420585	4.50238e-06	0.993783	931.916
446.9	0.674127	5.02046e-06	0.00421228	4.50925e-06	0.993973	931.917
446.9	0.674738	5.03076e-06	0.00421873	4.51614e-06	0.994163	931.917
447	0.675619	5.04109e-06	0.00422518	4.52304e-06	0.994354	931.917
447.1	0.676501	5.05143e-06	0.00423165	4.52996e-06	0.994545	931.917
447.2	0.677383	5.0618e-06	0.00423814	4.53689e-06	0.994736	931.918
447.3	0.678265	5.07219e-06	0.00424463	4.54383e-06	0.994928	931.918
447.4	0.679149	5.0826e-06	0.00425114	4.55079e-06	0.995121	931.918
447.5	0.680032	5.09303e-06	0.00425767	4.55777e-06	0.995313	931.919
447.5	0.680646	5.10348e-06	0.00426421	4.56476e-06	0.995506	931.919
447.6	0.681531	5.11395e-06	0.00427076	4.57176e-06	0.9957	931.919
447.7	0.682416	5.12445e-06	0.00427732	4.57877e-06	0.995894	931.919
447.8	0.683302	5.13497e-06	0.0042839	4.58581e-06	0.996088	931.92
447.9	0.684188	5.14551e-06	0.00429049	4.59285e-06	0.996283	931.92
447.9	0.684804	5.15607e-06	0.00429709	4.59991e-06	0.996478	931.92
448	0.685692	5.16665e-06	0.00430371	4.60699e-06	0.996673	931.921
448.1	0.686579	5.17725e-06	0.00431034	4.61408e-06	0.996869	931.921
448.2	0.687468	5.18788e-06	0.00431699	4.62118e-06	0.997065	931.921
448.3	0.688356	5.19852e-06	0.00432365	4.6283e-06	0.997262	931.922
448.3	0.688974	5.20919e-06	0.00433032	4.63543e-06	0.997459	931.922
448.4	0.689864	5.21988e-06	0.004337	4.64258e-06	0.997657	931.922
448.5	0.690754	5.2306e-06	0.0043437	4.64974e-06	0.997855	931.922
448.6	0.691645	5.24133e-06	0.00435042	4.65692e-06	0.998053	931.923
448.7	0.692536	5.25209e-06	0.00435715	4.66411e-06	0.998252	931.923
448.7	0.693156	5.26287e-06	0.00436389	4.67131e-06	0.998451	931.923
448.8	0.694048	5.27367e-06	0.00437064	4.67854e-06	0.99865	931.924
448.9	0.694941	5.28449e-06	0.00437741	4.68577e-06	0.99885	931.924
449	0.695834	5.29534e-06	0.00438419	4.69302e-06	0.999051	931.924
449.1	0.696727	5.3062e-06	0.00439099	4.70029e-06	0.999251	931.924
449.1	0.697349	5.31709e-06	0.0043978	4.70757e-06	0.999452	931.925
449.2	0.698243	5.32801e-06	0.00440463	4.71486e-06	0.999654	931.925
449.3	0.699138	5.33894e-06	0.00441146	4.72218e-06	0.999856	931.925
449.4	0.700033	5.3499e-06	0.00441832	4.7295e-06	1.00006	931.926
449.4	0.700657	5.36088e-06	0.00442518	4.73684e-06	1.00026	931.926
449.5	0.701553	5.37188e-06	0.00443206	4.7442e-06	1.00046	931.926
449.6	0.702449	5.38291e-06	0.00443896	4.75157e-06	1.00067	931.927
449.7	0.703346	5.39395e-06	0.00444587	4.75895e-06	1.00087	931.927
449.7	0.703971	5.40502e-06	0.00445279	4.76635e-06	1.00108	931.927
449.8	0.704868	5.41612e-06	0.00445973	4.77377e-06	1.00128	931.927
449.9	0.705767	5.42723e-06	0.00446668	4.7812e-06	1.00149	931.928
450	0.706665	5.43837e-06	0.00447365	4.78865e-06	1.00169	931.928
450	0.707291	5.44953e-06	0.00448063	4.79611e-06	1.0019	931.928
450.1	0.70819	5.46072e-06	0.00448762	4.80359e-06	1.00211	931.929
450.2	0.70909	5.47192e-06	0.00449463	4.81108e-06	1.00231	931.929
450.2	0.709717	5.48315e-06	0.00450165	4.81859e-06	1.00252	931.929
450.3	0.710617	5.49441e-06	0.00450869	4.82611e-06	1.00273	931.93
450.4	0.711518	5.50568e-06	0.00451574	4.83365e-06	1.00294	931.93
450.5	0.71242	5.51698e-06	0.00452281	4.84121e-06	1.00314	931.93
450.5	0.713048	5.5283e-06	0.00452989	4.84878e-06	1.00335	931.931
450.6	0.71395	5.53965e-06	0.00453699	4.85636e-06	1.00356	931.931
450.7	0.714852	5.55102e-06	0.0045441	4.86396e-06	1.00377	931.931
450.7	0.715481	5.56241e-06	0.00455122	4.87158e-06	1.00398	931.931
450.8	0.716384	5.57383e-06	0.00455836	4.87921e-06	1.00419	931.932
450.9	0.717288	5.58527e-06	0.00456552	4.88686e-06	1.00441	931.932
451	0.718192	5.59673e-06	0.00457269	4.89452e-06	1.00462	931.932
451	0.718822	5.60822e-06	0.00457987	4.9022e-06	1.00483	931.933
451.1	0.719726	5.61973e-06	0.00458707	4.9099e-06	1.00504	931.933
451.2	0.720631	5.63126e-06	0.00459428	4.91761e-06	1.00526	931.933
451.2	0.721262	5.64282e-06	0.00460151	4.92533e-06	1.00547	931.934
451.3	0.722168	5.6544e-06	0.00460875	4.93308e-06	1.00568	931.934
451.4	0.723074	5.666e-06	0.00461601	4.94083e-06	1.0059	931.934
451.4	0.723705	5.67763e-06	0.00462328	4.94861e-06	1.00611	931.935
451.5	0.724612	5.68928e-06	0.00463057	4.9564e-06	1.00633	931.935
451.6	0.725519	5.70096e-06	0.00463787	4.9642e-06	1.00654	931.935
451.6	0.726151	5.71266e-06	0.00464519	4.97203e-06	1.00676	931.936
451.7	0.727058	5.72438e-06	0.00465252	4.97987e-06	1.00698	931.936
451.8	0.727966	5.73613e-06	0.00465987	4.98772e-06	1.00719	931.936
451.8	0.728599	5.7479e-06	0.00466723	4.99559e-06	1.00741	931.937
451.9	0.729508	5.7597e-06	0.00467461	5.00348e-06	1.00763	931.937
452	0.730417	5.77152e-06	0.004682	5.01138e-06	1.00785	931.937
452	0.73105	5.78337e-06	0.00468941	5.0193e-06	1.00807	931.937
452.1	0.73196	5.79524e-06	0.00469683	5.02723e-06	1.00828	931.938
452.2	0.73287	5.80713e-06	0.00470427	5.03519e-06	1.0085	931.938
452.2	0.733504	5.81905e-06	0.00471172	5.04315e-06	1.00872	931.938
452.3	0.734414	5.83099e-06	0.00471919	5.05114e-06	1.00895	931.939
452.3	0.735049	5.84296e-06	0.00472668	5.05914e-06	1.00917	931.939
452.4	0.73596	5.85495e-06	0.00473418	5.06716e-06	1.00939	931.939
452.5	0.736871	5.86697e-06	0.00474169	5.07519e-06	1.00961	931.94
452.5	0.737506	5.87901e-06	0.00474922	5.08324e-06	1.00983	931.94
452.6	0.738418	5.89107e-06	0.00475677	5.09131e-06	1.01006	931.94
452.7	0.73933	5.90316e-06	0.00476433	5.09939e-06	1.01028	931.941
452.7	0.739966	5.91528e-06	0.00477191	5.10749e-06	1.0105	931.941
452.8	0.740879	5.92742e-06	0.0047795	5.11561e-06	1.01073	931.941
452.8	0.741515	5.93958e-06	0.00478711	5.12374e-06	1.01095	931.942
452.9	0.742428	5.95177e-06	0.00479473	5.13189e-06	1.01118	931.942
453	0.743341	5.96399e-06	0.00480237	5.14005e-06	1.0114	931.942
453	0.743978	5.97623e-06	0.00481002	5.14824e-06	1.01163	931.943
453.1	0.744892	5.98849e-06	0.0048177	5.15644e-06	1.01185	931.943
453.1	0.745529	6.00078e-06	0.00482538	5.16465e-06	1.01208	931.943
453.2	0.746443	6.0131e-06	0.00483308	5.17289e-06	1.01231	931.944
453.3	0.747358	6.02544e-06	0.0048408	5.18114e-06	1.01254	931.944
453.3	0.747995	6.0378e-06	0.00484854	5.18941e-06	1.01277	931.944
453.4	0.74891	6.0502e-06	0.00485629	5.19769e-06	1.01299	931.945
453.4	0.749548	6.06261e-06	0.00486405	5.20599e-06	1.01322	931.945
453.5	0.750464	6.07506e-06	0.00487183	5.21431e-06	1.01345	931.945
453.5	0.751102	6.08752e-06	0.00487963	5.22265e-06	1.01368	931.946
453.6	0.752018	6.10002e-06	0.00488744	5.231e-06	1.01391	931.946
453.7	0.752934	6.11254e-06	0.00489527	5.23937e-06	1.01415	931.946
453.7	0.753572	6.12508e-06	0.00490312	5.24775e-06	1.01438	931.947
453.8	0.754489	6.13765e-06	0.00491098	5.25616e-06	1.01461	931.947
453.8	0.755128	6.15025e-06	0.00491886	5.26458e-06	1.01484	931.948
453.9	0.756045	6.16287e-06	0.00492675	5.27302e-06	1.01508	931.948
453.9	0.756684	6.17552e-06	0.00493466	5.28148e-06	1.01531	931.948
454	0.757601	6.18819e-06	0.00494259	5.28995e-06	1.01554	931.949
454	0.75824	6.20089e-06	0.00495053	5.29844e-06	1.01578	931.949
454.1	0.759158	6.21362e-06	0.00495849	5.30695e-06	1.01601	931.949
454.2	0.760076	6.22637e-06	0.00496647	5.31547e-06	1.01625	931.95
454.2	0.760716	6.23915e-06	0.00497446	5.32402e-06	1.01649	931.95
454.3	0.761634	6.25196e-06	0.00498247	5.33258e-06	1.01672	931.95
454.3	0.762274	6.26479e-06	0.00499049	5.34116e-06	1.01696	931.951
454.4	0.763193	6.27764e-06	0.00499853	5.34975e-06	1.0172	931.951
454.4	0.763833	6.29053e-06	0.00500659	5.35837e-06	1.01743	931.951
454.5	0.764752	6.30344e-06	0.00501466	5.367e-06	1.01767	931.952
454.5	0.765392	6.31637e-06	0.00502275	5.37565e-06	1.01791	931.952
454.6	0.766311	6.32934e-06	0.00503086	5.38431e-06	1.01815	931.952
454.6	0.766952	6.34233e-06	0.00503899	5.393e-06	1.01839	931.953
454.7	0.767871	6.35534e-06	0.00504713	5.4017e-06	1.01863	931.953
454.7	0.768512	6.36839e-06	0.00505528	5.41042e-06	1.01887	931.953
454.8	0.769432	6.38146e-06	0.00506346	5.41916e-06	1.01911	931.954
454.8	0.770073	6.39455e-06	0.00507165	5.42791e-06	1.01936	931.954
454.9	0.770993	6.40768e-06	0.00507986	5.43669e-06	1.0196	931.955
454.9	0.771634	6.42083e-06	0.00508808	5.44548e-06	1.01984	931.955
455	0.772554	6.43401e-06	0.00509632	5.45429e-06	1.02008	931.955
455	0.773196	6.44721e-06	0.00510458	5.46312e-06	1.02033	931.956
455.1	0.774116	6.46044e-06	0.00511285	5.47196e-06	1.02057	931.956
455.1	0.774758	6.4737e-06	0.00512115	5.48083e-06	1.02082	931.956
455.2	0.775678	6.48699e-06	0.00512946	5.48971e-06	1.02106	931.957
455.2	0.77632	6.5003e-06	0.00513778	5.49861e-06	1.02131	931.957
455.3	0.777241	6.51364e-06	0.00514613	5.50753e-06	1.02156	931.957
455.3	0.777883	6.52701e-06	0.00515449	5.51647e-06	1.0218	931.958
455.4	0.778804	6.5404e-06	0.00516286	5.52542e-06	1.02205	931.958
455.4	0.779446	6.55383e-06	0.00517126	5.5344e-06	1.0223	931.959
455.5	0.780367	6.56728e-06	0.00517967	5.54339e-06	1.02255	931.959
455.5	0.781009	6.58076e-06	0.0051881	5.5524e-06	1.0228	931.959
455.6	0.781931	6.59426e-06	0.00519655	5.56143e-06	1.02304	931.96
455.6	0.782572	6.6078e-06	0.00520501	5.57048e-06	1.02329	931.96
455.6	0.783214	6.62136e-06	0.00521349	5.57954e-06	1.02355	931.96
455.7	0.784136	6.63495e-06	0.00522199	5.58863e-06	1.0238	931.961
455.7	0.784778	6.64856e-06	0.00523051	5.59773e-06	1.02405	931.961
455.8	0.7857	6.66221e-06	0.00523904	5.60686e-06	1.0243	931.962
455.8	0.786342	6.67588e-06	0.00524759	5.616e-06	1.02455	931.962
455.9	0.787264	6.68958e-06	0.00525616	5.62516e-06	1.02481	931.962
455.9	0.787906	6.70331e-06	0.00526475	5.63433e-06	1.02506	931.963
456	0.788829	6.71707e-06	0.00527335	5.64353e-06	1.02531	931.963
456	0.789471	6.73085e-06	0.00528197	5.65275e-06	1.02557	931.963
456	0.790113	6.74467e-06	0.00529061	5.66198e-06	1.02582	931.964
456.1	0.791036	6.75851e-06	0.00529927	5.67124e-06	1.02608	931.964
456.1	0.791678	6.77238e-06	0.00530794	5.68051e-06	1.02634	931.965
456.2	0.7926	6.78628e-06	0.00531664	5.6898e-06	1.02659	931.965
456.2	0.793242	6.80021e-06	0.00532535	5.69912e-06	1.02685	931.965
456.3	0.794165	6.81416e-06	0.00533407	5.70845e-06	1.02711	931.966
456.3	0.794807	6.82815e-06	0.00534282	5.7178e-06	1.02737	931.966
456.3	0.795449	6.84216e-06	0.00535158	5.72716e-06	1.02762	931.966
456.4	0.796372	6.8562e-06	0.00536037	5.73655e-06	1.02788	931.967
456.4	0.797014	6.87028e-06	0.00536917	5.74596e-06	1.02814	931.967
456.5	0.797937	6.88438e-06	0.00537798	5.75539e-06	1.0284	931.968
456.5	0.798579	6.8985e-06	0.00538682	5.76483e-06	1.02866	931.968
456.5	0.799221	6.91266e-06	0.00539568	5.7743e-06	1.02893	931.968
456.6	0.800144	6.92685e-06	0.00540455	5.78378e-06	1.02919	931.969
456.6	0.800786	6.94107e-06	0.00541344	5.79329e-06	1.02945	931.969
456.7	0.801709	6.95531e-06	0.00542188	5.80231e-06	1.02967	931.969
456.7	0.802351	6.96959e-06	0.00543013	5.81113e-06	1.02988	931.97
456.7	0.802994	6.98389e-06	0.00543841	5.81997e-06	1.03008	931.97
456.8	0.803918	6.99822e-06	0.0054467	5.82883e-06	1.03028	931.97
456.8	0.804561	7.01258e-06	0.005455	5.8377e-06	1.03049	931.97
456.8	0.805204	7.02698e-06	0.00546333	5.8466e-06	1.0307	931.971
456.9	0.806129	7.0414e-06	0.00547167	5.85551e-06	1.0309	931.971
456.9	0.806773	7.05585e-06	0.00548003	5.86444e-06	1.03111	931.971
457	0.807699	7.07033e-06	0.0054884	5.87339e-06	1.03131	931.972
457	0.808343	7.08484e-06	0.00549679	5.88236e-06	1.03152	931.972
457	0.808988	7.09938e-06	0.0055052	5.89134e-06	1.03173	931.972
457.1	0.809914	7.11395e-06	0.00551363	5.90035e-06	1.03194	931.972
457.1	0.81056	7.12855e-06	0.00552207	5.90937e-06	1.03214	931.973
457.1	0.811205	7.14318e-06	0.00553053	5.91841e-06	1.03235	931.973
457.2	0.812132	7.15784e-06	0.00553901	5.92747e-06	1.03256	931.973
457.2	0.812778	7.17253e-06	0.00554751	5.93655e-06	1.03277	931.973
457.2	0.813424	7.18725e-06	0.00555602	5.94565e-06	1.03298	931.974
457.3	0.814352	7.202e-06	0.00556455	5.95476e-06	1.03319	931.974
457.3	0.814999	7.21678e-06	0.0055731	5.9639e-06	1.0334	931.974
457.4	0.815928	7.2316e-06	0.00558167	5.97305e-06	1.03362	931.974
457.4	0.816575	7.24644e-06	0.00559025	5.98222e-06	1.03383	931.975
457.4	0.817222	7.26131e-06	0.00559885	5.99141e-06	1.03404	931.975
457.5	0.818152	7.27621e-06	0.00560747	6.00062e-06	1.03425	931.975
457.5	0.818799	7.29114e-06	0.00561611	6.00985e-06	1.03447	931.976
457.5	0.819447	7.30611e-06	0.00562476	6.0191e-06	1.03468	931.976
457.6	0.820377	7.3211e-06	0.00563344	6.02836e-06	1.03489	931.976
457.6	0.821025	7.33613e-06	0.00564213	6.03765e-06	1.03511	931.976
457.6	0.821674	7.35118e-06	0.00565083	6.04695e-06	1.03532	931.977
457.7	0.822605	7.36627e-06	0.00565956	6.05628e-06	1.03554	931.977
457.7	0.823254	7.38139e-06	0.0056683	6.06562e-06	1.03575	931.977
457.7	0.823903	7.39654e-06	0.00567706	6.07498e-06	1.03597	931.977
457.7	0.824552	7.41172e-06	0.00568584	6.08436e-06	1.03619	931.978
457.8	0.825484	7.42693e-06	0.00569464	6.09376e-06	1.0364	931.978
457.8	0.826133	7.44217e-06	0.00570346	6.10318e-06	1.03662	931.978
457.8	0.826783	7.45745e-06	0.00571229	6.11262e-06	1.03684	931.979
457.9	0.827715	7.47275e-06	0.00572114	6.12208e-06	1.03706	931.979
457.9	0.828365	7.48809e-06	0.00573001	6.13156e-06	1.03728	931.979
457.9	0.829015	7.50345e-06	0.0057389	6.14106e-06	1.0375	931.979
458	0.829949	7.51885e-06	0.00574781	6.15057e-06	1.03772	931.98
458	0.830599	7.53429e-06	0.00575673	6.16011e-06	1.03794	931.98
458	0.83125	7.54975e-06	0.00576567	6.16967e-06	1.03816	931.98
458.1	0.832184	7.56524e-06	0.00577463	6.17924e-06	1.03838	931.981
458.1	0.832835	7.58077e-06	0.00578361	6.18884e-06	1.0386	931.981
458.1	0.833486	7.59633e-06	0.00579261	6.19845e-06	1.03882	931.981
458.1	0.834137	7.61192e-06	0.00580163	6.20809e-06	1.03904	931.981
458.2	0.835071	7.62754e-06	0.00581066	6.21774e-06	1.03927	931.982
458.2	0.835723	7.64319e-06	0.00581972	6.22741e-06	1.03949	931.982
458.2	0.836374	7.65888e-06	0.00582879	6.23711e-06	1.03971	931.982
458.3	0.837309	7.6746e-06	0.00583788	6.24682e-06	1.03994	931.983
458.3	0.837961	7.69035e-06	0.00584699	6.25656e-06	1.04016	931.983
458.3	0.838613	7.70613e-06	0.00585612	6.26631e-06	1.04039	931.983
458.3	0.839265	7.72195e-06	0.00586527	6.27608e-06	1.04061	931.983
458.4	0.840201	7.7378e-06	0.00587443	6.28588e-06	1.04084	931.984
458.4	0.840853	7.75368e-06	0.00588362	6.29569e-06	1.04107	931.984
458.4	0.841506	7.76959e-06	0.00589282	6.30553e-06	1.04129	931.984
458.4	0.842158	7.78553e-06	0.00590204	6.31538e-06	1.04152	931.985
458.5	0.843094	7.80151e-06	0.00591128	6.32525e-06	1.04175	931.985
458.5	0.843747	7.81752e-06	0.00592054	6.33515e-06	1.04198	931.985
458.5	0.8444	7.83357e-06	0.00592982	6.34506e-06	1.04221	931.985
458.5	0.845053	7.84965e-06	0.00593912	6.355e-06	1.04244	931.986
458.6	0.84599	7.86576e-06	0.00594844	6.36496e-06	1.04267	931.986
458.6	0.846643	7.8819e-06	0.00595777	6.37493e-06	1.0429	931.986
458.6	0.847296	7.89807e-06	0.00596713	6.38493e-06	1.04313	931.987
458.6	0.847949	7.91428e-06	0.0059765	6.39495e-06	1.04336	931.987
458.7	0.848886	7.93053e-06	0.0059859	6.40498e-06	1.04359	931.987
458.7	0.84954	7.9468e-06	0.00599531	6.41504e-06	1.04382	931.988
458.7	0.850193	7.96311e-06	0.00600474	6.42512e-06	1.04406	931.988
458.7	0.850847	7.97945e-06	0.0060142	6.43522e-06	1.04429	931.988
458.8	0.851784	7.99583e-06	0.00602367	6.44534e-06	1.04452	931.988
458.8	0.852438	8.01224e-06	0.00603316	6.45548e-06	1.04476	931.989
458.8	0.853092	8.02868e-06	0.00604267	6.46565e-06	1.04499	931.989
458.8	0.853746	8.04516e-06	0.0060522	6.47583e-06	1.04523	931.989
458.9	0.854684	8.06167e-06	0.00606175	6.48603e-06	1.04546	931.99
458.9	0.855338	8.07822e-06	0.00607132	6.49626e-06	1.0457	931.99
458.9	0.855992	8.0948e-06	0.0060809	6.5065e-06	1.04593	931.99
458.9	0.856646	8.11141e-06	0.00609051	6.51677e-06	1.04617	931.991
459	0.857584	8.12806e-06	0.00610014	6.52706e-06	1.04641	931.991
459	0.858238	8.14474e-06	0.00610979	6.53737e-06	1.04665	931.991
459	0.858892	8.16146e-06	0.00611946	6.5477e-06	1.04689	931.991
459	0.859546	8.1782e-06	0.00612914	6.55805e-06	1.04712	931.992
459	0.8602	8.19499e-06	0.00613885	6.56842e-06	1.04736	931.992
459.1	0.861139	8.21181e-06	0.00614858	6.57881e-06	1.0476	931.992
459.1	0.861793	8.22866e-06	0.00615833	6.58923e-06	1.04785	931.993
459.1	0.862448	8.24555e-06	0.00616809	6.59967e-06	1.04809	931.993
459.1	0.863102	8.26247e-06	0.00617788	6.61012e-06	1.04833	931.993
459.1	0.863756	8.27943e-06	0.00618769	6.6206e-06	1.04857	931.994
459.2	0.864695	8.29642e-06	0.00619751	6.6311e-06	1.04881	931.994
459.2	0.865349	8.31345e-06	0.00620736	6.64163e-06	1.04906	931.994
459.2	0.866004	8.33051e-06	0.00621723	6.65217e-06	1.0493	931.995
459.2	0.866658	8.34761e-06	0.00622712	6.66274e-06	1.04954	931.995
459.2	0.867312	8.36474e-06	0.00623703	6.67332e-06	1.04979	931.995
459.3	0.868251	8.38191e-06	0.00624695	6.68393e-06	1.05003	931.995
459.3	0.868906	8.39911e-06	0.0062569	6.69456e-06	1.05028	931.996
459.3	0.86956	8.41635e-06	0.00626687	6.70522e-06	1.05052	931.996
459.3	0.870214	8.43362e-06	0.00627686	6.71589e-06	1.05077	931.996
459.3	0.870869	8.45093e-06	0.00628687	6.72659e-06	1.05102	931.997
459.3	0.871523	8.46827e-06	0.0062969	6.73731e-06	1.05126	931.997
459.4	0.872462	8.48565e-06	0.00630696	6.74805e-06	1.05151	931.997
459.4	0.873116	8.50307e-06	0.00631703	6.75881e-06	1.05176	931.998
459.4	0.87377	8.52052e-06	0.00632712	6.7696e-06	1.05201	931.998
459.4	0.874425	8.538e-06	0.00633723	6.7804e-06	1.05226	931.998
459.4	0.875079	8.55553e-06	0.00634737	6.79123e-06	1.05251	931.999
459.4	0.875733	8.57309e-06	0.00635752	6.80208e-06	1.05276	931.999
459.5	0.876672	8.59068e-06	0.0063677	6.81296e-06	1.05301	931.999
459.5	0.877326	8.60831e-06	0.0063779	6.82385e-06	1.05326	932
459.5	0.87798	8.62598e-06	0.00638811	6.83477e-06	1.05352	932
459.5	0.878634	8.64368e-06	0.00639835	6.84571e-06	1.05377	932
459.5	0.879288	8.66142e-06	0.00640861	6.85667e-06	1.05402	932.001
459.5	0.879942	8.6792e-06	0.00641889	6.86766e-06	1.05427	932.001
459.6	0.880881	8.69701e-06	0.0064292	6.87867e-06	1.05453	932.001
459.6	0.881535	8.71486e-06	0.00643952	6.8897e-06	1.05478	932.002
459.6	0.882188	8.73274e-06	0.00644986	6.90075e-06	1.05504	932.002
459.6	0.882842	8.75067e-06	0.00646023	6.91183e-06	1.05529	932.002
459.6	0.883496	8.76863e-06	0.00647062	6.92292e-06	1.05555	932.003
459.6	0.884149	8.78662e-06	0.00648102	6.93405e-06	1.05581	932.003
459.6	0.884803	8.80465e-06	0.00649145	6.94519e-06	1.05607	932.003
459.7	0.885741	8.82272e-06	0.0065019	6.95636e-06	1.05632	932.004
459.7	0.886394	8.84083e-06	0.00651238	6.96755e-06	1.05658	932.004
459.7	0.887048	8.85898e-06	0.00652287	6.97876e-06	1.05684	932.004
459.7	0.887701	8.87716e-06	0.00653339	6.99e-06	1.0571	932.005
459.7	0.888354	8.89538e-06	0.00654392	7.00126e-06	1.05736	932.005
459.7	0.889007	8.91363e-06	0.00655448	7.01254e-06	1.05762	932.005
459.7	0.88966	8.93193e-06	0.00656506	7.02384e-06	1.05788	932.006
459.7	0.890313	8.95026e-06	0.00657566	7.03517e-06	1.05814	932.006
459.8	0.891251	8.96863e-06	0.00658629	7.04652e-06	1.05841	932.006
459.8	0.891903	8.98703e-06	0.00659693	7.0579e-06	1.05867	932.007
459.8	0.892556	9.00548e-06	0.0066076	7.0693e-06	1.05893	932.007
459.8	0.893208	9.02396e-06	0.00661829	7.08072e-06	1.0592	932.007
459.8	0.893861	9.04248e-06	0.006629	7.09216e-06	1.05946	932.008
459.8	0.894513	9.06104e-06	0.00663973	7.10363e-06	1.05972	932.008
459.8	0.895165	9.07963e-06	0.00665049	7.11513e-06	1.05999	932.008
459.8	0.895817	9.09827e-06	0.00666127	7.12664e-06	1.06026	932.009
459.8	0.896469	9.11694e-06	0.00667206	7.13818e-06	1.06052	932.009
459.9	0.897406	9.13565e-06	0.00668289	7.14974e-06	1.06079	932.009
459.9	0.898058	9.1544e-06	0.00669373	7.16133e-06	1.06106	932.01
459.9	0.898709	9.17319e-06	0.0067046	7.17294e-06	1.06132	932.01
459.9	0.899361	9.19201e-06	0.00671548	7.18458e-06	1.06159	932.01
459.9	0.900012	9.21088e-06	0.00672639	7.19623e-06	1.06186	932.011
459.9	0.900663	9.22978e-06	0.00673733	7.20792e-06	1.06213	932.011
459.9	0.901314	9.24873e-06	0.00674828	7.21962e-06	1.0624	932.011
459.9	0.901965	9.26771e-06	0.00675926	7.23135e-06	1.06267	932.012
459.9	0.902616	9.28673e-06	0.00677026	7.24311e-06	1.06295	932.012
459.9	0.903266	9.30579e-06	0.00678128	7.25489e-06	1.06322	932.012
459.9	0.903917	9.32488e-06	0.00679233	7.26669e-06	1.06349	932.013
459.9	0.904567	9.34402e-06	0.0068034	7.27852e-06	1.06376	932.013
460	0.905503	9.3632e-06	0.00681449	7.29037e-06	1.06404	932.013
460	0.906153	9.38242e-06	0.0068256	7.30224e-06	1.06431	932.014
460	0.906803	9.40167e-06	0.00683674	7.31414e-06	1.06459	932.014
460	0.907452	9.42097e-06	0.0068479	7.32607e-06	1.06486	932.014
460	0.908102	9.4403e-06	0.00685908	7.33802e-06	1.06514	932.015
460	0.908751	9.45968e-06	0.00687029	7.34999e-06	1.06541	932.015
460	0.909401	9.47909e-06	0.00688152	7.36199e-06	1.06569	932.016
460	0.91005	9.49854e-06	0.00689277	7.37401e-06	1.06597	932.016
460	0.910698	9.51804e-06	0.00690404	7.38606e-06	1.06625	932.016
460	0.911347	9.53757e-06	0.00691534	7.39813e-06	1.06653	932.017
460	0.911996	9.55715e-06	0.00692666	7.41023e-06	1.0668	932.017
460	0.912644	9.57676e-06	0.006938	7.42235e-06	1.06708	932.017
460	0.913292	9.59642e-06	0.00694937	7.43449e-06	1.06737	932.018
460	0.91394	9.61611e-06	0.00696076	7.44667e-06	1.06765	932.018
460	0.914588	9.63585e-06	0.00697218	7.45886e-06	1.06793	932.018
460	0.915236	9.65562e-06	0.00698361	7.47108e-06	1.06821	932.019
460	0.915883	9.67544e-06	0.00699464	7.48286e-06	1.06845	932.019
460.1	0.916816	9.69529e-06	0.00700525	7.4942e-06	1.06866	932.019
460.1	0.917464	9.71519e-06	0.00701589	7.50556e-06	1.06887	932.02
460.1	0.918112	9.73513e-06	0.00702655	7.51694e-06	1.06907	932.02
460.1	0.91876	9.75511e-06	0.00703723	7.52835e-06	1.06928	932.02
460.1	0.919408	9.77513e-06	0.00704793	7.53978e-06	1.06949	932.02
460.1	0.920056	9.79519e-06	0.00705866	7.55124e-06	1.0697	932.021
460.1	0.920705	9.8153e-06	0.00706941	7.56272e-06	1.0699	932.021
460.1	0.921353	9.83544e-06	0.00708018	7.57422e-06	1.07011	932.021
460.1	0.922002	9.85563e-06	0.00709097	7.58575e-06	1.07032	932.022
460.1	0.92265	9.87585e-06	0.00710178	7.59729e-06	1.07053	932.022
460.1	0.923299	9.89612e-06	0.00711262	7.60887e-06	1.07074	932.022
460.1	0.923948	9.91643e-06	0.00712348	7.62046e-06	1.07095	932.022
460.1	0.924597	9.93678e-06	0.00713436	7.63209e-06	1.07116	932.023
460.1	0.925246	9.95718e-06	0.00714526	7.64373e-06	1.07138	932.023
460.1	0.925895	9.97761e-06	0.00715618	7.6554e-06	1.07159	932.023
460.1	0.926545	9.99809e-06	0.00716713	7.66709e-06	1.0718	932.023
460.1	0.927194	1.00186e-05	0.0071781	7.67881e-06	1.07201	932.024
460.1	0.927843	1.00392e-05	0.00718909	7.69055e-06	1.07223	932.024
460.1	0.928493	1.00598e-05	0.00720011	7.70231e-06	1.07244	932.024
460.1	0.929143	1.00804e-05	0.00721115	7.7141e-06	1.07265	932.025
460.1	0.929792	1.01011e-05	0.00722221	7.72591e-06	1.07287	932.025
460.1	0.930442	1.01218e-05	0.00723329	7.73775e-06	1.07308	932.025
460.1	0.931092	1.01426e-05	0.0072444	7.74961e-06	1.0733	932.025
460.1	0.931742	1.01634e-05	0.00725553	7.7615e-06	1.07351	932.026
460.1	0.932392	1.01843e-05	0.00726668	7.77341e-06	1.07373	932.026
460.1	0.933042	1.02052e-05	0.00727785	7.78534e-06	1.07395	932.026
460.1	0.933692	1.02261e-05	0.00728905	7.7973e-06	1.07416	932.027
460.1	0.934342	1.02471e-05	0.00730027	7.80928e-06	1.07438	932.027
460.1	0.934993	1.02681e-05	0.00731151	7.82129e-06	1.0746	932.027
460.1	0.935643	1.02892e-05	0.00732278	7.83333e-06	1.07482	932.027
460.1	0.936293	1.03103e-05	0.00733407	7.84538e-06	1.07504	932.028
460.1	0.936944	1.03315e-05	0.00734538	7.85747e-06	1.07526	932.028
460.1	0.937594	1.03527e-05	0.00735672	7.86957e-06	1.07548	932.028
460.1	0.938244	1.0374e-05	0.00736807	7.8817e-06	1.0757	932.029
460.1	0.938895	1.03952e-05	0.00737946	7.89386e-06	1.07592	932.029
460.1	0.939545	1.04166e-05	0.00739086	7.90604e-06	1.07614	932.029
460.1	0.940196	1.0438e-05	0.00740229	7.91825e-06	1.07636	932.029
460.1	0.940847	1.04594e-05	0.00741374	7.93048e-06	1.07658	932.03
460.1	0.941497	1.04808e-05	0.00742522	7.94274e-06	1.07681	932.03
460.1	0.942148	1.05024e-05	0.00743672	7.95502e-06	1.07703	932.03
460.1	0.942798	1.05239e-05	0.00744824	7.96733e-06	1.07725	932.031
460.1	0.943449	1.05455e-05	0.00745979	7.97966e-06	1.07748	932.031
460.1	0.9441	1.05671e-05	0.00747136	7.99202e-06	1.0777	932.031
460.1	0.94475	1.05888e-05	0.00748296	8.0044e-06	1.07793	932.032
460.1	0.945401	1.06106e-05	0.00749457	8.01681e-06	1.07815	932.032
460	0.945766	1.06323e-05	0.00750622	8.02924e-06	1.07838	932.032
460	0.946417	1.06542e-05	0.00751788	8.0417e-06	1.0786	932.032
460	0.947068	1.0676e-05	0.00752957	8.05419e-06	1.07883	932.033
460	0.947718	1.06979e-05	0.00754129	8.0667e-06	1.07906	932.033
460	0.948369	1.07199e-05	0.00755302	8.07924e-06	1.07929	932.033
460	0.94902	1.07419e-05	0.00756479	8.0918e-06	1.07951	932.034
460	0.94967	1.07639e-05	0.00757657	8.10439e-06	1.07974	932.034
460	0.950321	1.0786e-05	0.00758838	8.117e-06	1.07997	932.034
460	0.950972	1.08082e-05	0.00760022	8.12964e-06	1.0802	932.035
460	0.951622	1.08304e-05	0.00761208	8.14231e-06	1.08043	932.035
460	0.952273	1.08526e-05	0.00762396	8.155e-06	1.08066	932.035
460	0.952923	1.08749e-05	0.00763587	8.16771e-06	1.08089	932.035
460	0.953574	1.08972e-05	0.0076478	8.18046e-06	1.08112	932.036
460	0.954224	1.09195e-05	0.00765975	8.19323e-06	1.08136	932.036
460	0.954875	1.09419e-05	0.00767174	8.20602e-06	1.08159	932.036
460	0.955525	1.09644e-05	0.00768374	8.21885e-06	1.08182	932.037
460	0.956175	1.09869e-05	0.00769577	8.2317e-06	1.08205	932.037
460	0.956826	1.10095e-05	0.00770783	8.24457e-06	1.08229	932.037
460	0.957476	1.1032e-05	0.00771991	8.25747e-06	1.08252	932.038
459.9	0.957841	1.10547e-05	0.00773201	8.2704e-06	1.08276	932.038
459.9	0.958491	1.10774e-05	0.00774414	8.28335e-06	1.08299	932.038
459.9	0.959141	1.11001e-05	0.00775629	8.29634e-06	1.08323	932.039
459.9	0.959791	1.11229e-05	0.00776847	8.30934e-06	1.08346	932.039
459.9	0.960441	1.11457e-05	0.00778068	8.32238e-06	1.0837	932.039
459.9	0.961091	1.11686e-05	0.00779291	8.33544e-06	1.08394	932.039
459.9	0.961741	1.11915e-05	0.00780516	8.34853e-06	1.08418	932.04
459.9	0.96239	1.12145e-05	0.00781744	8.36164e-06	1.08441	932.04
459.9	0.96304	1.12375e-05	0.00782975	8.37478e-06	1.08465	932.04
459.9	0.96369	1.12606e-05	0.00784208	8.38795e-06	1.08489	932.041
459.9	0.964339	1.12837e-05	0.00785443	8.40115e-06	1.08513	932.041
459.9	0.964989	1.13068e-05	0.00786681	8.41437e-06	1.08537	932.041
459.8	0.965353	1.133e-05	0.00787922	8.42762e-06	1.08561	932.042
459.8	0.966002	1.13533e-05	0.00789165	8.4409e-06	1.08585	932.042
459.8	0.966651	1.13766e-05	0.00790411	8.4542e-06	1.0861	932.042
459.8	0.9673	1.13999e-05	0.00791659	8.46753e-06	1.08634	932.043
459.8	0.967949	1.14233e-05	0.0079291	8.48089e-06	1.08658	932.043
459.8	0.968598	1.14468e-05	0.00794163	8.49428e-06	1.08682	932.043
459.8	0.969247	1.14703e-05	0.00795419	8.50769e-06	1.08707	932.044
459.8	0.969895	1.14938e-05	0.00796677	8.52114e-06	1.08731	932.044
459.8	0.970544	1.15174e-05	0.00797939	8.53461e-06	1.08756	932.044
459.8	0.971192	1.1541e-05	0.00799202	8.5481e-06	1.0878	932.045
459.8	0.971841	1.15647e-05	0.00800469	8.56163e-06	1.08805	932.045
459.7	0.972204	1.15885e-05	0.00801737	8.57518e-06	1.08829	932.045
459.7	0.972852	1.16122e-05	0.00803009	8.58876e-06	1.08854	932.046
459.7	0.9735	1.16361e-05	0.00804283	8.60237e-06	1.08879	932.046
459.7	0.974148	1.166e-05	0.0080556	8.616e-06	1.08903	932.046
459.7	0.974795	1.16839e-05	0.00806839	8.62967e-06	1.08928	932.047
459.7	0.975443	1.17079e-05	0.00808121	8.64336e-06	1.08953	932.047
459.7	0.97609	1.17319e-05	0.00809406	8.65708e-06	1.08978	932.047
459.7	0.976738	1.1756e-05	0.00810693	8.67083e-06	1.09003	932.048
459.6	0.9771	1.17801e-05	0.00811983	8.6846e-06	1.09028	932.048
459.6	0.977747	1.18043e-05	0.00813275	8.69841e-06	1.09053	932.048
459.6	0.978394	1.18285e-05	0.00814571	8.71224e-06	1.09078	932.049
459.6	0.97904	1.18528e-05	0.00815868	8.7261e-06	1.09103	932.049
459.6	0.979687	1.18771e-05	0.00817169	8.73999e-06	1.09129	932.049
459.6	0.980334	1.19015e-05	0.00818472	8.75391e-06	1.09154	932.05
459.6	0.98098	1.19259e-05	0.00819778	8.76786e-06	1.09179	932.05
459.6	0.981626	1.19504e-05	0.00821086	8.78183e-06	1.09205	932.05
459.5	0.981987	1.19749e-05	0.00822398	8.79584e-06	1.0923	932.051
459.5	0.982633	1.19995e-05	0.00823711	8.80987e-06	1.09256	932.051
459.5	0.983278	1.20241e-05	0.00825028	8.82393e-06	1.09281	932.051
459.5	0.983924	1.20488e-05	0.00826347	8.83802e-06	1.09307	932.052
459.5	0.984569	1.20735e-05	0.00827669	8.85214e-06	1.09332	932.052
459.5	0.985214	1.20983e-05	0.00828994	8.86629e-06	1.09358	932.052
459.5	0.985859	1.21231e-05	0.00830322	8.88047e-06	1.09384	932.053
459.5	0.986504	1.2148e-05	0.00831652	8.89467e-06	1.0941	932.053
459.4	0.986864	1.21729e-05	0.00832985	8.90891e-06	1.09435	932.053
459.4	0.987508	1.21979e-05	0.0083432	8.92317e-06	1.09461	932.054
459.4	0.988152	1.22229e-05	0.00835659	8.93747e-06	1.09487	932.054
459.4	0.988796	1.2248e-05	0.00837	8.95179e-06	1.09513	932.054
459.4	0.98944	1.22732e-05	0.00838344	8.96614e-06	1.09539	932.055
459.4	0.990084	1.22984e-05	0.0083969	8.98053e-06	1.09565	932.055
459.3	0.990443	1.23236e-05	0.0084104	8.99494e-06	1.09592	932.055
459.3	0.991086	1.23489e-05	0.00842392	9.00938e-06	1.09618	932.056
459.3	0.991729	1.23742e-05	0.00843747	9.02385e-06	1.09644	932.056
459.3	0.992372	1.23996e-05	0.00845104	9.03835e-06	1.09671	932.056
459.3	0.993014	1.24251e-05	0.00846465	9.05288e-06	1.09697	932.057
459.3	0.993657	1.24506e-05	0.00847828	9.06744e-06	1.09723	932.057
459.3	0.994299	1.24761e-05	0.00849194	9.08203e-06	1.0975	932.057
459.2	0.994656	1.25017e-05	0.00850563	9.09665e-06	1.09776	932.058
459.2	0.995298	1.25274e-05	0.00851935	9.1113e-06	1.09803	932.058
459.2	0.99594	1.25531e-05	0.00853309	9.12598e-06	1.0983	932.058
459.2	0.996581	1.25789e-05	0.00854687	9.1407e-06	1.09856	932.059
459.2	0.997222	1.26047e-05	0.00856067	9.15544e-06	1.09883	932.059
459.2	0.997863	1.26306e-05	0.0085745	9.17021e-06	1.0991	932.06
459.1	0.998219	1.26565e-05	0.00858836	9.18501e-06	1.09937	932.06
459.1	0.998859	1.26825e-05	0.00860224	9.19984e-06	1.09964	932.06
459.1	0.9995	1.27085e-05	0.00861616	9.2147e-06	1.09991	932.061
459.1	1.00014	1.27346e-05	0.0086301	9.22959e-06	1.10018	932.061
459.1	1.00078	1.27607e-05	0.00864408	9.24452e-06	1.10045	932.061
459	1.00113	1.27869e-05	0.00865808	9.25947e-06	1.10072	932.062
459	1.00177	1.28131e-05	0.00867211	9.27446e-06	1.10099	932.062
459	1.00241	1.28394e-05	0.00868617	9.28947e-06	1.10127	932.062
459	1.00305	1.28658e-05	0.00870025	9.30452e-06	1.10154	932.063
459	1.00369	1.28922e-05	0.00871437	9.31959e-06	1.10181	932.063
459	1.00433	1.29186e-05	0.00872852	9.3347e-06	1.10209	932.063
458.9	1.00468	1.29452e-05	0.00874269	9.34984e-06	1.10236	932.064
458.9	1.00532	1.29717e-05	0.00875689	9.36501e-06	1.10264	932.064
458.9	1.00596	1.29983e-05	0.00877113	9.38021e-06	1.10291	932.065
458.9	1.00659	1.3025e-05	0.00878539	9.39544e-06	1.10319	932.065
458.9	1.00723	1.30517e-05	0.00879968	9.41071e-06	1.10347	932.065
458.8	1.00758	1.30785e-05	0.008814	9.426e-06	1.10375	932.066
458.8	1.00822	1.31054e-05	0.00882835	9.44133e-06	1.10402	932.066
458.8	1.00886	1.31323e-05	0.00884273	9.45669e-06	1.1043	932.066
458.8	1.00949	1.31592e-05	0.00885714	9.47207e-06	1.10458	932.067
458.8	1.01013	1.31862e-05	0.00887158	9.4875e-06	1.10486	932.067
458.7	1.01048	1.32133e-05	0.00888604	9.50295e-06	1.10514	932.067
458.7	1.01111	1.32404e-05	0.00890054	9.51843e-06	1.10542	932.068
458.7	1.01175	1.32676e-05	0.00891507	9.53395e-06	1.10571	932.068
458.7	1.01238	1.32948e-05	0.00892963	9.5495e-06	1.10599	932.069
458.7	1.01302	1.33221e-05	0.00894421	9.56508e-06	1.10627	932.069
458.6	1.01337	1.33494e-05	0.00895883	9.58069e-06	1.10656	932.069
458.6	1.014	1.33768e-05	0.00897348	9.59633e-06	1.10684	932.07
458.6	1.01463	1.34043e-05	0.00898816	9.61201e-06	1.10712	932.07
458.6	1.01527	1.34318e-05	0.00900286	9.62771e-06	1.10741	932.07
458.5	1.01561	1.34594e-05	0.0090176	9.64345e-06	1.1077	932.071
458.5	1.01625	1.3487e-05	0.00903237	9.65923e-06	1.10798	932.071
458.5	1.01688	1.35147e-05	0.00904717	9.67503e-06	1.10827	932.072
458.5	1.01751	1.35424e-05	0.00906199	9.69087e-06	1.10856	932.072
458.5	1.01814	1.35702e-05	0.00907606	9.70588e-06	1.1088	932.072
458.4	1.01849	1.35981e-05	0.00908988	9.72064e-06	1.10903	932.073
458.4	1.01912	1.3626e-05	0.00910373	9.73542e-06	1.10926	932.073
458.4	1.01975	1.36539e-05	0.0091176	9.75023e-06	1.1095	932.073
458.4	1.02038	1.36819e-05	0.00913151	9.76508e-06	1.10973	932.073
458.3	1.02073	1.371e-05	0.00914544	9.77995e-06	1.10996	932.074
458.3	1.02136	1.37382e-05	0.0091594	9.79486e-06	1.11019	932.074
458.3	1.02199	1.37664e-05	0.0091734	9.80979e-06	1.11043	932.074
458.3	1.02262	1.37946e-05	0.00918742	9.82476e-06	1.11066	932.074
458.2	1.02297	1.38229e-05	0.00920146	9.83976e-06	1.1109	932.075
458.2	1.0236	1.38513e-05	0.00921554	9.85479e-06	1.11113	932.075
458.2	1.02424	1.38797e-05	0.00922965	9.86984e-06	1.11137	932.075
458.2	1.02487	1.39082e-05	0.00924378	9.88493e-06	1.1116	932.075
458.1	1.02521	1.39367e-05	0.00925795	9.90005e-06	1.11184	932.076
458.1	1.02585	1.39654e-05	0.00927214	9.91521e-06	1.11208	932.076
458.1	1.02648	1.3994e-05	0.00928636	9.93039e-06	1.11232	932.076
458.1	1.02711	1.40227e-05	0.00930061	9.9456e-06	1.11255	932.076
458	1.02746	1.40515e-05	0.00931489	9.96085e-06	1.11279	932.077
458	1.02809	1.40804e-05	0.0093292	9.97612e-06	1.11303	932.077
458	1.02872	1.41092e-05	0.00934354	9.99143e-06	1.11327	932.077
458	1.02935	1.41382e-05	0.00935791	1.00068e-05	1.11351	932.077
457.9	1.0297	1.41672e-05	0.00937231	1.00221e-05	1.11375	932.078
457.9	1.03033	1.41963e-05	0.00938674	1.00375e-05	1.11399	932.078
457.9	1.03096	1.42254e-05	0.0094012	1.0053e-05	1.11423	932.078
457.9	1.03159	1.42546e-05	0.00941568	1.00684e-05	1.11448	932.078
457.8	1.03194	1.42839e-05	0.0094302	1.00839e-05	1.11472	932.079
457.8	1.03257	1.43132e-05	0.00944475	1.00995e-05	1.11496	932.079
457.8	1.0332	1.43426e-05	0.00945932	1.0115e-05	1.11521	932.079
457.8	1.03383	1.4372e-05	0.00947393	1.01306e-05	1.11545	932.079
457.7	1.03417	1.44015e-05	0.00948857	1.01462e-05	1.11569	932.08
457.7	1.0348	1.44311e-05	0.00950323	1.01619e-05	1.11594	932.08
457.7	1.03543	1.44607e-05	0.00951793	1.01776e-05	1.11618	932.08
457.7	1.03606	1.44904e-05	0.00953266	1.01933e-05	1.11643	932.081
457.6	1.03641	1.45201e-05	0.00954741	1.02091e-05	1.11668	932.081
457.6	1.03704	1.45499e-05	0.0095622	1.02249e-05	1.11692	932.081
457.6	1.03767	1.45798e-05	0.00957702	1.02407e-05	1.11717	932.081
457.5	1.03802	1.46097e-05	0.00959187	1.02565e-05	1.11742	932.082
457.5	1.03865	1.46397e-05	0.00960675	1.02724e-05	1.11767	932.082
457.5	1.03928	1.46697e-05	0.00962166	1.02883e-05	1.11792	932.082
457.5	1.03991	1.46998e-05	0.00963659	1.03043e-05	1.11817	932.082
457.4	1.04025	1.473e-05	0.00965157	1.03202e-05	1.11842	932.083
457.4	1.04088	1.47602e-05	0.00966657	1.03363e-05	1.11867	932.083
457.4	1.04151	1.47905e-05	0.0096816	1.03523e-05	1.11892	932.083
457.4	1.04214	1.48209e-05	0.00969666	1.03684e-05	1.11917	932.083
457.3	1.04249	1.48513e-05	0.00971175	1.03845e-05	1.11942	932.084
457.3	1.04312	1.48818e-05	0.00972688	1.04006e-05	1.11968	932.084
457.3	1.04374	1.49123e-05	0.00974203	1.04168e-05	1.11993	932.084
457.2	1.04409	1.49429e-05	0.00975722	1.0433e-05	1.12018	932.085
457.2	1.04472	1.49736e-05	0.00977244	1.04493e-05	1.12044	932.085
457.2	1.04535	1.50043e-05	0.00978769	1.04656e-05	1.12069	932.085
457.2	1.04598	1.50351e-05	0.00980297	1.04819e-05	1.12095	932.085
457.1	1.04632	1.5066e-05	0.00981828	1.04982e-05	1.1212	932.086
457.1	1.04695	1.50969e-05	0.00983362	1.05146e-05	1.12146	932.086
457.1	1.04758	1.51279e-05	0.009849	1.0531e-05	1.12172	932.086
457	1.04792	1.51589e-05	0.0098644	1.05475e-05	1.12197	932.086
457	1.04855	1.519e-05	0.00987984	1.05639e-05	1.12223	932.087
457	1.04918	1.52212e-05	0.00989531	1.05805e-05	1.12249	932.087
456.9	1.04952	1.52524e-05	0.00991081	1.0597e-05	1.12275	932.087
456.9	1.05015	1.52837e-05	0.00992635	1.06136e-05	1.12301	932.088
456.9	1.05078	1.53151e-05	0.00994191	1.06302e-05	1.12327	932.088
456.9	1.0514	1.53465e-05	0.00995751	1.06468e-05	1.12353	932.088
456.8	1.05175	1.5378e-05	0.00997314	1.06635e-05	1.12379	932.088
456.8	1.05237	1.54096e-05	0.0099888	1.06803e-05	1.12405	932.089
456.8	1.053	1.54412e-05	0.0100045	1.0697e-05	1.12431	932.089
456.7	1.05335	1.54729e-05	0.0100202	1.07138e-05	1.12458	932.089
456.7	1.05397	1.55047e-05	0.010036	1.07306e-05	1.12484	932.09
456.7	1.0546	1.55365e-05	0.0100518	1.07475e-05	1.1251	932.09
456.6	1.05494	1.55684e-05	0.0100676	1.07644e-05	1.12537	932.09
456.6	1.05557	1.56003e-05	0.0100834	1.07813e-05	1.12563	932.09
456.6	1.05619	1.56323e-05	0.0100993	1.07982e-05	1.1259	932.091
456.5	1.05653	1.56644e-05	0.0101152	1.08152e-05	1.12616	932.091
456.5	1.05716	1.56966e-05	0.0101312	1.08323e-05	1.12643	932.091
456.5	1.05778	1.57288e-05	0.0101472	1.08493e-05	1.1267	932.092
456.4	1.05813	1.57611e-05	0.0101632	1.08664e-05	1.12697	932.092
456.4	1.05875	1.57934e-05	0.0101793	1.08836e-05	1.12723	932.092
456.4	1.05938	1.58258e-05	0.0101953	1.09007e-05	1.1275	932.092
456.3	1.05972	1.58583e-05	0.0102115	1.09179e-05	1.12777	932.093
456.3	1.06034	1.58908e-05	0.0102276	1.09352e-05	1.12804	932.093
456.3	1.06097	1.59235e-05	0.0102438	1.09525e-05	1.12831	932.093
456.2	1.06131	1.59561e-05	0.01026	1.09698e-05	1.12858	932.094
456.2	1.06193	1.59889e-05	0.0102763	1.09871e-05	1.12885	932.094
456.2	1.06255	1.60217e-05	0.0102925	1.10045e-05	1.12913	932.094
456.1	1.06289	1.60546e-05	0.0103089	1.10219e-05	1.1294	932.095
456.1	1.06352	1.60875e-05	0.0103252	1.10394e-05	1.12967	932.095
456.1	1.06414	1.61205e-05	0.0103416	1.10569e-05	1.12995	932.095
456	1.06448	1.61536e-05	0.010358	1.10744e-05	1.13022	932.095
456	1.0651	1.61868e-05	0.0103745	1.1092e-05	1.1305	932.096
456	1.06572	1.622e-05	0.0103909	1.11095e-05	1.13077	932.096
455.9	1.06606	1.62533e-05	0.0104075	1.11272e-05	1.13105	932.096
455.9	1.06669	1.62866e-05	0.010424	1.11449e-05	1.13132	932.097
455.9	1.06731	1.63201e-05	0.0104406	1.11626e-05	1.1316	932.097
455.8	1.06765	1.63536e-05	0.0104572	1.11803e-05	1.13188	932.097
455.8	1.06827	1.63871e-05	0.0104739	1.11981e-05	1.13216	932.097
455.8	1.06889	1.64208e-05	0.0104906	1.12159e-05	1.13244	932.098
455.7	1.06923	1.64545e-05	0.0105073	1.12337e-05	1.13271	932.098
455.7	1.06984	1.64882e-05	0.010524	1.12516e-05	1.13299	932.098
455.7	1.07046	1.65221e-05	0.0105408	1.12696e-05	1.13328	932.099
455.6	1.0708	1.6556e-05	0.0105577	1.12875e-05	1.13356	932.099
455.6	1.07142	1.659e-05	0.0105745	1.13055e-05	1.13384	932.099
455.6	1.07204	1.6624e-05	0.0105914	1.13236e-05	1.13412	932.1
455.5	1.07238	1.66581e-05	0.0106083	1.13416e-05	1.1344	932.1
455.5	1.073	1.66923e-05	0.0106253	1.13597e-05	1.13469	932.1
455.5	1.07361	1.67266e-05	0.0106423	1.13779e-05	1.13497	932.101
455.4	1.07395	1.67609e-05	0.0106593	1.13961e-05	1.13526	932.101
455.4	1.07457	1.67953e-05	0.0106764	1.14143e-05	1.13554	932.101
455.3	1.07491	1.68298e-05	0.0106935	1.14326e-05	1.13583	932.101
455.3	1.07552	1.68643e-05	0.0107107	1.14509e-05	1.13611	932.102
455.3	1.07614	1.68989e-05	0.0107278	1.14692e-05	1.1364	932.102
455.2	1.07648	1.69336e-05	0.010745	1.14876e-05	1.13669	932.102
455.2	1.07709	1.69684e-05	0.0107623	1.1506e-05	1.13698	932.103
455.2	1.07771	1.70032e-05	0.0107796	1.15244e-05	1.13726	932.103
455.1	1.07804	1.70381e-05	0.0107969	1.15429e-05	1.13755	932.103
455.1	1.07866	1.7073e-05	0.0108142	1.15614e-05	1.13784	932.104
455.1	1.07927	1.71081e-05	0.0108316	1.158e-05	1.13813	932.104
455	1.07961	1.71432e-05	0.010849	1.15986e-05	1.13843	932.104
455	1.08022	1.71784e-05	0.0108665	1.16172e-05	1.13872	932.105
454.9	1.08055	1.72136e-05	0.010884	1.16359e-05	1.13901	932.105
454.9	1.08117	1.7249e-05	0.0109015	1.16546e-05	1.1393	932.105
454.9	1.08178	1.72844e-05	0.0109191	1.16734e-05	1.1396	932.106
454.8	1.08212	1.73198e-05	0.0109367	1.16922e-05	1.13989	932.106
454.8	1.08273	1.73554e-05	0.0109543	1.1711e-05	1.14018	932.106
454.8	1.08334	1.7391e-05	0.010972	1.17299e-05	1.14048	932.106
454.7	1.08367	1.74267e-05	0.0109897	1.17488e-05	1.14078	932.107
454.7	1.08428	1.74625e-05	0.0110075	1.17677e-05	1.14107	932.107
454.6	1.08462	1.74983e-05	0.0110253	1.17867e-05	1.14137	932.107
454.6	1.08523	1.75342e-05	0.0110431	1.18057e-05	1.14167	932.108
454.6	1.08584	1.75702e-05	0.0110609	1.18248e-05	1.14197	932.108
454.5	1.08617	1.76062e-05	0.0110788	1.18439e-05	1.14226	932.108
454.5	1.08678	1.76424e-05	0.0110968	1.1863e-05	1.14256	932.109
454.4	1.08711	1.76786e-05	0.0111147	1.18822e-05	1.14286	932.109
454.4	1.08772	1.77149e-05	0.0111327	1.19014e-05	1.14317	932.109
454.4	1.08833	1.77512e-05	0.0111508	1.19207e-05	1.14347	932.11
454.3	1.08866	1.77877e-05	0.0111688	1.194e-05	1.14377	932.11
454.3	1.08927	1.78242e-05	0.011187	1.19593e-05	1.14407	932.11
454.3	1.08987	1.78607e-05	0.0112051	1.19787e-05	1.14437	932.111
454.2	1.0902	1.78974e-05	0.0112233	1.19981e-05	1.14468	932.111
454.2	1.09081	1.79341e-05	0.0112415	1.20176e-05	1.14498	932.111
454.1	1.09114	1.79709e-05	0.0112598	1.20371e-05	1.14529	932.112
454.1	1.09175	1.80078e-05	0.0112781	1.20566e-05	1.14559	932.112
454.1	1.09235	1.80448e-05	0.0112964	1.20762e-05	1.1459	932.112
454	1.09268	1.80818e-05	0.0113148	1.20958e-05	1.14621	932.113
454	1.09329	1.81189e-05	0.0113332	1.21155e-05	1.14652	932.113
453.9	1.09361	1.81561e-05	0.0113517	1.21352e-05	1.14682	932.113
453.9	1.09422	1.81934e-05	0.0113702	1.21549e-05	1.14713	932.114
453.9	1.09482	1.82307e-05	0.0113887	1.21747e-05	1.14744	932.114
453.8	1.09515	1.82681e-05	0.0114073	1.21945e-05	1.14775	932.114
453.8	1.09575	1.83056e-05	0.0114259	1.22144e-05	1.14806	932.115
453.7	1.09608	1.83432e-05	0.0114445	1.22343e-05	1.14837	932.115
453.7	1.09668	1.83808e-05	0.0114632	1.22542e-05	1.14869	932.115
453.6	1.097	1.84186e-05	0.0114819	1.22742e-05	1.149	932.116
453.6	1.09761	1.84564e-05	0.0115007	1.22942e-05	1.14931	932.116
453.6	1.09821	1.84942e-05	0.0115195	1.23143e-05	1.14963	932.116
453.5	1.09853	1.85322e-05	0.0115383	1.23344e-05	1.14994	932.117
453.5	1.09913	1.85702e-05	0.0115572	1.23545e-05	1.15026	932.117
453.4	1.09946	1.86083e-05	0.0115755	1.2374e-05	1.15054	932.117
453.4	1.10006	1.86465e-05	0.011593	1.23928e-05	1.15077	932.118
453.4	1.10066	1.86848e-05	0.0116106	1.24116e-05	1.15101	932.118
453.3	1.10098	1.87231e-05	0.0116283	1.24304e-05	1.15124	932.118
453.3	1.10158	1.87616e-05	0.0116459	1.24492e-05	1.15148	932.118
453.2	1.1019	1.88001e-05	0.0116636	1.24681e-05	1.15172	932.119
453.2	1.1025	1.88387e-05	0.0116814	1.24871e-05	1.15196	932.119
453.1	1.10283	1.88773e-05	0.0116992	1.2506e-05	1.15219	932.119
453.1	1.10343	1.89161e-05	0.011717	1.2525e-05	1.15243	932.119
453.1	1.10403	1.89549e-05	0.0117348	1.25441e-05	1.15267	932.12
453	1.10435	1.89938e-05	0.0117527	1.25632e-05	1.15291	932.12
453	1.10495	1.90328e-05	0.0117706	1.25823e-05	1.15315	932.12
452.9	1.10527	1.90718e-05	0.0117886	1.26015e-05	1.15339	932.121
452.9	1.10587	1.9111e-05	0.0118066	1.26207e-05	1.15363	932.121
452.8	1.10619	1.91502e-05	0.0118247	1.26399e-05	1.15388	932.121
452.8	1.10679	1.91895e-05	0.0118427	1.26592e-05	1.15412	932.121
452.8	1.10739	1.92289e-05	0.0118608	1.26785e-05	1.15436	932.122
452.7	1.10771	1.92683e-05	0.011879	1.26979e-05	1.1546	932.122
452.7	1.10831	1.93079e-05	0.0118972	1.27173e-05	1.15485	932.122
452.6	1.10863	1.93475e-05	0.0119154	1.27367e-05	1.15509	932.122
452.6	1.10923	1.93872e-05	0.0119337	1.27562e-05	1.15534	932.123
452.5	1.10956	1.9427e-05	0.011952	1.27758e-05	1.15558	932.123
452.5	1.11015	1.94669e-05	0.0119703	1.27953e-05	1.15583	932.123
452.4	1.11048	1.95068e-05	0.0119887	1.28149e-05	1.15607	932.123
452.4	1.11107	1.95469e-05	0.0120071	1.28346e-05	1.15632	932.124
452.4	1.11167	1.9587e-05	0.0120255	1.28543e-05	1.15657	932.124
452.3	1.11199	1.96272e-05	0.012044	1.2874e-05	1.15682	932.124
452.3	1.11259	1.96675e-05	0.0120625	1.28937e-05	1.15706	932.125
452.2	1.11291	1.97078e-05	0.0120811	1.29135e-05	1.15731	932.125
452.2	1.11351	1.97483e-05	0.0120997	1.29334e-05	1.15756	932.125
452.1	1.11383	1.97888e-05	0.0121183	1.29533e-05	1.15781	932.125
452.1	1.11443	1.98294e-05	0.012137	1.29732e-05	1.15806	932.126
452	1.11475	1.98701e-05	0.0121557	1.29932e-05	1.15831	932.126
452	1.11535	1.99109e-05	0.0121745	1.30132e-05	1.15857	932.126
452	1.11594	1.99518e-05	0.0121933	1.30332e-05	1.15882	932.127
451.9	1.11627	1.99927e-05	0.0122121	1.30533e-05	1.15907	932.127
451.9	1.11686	2.00337e-05	0.012231	1.30735e-05	1.15932	932.127
451.8	1.11718	2.00749e-05	0.0122499	1.30936e-05	1.15958	932.127
451.8	1.11778	2.01161e-05	0.0122688	1.31139e-05	1.15983	932.128
451.7	1.1181	2.01573e-05	0.0122878	1.31341e-05	1.16008	932.128
451.7	1.11869	2.01987e-05	0.0123068	1.31544e-05	1.16034	932.128
451.6	1.11902	2.02402e-05	0.0123259	1.31748e-05	1.16059	932.129
451.6	1.11961	2.02817e-05	0.012345	1.31951e-05	1.16085	932.129
451.5	1.11993	2.03233e-05	0.0123642	1.32156e-05	1.16111	932.129
451.5	1.12053	2.0365e-05	0.0123833	1.3236e-05	1.16136	932.129
451.4	1.12085	2.04068e-05	0.0124026	1.32565e-05	1.16162	932.13
451.4	1.12144	2.04487e-05	0.0124218	1.32771e-05	1.16188	932.13
451.4	1.12204	2.04907e-05	0.0124411	1.32977e-05	1.16214	932.13
451.3	1.12235	2.05327e-05	0.0124605	1.33183e-05	1.1624	932.131
451.3	1.12295	2.05749e-05	0.0124798	1.3339e-05	1.16266	932.131
451.2	1.12327	2.06171e-05	0.0124993	1.33597e-05	1.16292	932.131
451.2	1.12386	2.06594e-05	0.0125187	1.33805e-05	1.16318	932.131
451.1	1.12418	2.07018e-05	0.0125382	1.34013e-05	1.16344	932.132
451.1	1.12477	2.07443e-05	0.0125578	1.34221e-05	1.1637	932.132
451	1.12509	2.07869e-05	0.0125773	1.3443e-05	1.16396	932.132
451	1.12569	2.08295e-05	0.012597	1.3464e-05	1.16423	932.133
450.9	1.126	2.08723e-05	0.0126166	1.34849e-05	1.16449	932.133
450.9	1.1266	2.09151e-05	0.0126363	1.3506e-05	1.16476	932.133
450.8	1.12691	2.0958e-05	0.0126561	1.3527e-05	1.16502	932.133
450.8	1.12751	2.10011e-05	0.0126758	1.35481e-05	1.16528	932.134
450.7	1.12782	2.10442e-05	0.0126957	1.35693e-05	1.16555	932.134
450.7	1.12842	2.10873e-05	0.0127155	1.35905e-05	1.16582	932.134
450.6	1.12873	2.11306e-05	0.0127354	1.36117e-05	1.16608	932.135
450.6	1.12933	2.1174e-05	0.0127554	1.3633e-05	1.16635	932.135
450.5	1.12964	2.12174e-05	0.0127754	1.36543e-05	1.16662	932.135
450.5	1.13023	2.1261e-05	0.0127954	1.36757e-05	1.16689	932.135
450.4	1.13055	2.13046e-05	0.0128154	1.36971e-05	1.16716	932.136
450.4	1.13114	2.13483e-05	0.0128356	1.37185e-05	1.16743	932.136
450.3	1.13146	2.13922e-05	0.0128557	1.374e-05	1.1677	932.136
450.3	1.13205	2.14361e-05	0.0128759	1.37616e-05	1.16797	932.137
450.2	1.13236	2.14801e-05	0.0128961	1.37832e-05	1.16824	932.137
450.2	1.13295	2.15241e-05	0.0129164	1.38048e-05	1.16851	932.137
450.2	1.13354	2.15683e-05	0.0129367	1.38265e-05	1.16878	932.138
450.1	1.13386	2.16126e-05	0.0129571	1.38482e-05	1.16905	932.138
450.1	1.13445	2.16569e-05	0.0129775	1.387e-05	1.16933	932.138
450	1.13476	2.17014e-05	0.0129979	1.38918e-05	1.1696	932.138
450	1.13535	2.17459e-05	0.0130184	1.39136e-05	1.16988	932.139
449.9	1.13566	2.17906e-05	0.0130389	1.39355e-05	1.17015	932.139
449.9	1.13625	2.18353e-05	0.0130595	1.39575e-05	1.17043	932.139
449.8	1.13657	2.18801e-05	0.0130801	1.39795e-05	1.1707	932.14
449.8	1.13715	2.1925e-05	0.0131007	1.40015e-05	1.17098	932.14
449.7	1.13747	2.197e-05	0.0131214	1.40236e-05	1.17126	932.14
449.7	1.13805	2.20151e-05	0.0131422	1.40457e-05	1.17154	932.141
449.6	1.13837	2.20603e-05	0.013163	1.40679e-05	1.17181	932.141
449.6	1.13895	2.21055e-05	0.0131838	1.40901e-05	1.17209	932.141
449.5	1.13927	2.21509e-05	0.0132046	1.41124e-05	1.17237	932.142
449.5	1.13985	2.21964e-05	0.0132255	1.41347e-05	1.17265	932.142
449.4	1.14017	2.22419e-05	0.0132465	1.4157e-05	1.17293	932.142
449.3	1.14048	2.22876e-05	0.0132675	1.41794e-05	1.17321	932.142
449.3	1.14106	2.23333e-05	0.0132885	1.42019e-05	1.1735	932.143
449.2	1.14138	2.23791e-05	0.0133096	1.42243e-05	1.17378	932.143
449.2	1.14196	2.24251e-05	0.0133307	1.42469e-05	1.17406	932.143
449.1	1.14227	2.24711e-05	0.0133519	1.42695e-05	1.17435	932.144
449.1	1.14285	2.25172e-05	0.0133731	1.42921e-05	1.17463	932.144
449	1.14317	2.25634e-05	0.0133943	1.43148e-05	1.17492	932.144
449	1.14375	2.26097e-05	0.0134156	1.43375e-05	1.1752	932.145
448.9	1.14406	2.26561e-05	0.013437	1.43603e-05	1.17549	932.145
448.9	1.14464	2.27026e-05	0.0134584	1.43831e-05	1.17577	932.145
448.8	1.14495	2.27492e-05	0.0134798	1.44059e-05	1.17606	932.146
448.8	1.14553	2.27959e-05	0.0135013	1.44289e-05	1.17635	932.146
448.7	1.14584	2.28427e-05	0.0135228	1.44518e-05	1.17664	932.146
448.7	1.14642	2.28896e-05	0.0135443	1.44748e-05	1.17693	932.147
448.6	1.14673	2.29366e-05	0.0135659	1.44979e-05	1.17722	932.147
448.6	1.14731	2.29836e-05	0.0135876	1.4521e-05	1.17751	932.147
448.5	1.14762	2.30308e-05	0.0136093	1.45441e-05	1.1778	932.148
448.5	1.1482	2.30781e-05	0.013631	1.45673e-05	1.17809	932.148
448.4	1.14851	2.31254e-05	0.0136528	1.45905e-05	1.17838	932.148
448.4	1.14909	2.31729e-05	0.0136746	1.46138e-05	1.17867	932.149
448.3	1.1494	2.32204e-05	0.0136965	1.46372e-05	1.17897	932.149
448.3	1.14998	2.32681e-05	0.0137184	1.46606e-05	1.17926	932.149
448.2	1.15028	2.33159e-05	0.0137404	1.4684e-05	1.17955	932.15
448.2	1.15086	2.33637e-05	0.0137624	1.47075e-05	1.17985	932.15
448.1	1.15117	2.34117e-05	0.0137844	1.4731e-05	1.18014	932.15
448.1	1.15175	2.34597e-05	0.0138065	1.47546e-05	1.18044	932.151
448	1.15205	2.35079e-05	0.0138287	1.47782e-05	1.18074	932.151
447.9	1.15236	2.35561e-05	0.0138509	1.48019e-05	1.18103	932.151
447.9	1.15293	2.36044e-05	0.0138731	1.48256e-05	1.18133	932.152
447.8	1.15324	2.36529e-05	0.0138954	1.48494e-05	1.18163	932.152
447.8	1.15381	2.37014e-05	0.0139177	1.48732e-05	1.18193	932.152
447.7	1.15412	2.37501e-05	0.0139401	1.48971e-05	1.18223	932.152
447.7	1.15469	2.37988e-05	0.0139625	1.4921e-05	1.18253	932.153
447.6	1.155	2.38477e-05	0.013985	1.49449e-05	1.18283	932.153
447.6	1.15557	2.38966e-05	0.0140075	1.4969e-05	1.18313	932.153
447.5	1.15588	2.39456e-05	0.01403	1.4993e-05	1.18344	932.154
447.5	1.15645	2.39948e-05	0.0140526	1.50171e-05	1.18374	932.154
447.4	1.15675	2.4044e-05	0.0140753	1.50413e-05	1.18404	932.155
447.4	1.15732	2.40934e-05	0.014098	1.50655e-05	1.18435	932.155
447.3	1.15763	2.41428e-05	0.0141207	1.50898e-05	1.18465	932.155
447.2	1.15793	2.41924e-05	0.0141435	1.51141e-05	1.18496	932.156
447.2	1.1585	2.4242e-05	0.0141663	1.51385e-05	1.18526	932.156
447.1	1.1588	2.42918e-05	0.0141892	1.51629e-05	1.18557	932.156
447.1	1.15937	2.43416e-05	0.0142121	1.51873e-05	1.18588	932.157
447	1.15967	2.43916e-05	0.0142351	1.52118e-05	1.18618	932.157
447	1.16024	2.44417e-05	0.0142581	1.52364e-05	1.18649	932.157
446.9	1.16054	2.44918e-05	0.0142812	1.5261e-05	1.1868	932.158
446.9	1.16111	2.45421e-05	0.0143043	1.52857e-05	1.18711	932.158
446.8	1.16141	2.45924e-05	0.0143275	1.53104e-05	1.18742	932.158
446.8	1.16198	2.46429e-05	0.0143507	1.53352e-05	1.18773	932.159
446.7	1.16228	2.46935e-05	0.0143739	1.536e-05	1.18805	932.159
446.6	1.16258	2.47442e-05	0.0143972	1.53849e-05	1.18836	932.159
446.6	1.16314	2.4795e-05	0.0144206	1.54098e-05	1.18867	932.16
446.5	1.16344	2.48458e-05	0.014444	1.54347e-05	1.18898	932.16
446.5	1.16401	2.48968e-05	0.0144675	1.54598e-05	1.1893	932.16
446.4	1.1643	2.49479e-05	0.014491	1.54848e-05	1.18961	932.161
446.4	1.16487	2.49991e-05	0.0145145	1.551e-05	1.18993	932.161
446.3	1.16517	2.50504e-05	0.0145381	1.55351e-05	1.19025	932.161
446.3	1.16573	2.51018e-05	0.0145617	1.55604e-05	1.19056	932.162
446.2	1.16603	2.51534e-05	0.0145854	1.55856e-05	1.19088	932.162
446.1	1.16632	2.5205e-05	0.0146092	1.5611e-05	1.1912	932.162
446.1	1.16689	2.52567e-05	0.014633	1.56364e-05	1.19152	932.163
446	1.16718	2.53086e-05	0.0146568	1.56618e-05	1.19184	932.163
446	1.16774	2.53605e-05	0.0146807	1.56873e-05	1.19216	932.164
445.9	1.16804	2.54125e-05	0.0147046	1.57128e-05	1.19248	932.164
445.9	1.1686	2.54647e-05	0.0147286	1.57384e-05	1.1928	932.164
445.8	1.16889	2.5517e-05	0.0147526	1.57641e-05	1.19312	932.165
445.7	1.16919	2.55693e-05	0.0147767	1.57898e-05	1.19344	932.165
445.7	1.16975	2.56218e-05	0.0148009	1.58155e-05	1.19377	932.165
445.6	1.17004	2.56744e-05	0.0148236	1.58397e-05	1.19403	932.166
445.6	1.1706	2.57271e-05	0.0148461	1.58638e-05	1.19429	932.166
445.5	1.17089	2.57799e-05	0.0148687	1.58878e-05	1.19454	932.166
445.5	1.17145	2.58328e-05	0.0148913	1.5912e-05	1.1948	932.166
445.4	1.17174	2.58858e-05	0.014914	1.59361e-05	1.19506	932.167
445.3	1.17203	2.59389e-05	0.0149367	1.59604e-05	1.19531	932.167
445.3	1.17259	2.59922e-05	0.0149595	1.59846e-05	1.19557	932.167
445.2	1.17288	2.60455e-05	0.0149823	1.6009e-05	1.19583	932.167
445.2	1.17344	2.6099e-05	0.0150051	1.60333e-05	1.19609	932.168
445.1	1.17373	2.61525e-05	0.015028	1.60578e-05	1.19635	932.168
445.1	1.17429	2.62062e-05	0.015051	1.60822e-05	1.19661	932.168
445	1.17458	2.626e-05	0.015074	1.61068e-05	1.19687	932.168
444.9	1.17488	2.63139e-05	0.015097	1.61314e-05	1.19713	932.169
444.9	1.17543	2.63679e-05	0.0151201	1.6156e-05	1.19739	932.169
444.8	1.17572	2.6422e-05	0.0151433	1.61807e-05	1.19765	932.169
444.8	1.17628	2.64762e-05	0.0151665	1.62054e-05	1.19792	932.17
444.7	1.17657	2.65306e-05	0.0151897	1.62302e-05	1.19818	932.17
444.7	1.17713	2.6585e-05	0.015213	1.6255e-05	1.19844	932.17
444.6	1.17742	2.66396e-05	0.0152363	1.62799e-05	1.19871	932.17
444.5	1.17771	2.66942e-05	0.0152597	1.63048e-05	1.19897	932.171
444.5	1.17827	2.6749e-05	0.0152831	1.63298e-05	1.19924	932.171
444.4	1.17856	2.68039e-05	0.0153066	1.63548e-05	1.1995	932.171
444.4	1.17911	2.68589e-05	0.0153301	1.63799e-05	1.19977	932.171
444.3	1.1794	2.69141e-05	0.0153537	1.64051e-05	1.20004	932.172
444.2	1.17969	2.69693e-05	0.0153773	1.64302e-05	1.20031	932.172
444.2	1.18025	2.70246e-05	0.015401	1.64555e-05	1.20057	932.172
444.1	1.18054	2.70801e-05	0.0154247	1.64808e-05	1.20084	932.173
444.1	1.18109	2.71357e-05	0.0154485	1.65061e-05	1.20111	932.173
444	1.18138	2.71914e-05	0.0154723	1.65315e-05	1.20138	932.173
443.9	1.18167	2.72472e-05	0.0154961	1.6557e-05	1.20165	932.173
443.9	1.18223	2.73031e-05	0.0155201	1.65825e-05	1.20192	932.174
443.8	1.18252	2.73591e-05	0.015544	1.6608e-05	1.20219	932.174
443.8	1.18307	2.74153e-05	0.015568	1.66336e-05	1.20247	932.174
443.7	1.18336	2.74716e-05	0.0155921	1.66593e-05	1.20274	932.175
443.6	1.18365	2.75279e-05	0.0156162	1.6685e-05	1.20301	932.175
443.6	1.1842	2.75844e-05	0.0156404	1.67108e-05	1.20329	932.175
443.5	1.18449	2.7641e-05	0.0156646	1.67366e-05	1.20356	932.175
443.5	1.18504	2.76978e-05	0.0156888	1.67625e-05	1.20383	932.176
443.4	1.18533	2.77546e-05	0.0157131	1.67884e-05	1.20411	932.176
443.3	1.18562	2.78116e-05	0.0157375	1.68143e-05	1.20439	932.176
443.3	1.18617	2.78687e-05	0.0157619	1.68404e-05	1.20466	932.176
443.2	1.18646	2.79259e-05	0.0157864	1.68665e-05	1.20494	932.177
443.2	1.18701	2.79832e-05	0.0158109	1.68926e-05	1.20522	932.177
443.1	1.1873	2.80406e-05	0.0158354	1.69188e-05	1.2055	932.177
443	1.18758	2.80981e-05	0.01586	1.6945e-05	1.20577	932.178
443	1.18814	2.81558e-05	0.0158847	1.69713e-05	1.20605	932.178
442.9	1.18842	2.82136e-05	0.0159094	1.69977e-05	1.20633	932.178
442.9	1.18897	2.82715e-05	0.0159342	1.70241e-05	1.20661	932.179
442.8	1.18926	2.83295e-05	0.015959	1.70505e-05	1.2069	932.179
442.7	1.18955	2.83877e-05	0.0159839	1.70771e-05	1.20718	932.179
442.7	1.1901	2.84459e-05	0.0160088	1.71036e-05	1.20746	932.179
442.6	1.19038	2.85043e-05	0.0160337	1.71303e-05	1.20774	932.18
442.6	1.19093	2.85628e-05	0.0160588	1.71569e-05	1.20803	932.18
442.5	1.19122	2.86214e-05	0.0160838	1.71837e-05	1.20831	932.18
442.4	1.1915	2.86802e-05	0.0161089	1.72105e-05	1.20859	932.181
442.4	1.19205	2.8739e-05	0.0161341	1.72373e-05	1.20888	932.181
442.3	1.19234	2.8798e-05	0.0161593	1.72642e-05	1.20917	932.181
442.3	1.19289	2.88571e-05	0.0161846	1.72911e-05	1.20945	932.181
442.2	1.19317	2.89163e-05	0.0162099	1.73182e-05	1.20974	932.182
442.1	1.19345	2.89757e-05	0.0162353	1.73452e-05	1.21003	932.182
442.1	1.194	2.90351e-05	0.0162607	1.73723e-05	1.21031	932.182
442	1.19429	2.90947e-05	0.0162862	1.73995e-05	1.2106	932.183
441.9	1.19457	2.91544e-05	0.0163118	1.74267e-05	1.21089	932.183
441.9	1.19512	2.92143e-05	0.0163373	1.7454e-05	1.21118	932.183
441.8	1.1954	2.92742e-05	0.016363	1.74814e-05	1.21147	932.183
441.8	1.19595	2.93343e-05	0.0163887	1.75088e-05	1.21176	932.184
441.7	1.19623	2.93945e-05	0.0164144	1.75362e-05	1.21206	932.184
441.6	1.19651	2.94548e-05	0.0164402	1.75637e-05	1.21235	932.184
441.6	1.19706	2.95153e-05	0.0164661	1.75913e-05	1.21264	932.185
441.5	1.19734	2.95759e-05	0.016492	1.76189e-05	1.21293	932.185
441.4	1.19762	2.96366e-05	0.0165179	1.76466e-05	1.21323	932.185
441.4	1.19817	2.96974e-05	0.0165439	1.76743e-05	1.21352	932.186
441.3	1.19845	2.97583e-05	0.01657	1.77021e-05	1.21382	932.186
441.3	1.19899	2.98194e-05	0.0165961	1.773e-05	1.21411	932.186
441.2	1.19927	2.98806e-05	0.0166223	1.77579e-05	1.21441	932.187
441.1	1.19955	2.99419e-05	0.0166485	1.77859e-05	1.21471	932.187
441.1	1.2001	3.00034e-05	0.0166748	1.78139e-05	1.21501	932.187
441	1.20038	3.0065e-05	0.0167011	1.7842e-05	1.2153	932.187
440.9	1.20066	3.01267e-05	0.0167275	1.78701e-05	1.2156	932.188
440.9	1.2012	3.01885e-05	0.016754	1.78983e-05	1.2159	932.188
440.8	1.20148	3.02505e-05	0.0167805	1.79266e-05	1.2162	932.188
440.7	1.20176	3.03125e-05	0.016807	1.79549e-05	1.2165	932.189
440.7	1.2023	3.03748e-05	0.0168336	1.79832e-05	1.2168	932.189
440.6	1.20258	3.04371e-05	0.0168603	1.80117e-05	1.21711	932.189
440.6	1.20312	3.04996e-05	0.016887	1.80401e-05	1.21741	932.19
440.5	1.2034	3.05622e-05	0.0169137	1.80687e-05	1.21771	932.19
440.4	1.20368	3.06249e-05	0.0169406	1.80973e-05	1.21802	932.19
440.4	1.20422	3.06877e-05	0.0169674	1.8126e-05	1.21832	932.191
440.3	1.20449	3.07507e-05	0.0169944	1.81547e-05	1.21863	932.191
440.2	1.20477	3.08138e-05	0.0170214	1.81835e-05	1.21893	932.191
440.2	1.20531	3.08771e-05	0.0170484	1.82123e-05	1.21924	932.191
440.1	1.20559	3.09404e-05	0.0170755	1.82412e-05	1.21955	932.192
440	1.20586	3.10039e-05	0.0171027	1.82702e-05	1.21985	932.192
440	1.2064	3.10676e-05	0.0171299	1.82992e-05	1.22016	932.192
439.9	1.20668	3.11313e-05	0.0171571	1.83283e-05	1.22047	932.193
439.9	1.20721	3.11952e-05	0.0171845	1.83574e-05	1.22078	932.193
439.8	1.20749	3.12592e-05	0.0172118	1.83866e-05	1.22109	932.193
439.7	1.20777	3.13234e-05	0.0172393	1.84158e-05	1.2214	932.194
439.7	1.2083	3.13877e-05	0.0172668	1.84452e-05	1.22171	932.194
439.6	1.20858	3.14521e-05	0.0172943	1.84745e-05	1.22202	932.194
439.5	1.20885	3.15166e-05	0.0173219	1.8504e-05	1.22234	932.195
439.5	1.20939	3.15813e-05	0.0173496	1.85335e-05	1.22265	932.195
439.4	1.20966	3.16461e-05	0.0173773	1.8563e-05	1.22296	932.195
439.3	1.20993	3.17111e-05	0.0174051	1.85926e-05	1.22328	932.196
439.3	1.21047	3.17762e-05	0.0174329	1.86223e-05	1.22359	932.196
439.2	1.21074	3.18414e-05	0.0174608	1.86521e-05	1.22391	932.196
439.1	1.21101	3.19067e-05	0.0174887	1.86819e-05	1.22423	932.197
439.1	1.21155	3.19722e-05	0.0175167	1.87117e-05	1.22454	932.197
439	1.21182	3.20378e-05	0.0175448	1.87416e-05	1.22486	932.197
438.9	1.21209	3.21036e-05	0.0175729	1.87716e-05	1.22518	932.198
438.9	1.21262	3.21695e-05	0.0176011	1.88017e-05	1.2255	932.198
438.8	1.21289	3.22355e-05	0.0176293	1.88318e-05	1.22582	932.198
438.7	1.21316	3.23016e-05	0.0176576	1.8862e-05	1.22614	932.199
438.7	1.21369	3.23679e-05	0.017686	1.88922e-05	1.22646	932.199
438.6	1.21396	3.24344e-05	0.0177144	1.89225e-05	1.22678	932.199
438.6	1.21449	3.25009e-05	0.0177428	1.89528e-05	1.22711	932.2
438.5	1.21476	3.25676e-05	0.0177714	1.89833e-05	1.22743	932.2
438.4	1.21503	3.26345e-05	0.0177999	1.90137e-05	1.22775	932.2
438.4	1.21556	3.27015e-05	0.0178286	1.90443e-05	1.22808	932.201
438.3	1.21583	3.27686e-05	0.0178573	1.90749e-05	1.2284	932.201
438.2	1.2161	3.28358e-05	0.017886	1.91056e-05	1.22873	932.201
438.2	1.21663	3.29032e-05	0.0179149	1.91363e-05	1.22906	932.202
438.1	1.21689	3.29707e-05	0.0179437	1.91671e-05	1.22938	932.202
438	1.21716	3.30384e-05	0.0179727	1.91979e-05	1.22971	932.202
438	1.21769	3.31062e-05	0.0180017	1.92289e-05	1.23004	932.203
437.9	1.21795	3.31742e-05	0.0180307	1.92598e-05	1.23037	932.203
437.8	1.21822	3.32422e-05	0.0180598	1.92909e-05	1.2307	932.203
437.8	1.21875	3.33105e-05	0.018089	1.9322e-05	1.23103	932.204
437.7	1.21901	3.33788e-05	0.0181183	1.93532e-05	1.23136	932.204
437.6	1.21928	3.34473e-05	0.0181475	1.93844e-05	1.23169	932.204
437.6	1.2198	3.3516e-05	0.0181769	1.94157e-05	1.23202	932.205
437.5	1.22007	3.35848e-05	0.0182063	1.94471e-05	1.23236	932.205
437.4	1.22033	3.36537e-05	0.0182358	1.94785e-05	1.23269	932.205
437.4	1.22085	3.37228e-05	0.0182653	1.951e-05	1.23303	932.206
437.3	1.22112	3.3792e-05	0.0182949	1.95416e-05	1.23336	932.206
437.2	1.22138	3.38613e-05	0.0183246	1.95732e-05	1.2337	932.206
437.2	1.2219	3.39308e-05	0.0183543	1.96049e-05	1.23403	932.207
437.1	1.22216	3.40004e-05	0.0183841	1.96367e-05	1.23437	932.207
437	1.22243	3.40702e-05	0.0184139	1.96685e-05	1.23471	932.207
437	1.22295	3.41401e-05	0.0184438	1.97004e-05	1.23505	932.208
436.9	1.22321	3.42102e-05	0.0184738	1.97323e-05	1.23539	932.208
436.8	1.22347	3.42804e-05	0.0185038	1.97643e-05	1.23573	932.208
436.8	1.22399	3.43508e-05	0.0185339	1.97964e-05	1.23607	932.209
436.7	1.22425	3.44213e-05	0.018564	1.98286e-05	1.23641	932.209
436.6	1.22451	3.44919e-05	0.0185943	1.98608e-05	1.23675	932.209
436.6	1.22503	3.45627e-05	0.0186245	1.98931e-05	1.2371	932.21
436.5	1.22528	3.46336e-05	0.0186549	1.99254e-05	1.23744	932.21
436.4	1.22554	3.47047e-05	0.0186853	1.99578e-05	1.23778	932.211
436.3	1.2258	3.4776e-05	0.0187157	1.99903e-05	1.23813	932.211
436.3	1.22632	3.48473e-05	0.0187462	2.00229e-05	1.23847	932.211
436.2	1.22658	3.49188e-05	0.0187768	2.00555e-05	1.23882	932.212
436.1	1.22683	3.49905e-05	0.0188053	2.00859e-05	1.23909	932.212
436.1	1.22735	3.50623e-05	0.0188339	2.01163e-05	1.23937	932.212
436	1.22761	3.51343e-05	0.0188626	2.01469e-05	1.23964	932.212
435.9	1.22786	3.52064e-05	0.0188913	2.01775e-05	1.23992	932.213
435.9	1.22838	3.52786e-05	0.01892	2.02081e-05	1.24019	932.213
435.8	1.22863	3.5351e-05	0.0189488	2.02388e-05	1.24047	932.213
435.7	1.22889	3.54236e-05	0.0189777	2.02696e-05	1.24074	932.213
435.7	1.2294	3.54963e-05	0.0190067	2.03004e-05	1.24102	932.214
435.6	1.22966	3.55691e-05	0.0190356	2.03313e-05	1.2413	932.214
435.5	1.22992	3.56421e-05	0.0190647	2.03623e-05	1.24157	932.214
435.5	1.23043	3.57153e-05	0.0190938	2.03933e-05	1.24185	932.214
435.4	1.23069	3.57886e-05	0.019123	2.04244e-05	1.24213	932.215
435.3	1.23094	3.5862e-05	0.0191522	2.04556e-05	1.24241	932.215
435.3	1.23145	3.59356e-05	0.0191815	2.04868e-05	1.24269	932.215
435.2	1.23171	3.60094e-05	0.0192109	2.05181e-05	1.24297	932.215
435.1	1.23197	3.60833e-05	0.0192403	2.05495e-05	1.24325	932.216
435	1.23222	3.61573e-05	0.0192698	2.05809e-05	1.24354	932.216
435	1.23273	3.62316e-05	0.0192993	2.06124e-05	1.24382	932.216
434.9	1.23299	3.63059e-05	0.0193289	2.06439e-05	1.2441	932.216
434.8	1.23324	3.63804e-05	0.0193586	2.06755e-05	1.24439	932.217
434.8	1.23375	3.64551e-05	0.0193883	2.07072e-05	1.24467	932.217
434.7	1.23401	3.65299e-05	0.0194181	2.07389e-05	1.24496	932.217
434.6	1.23426	3.66049e-05	0.0194479	2.07707e-05	1.24524	932.217
434.6	1.23477	3.668e-05	0.0194778	2.08026e-05	1.24553	932.218
434.5	1.23503	3.67553e-05	0.0195078	2.08345e-05	1.24581	932.218
434.4	1.23528	3.68307e-05	0.0195378	2.08665e-05	1.2461	932.218
434.3	1.23554	3.69063e-05	0.0195679	2.08986e-05	1.24639	932.218
434.3	1.23604	3.6982e-05	0.019598	2.09307e-05	1.24668	932.219
434.2	1.2363	3.70579e-05	0.0196282	2.09629e-05	1.24697	932.219
434.1	1.23655	3.7134e-05	0.0196585	2.09952e-05	1.24726	932.219
434.1	1.23706	3.72102e-05	0.0196888	2.10275e-05	1.24755	932.22
434	1.23731	3.72866e-05	0.0197192	2.10599e-05	1.24784	932.22
433.9	1.23757	3.73631e-05	0.0197497	2.10924e-05	1.24813	932.22
433.9	1.23807	3.74398e-05	0.0197802	2.11249e-05	1.24842	932.22
433.8	1.23833	3.75166e-05	0.0198108	2.11575e-05	1.24871	932.221
433.7	1.23858	3.75936e-05	0.0198414	2.11902e-05	1.24901	932.221
433.6	1.23883	3.76708e-05	0.0198721	2.12229e-05	1.2493	932.221
433.6	1.23934	3.77481e-05	0.0199029	2.12557e-05	1.24959	932.221
433.5	1.23959	3.78256e-05	0.0199337	2.12886e-05	1.24989	932.222
433.4	1.23984	3.79032e-05	0.0199646	2.13215e-05	1.25018	932.222
433.4	1.24035	3.7981e-05	0.0199956	2.13545e-05	1.25048	932.222
433.3	1.2406	3.80589e-05	0.0200266	2.13876e-05	1.25078	932.222
433.2	1.24085	3.8137e-05	0.0200577	2.14207e-05	1.25107	932.223
433.1	1.2411	3.82153e-05	0.0200889	2.14539e-05	1.25137	932.223
433.1	1.24161	3.82937e-05	0.0201201	2.14872e-05	1.25167	932.223
433	1.24186	3.83723e-05	0.0201514	2.15205e-05	1.25197	932.224
432.9	1.24211	3.84511e-05	0.0201827	2.15539e-05	1.25227	932.224
432.9	1.24261	3.853e-05	0.0202141	2.15874e-05	1.25257	932.224
432.8	1.24287	3.86091e-05	0.0202456	2.1621e-05	1.25287	932.224
432.7	1.24312	3.86883e-05	0.0202771	2.16546e-05	1.25317	932.225
432.6	1.24337	3.87677e-05	0.0203087	2.16883e-05	1.25348	932.225
432.6	1.24387	3.88473e-05	0.0203404	2.1722e-05	1.25378	932.225
432.5	1.24412	3.8927e-05	0.0203721	2.17558e-05	1.25408	932.225
432.4	1.24437	3.90069e-05	0.0204039	2.17897e-05	1.25439	932.226
432.4	1.24487	3.90869e-05	0.0204358	2.18237e-05	1.25469	932.226
432.3	1.24512	3.91672e-05	0.0204677	2.18577e-05	1.255	932.226
432.2	1.24537	3.92475e-05	0.0204997	2.18918e-05	1.2553	932.227
432.1	1.24562	3.93281e-05	0.0205318	2.1926e-05	1.25561	932.227
432.1	1.24612	3.94088e-05	0.0205639	2.19602e-05	1.25592	932.227
432	1.24637	3.94897e-05	0.0205961	2.19945e-05	1.25622	932.227
431.9	1.24661	3.95707e-05	0.0206284	2.20289e-05	1.25653	932.228
431.9	1.24711	3.96519e-05	0.0206607	2.20634e-05	1.25684	932.228
431.8	1.24736	3.97333e-05	0.0206931	2.20979e-05	1.25715	932.228
431.7	1.24761	3.98149e-05	0.0207255	2.21325e-05	1.25746	932.229
431.6	1.24786	3.98966e-05	0.0207581	2.21672e-05	1.25777	932.229
431.6	1.24835	3.99785e-05	0.0207907	2.22019e-05	1.25809	932.229
431.5	1.2486	4.00605e-05	0.0208233	2.22367e-05	1.2584	932.229
431.4	1.24885	4.01427e-05	0.020856	2.22716e-05	1.25871	932.23
431.4	1.24935	4.02251e-05	0.0208888	2.23065e-05	1.25902	932.23
431.3	1.24959	4.03077e-05	0.0209217	2.23416e-05	1.25934	932.23
431.2	1.24984	4.03904e-05	0.0209546	2.23766e-05	1.25965	932.231
431.1	1.25008	4.04733e-05	0.0209876	2.24118e-05	1.25997	932.231
431.1	1.25058	4.05563e-05	0.0210207	2.24471e-05	1.26029	932.231
431	1.25082	4.06396e-05	0.0210538	2.24824e-05	1.2606	932.231
430.9	1.25107	4.0723e-05	0.021087	2.25177e-05	1.26092	932.232
430.8	1.25131	4.08066e-05	0.0211203	2.25532e-05	1.26124	932.232
430.8	1.25181	4.08903e-05	0.0211536	2.25887e-05	1.26156	932.232
430.7	1.25205	4.09742e-05	0.021187	2.26243e-05	1.26188	932.233
430.6	1.2523	4.10583e-05	0.0212205	2.266e-05	1.2622	932.233
430.5	1.25254	4.11426e-05	0.021254	2.26958e-05	1.26252	932.233
430.5	1.25304	4.1227e-05	0.0212876	2.27316e-05	1.26284	932.233
430.4	1.25328	4.13116e-05	0.0213213	2.27675e-05	1.26316	932.234
430.3	1.25352	4.13964e-05	0.021355	2.28034e-05	1.26348	932.234
430.3	1.25401	4.14814e-05	0.0213888	2.28395e-05	1.26381	932.234
430.2	1.25426	4.15665e-05	0.0214227	2.28756e-05	1.26413	932.235
430.1	1.2545	4.16518e-05	0.0214567	2.29118e-05	1.26446	932.235
430	1.25474	4.17373e-05	0.0214907	2.2948e-05	1.26478	932.235
430	1.25523	4.1823e-05	0.0215248	2.29844e-05	1.26511	932.236
429.9	1.25547	4.19088e-05	0.021559	2.30208e-05	1.26544	932.236
429.8	1.25572	4.19948e-05	0.0215932	2.30573e-05	1.26576	932.236
429.7	1.25596	4.2081e-05	0.0216275	2.30938e-05	1.26609	932.236
429.7	1.25645	4.21674e-05	0.0216619	2.31305e-05	1.26642	932.237
429.6	1.25669	4.22539e-05	0.0216963	2.31672e-05	1.26675	932.237
429.5	1.25693	4.23406e-05	0.0217308	2.3204e-05	1.26708	932.237
429.4	1.25717	4.24275e-05	0.0217654	2.32409e-05	1.26741	932.238
429.4	1.25766	4.25146e-05	0.0218001	2.32778e-05	1.26774	932.238
429.3	1.25789	4.26018e-05	0.0218348	2.33148e-05	1.26807	932.238
429.2	1.25813	4.26893e-05	0.0218696	2.33519e-05	1.26841	932.239
429.1	1.25837	4.27769e-05	0.0219045	2.33891e-05	1.26874	932.239
429.1	1.25886	4.28647e-05	0.0219394	2.34263e-05	1.26908	932.239
429	1.2591	4.29527e-05	0.0219744	2.34636e-05	1.26941	932.239
428.9	1.25934	4.30408e-05	0.0220095	2.3501e-05	1.26975	932.24
428.9	1.25982	4.31291e-05	0.0220447	2.35385e-05	1.27008	932.24
428.8	1.26006	4.32177e-05	0.0220799	2.3576e-05	1.27042	932.24
428.7	1.2603	4.33064e-05	0.0221152	2.36137e-05	1.27076	932.241
428.6	1.26053	4.33952e-05	0.0221506	2.36514e-05	1.2711	932.241
428.6	1.26102	4.34843e-05	0.022186	2.36892e-05	1.27143	932.241
428.5	1.26125	4.35735e-05	0.0222216	2.3727e-05	1.27177	932.242
428.4	1.26149	4.3663e-05	0.0222572	2.3765e-05	1.27211	932.242
428.3	1.26172	4.37526e-05	0.0222928	2.3803e-05	1.27246	932.242
428.3	1.26221	4.38424e-05	0.0223286	2.38411e-05	1.2728	932.243
428.2	1.26244	4.39323e-05	0.0223644	2.38792e-05	1.27314	932.243
428.1	1.26268	4.40225e-05	0.0224003	2.39175e-05	1.27348	932.243
428	1.26291	4.41129e-05	0.0224362	2.39558e-05	1.27383	932.243
428	1.26339	4.42034e-05	0.0224723	2.39942e-05	1.27417	932.244
427.9	1.26362	4.42941e-05	0.0225084	2.40327e-05	1.27452	932.244
427.8	1.26386	4.4385e-05	0.0225446	2.40713e-05	1.27486	932.244
427.7	1.26409	4.44761e-05	0.0225808	2.41099e-05	1.27521	932.245
427.7	1.26457	4.45674e-05	0.0226171	2.41486e-05	1.27556	932.245
427.6	1.2648	4.46589e-05	0.0226535	2.41874e-05	1.27591	932.245
427.5	1.26503	4.47505e-05	0.02269	2.42263e-05	1.27626	932.246
427.4	1.26527	4.48423e-05	0.0227266	2.42653e-05	1.27661	932.246
427.4	1.26574	4.49344e-05	0.0227632	2.43043e-05	1.27696	932.246
427.3	1.26597	4.50266e-05	0.0227999	2.43435e-05	1.27731	932.247
427.2	1.26621	4.5119e-05	0.0228367	2.43827e-05	1.27766	932.247
427.1	1.26644	4.52116e-05	0.0228736	2.44219e-05	1.27801	932.247
427.1	1.26691	4.53044e-05	0.0229105	2.44613e-05	1.27836	932.248
427	1.26714	4.53974e-05	0.0229475	2.45007e-05	1.27872	932.248
426.9	1.26737	4.54905e-05	0.0229846	2.45403e-05	1.27907	932.248
426.8	1.2676	4.55839e-05	0.0230217	2.45799e-05	1.27943	932.249
426.7	1.26783	4.56775e-05	0.023059	2.46196e-05	1.27979	932.249
426.7	1.2683	4.57712e-05	0.0230963	2.46593e-05	1.28014	932.249
426.6	1.26853	4.58651e-05	0.0231337	2.46992e-05	1.2805	932.25
426.5	1.26876	4.59593e-05	0.0231711	2.47391e-05	1.28086	932.25
426.4	1.26898	4.60536e-05	0.0232087	2.47791e-05	1.28122	932.25
426.4	1.26946	4.61481e-05	0.0232463	2.48192e-05	1.28158	932.251
426.3	1.26968	4.62428e-05	0.023284	2.48594e-05	1.28194	932.251
426.2	1.26991	4.63377e-05	0.0233218	2.48997e-05	1.2823	932.251
426.1	1.27014	4.64328e-05	0.0233596	2.494e-05	1.28266	932.252
426.1	1.27061	4.65281e-05	0.0233976	2.49804e-05	1.28302	932.252
426	1.27083	4.66236e-05	0.0234356	2.50209e-05	1.28339	932.252
425.9	1.27106	4.67193e-05	0.0234737	2.50615e-05	1.28375	932.253
425.8	1.27128	4.68152e-05	0.0235118	2.51022e-05	1.28412	932.253
425.8	1.27175	4.69113e-05	0.0235501	2.5143e-05	1.28448	932.253
425.7	1.27197	4.70075e-05	0.0235884	2.51838e-05	1.28485	932.254
425.6	1.2722	4.7104e-05	0.0236268	2.52247e-05	1.28522	932.254
425.5	1.27242	4.72007e-05	0.0236649	2.52653e-05	1.28557	932.254
425.5	1.27289	4.72976e-05	0.0237008	2.53036e-05	1.28586	932.254
425.4	1.27311	4.73946e-05	0.0237367	2.53419e-05	1.28614	932.255
425.3	1.27333	4.74919e-05	0.0237728	2.53803e-05	1.28642	932.255
425.2	1.27355	4.75894e-05	0.0238089	2.54188e-05	1.28671	932.255
425.1	1.27377	4.7687e-05	0.0238451	2.54573e-05	1.28699	932.256
425.1	1.27424	4.77849e-05	0.0238814	2.5496e-05	1.28728	932.256
425	1.27446	4.7883e-05	0.0239177	2.55347e-05	1.28757	932.256
424.9	1.27468	4.79812e-05	0.0239541	2.55735e-05	1.28785	932.256
424.8	1.2749	4.80797e-05	0.0239906	2.56123e-05	1.28814	932.257
424.8	1.27537	4.81784e-05	0.0240272	2.56513e-05	1.28843	932.257
424.7	1.27559	4.82773e-05	0.0240638	2.56903e-05	1.28872	932.257
424.6	1.27581	4.83763e-05	0.0241006	2.57294e-05	1.28901	932.257
424.5	1.27603	4.84756e-05	0.0241374	2.57686e-05	1.2893	932.258
424.5	1.2765	4.85751e-05	0.0241742	2.58079e-05	1.28959	932.258
424.4	1.27672	4.86748e-05	0.0242112	2.58472e-05	1.28988	932.258
424.3	1.27694	4.87747e-05	0.0242482	2.58867e-05	1.29018	932.259
424.2	1.27716	4.88748e-05	0.0242853	2.59262e-05	1.29047	932.259
424.1	1.27738	4.89751e-05	0.0243225	2.59658e-05	1.29076	932.259
424.1	1.27784	4.90756e-05	0.0243597	2.60055e-05	1.29106	932.259
424	1.27806	4.91763e-05	0.024397	2.60452e-05	1.29135	932.26
423.9	1.27828	4.92773e-05	0.0244344	2.60851e-05	1.29164	932.26
423.8	1.2785	4.93784e-05	0.0244719	2.6125e-05	1.29194	932.26
423.8	1.27896	4.94797e-05	0.0245095	2.6165e-05	1.29224	932.26
423.7	1.27918	4.95813e-05	0.0245471	2.62051e-05	1.29253	932.261
423.6	1.2794	4.96831e-05	0.0245848	2.62452e-05	1.29283	932.261
423.5	1.27962	4.9785e-05	0.0246226	2.62855e-05	1.29313	932.261
423.4	1.27984	4.98872e-05	0.0246605	2.63258e-05	1.29343	932.262
423.4	1.2803	4.99896e-05	0.0246984	2.63662e-05	1.29373	932.262
423.3	1.28052	5.00922e-05	0.0247364	2.64067e-05	1.29403	932.262
423.2	1.28074	5.0195e-05	0.0247745	2.64473e-05	1.29433	932.262
423.1	1.28095	5.0298e-05	0.0248127	2.6488e-05	1.29463	932.263
423.1	1.28141	5.04012e-05	0.024851	2.65287e-05	1.29493	932.263
423	1.28163	5.05047e-05	0.0248893	2.65696e-05	1.29523	932.263
422.9	1.28185	5.06083e-05	0.0249277	2.66105e-05	1.29554	932.264
422.8	1.28207	5.07122e-05	0.0249662	2.66515e-05	1.29584	932.264
422.7	1.28228	5.08163e-05	0.0250048	2.66926e-05	1.29615	932.264
422.7	1.28274	5.09205e-05	0.0250434	2.67337e-05	1.29645	932.264
422.6	1.28296	5.1025e-05	0.0250822	2.6775e-05	1.29676	932.265
422.5	1.28318	5.11298e-05	0.025121	2.68163e-05	1.29706	932.265
422.4	1.28339	5.12347e-05	0.0251599	2.68578e-05	1.29737	932.265
422.3	1.28361	5.13399e-05	0.0251988	2.68993e-05	1.29768	932.266
422.3	1.28407	5.14452e-05	0.0252379	2.69409e-05	1.29798	932.266
422.2	1.28428	5.15508e-05	0.025277	2.69825e-05	1.29829	932.266
422.1	1.2845	5.16566e-05	0.0253162	2.70243e-05	1.2986	932.267
422	1.28471	5.17626e-05	0.0253555	2.70661e-05	1.29891	932.267
421.9	1.28493	5.18689e-05	0.0253949	2.71081e-05	1.29922	932.267
421.9	1.28539	5.19753e-05	0.0254343	2.71501e-05	1.29953	932.267
421.8	1.2856	5.2082e-05	0.0254738	2.71922e-05	1.29985	932.268
421.7	1.28582	5.21889e-05	0.0255135	2.72344e-05	1.30016	932.268
421.6	1.28603	5.2296e-05	0.0255532	2.72767e-05	1.30047	932.268
421.6	1.28649	5.24033e-05	0.0255929	2.73191e-05	1.30079	932.269
421.5	1.2867	5.25108e-05	0.0256328	2.73615e-05	1.3011	932.269
421.4	1.28691	5.26186e-05	0.0256727	2.7404e-05	1.30142	932.269
421.3	1.28713	5.27266e-05	0.0257127	2.74467e-05	1.30173	932.269
421.2	1.28734	5.28348e-05	0.0257529	2.74894e-05	1.30205	932.27
421.2	1.2878	5.29433e-05	0.025793	2.75322e-05	1.30237	932.27
421.1	1.28801	5.30519e-05	0.0258333	2.75751e-05	1.30268	932.27
421	1.28822	5.31608e-05	0.0258737	2.76181e-05	1.303	932.271
420.9	1.28843	5.32699e-05	0.0259141	2.76611e-05	1.30332	932.271
420.8	1.28865	5.33792e-05	0.0259546	2.77043e-05	1.30364	932.271
420.8	1.2891	5.34888e-05	0.0259952	2.77475e-05	1.30396	932.272
420.7	1.28931	5.35985e-05	0.0260359	2.77909e-05	1.30428	932.272
420.6	1.28952	5.37085e-05	0.0260767	2.78343e-05	1.3046	932.272
420.5	1.28974	5.38188e-05	0.0261175	2.78778e-05	1.30493	932.273
420.4	1.28995	5.39292e-05	0.0261584	2.79214e-05	1.30525	932.273
420.4	1.2904	5.40399e-05	0.0261995	2.79651e-05	1.30557	932.273
420.3	1.29061	5.41508e-05	0.0262406	2.80089e-05	1.3059	932.273
420.2	1.29082	5.42619e-05	0.0262817	2.80528e-05	1.30622	932.274
420.1	1.29103	5.43733e-05	0.026323	2.80967e-05	1.30655	932.274
420	1.29124	5.44849e-05	0.0263644	2.81408e-05	1.30687	932.274
420	1.29169	5.45967e-05	0.0264058	2.81849e-05	1.3072	932.275
419.9	1.2919	5.47088e-05	0.0264473	2.82291e-05	1.30753	932.275
419.8	1.29211	5.48211e-05	0.0264889	2.82735e-05	1.30786	932.275
419.7	1.29232	5.49336e-05	0.0265306	2.83179e-05	1.30819	932.276
419.6	1.29253	5.50463e-05	0.0265724	2.83624e-05	1.30852	932.276
419.6	1.29298	5.51593e-05	0.0266143	2.8407e-05	1.30885	932.276
419.5	1.29318	5.52725e-05	0.0266562	2.84517e-05	1.30918	932.277
419.4	1.29339	5.53859e-05	0.0266983	2.84964e-05	1.30951	932.277
419.3	1.2936	5.54996e-05	0.0267404	2.85413e-05	1.30984	932.277
419.2	1.29381	5.56135e-05	0.0267826	2.85863e-05	1.31017	932.278
419.1	1.29402	5.57276e-05	0.0268249	2.86313e-05	1.31051	932.278
419.1	1.29446	5.5842e-05	0.0268673	2.86765e-05	1.31084	932.278
419	1.29467	5.59566e-05	0.0269098	2.87217e-05	1.31118	932.278
418.9	1.29488	5.60714e-05	0.0269523	2.8767e-05	1.31151	932.279
418.8	1.29508	5.61865e-05	0.026995	2.88125e-05	1.31185	932.279
418.7	1.29529	5.63018e-05	0.0270377	2.8858e-05	1.31219	932.279
418.7	1.29573	5.64174e-05	0.0270805	2.89036e-05	1.31252	932.28
418.6	1.29594	5.65332e-05	0.0271235	2.89493e-05	1.31286	932.28
418.5	1.29615	5.66492e-05	0.0271664	2.89951e-05	1.3132	932.28
418.4	1.29635	5.67655e-05	0.0272095	2.9041e-05	1.31354	932.281
418.3	1.29656	5.6882e-05	0.0272527	2.9087e-05	1.31388	932.281
418.3	1.297	5.69987e-05	0.027296	2.91331e-05	1.31422	932.281
418.2	1.2972	5.71157e-05	0.0273393	2.91793e-05	1.31457	932.282
418.1	1.29741	5.72329e-05	0.0273828	2.92255e-05	1.31491	932.282
418	1.29761	5.73504e-05	0.0274263	2.92719e-05	1.31525	932.282
417.9	1.29782	5.74681e-05	0.0274699	2.93184e-05	1.3156	932.283
417.9	1.29826	5.7586e-05	0.0275136	2.93649e-05	1.31594	932.283
417.8	1.29846	5.77042e-05	0.0275574	2.94116e-05	1.31629	932.283
417.7	1.29866	5.78226e-05	0.0276013	2.94583e-05	1.31663	932.284
417.6	1.29887	5.79413e-05	0.0276453	2.95052e-05	1.31698	932.284
417.5	1.29907	5.80602e-05	0.0276894	2.95521e-05	1.31733	932.284
417.4	1.29927	5.81794e-05	0.0277335	2.95991e-05	1.31768	932.285
417.4	1.29971	5.82988e-05	0.0277778	2.96463e-05	1.31803	932.285
417.3	1.29991	5.84184e-05	0.0278221	2.96935e-05	1.31838	932.285
417.2	1.30011	5.85383e-05	0.0278665	2.97408e-05	1.31873	932.286
417.1	1.30031	5.86584e-05	0.0279111	2.97883e-05	1.31908	932.286
417	1.30051	5.87788e-05	0.0279557	2.98358e-05	1.31943	932.286
417	1.30095	5.88995e-05	0.0280004	2.98834e-05	1.31978	932.287
416.9	1.30115	5.90203e-05	0.0280452	2.99311e-05	1.32014	932.287
416.8	1.30135	5.91415e-05	0.0280901	2.99789e-05	1.32049	932.287
416.7	1.30155	5.92628e-05	0.0281351	3.00268e-05	1.32085	932.288
416.6	1.30175	5.93845e-05	0.0281801	3.00749e-05	1.3212	932.288
416.5	1.30195	5.95063e-05	0.0282253	3.0123e-05	1.32156	932.288
416.5	1.30238	5.96285e-05	0.0282706	3.01712e-05	1.32192	932.289
416.4	1.30258	5.97508e-05	0.0283159	3.02195e-05	1.32227	932.289
416.3	1.30278	5.98735e-05	0.0283614	3.02679e-05	1.32263	932.289
416.2	1.30298	5.99964e-05	0.0284069	3.03164e-05	1.32299	932.29
416.1	1.30317	6.01195e-05	0.0284525	3.0365e-05	1.32335	932.29
416.1	1.3036	6.02429e-05	0.0284983	3.04137e-05	1.32371	932.29
416	1.3038	6.03665e-05	0.0285441	3.04625e-05	1.32407	932.291
415.9	1.304	6.04904e-05	0.02859	3.05114e-05	1.32444	932.291
415.8	1.30419	6.06145e-05	0.028636	3.05604e-05	1.3248	932.291
415.7	1.30439	6.07389e-05	0.0286821	3.06095e-05	1.32516	932.292
415.6	1.30459	6.08636e-05	0.0287283	3.06587e-05	1.32553	932.292
415.6	1.30501	6.09885e-05	0.0287746	3.07081e-05	1.32589	932.292
415.5	1.30521	6.11137e-05	0.028821	3.07575e-05	1.32626	932.293
415.4	1.3054	6.12391e-05	0.0288675	3.0807e-05	1.32663	932.293
415.3	1.3056	6.13648e-05	0.028914	3.08566e-05	1.32699	932.293
415.2	1.30579	6.14907e-05	0.0289607	3.09063e-05	1.32736	932.294
415.1	1.30599	6.16169e-05	0.0290075	3.09561e-05	1.32773	932.294
415.1	1.30641	6.17434e-05	0.0290543	3.1006e-05	1.3281	932.295
415	1.30661	6.18701e-05	0.0291013	3.10561e-05	1.32847	932.295
414.9	1.3068	6.19971e-05	0.0291484	3.11062e-05	1.32884	932.295
414.8	1.30699	6.21243e-05	0.0291955	3.11564e-05	1.32921	932.296
414.7	1.30718	6.22518e-05	0.0292428	3.12067e-05	1.32959	932.296
414.7	1.30761	6.23796e-05	0.0292901	3.12572e-05	1.32996	932.296
414.6	1.3078	6.25076e-05	0.0293376	3.13077e-05	1.33033	932.297
414.5	1.30799	6.26359e-05	0.0293851	3.13583e-05	1.33071	932.297
414.4	1.30818	6.27644e-05	0.0294327	3.14091e-05	1.33109	932.297
414.3	1.30837	6.28933e-05	0.0294805	3.14599e-05	1.33146	932.298
414.2	1.30856	6.30223e-05	0.0295283	3.15109e-05	1.33184	932.298
414.2	1.30898	6.31517e-05	0.0295762	3.1562e-05	1.33222	932.298
414.1	1.30917	6.32813e-05	0.0296243	3.16131e-05	1.3326	932.299
414	1.30936	6.34112e-05	0.0296724	3.16644e-05	1.33298	932.299
413.9	1.30955	6.35413e-05	0.0297206	3.17158e-05	1.33336	932.299
413.8	1.30973	6.36717e-05	0.029769	3.17672e-05	1.33374	932.3
413.7	1.30992	6.38024e-05	0.0298164	3.18177e-05	1.3341	932.3
413.7	1.31034	6.39333e-05	0.0298617	3.1866e-05	1.33441	932.3
413.6	1.31053	6.40645e-05	0.0299071	3.19143e-05	1.33472	932.301
413.5	1.31072	6.4196e-05	0.0299527	3.19628e-05	1.33503	932.301
413.4	1.3109	6.43278e-05	0.0299983	3.20114e-05	1.33535	932.301
413.3	1.31109	6.44598e-05	0.030044	3.206e-05	1.33566	932.301
413.2	1.31128	6.45921e-05	0.0300898	3.21088e-05	1.33598	932.302
413.2	1.31169	6.47246e-05	0.0301357	3.21576e-05	1.33629	932.302
413.1	1.31188	6.48575e-05	0.0301817	3.22066e-05	1.33661	932.302
413	1.31207	6.49906e-05	0.0302277	3.22556e-05	1.33692	932.302
412.9	1.31225	6.5124e-05	0.0302739	3.23048e-05	1.33724	932.303
412.8	1.31244	6.52576e-05	0.0303202	3.2354e-05	1.33756	932.303
412.7	1.31262	6.53915e-05	0.0303665	3.24034e-05	1.33788	932.303
412.7	1.31304	6.55257e-05	0.030413	3.24529e-05	1.33819	932.303
412.6	1.31322	6.56602e-05	0.0304596	3.25024e-05	1.33851	932.304
412.5	1.31341	6.5795e-05	0.0305062	3.25521e-05	1.33883	932.304
412.4	1.31359	6.593e-05	0.030553	3.26018e-05	1.33916	932.304
412.3	1.31378	6.60653e-05	0.0305998	3.26517e-05	1.33948	932.304
412.2	1.31396	6.62009e-05	0.0306467	3.27017e-05	1.3398	932.305
412.2	1.31438	6.63368e-05	0.0306938	3.27518e-05	1.34012	932.305
412.1	1.31456	6.64729e-05	0.0307409	3.28019e-05	1.34045	932.305
412	1.31475	6.66093e-05	0.0307881	3.28522e-05	1.34077	932.305
411.9	1.31493	6.67461e-05	0.0308355	3.29026e-05	1.34109	932.306
411.8	1.31512	6.6883e-05	0.0308829	3.29531e-05	1.34142	932.306
411.7	1.3153	6.70203e-05	0.0309304	3.30037e-05	1.34175	932.306
411.6	1.31548	6.71578e-05	0.030978	3.30543e-05	1.34207	932.306
411.6	1.3159	6.72957e-05	0.0310257	3.31051e-05	1.3424	932.307
411.5	1.31608	6.74338e-05	0.0310736	3.3156e-05	1.34273	932.307
411.4	1.31626	6.75722e-05	0.0311215	3.3207e-05	1.34306	932.307
411.3	1.31644	6.77109e-05	0.0311695	3.32581e-05	1.34339	932.308
411.2	1.31663	6.78498e-05	0.0312176	3.33094e-05	1.34372	932.308
411.1	1.31681	6.79891e-05	0.0312658	3.33607e-05	1.34405	932.308
411.1	1.31722	6.81286e-05	0.0313141	3.34121e-05	1.34438	932.308
411	1.3174	6.82684e-05	0.0313625	3.34636e-05	1.34471	932.309
410.9	1.31759	6.84085e-05	0.031411	3.35153e-05	1.34505	932.309
410.8	1.31777	6.85489e-05	0.0314596	3.3567e-05	1.34538	932.309
410.7	1.31795	6.86896e-05	0.0315083	3.36189e-05	1.34571	932.309
410.6	1.31813	6.88306e-05	0.0315571	3.36708e-05	1.34605	932.31
410.5	1.31831	6.89719e-05	0.031606	3.37229e-05	1.34639	932.31
410.5	1.31872	6.91134e-05	0.031655	3.3775e-05	1.34672	932.31
410.4	1.3189	6.92553e-05	0.0317041	3.38273e-05	1.34706	932.31
410.3	1.31908	6.93974e-05	0.0317533	3.38797e-05	1.3474	932.311
410.2	1.31926	6.95398e-05	0.0318026	3.39322e-05	1.34774	932.311
410.1	1.31944	6.96825e-05	0.0318521	3.39848e-05	1.34807	932.311
410	1.31962	6.98255e-05	0.0319016	3.40375e-05	1.34841	932.311
410	1.32003	6.99688e-05	0.0319512	3.40903e-05	1.34875	932.312
409.9	1.32021	7.01124e-05	0.0320009	3.41432e-05	1.3491	932.312
409.8	1.32039	7.02563e-05	0.0320507	3.41962e-05	1.34944	932.312
409.7	1.32057	7.04005e-05	0.0321006	3.42494e-05	1.34978	932.313
409.6	1.32075	7.0545e-05	0.0321506	3.43026e-05	1.35012	932.313
409.5	1.32093	7.06898e-05	0.0322008	3.4356e-05	1.35047	932.313
409.4	1.32111	7.08349e-05	0.032251	3.44095e-05	1.35081	932.313
409.4	1.32151	7.09802e-05	0.0323013	3.4463e-05	1.35116	932.314
409.3	1.32169	7.11259e-05	0.0323517	3.45167e-05	1.3515	932.314
409.2	1.32187	7.12719e-05	0.0324023	3.45705e-05	1.35185	932.314
409.1	1.32205	7.14182e-05	0.0324529	3.46244e-05	1.3522	932.314
409	1.32223	7.15647e-05	0.0325037	3.46784e-05	1.35255	932.315
408.9	1.3224	7.17116e-05	0.0325545	3.47326e-05	1.3529	932.315
408.8	1.32258	7.18588e-05	0.0326055	3.47868e-05	1.35325	932.315
408.8	1.32298	7.20063e-05	0.0326565	3.48412e-05	1.3536	932.316
408.7	1.32316	7.2154e-05	0.0327077	3.48956e-05	1.35395	932.316
408.6	1.32334	7.23021e-05	0.0327589	3.49502e-05	1.3543	932.316
408.5	1.32351	7.24505e-05	0.0328103	3.50049e-05	1.35465	932.316
408.4	1.32369	7.25992e-05	0.0328618	3.50597e-05	1.35501	932.317
408.3	1.32387	7.27482e-05	0.0329134	3.51146e-05	1.35536	932.317
408.2	1.32404	7.28975e-05	0.0329651	3.51696e-05	1.35572	932.317
408.2	1.32444	7.30471e-05	0.0330169	3.52247e-05	1.35607	932.318
408.1	1.32462	7.3197e-05	0.0330688	3.528e-05	1.35643	932.318
408	1.32479	7.33473e-05	0.0331208	3.53354e-05	1.35678	932.318
407.9	1.32497	7.34978e-05	0.0331729	3.53908e-05	1.35714	932.318
407.8	1.32514	7.36486e-05	0.0332251	3.54464e-05	1.3575	932.319
407.7	1.32532	7.37998e-05	0.0332774	3.55021e-05	1.35786	932.319
407.6	1.32549	7.39512e-05	0.0333299	3.55579e-05	1.35822	932.319
407.6	1.32589	7.4103e-05	0.0333824	3.56139e-05	1.35858	932.32
407.5	1.32606	7.42551e-05	0.033435	3.56699e-05	1.35894	932.32
407.4	1.32624	7.44075e-05	0.0334878	3.57261e-05	1.3593	932.32
407.3	1.32641	7.45602e-05	0.0335407	3.57824e-05	1.35967	932.32
407.2	1.32658	7.47132e-05	0.0335936	3.58388e-05	1.36003	932.321
407.1	1.32676	7.48666e-05	0.0336467	3.58953e-05	1.3604	932.321
407	1.32693	7.50202e-05	0.0336999	3.59519e-05	1.36076	932.321
407	1.32733	7.51742e-05	0.0337532	3.60086e-05	1.36113	932.322
406.9	1.3275	7.53285e-05	0.0338066	3.60655e-05	1.36149	932.322
406.8	1.32767	7.54831e-05	0.0338602	3.61225e-05	1.36186	932.322
406.7	1.32784	7.5638e-05	0.0339138	3.61796e-05	1.36223	932.322
406.6	1.32801	7.57932e-05	0.0339675	3.62368e-05	1.3626	932.323
406.5	1.32818	7.59488e-05	0.0340214	3.62941e-05	1.36297	932.323
406.4	1.32835	7.61046e-05	0.0340753	3.63515e-05	1.36334	932.323
406.3	1.32853	7.62608e-05	0.0341294	3.64091e-05	1.36371	932.324
406.3	1.32892	7.64173e-05	0.0341836	3.64668e-05	1.36408	932.324
406.2	1.32909	7.65742e-05	0.0342379	3.65246e-05	1.36445	932.324
406.1	1.32926	7.67313e-05	0.0342923	3.65825e-05	1.36483	932.324
406	1.32943	7.68888e-05	0.0343468	3.66405e-05	1.3652	932.325
405.9	1.3296	7.70466e-05	0.0344014	3.66987e-05	1.36558	932.325
405.8	1.32977	7.72047e-05	0.0344562	3.6757e-05	1.36595	932.325
405.7	1.32993	7.73632e-05	0.034511	3.68154e-05	1.36633	932.326
405.7	1.33033	7.75219e-05	0.034566	3.68739e-05	1.36671	932.326
405.6	1.33049	7.7681e-05	0.0346211	3.69325e-05	1.36709	932.326
405.5	1.33066	7.78405e-05	0.0346763	3.69913e-05	1.36746	932.327
405.4	1.33083	7.80002e-05	0.0347316	3.70501e-05	1.36784	932.327
405.3	1.331	7.81603e-05	0.034787	3.71091e-05	1.36822	932.327
405.2	1.33116	7.83207e-05	0.0348425	3.71683e-05	1.36861	932.327
405.1	1.33133	7.84815e-05	0.0348982	3.72275e-05	1.36899	932.328
405	1.3315	7.86425e-05	0.0349539	3.72868e-05	1.36937	932.328
405	1.33188	7.88039e-05	0.0350098	3.73463e-05	1.36975	932.328
404.9	1.33205	7.89657e-05	0.0350658	3.74059e-05	1.37014	932.329
404.8	1.33222	7.91277e-05	0.0351219	3.74657e-05	1.37052	932.329
404.7	1.33238	7.92901e-05	0.0351781	3.75255e-05	1.37091	932.329
404.6	1.33255	7.94528e-05	0.0352345	3.75855e-05	1.3713	932.33
404.5	1.33271	7.96159e-05	0.0352909	3.76456e-05	1.37168	932.33
404.4	1.33288	7.97793e-05	0.0353475	3.77058e-05	1.37207	932.33
404.3	1.33304	7.9943e-05	0.0354042	3.77661e-05	1.37246	932.33
404.3	1.33342	8.01071e-05	0.035461	3.78266e-05	1.37285	932.331
404.2	1.33359	8.02715e-05	0.0355179	3.78872e-05	1.37324	932.331
404.1	1.33375	8.04362e-05	0.0355749	3.79479e-05	1.37363	932.331
404	1.33391	8.06013e-05	0.0356321	3.80087e-05	1.37403	932.332
403.9	1.33408	8.07667e-05	0.0356893	3.80697e-05	1.37442	932.332
403.8	1.33424	8.09325e-05	0.0357467	3.81308e-05	1.37481	932.332
403.7	1.3344	8.10986e-05	0.0358042	3.8192e-05	1.37521	932.333
403.7	1.33478	8.1265e-05	0.0358618	3.82533e-05	1.3756	932.333
403.6	1.33494	8.14318e-05	0.0359196	3.83148e-05	1.376	932.333
403.5	1.33511	8.1599e-05	0.0359774	3.83764e-05	1.3764	932.334
403.4	1.33527	8.17664e-05	0.0360354	3.84381e-05	1.3768	932.334
403.3	1.33543	8.19342e-05	0.0360935	3.85e-05	1.37719	932.334
403.2	1.33559	8.21024e-05	0.0361517	3.85619e-05	1.37759	932.335
403.1	1.33575	8.22709e-05	0.0362101	3.8624e-05	1.37799	932.335
403	1.33591	8.24397e-05	0.0362685	3.86863e-05	1.3784	932.335
403	1.33628	8.26089e-05	0.0363271	3.87486e-05	1.3788	932.335
402.9	1.33644	8.27785e-05	0.0363858	3.88111e-05	1.3792	932.336
402.8	1.3366	8.29484e-05	0.0364446	3.88737e-05	1.3796	932.336
402.7	1.33676	8.31186e-05	0.0365035	3.89364e-05	1.38001	932.336
402.6	1.33692	8.32892e-05	0.0365626	3.89993e-05	1.38041	932.337
402.5	1.33708	8.34601e-05	0.0366218	3.90623e-05	1.38082	932.337
402.4	1.33723	8.36314e-05	0.0366811	3.91254e-05	1.38123	932.337
402.3	1.33739	8.3803e-05	0.0367405	3.91887e-05	1.38164	932.338
402.3	1.33776	8.3975e-05	0.0368	3.92521e-05	1.38204	932.338
402.2	1.33792	8.41474e-05	0.0368597	3.93156e-05	1.38245	932.338
402.1	1.33808	8.43201e-05	0.0369195	3.93792e-05	1.38286	932.339
402	1.33823	8.44931e-05	0.0369794	3.9443e-05	1.38328	932.339
401.9	1.33839	8.46665e-05	0.0370394	3.95069e-05	1.38369	932.339
401.8	1.33854	8.48403e-05	0.0370996	3.95709e-05	1.3841	932.34
401.7	1.3387	8.50144e-05	0.0371578	3.96329e-05	1.38447	932.34
401.6	1.33885	8.51889e-05	0.0372141	3.96928e-05	1.38479	932.34
401.6	1.33922	8.53637e-05	0.0372706	3.97529e-05	1.38511	932.341
401.5	1.33938	8.55389e-05	0.0373272	3.98131e-05	1.38543	932.341
401.4	1.33953	8.57145e-05	0.0373839	3.98735e-05	1.38576	932.341
401.3	1.33968	8.58904e-05	0.0374408	3.99339e-05	1.38608	932.341
401.2	1.33984	8.60667e-05	0.0374977	3.99945e-05	1.38641	932.342
401.1	1.33999	8.62433e-05	0.0375548	4.00552e-05	1.38673	932.342
401	1.34014	8.64203e-05	0.037612	4.01161e-05	1.38706	932.342
400.9	1.3403	8.65977e-05	0.0376693	4.0177e-05	1.38739	932.342
400.8	1.34045	8.67754e-05	0.0377267	4.02381e-05	1.38772	932.343
400.8	1.34082	8.69535e-05	0.0377842	4.02993e-05	1.38804	932.343
400.7	1.34097	8.71319e-05	0.0378419	4.03607e-05	1.38837	932.343
400.6	1.34112	8.73108e-05	0.0378997	4.04221e-05	1.3887	932.343
400.5	1.34128	8.74899e-05	0.0379576	4.04837e-05	1.38903	932.344
400.4	1.34143	8.76695e-05	0.0380156	4.05454e-05	1.38936	932.344
400.3	1.34158	8.78494e-05	0.0380737	4.06073e-05	1.3897	932.344
400.2	1.34173	8.80297e-05	0.038132	4.06693e-05	1.39003	932.345
400.1	1.34188	8.82104e-05	0.0381903	4.07314e-05	1.39036	932.345
400.1	1.34225	8.83914e-05	0.0382488	4.07936e-05	1.3907	932.345
400	1.3424	8.85728e-05	0.0383074	4.08559e-05	1.39103	932.345
399.9	1.34255	8.87546e-05	0.0383662	4.09184e-05	1.39137	932.346
399.8	1.3427	8.89368e-05	0.038425	4.0981e-05	1.3917	932.346
399.7	1.34286	8.91193e-05	0.038484	4.10438e-05	1.39204	932.346
399.6	1.34301	8.93022e-05	0.0385431	4.11066e-05	1.39238	932.346
399.5	1.34316	8.94855e-05	0.0386023	4.11696e-05	1.39271	932.347
399.4	1.34331	8.96691e-05	0.0386617	4.12327e-05	1.39305	932.347
399.3	1.34346	8.98531e-05	0.0387211	4.1296e-05	1.39339	932.347
399.3	1.34382	9.00376e-05	0.0387807	4.13594e-05	1.39373	932.348
399.2	1.34397	9.02223e-05	0.0388404	4.14229e-05	1.39407	932.348
399.1	1.34412	9.04075e-05	0.0389002	4.14865e-05	1.39442	932.348
399	1.34427	9.05931e-05	0.0389602	4.15503e-05	1.39476	932.348
398.9	1.34442	9.0779e-05	0.0390202	4.16142e-05	1.3951	932.349
398.8	1.34457	9.09653e-05	0.0390804	4.16782e-05	1.39544	932.349
398.7	1.34472	9.1152e-05	0.0391407	4.17424e-05	1.39579	932.349
398.6	1.34487	9.1339e-05	0.0392012	4.18067e-05	1.39613	932.35
398.5	1.34502	9.15265e-05	0.0392618	4.18711e-05	1.39648	932.35
398.5	1.34538	9.17143e-05	0.0393224	4.19357e-05	1.39683	932.35
398.4	1.34553	9.19026e-05	0.0393833	4.20004e-05	1.39717	932.35
398.3	1.34568	9.20912e-05	0.0394442	4.20652e-05	1.39752	932.351
398.2	1.34583	9.22802e-05	0.0395053	4.21302e-05	1.39787	932.351
398.1	1.34597	9.24696e-05	0.0395665	4.21953e-05	1.39822	932.351
398	1.34612	9.26594e-05	0.0396278	4.22605e-05	1.39857	932.352
397.9	1.34627	9.28495e-05	0.0396892	4.23259e-05	1.39892	932.352
397.8	1.34642	9.30401e-05	0.0397508	4.23914e-05	1.39927	932.352
397.7	1.34656	9.3231e-05	0.0398125	4.2457e-05	1.39962	932.352
397.6	1.34671	9.34224e-05	0.0398743	4.25228e-05	1.39998	932.353
397.6	1.34707	9.36141e-05	0.0399362	4.25887e-05	1.40033	932.353
397.5	1.34722	9.38062e-05	0.0399983	4.26547e-05	1.40069	932.353
397.4	1.34736	9.39987e-05	0.0400605	4.27209e-05	1.40104	932.354
397.3	1.34751	9.41917e-05	0.0401228	4.27872e-05	1.4014	932.354
397.2	1.34766	9.4385e-05	0.0401853	4.28536e-05	1.40175	932.354
397.1	1.3478	9.45787e-05	0.0402479	4.29202e-05	1.40211	932.354
397	1.34795	9.47728e-05	0.0403106	4.29869e-05	1.40247	932.355
396.9	1.34809	9.49673e-05	0.0403734	4.30538e-05	1.40283	932.355
396.8	1.34824	9.51622e-05	0.0404364	4.31208e-05	1.40319	932.355
396.7	1.34838	9.53575e-05	0.0404995	4.31879e-05	1.40355	932.356
396.7	1.34874	9.55532e-05	0.0405627	4.32552e-05	1.40391	932.356
396.6	1.34889	9.57493e-05	0.0406261	4.33226e-05	1.40427	932.356
396.5	1.34903	9.59458e-05	0.0406896	4.33901e-05	1.40463	932.356
396.4	1.34917	9.61427e-05	0.0407532	4.34578e-05	1.405	932.357
396.3	1.34932	9.634e-05	0.040817	4.35256e-05	1.40536	932.357
396.2	1.34946	9.65378e-05	0.0408809	4.35936e-05	1.40572	932.357
396.1	1.34961	9.67359e-05	0.0409449	4.36617e-05	1.40609	932.358
396	1.34975	9.69344e-05	0.041009	4.37299e-05	1.40646	932.358
395.9	1.34989	9.71334e-05	0.0410733	4.37983e-05	1.40682	932.358
395.8	1.35004	9.73327e-05	0.0411377	4.38668e-05	1.40719	932.359
395.8	1.35039	9.75325e-05	0.0412022	4.39355e-05	1.40756	932.359
395.7	1.35053	9.77326e-05	0.0412669	4.40043e-05	1.40793	932.359
395.6	1.35068	9.79332e-05	0.0413317	4.40732e-05	1.4083	932.359
395.5	1.35082	9.81342e-05	0.0413966	4.41423e-05	1.40867	932.36
395.4	1.35096	9.83356e-05	0.0414617	4.42115e-05	1.40904	932.36
395.3	1.3511	9.85374e-05	0.0415269	4.42809e-05	1.40941	932.36
395.2	1.35124	9.87397e-05	0.0415923	4.43504e-05	1.40979	932.361
395.1	1.35139	9.89423e-05	0.0416577	4.442e-05	1.41016	932.361
395	1.35153	9.91454e-05	0.0417233	4.44898e-05	1.41054	932.361
394.9	1.35167	9.93488e-05	0.0417891	4.45598e-05	1.41091	932.362
394.9	1.35202	9.95527e-05	0.041855	4.46298e-05	1.41129	932.362
394.8	1.35216	9.9757e-05	0.041921	4.47001e-05	1.41166	932.362
394.7	1.3523	9.99618e-05	0.0419871	4.47704e-05	1.41204	932.363
394.6	1.35244	0.000100167	0.0420534	4.48409e-05	1.41242	932.363
394.5	1.35258	0.000100373	0.0421198	4.49116e-05	1.4128	932.363
394.4	1.35272	0.000100579	0.0421864	4.49824e-05	1.41318	932.363
394.3	1.35286	0.000100785	0.0422531	4.50534e-05	1.41356	932.364
394.2	1.353	0.000100992	0.0423199	4.51244e-05	1.41394	932.364
394.1	1.35314	0.000101199	0.0423869	4.51957e-05	1.41432	932.364
394	1.35327	0.000101407	0.042454	4.52671e-05	1.41471	932.365
394	1.35362	0.000101615	0.0425212	4.53386e-05	1.41509	932.365
393.9	1.35376	0.000101823	0.0425886	4.54103e-05	1.41548	932.365
393.8	1.3539	0.000102032	0.0426561	4.54821e-05	1.41586	932.366
393.7	1.35404	0.000102242	0.0427238	4.55541e-05	1.41625	932.366
393.6	1.35417	0.000102452	0.0427916	4.56262e-05	1.41663	932.366
393.5	1.35431	0.000102662	0.0428595	4.56985e-05	1.41702	932.367
393.4	1.35445	0.000102873	0.0429276	4.57709e-05	1.41741	932.367
393.3	1.35458	0.000103084	0.0429958	4.58435e-05	1.4178	932.367
393.2	1.35472	0.000103295	0.0430641	4.59162e-05	1.41819	932.368
393.1	1.35486	0.000103507	0.0431326	4.5989e-05	1.41858	932.368
393	1.35499	0.00010372	0.0432013	4.60621e-05	1.41897	932.368
393	1.35534	0.000103933	0.04327	4.61352e-05	1.41937	932.369
392.9	1.35547	0.000104146	0.043339	4.62085e-05	1.41976	932.369
392.8	1.35561	0.00010436	0.043408	4.6282e-05	1.42015	932.369
392.7	1.35574	0.000104574	0.0434772	4.63556e-05	1.42055	932.37
392.6	1.35588	0.000104788	0.0435466	4.64294e-05	1.42095	932.37
392.5	1.35601	0.000105003	0.043616	4.65033e-05	1.42134	932.37
392.4	1.35614	0.000105219	0.0436857	4.65774e-05	1.42174	932.37
392.3	1.35628	0.000105435	0.0437554	4.66516e-05	1.42214	932.371
392.2	1.35641	0.000105651	0.0438254	4.6726e-05	1.42254	932.371
392.1	1.35654	0.000105868	0.0438954	4.68005e-05	1.42294	932.371
392	1.35668	0.000106085	0.0439656	4.68752e-05	1.42334	932.372
392	1.35702	0.000106303	0.044036	4.695e-05	1.42374	932.372
391.9	1.35715	0.000106521	0.0441064	4.7025e-05	1.42414	932.372
391.8	1.35728	0.00010674	0.0441771	4.71001e-05	1.42455	932.373
391.7	1.35741	0.000106959	0.0442479	4.71754e-05	1.42495	932.373
391.6	1.35755	0.000107178	0.0443188	4.72509e-05	1.42535	932.373
391.5	1.35768	0.000107398	0.0443898	4.73265e-05	1.42576	932.374
391.4	1.35781	0.000107619	0.0444611	4.74022e-05	1.42617	932.374
391.3	1.35794	0.00010784	0.0445324	4.74782e-05	1.42657	932.374
391.2	1.35807	0.000108061	0.0446039	4.75542e-05	1.42698	932.375
391.1	1.3582	0.000108283	0.0446756	4.76305e-05	1.42739	932.375
391	1.35833	0.000108505	0.0447474	4.77068e-05	1.4278	932.375
391	1.35866	0.000108728	0.0448193	4.77834e-05	1.42821	932.376
390.9	1.35879	0.000108951	0.0448914	4.78601e-05	1.42862	932.376
390.8	1.35892	0.000109174	0.0449637	4.79369e-05	1.42904	932.376
390.7	1.35905	0.000109399	0.0450361	4.80139e-05	1.42945	932.377
390.6	1.35918	0.000109623	0.0451086	4.80911e-05	1.42986	932.377
390.5	1.35931	0.000109848	0.0451813	4.81684e-05	1.43028	932.377
390.4	1.35944	0.000110073	0.0452541	4.82459e-05	1.43069	932.378
390.3	1.35956	0.000110299	0.0453271	4.83236e-05	1.43111	932.378
390.2	1.35969	0.000110526	0.0454003	4.84014e-05	1.43153	932.378
390.1	1.35982	0.000110753	0.0454735	4.84793e-05	1.43195	932.379
390	1.35994	0.00011098	0.045547	4.85575e-05	1.43237	932.379
390	1.36028	0.000111208	0.0456206	4.86358e-05	1.43279	932.38
389.9	1.3604	0.000111436	0.0456943	4.87142e-05	1.43321	932.38
389.8	1.36053	0.000111665	0.0457682	4.87928e-05	1.43363	932.38
389.7	1.36065	0.000111894	0.0458422	4.88716e-05	1.43405	932.381
389.6	1.36078	0.000112123	0.0459164	4.89505e-05	1.43448	932.381
389.5	1.3609	0.000112354	0.0459908	4.90296e-05	1.4349	932.381
389.4	1.36103	0.000112584	0.0460653	4.91089e-05	1.43533	932.382
389.3	1.36115	0.000112815	0.0461399	4.91883e-05	1.43575	932.382
389.2	1.36127	0.000113047	0.0462148	4.92678e-05	1.43618	932.382
389.1	1.3614	0.000113279	0.0462883	4.93461e-05	1.43658	932.383
389	1.36152	0.000113511	0.0463584	4.94206e-05	1.43692	932.383
389	1.36185	0.000113744	0.0464286	4.94953e-05	1.43726	932.383
388.9	1.36197	0.000113978	0.046499	4.95701e-05	1.43759	932.383
388.8	1.36209	0.000114212	0.0465695	4.9645e-05	1.43793	932.384
388.7	1.36221	0.000114446	0.0466402	4.97202e-05	1.43827	932.384
388.6	1.36234	0.000114681	0.046711	4.97954e-05	1.43861	932.384
388.5	1.36246	0.000114916	0.0467819	4.98708e-05	1.43895	932.385
388.4	1.36258	0.000115152	0.046853	4.99464e-05	1.43929	932.385
388.3	1.3627	0.000115388	0.0469243	5.00222e-05	1.43964	932.385
388.2	1.36283	0.000115625	0.0469957	5.0098e-05	1.43998	932.385
388.1	1.36295	0.000115862	0.0470672	5.01741e-05	1.44032	932.386
388	1.36307	0.0001161	0.0471389	5.02503e-05	1.44067	932.386
387.9	1.36319	0.000116338	0.0472107	5.03267e-05	1.44101	932.386
387.9	1.36351	0.000116577	0.0472827	5.04032e-05	1.44136	932.387
387.8	1.36363	0.000116817	0.0473548	5.04798e-05	1.4417	932.387
387.7	1.36376	0.000117056	0.0474271	5.05567e-05	1.44205	932.387
387.6	1.36388	0.000117296	0.0474995	5.06337e-05	1.4424	932.387
387.5	1.364	0.000117537	0.0475721	5.07108e-05	1.44275	932.388
387.4	1.36412	0.000117778	0.0476448	5.07881e-05	1.4431	932.388
387.3	1.36424	0.00011802	0.0477177	5.08656e-05	1.44344	932.388
387.2	1.36436	0.000118262	0.0477907	5.09432e-05	1.4438	932.388
387.1	1.36448	0.000118505	0.0478639	5.1021e-05	1.44415	932.389
387	1.3646	0.000118748	0.0479372	5.10989e-05	1.4445	932.389
386.9	1.36472	0.000118992	0.0480106	5.1177e-05	1.44485	932.389
386.8	1.36484	0.000119236	0.0480843	5.12553e-05	1.44521	932.39
386.7	1.36496	0.000119481	0.048158	5.13337e-05	1.44556	932.39
386.7	1.36528	0.000119726	0.048232	5.14123e-05	1.44591	932.39
386.6	1.3654	0.000119972	0.048306	5.1491e-05	1.44627	932.391
386.5	1.36552	0.000120218	0.0483803	5.15699e-05	1.44663	932.391
386.4	1.36564	0.000120465	0.0484546	5.1649e-05	1.44698	932.391
386.3	1.36575	0.000120712	0.0485292	5.17282e-05	1.44734	932.391
386.2	1.36587	0.00012096	0.0486038	5.18076e-05	1.4477	932.392
386.1	1.36599	0.000121208	0.0486787	5.18872e-05	1.44806	932.392
386	1.36611	0.000121457	0.0487537	5.19669e-05	1.44842	932.392
385.9	1.36623	0.000121706	0.0488288	5.20468e-05	1.44878	932.393
385.8	1.36635	0.000121956	0.0489041	5.21268e-05	1.44914	932.393
385.7	1.36646	0.000122206	0.0489796	5.2207e-05	1.4495	932.393
385.6	1.36658	0.000122457	0.0490552	5.22874e-05	1.44987	932.393
385.5	1.3667	0.000122708	0.0491309	5.23679e-05	1.45023	932.394
385.5	1.36702	0.00012296	0.0492069	5.24486e-05	1.45059	932.394
385.4	1.36713	0.000123212	0.0492829	5.25295e-05	1.45096	932.394
385.3	1.36725	0.000123465	0.0493592	5.26105e-05	1.45133	932.395
385.2	1.36737	0.000123719	0.0494355	5.26917e-05	1.45169	932.395
385.1	1.36748	0.000123973	0.0495121	5.27731e-05	1.45206	932.395
385	1.3676	0.000124227	0.0495888	5.28546e-05	1.45243	932.396
384.9	1.36772	0.000124482	0.0496656	5.29363e-05	1.4528	932.396
384.8	1.36783	0.000124737	0.0497427	5.30182e-05	1.45317	932.396
384.7	1.36795	0.000124993	0.0498198	5.31002e-05	1.45354	932.396
384.6	1.36806	0.00012525	0.0498972	5.31825e-05	1.45391	932.397
384.5	1.36818	0.000125507	0.0499747	5.32648e-05	1.45428	932.397
384.4	1.3683	0.000125765	0.0500523	5.33474e-05	1.45465	932.397
384.3	1.36841	0.000126023	0.0501301	5.34301e-05	1.45503	932.398
384.2	1.36853	0.000126281	0.0502081	5.3513e-05	1.4554	932.398
384.2	1.36884	0.000126541	0.0502862	5.3596e-05	1.45578	932.398
384.1	1.36896	0.0001268	0.0503645	5.36792e-05	1.45615	932.399
384	1.36907	0.000127061	0.0504429	5.37626e-05	1.45653	932.399
383.9	1.36918	0.000127321	0.0505216	5.38462e-05	1.45691	932.399
383.8	1.3693	0.000127583	0.0506003	5.39299e-05	1.45729	932.399
383.7	1.36941	0.000127844	0.0506793	5.40139e-05	1.45766	932.4
383.6	1.36953	0.000128107	0.0507584	5.40979e-05	1.45804	932.4
383.5	1.36964	0.00012837	0.0508376	5.41822e-05	1.45842	932.4
383.4	1.36975	0.000128633	0.050917	5.42666e-05	1.45881	932.401
383.3	1.36987	0.000128897	0.0509966	5.43512e-05	1.45919	932.401
383.2	1.36998	0.000129162	0.0510764	5.4436e-05	1.45957	932.401
383.1	1.37009	0.000129427	0.0511563	5.45209e-05	1.45995	932.402
383	1.37021	0.000129692	0.0512363	5.46061e-05	1.46034	932.402
382.9	1.37032	0.000129959	0.0513166	5.46914e-05	1.46072	932.402
382.8	1.37043	0.000130225	0.051397	5.47768e-05	1.46111	932.403
382.8	1.37074	0.000130493	0.0514776	5.48625e-05	1.4615	932.403
382.7	1.37085	0.00013076	0.0515583	5.49483e-05	1.46188	932.403
382.6	1.37097	0.000131029	0.0516392	5.50343e-05	1.46227	932.404
382.5	1.37108	0.000131298	0.0517203	5.51205e-05	1.46266	932.404
382.4	1.37119	0.000131567	0.0518015	5.52068e-05	1.46305	932.404
382.3	1.3713	0.000131837	0.0518829	5.52934e-05	1.46344	932.404
382.2	1.37141	0.000132108	0.0519645	5.53801e-05	1.46383	932.405
382.1	1.37152	0.000132379	0.0520462	5.5467e-05	1.46423	932.405
382	1.37163	0.000132651	0.0521281	5.5554e-05	1.46462	932.405
381.9	1.37174	0.000132923	0.0522102	5.56413e-05	1.46501	932.406
381.8	1.37185	0.000133196	0.0522924	5.57287e-05	1.46541	932.406
381.7	1.37196	0.000133469	0.0523748	5.58163e-05	1.4658	932.406
381.6	1.37207	0.000133743	0.0524574	5.59041e-05	1.4662	932.407
381.5	1.37218	0.000134017	0.0525401	5.5992e-05	1.4666	932.407
381.4	1.37229	0.000134292	0.052623	5.60802e-05	1.467	932.407
381.4	1.3726	0.000134568	0.0527061	5.61685e-05	1.4674	932.408
381.3	1.37271	0.000134844	0.0527894	5.6257e-05	1.4678	932.408
381.2	1.37281	0.000135121	0.0528728	5.63457e-05	1.4682	932.408
381.1	1.37292	0.000135398	0.0529564	5.64346e-05	1.4686	932.409
381	1.37303	0.000135676	0.0530402	5.65236e-05	1.469	932.409
380.9	1.37314	0.000135955	0.0531241	5.66128e-05	1.4694	932.409
380.8	1.37325	0.000136234	0.0532082	5.67023e-05	1.46981	932.41
380.7	1.37335	0.000136513	0.0532925	5.67919e-05	1.47021	932.41
380.6	1.37346	0.000136793	0.053377	5.68816e-05	1.47062	932.41
380.5	1.37357	0.000137074	0.0534616	5.69716e-05	1.47102	932.411
380.4	1.37368	0.000137355	0.0535464	5.70618e-05	1.47143	932.411
380.3	1.37378	0.000137637	0.0536314	5.71521e-05	1.47184	932.411
380.2	1.37389	0.00013792	0.0537165	5.72426e-05	1.47225	932.412
380.1	1.37399	0.000138203	0.0538019	5.73333e-05	1.47266	932.412
380	1.3741	0.000138486	0.0538874	5.74242e-05	1.47307	932.412
380	1.3744	0.000138771	0.0539731	5.75153e-05	1.47348	932.413
379.9	1.37451	0.000139055	0.0540589	5.76066e-05	1.47389	932.413
379.8	1.37461	0.000139341	0.0541449	5.7698e-05	1.4743	932.413
379.7	1.37472	0.000139627	0.0542311	5.77897e-05	1.47472	932.414
379.6	1.37482	0.000139913	0.0543175	5.78815e-05	1.47513	932.414
379.5	1.37493	0.000140201	0.0544041	5.79735e-05	1.47555	932.414
379.4	1.37503	0.000140488	0.0544908	5.80657e-05	1.47596	932.415
379.3	1.37513	0.000140777	0.0545778	5.81581e-05	1.47638	932.415
379.2	1.37524	0.000141066	0.0546648	5.82507e-05	1.4768	932.415
379.1	1.37534	0.000141355	0.0547521	5.83435e-05	1.47722	932.416
379	1.37544	0.000141645	0.0548396	5.84365e-05	1.47764	932.416
378.9	1.37555	0.000141936	0.0549272	5.85296e-05	1.47806	932.416
378.8	1.37565	0.000142227	0.055015	5.8623e-05	1.47848	932.417
378.7	1.37575	0.000142519	0.055103	5.87165e-05	1.4789	932.417
378.6	1.37586	0.000142812	0.0551912	5.88102e-05	1.47933	932.417
378.5	1.37596	0.000143105	0.0552795	5.89042e-05	1.47975	932.418
378.5	1.37625	0.000143398	0.0553681	5.89983e-05	1.48018	932.418
378.4	1.37635	0.000143693	0.0554568	5.90926e-05	1.4806	932.418
378.3	1.37645	0.000143988	0.0555457	5.91871e-05	1.48103	932.419
378.2	1.37656	0.000144283	0.0556348	5.92818e-05	1.48146	932.419
378.1	1.37666	0.000144579	0.0557241	5.93767e-05	1.48189	932.419
378	1.37676	0.000144876	0.0558135	5.94718e-05	1.48231	932.42
377.9	1.37686	0.000145173	0.0559031	5.95671e-05	1.48275	932.42
377.8	1.37696	0.000145471	0.055993	5.96625e-05	1.48318	932.421
377.7	1.37706	0.00014577	0.056083	5.97582e-05	1.48361	932.421
377.6	1.37716	0.000146069	0.0561731	5.98541e-05	1.48404	932.421
377.5	1.37725	0.000146369	0.0562635	5.99502e-05	1.48448	932.422
377.4	1.37735	0.000146669	0.0563541	6.00464e-05	1.48491	932.422
377.3	1.37745	0.00014697	0.0564448	6.01429e-05	1.48535	932.422
377.2	1.37755	0.000147272	0.0565357	6.02395e-05	1.48578	932.423
377.1	1.37765	0.000147574	0.0566268	6.03364e-05	1.48622	932.423
377	1.37774	0.000147877	0.0567182	6.04335e-05	1.48666	932.423
377	1.37803	0.00014818	0.0568096	6.05307e-05	1.4871	932.424
376.9	1.37813	0.000148484	0.0569013	6.06282e-05	1.48754	932.424
376.8	1.37823	0.000148789	0.0569932	6.07258e-05	1.48798	932.424
376.7	1.37832	0.000149094	0.0570852	6.08237e-05	1.48842	932.425
376.6	1.37842	0.0001494	0.0571775	6.09217e-05	1.48886	932.425
376.5	1.37852	0.000149707	0.0572699	6.102e-05	1.48931	932.426
376.4	1.37861	0.000150014	0.0573625	6.11185e-05	1.48975	932.426
376.3	1.37871	0.000150322	0.0574553	6.12171e-05	1.4902	932.426
376.2	1.3788	0.000150631	0.0575483	6.1316e-05	1.49064	932.427
376.1	1.3789	0.00015094	0.0576356	6.14087e-05	1.49101	932.427
376	1.37899	0.00015125	0.057723	6.15015e-05	1.49137	932.427
375.9	1.37909	0.00015156	0.0578105	6.15945e-05	1.49174	932.427
375.8	1.37918	0.000151871	0.0578982	6.16877e-05	1.49211	932.428
375.7	1.37927	0.000152183	0.0579861	6.1781e-05	1.49247	932.428
375.6	1.37937	0.000152495	0.0580742	6.18746e-05	1.49284	932.428
375.5	1.37946	0.000152808	0.0581625	6.19684e-05	1.49321	932.428
375.5	1.37975	0.000153122	0.0582509	6.20623e-05	1.49358	932.429
375.4	1.37984	0.000153436	0.0583395	6.21564e-05	1.49395	932.429
375.3	1.37993	0.000153751	0.0584283	6.22508e-05	1.49432	932.429
375.2	1.38003	0.000154066	0.0585173	6.23453e-05	1.49469	932.429
375.1	1.38012	0.000154383	0.0586065	6.244e-05	1.49506	932.43
375	1.38021	0.000154699	0.0586959	6.25349e-05	1.49544	932.43
374.9	1.3803	0.000155017	0.0587854	6.26301e-05	1.49581	932.43
374.8	1.3804	0.000155335	0.0588751	6.27254e-05	1.49619	932.43
374.7	1.38049	0.000155654	0.058965	6.28209e-05	1.49656	932.431
374.6	1.38058	0.000155973	0.0590551	6.29166e-05	1.49694	932.431
374.5	1.38067	0.000156293	0.0591454	6.30125e-05	1.49732	932.431
374.4	1.38077	0.000156614	0.0592358	6.31086e-05	1.49769	932.431
374.3	1.38086	0.000156936	0.0593265	6.32048e-05	1.49807	932.432
374.2	1.38095	0.000157258	0.0594173	6.33013e-05	1.49845	932.432
374.1	1.38104	0.00015758	0.0595083	6.3398e-05	1.49883	932.432
374	1.38113	0.000157904	0.0595995	6.34949e-05	1.49921	932.432
373.9	1.38123	0.000158228	0.0596909	6.3592e-05	1.49959	932.433
373.8	1.38132	0.000158553	0.0597825	6.36893e-05	1.49998	932.433
373.8	1.3816	0.000158878	0.0598743	6.37867e-05	1.50036	932.433
373.7	1.38169	0.000159204	0.0599662	6.38844e-05	1.50074	932.433
373.6	1.38178	0.000159531	0.0600584	6.39823e-05	1.50113	932.434
373.5	1.38187	0.000159858	0.0601507	6.40804e-05	1.50151	932.434
373.4	1.38196	0.000160186	0.0602432	6.41787e-05	1.5019	932.434
373.3	1.38205	0.000160515	0.060336	6.42772e-05	1.50229	932.434
373.2	1.38214	0.000160845	0.0604289	6.43758e-05	1.50268	932.435
373.1	1.38223	0.000161175	0.0605219	6.44747e-05	1.50306	932.435
373	1.38232	0.000161505	0.0606152	6.45738e-05	1.50345	932.435
372.9	1.38241	0.000161837	0.0607087	6.46731e-05	1.50384	932.435
372.8	1.3825	0.000162169	0.0608024	6.47726e-05	1.50424	932.436
372.7	1.38259	0.000162502	0.0608962	6.48723e-05	1.50463	932.436
372.6	1.38268	0.000162835	0.0609903	6.49722e-05	1.50502	932.436
372.5	1.38277	0.00016317	0.0610845	6.50723e-05	1.50541	932.437
372.4	1.38286	0.000163504	0.061179	6.51727e-05	1.50581	932.437
372.3	1.38295	0.00016384	0.0612736	6.52732e-05	1.5062	932.437
372.2	1.38304	0.000164176	0.0613684	6.53739e-05	1.5066	932.437
372.1	1.38312	0.000164513	0.0614635	6.54749e-05	1.507	932.438
372	1.38321	0.000164851	0.0615587	6.5576e-05	1.50739	932.438
372	1.38349	0.000165189	0.0616541	6.56774e-05	1.50779	932.438
371.9	1.38358	0.000165528	0.0617497	6.57789e-05	1.50819	932.438
371.8	1.38366	0.000165868	0.0618455	6.58807e-05	1.50859	932.439
371.7	1.38375	0.000166208	0.0619415	6.59827e-05	1.50899	932.439
371.6	1.38384	0.000166549	0.0620377	6.60849e-05	1.5094	932.439
371.5	1.38393	0.000166891	0.0621341	6.61873e-05	1.5098	932.439
371.4	1.38401	0.000167234	0.0622307	6.62899e-05	1.5102	932.44
371.3	1.3841	0.000167577	0.0623275	6.63927e-05	1.51061	932.44
371.2	1.38419	0.000167921	0.0624245	6.64957e-05	1.51101	932.44
371.1	1.38428	0.000168266	0.0625217	6.65989e-05	1.51142	932.441
371	1.38436	0.000168611	0.0626191	6.67024e-05	1.51182	932.441
370.9	1.38445	0.000168957	0.0627166	6.68061e-05	1.51223	932.441
370.8	1.38454	0.000169304	0.0628144	6.69099e-05	1.51264	932.441
370.7	1.38462	0.000169651	0.0629124	6.7014e-05	1.51305	932.442
370.6	1.38471	0.000169999	0.0630106	6.71183e-05	1.51346	932.442
370.5	1.38479	0.000170348	0.063109	6.72229e-05	1.51387	932.442
370.4	1.38488	0.000170698	0.0632076	6.73276e-05	1.51428	932.442
370.3	1.38497	0.000171048	0.0633064	6.74325e-05	1.51469	932.443
370.2	1.38505	0.000171399	0.0634054	6.75377e-05	1.51511	932.443
370.1	1.38514	0.000171751	0.0635046	6.76431e-05	1.51552	932.443
370	1.38522	0.000172103	0.063604	6.77487e-05	1.51594	932.444
370	1.38549	0.000172457	0.0637036	6.78545e-05	1.51635	932.444
369.9	1.38558	0.000172811	0.0638034	6.79605e-05	1.51677	932.444
369.8	1.38566	0.000173165	0.0639035	6.80668e-05	1.51719	932.444
369.7	1.38574	0.000173521	0.0640037	6.81732e-05	1.51761	932.445
369.6	1.38583	0.000173877	0.0641041	6.82799e-05	1.51803	932.445
369.5	1.38591	0.000174234	0.0642047	6.83868e-05	1.51845	932.445
369.4	1.386	0.000174591	0.0643056	6.84939e-05	1.51887	932.446
369.3	1.38608	0.000174949	0.0644066	6.86013e-05	1.51929	932.446
369.2	1.38616	0.000175309	0.0645079	6.87088e-05	1.51971	932.446
369.1	1.38625	0.000175668	0.0646094	6.88166e-05	1.52014	932.446
369	1.38633	0.000176029	0.064711	6.89246e-05	1.52056	932.447
368.9	1.38641	0.00017639	0.0648129	6.90328e-05	1.52099	932.447
368.8	1.38649	0.000176752	0.064915	6.91413e-05	1.52141	932.447
368.7	1.38658	0.000177115	0.0650173	6.925e-05	1.52184	932.448
368.6	1.38666	0.000177478	0.0651198	6.93589e-05	1.52227	932.448
368.5	1.38674	0.000177843	0.0652225	6.9468e-05	1.5227	932.448
368.4	1.38682	0.000178208	0.0653255	6.95773e-05	1.52313	932.448
368.3	1.38691	0.000178573	0.0654286	6.96869e-05	1.52356	932.449
368.2	1.38699	0.00017894	0.065532	6.97967e-05	1.52399	932.449
368.1	1.38707	0.000179307	0.0656355	6.99067e-05	1.52442	932.449
368	1.38715	0.000179675	0.0657393	7.00169e-05	1.52486	932.45
368	1.38741	0.000180044	0.0658433	7.01274e-05	1.52529	932.45
367.9	1.38749	0.000180413	0.0659475	7.02381e-05	1.52573	932.45
367.8	1.38757	0.000180784	0.0660519	7.0349e-05	1.52616	932.45
367.7	1.38765	0.000181155	0.0661566	7.04602e-05	1.5266	932.451
367.6	1.38773	0.000181526	0.0662614	7.05715e-05	1.52704	932.451
367.5	1.38781	0.000181899	0.0663665	7.06831e-05	1.52748	932.451
367.4	1.38789	0.000182272	0.0664718	7.0795e-05	1.52792	932.452
367.3	1.38797	0.000182646	0.0665773	7.0907e-05	1.52836	932.452
367.2	1.38805	0.000183021	0.066683	7.10193e-05	1.5288	932.452
367.1	1.38813	0.000183397	0.0667889	7.11319e-05	1.52924	932.453
367	1.38821	0.000183773	0.066895	7.12446e-05	1.52968	932.453
366.9	1.38829	0.00018415	0.0670014	7.13576e-05	1.53013	932.453
366.8	1.38837	0.000184528	0.067108	7.14708e-05	1.53057	932.453
366.7	1.38844	0.000184907	0.0672148	7.15843e-05	1.53102	932.454
366.6	1.38852	0.000185287	0.0673218	7.16979e-05	1.53147	932.454
366.5	1.3886	0.000185667	0.0674291	7.18119e-05	1.53191	932.454
366.4	1.38868	0.000186048	0.0675365	7.1926e-05	1.53236	932.455
366.3	1.38875	0.00018643	0.0676442	7.20404e-05	1.53281	932.455
366.2	1.38883	0.000186812	0.0677521	7.2155e-05	1.53326	932.455
366.1	1.38891	0.000187196	0.0678602	7.22699e-05	1.53371	932.456
366	1.38898	0.00018758	0.0679686	7.2385e-05	1.53417	932.456
365.9	1.38906	0.000187965	0.0680771	7.25003e-05	1.53462	932.456
365.9	1.38932	0.000188351	0.0681859	7.26159e-05	1.53507	932.456
365.8	1.38939	0.000188737	0.0682949	7.27317e-05	1.53553	932.457
365.7	1.38947	0.000189124	0.0684042	7.28477e-05	1.53599	932.457
365.6	1.38954	0.000189513	0.0685136	7.2964e-05	1.53644	932.457
365.5	1.38962	0.000189902	0.0686233	7.30805e-05	1.5369	932.458
365.4	1.38969	0.000190291	0.0687332	7.31972e-05	1.53736	932.458
365.3	1.38977	0.000190682	0.0688434	7.33142e-05	1.53782	932.458
365.2	1.38984	0.000191073	0.0689537	7.34315e-05	1.53828	932.459
365.1	1.38991	0.000191465	0.0690643	7.3549e-05	1.53874	932.459
365	1.38999	0.000191858	0.0691751	7.36667e-05	1.53921	932.459
364.9	1.39006	0.000192252	0.0692862	7.37846e-05	1.53967	932.46
364.8	1.39013	0.000192647	0.0693975	7.39028e-05	1.54013	932.46
364.7	1.39021	0.000193042	0.069509	7.40213e-05	1.5406	932.46
364.6	1.39028	0.000193438	0.0696207	7.414e-05	1.54107	932.461
364.5	1.39035	0.000193835	0.0697327	7.42589e-05	1.54153	932.461
364.4	1.39043	0.000194233	0.0698448	7.43781e-05	1.542	932.461
364.3	1.3905	0.000194632	0.0699573	7.44975e-05	1.54247	932.461
364.2	1.39057	0.000195031	0.0700699	7.46171e-05	1.54294	932.462
364.1	1.39064	0.000195431	0.0701828	7.4737e-05	1.54341	932.462
364	1.39071	0.000195832	0.0702959	7.48572e-05	1.54389	932.462
363.9	1.39078	0.000196234	0.0704092	7.49776e-05	1.54436	932.463
363.8	1.39085	0.000196637	0.0705228	7.50982e-05	1.54483	932.463
363.8	1.3911	0.000197041	0.0706366	7.52191e-05	1.54531	932.463
363.7	1.39117	0.000197445	0.0707507	7.53403e-05	1.54579	932.464
363.6	1.39124	0.00019785	0.070865	7.54617e-05	1.54626	932.464
363.5	1.39131	0.000198256	0.0709795	7.55833e-05	1.54674	932.464
363.4	1.39138	0.000198663	0.0710886	7.56992e-05	1.54714	932.465
363.3	1.39145	0.000199071	0.0711962	7.58134e-05	1.54752	932.465
363.2	1.39152	0.000199479	0.071304	7.59278e-05	1.54789	932.465
363.1	1.39159	0.000199889	0.071412	7.60424e-05	1.54827	932.465
363	1.39166	0.000200299	0.0715202	7.61573e-05	1.54865	932.466
362.9	1.39172	0.00020071	0.0716287	7.62724e-05	1.54902	932.466
362.8	1.39179	0.000201122	0.0717373	7.63878e-05	1.5494	932.466
362.7	1.39186	0.000201535	0.0718462	7.65034e-05	1.54978	932.466
362.6	1.39193	0.000201948	0.0719554	7.66192e-05	1.55016	932.467
362.5	1.392	0.000202363	0.0720647	7.67353e-05	1.55054	932.467
362.4	1.39207	0.000202778	0.0721743	7.68516e-05	1.55093	932.467
362.3	1.39213	0.000203194	0.0722841	7.69681e-05	1.55131	932.468
362.2	1.3922	0.000203611	0.0723941	7.70849e-05	1.55169	932.468
362.1	1.39227	0.000204029	0.0725043	7.72019e-05	1.55208	932.468
362	1.39234	0.000204448	0.0726148	7.73192e-05	1.55246	932.468
361.9	1.3924	0.000204868	0.0727255	7.74367e-05	1.55285	932.469
361.8	1.39247	0.000205288	0.0728364	7.75544e-05	1.55324	932.469
361.7	1.39254	0.000205709	0.0729476	7.76724e-05	1.55362	932.469
361.6	1.3926	0.000206132	0.073059	7.77906e-05	1.55401	932.469
361.5	1.39267	0.000206555	0.0731706	7.79091e-05	1.5544	932.47
361.5	1.39291	0.000206979	0.0732824	7.80278e-05	1.55479	932.47
361.4	1.39298	0.000207403	0.0733945	7.81467e-05	1.55518	932.47
361.3	1.39305	0.000207829	0.0735068	7.82659e-05	1.55557	932.47
361.2	1.39311	0.000208256	0.0736193	7.83854e-05	1.55596	932.471
361.1	1.39318	0.000208683	0.0737321	7.85051e-05	1.55636	932.471
361	1.39325	0.000209111	0.0738451	7.8625e-05	1.55675	932.471
360.9	1.39331	0.00020954	0.0739583	7.87452e-05	1.55715	932.472
360.8	1.39338	0.00020997	0.0740717	7.88656e-05	1.55754	932.472
360.7	1.39344	0.000210401	0.0741854	7.89863e-05	1.55794	932.472
360.6	1.39351	0.000210833	0.0742993	7.91072e-05	1.55834	932.472
360.5	1.39357	0.000211266	0.0744135	7.92284e-05	1.55873	932.473
360.4	1.39364	0.000211699	0.0745279	7.93498e-05	1.55913	932.473
360.3	1.3937	0.000212134	0.0746425	7.94714e-05	1.55953	932.473
360.2	1.39377	0.000212569	0.0747574	7.95934e-05	1.55993	932.474
360.1	1.39383	0.000213006	0.0748725	7.97155e-05	1.56033	932.474
360	1.3939	0.000213443	0.0749878	7.98379e-05	1.56074	932.474
359.9	1.39396	0.000213881	0.0751034	7.99606e-05	1.56114	932.474
359.8	1.39403	0.00021432	0.0752192	8.00835e-05	1.56154	932.475
359.7	1.39409	0.00021476	0.0753352	8.02067e-05	1.56195	932.475
359.6	1.39416	0.0002152	0.0754515	8.03301e-05	1.56235	932.475
359.5	1.39422	0.000215642	0.075568	8.04538e-05	1.56276	932.475
359.4	1.39429	0.000216085	0.0756848	8.05777e-05	1.56316	932.476
359.3	1.39435	0.000216528	0.0758018	8.07019e-05	1.56357	932.476
359.2	1.39441	0.000216972	0.075919	8.08264e-05	1.56398	932.476
359.1	1.39448	0.000217418	0.0760365	8.09511e-05	1.56439	932.477
359	1.39454	0.000217864	0.0761542	8.1076e-05	1.5648	932.477
359	1.39478	0.000218311	0.0762722	8.12012e-05	1.56521	932.477
358.9	1.39484	0.000218759	0.0763904	8.13267e-05	1.56562	932.477
358.8	1.3949	0.000219208	0.0765088	8.14524e-05	1.56604	932.478
358.7	1.39497	0.000219658	0.0766275	8.15784e-05	1.56645	932.478
358.6	1.39503	0.000220109	0.0767465	8.17046e-05	1.56687	932.478
358.5	1.39509	0.00022056	0.0768656	8.18311e-05	1.56728	932.479
358.4	1.39515	0.000221013	0.0769851	8.19579e-05	1.5677	932.479
358.3	1.39522	0.000221467	0.0771047	8.20849e-05	1.56812	932.479
358.2	1.39528	0.000221921	0.0772246	8.22122e-05	1.56853	932.479
358.1	1.39534	0.000222377	0.0773448	8.23397e-05	1.56895	932.48
358	1.3954	0.000222833	0.0774652	8.24676e-05	1.56937	932.48
357.9	1.39546	0.00022329	0.0775858	8.25956e-05	1.56979	932.48
357.8	1.39553	0.000223749	0.0777067	8.27239e-05	1.57021	932.481
357.7	1.39559	0.000224208	0.0778279	8.28525e-05	1.57064	932.481
357.6	1.39565	0.000224668	0.0779493	8.29814e-05	1.57106	932.481
357.5	1.39571	0.000225129	0.0780709	8.31105e-05	1.57148	932.482
357.4	1.39577	0.000225591	0.0781928	8.32399e-05	1.57191	932.482
357.3	1.39583	0.000226054	0.078315	8.33695e-05	1.57233	932.482
357.2	1.39589	0.000226518	0.0784374	8.34995e-05	1.57276	932.482
357.1	1.39595	0.000226983	0.07856	8.36296e-05	1.57319	932.483
357	1.39601	0.000227449	0.0786829	8.37601e-05	1.57362	932.483
356.9	1.39607	0.000227916	0.0788061	8.38908e-05	1.57405	932.483
356.8	1.39613	0.000228383	0.0789295	8.40218e-05	1.57448	932.484
356.7	1.39619	0.000228852	0.0790531	8.41531e-05	1.57491	932.484
356.6	1.39625	0.000229322	0.0791771	8.42846e-05	1.57534	932.484
356.5	1.39631	0.000229792	0.0793012	8.44164e-05	1.57577	932.485
356.4	1.39637	0.000230264	0.0794256	8.45484e-05	1.57621	932.485
356.3	1.39643	0.000230737	0.0795503	8.46808e-05	1.57664	932.485
356.2	1.39649	0.00023121	0.0796752	8.48134e-05	1.57708	932.485
356.2	1.39672	0.000231685	0.0798004	8.49463e-05	1.57751	932.486
356.1	1.39678	0.00023216	0.0799259	8.50794e-05	1.57795	932.486
356	1.39684	0.000232637	0.0800516	8.52128e-05	1.57839	932.486
355.9	1.39689	0.000233114	0.0801775	8.53465e-05	1.57883	932.487
355.8	1.39695	0.000233592	0.0803038	8.54805e-05	1.57927	932.487
355.7	1.39701	0.000234072	0.0804302	8.56148e-05	1.57971	932.487
355.6	1.39707	0.000234552	0.080557	8.57493e-05	1.58015	932.488
355.5	1.39712	0.000235034	0.080684	8.58841e-05	1.58059	932.488
355.4	1.39718	0.000235516	0.0808112	8.60192e-05	1.58104	932.488
355.3	1.39724	0.000235999	0.0809388	8.61545e-05	1.58148	932.488
355.2	1.3973	0.000236484	0.0810665	8.62902e-05	1.58193	932.489
355.1	1.39735	0.000236969	0.0811946	8.64261e-05	1.58237	932.489
355	1.39741	0.000237455	0.0813229	8.65623e-05	1.58282	932.489
354.9	1.39747	0.000237943	0.0814515	8.66987e-05	1.58327	932.49
354.8	1.39752	0.000238431	0.0815803	8.68355e-05	1.58372	932.49
354.7	1.39758	0.00023892	0.0817094	8.69725e-05	1.58417	932.49
354.6	1.39763	0.000239411	0.0818387	8.71098e-05	1.58462	932.491
354.5	1.39769	0.000239902	0.0819684	8.72474e-05	1.58507	932.491
354.4	1.39775	0.000240394	0.0820983	8.73853e-05	1.58552	932.491
354.3	1.3978	0.000240888	0.0822284	8.75234e-05	1.58598	932.492
354.2	1.39786	0.000241382	0.0823589	8.76619e-05	1.58643	932.492
354.1	1.39791	0.000241878	0.0824896	8.78006e-05	1.58689	932.492
354	1.39797	0.000242374	0.0826205	8.79396e-05	1.58734	932.493
353.9	1.39802	0.000242871	0.0827518	8.80789e-05	1.5878	932.493
353.8	1.39807	0.00024337	0.0828833	8.82185e-05	1.58826	932.493
353.7	1.39813	0.000243869	0.083015	8.83584e-05	1.58872	932.494
353.6	1.39818	0.00024437	0.0831471	8.84985e-05	1.58918	932.494
353.5	1.39824	0.000244871	0.0832794	8.8639e-05	1.58964	932.494
353.4	1.39829	0.000245374	0.083412	8.87797e-05	1.5901	932.494
353.3	1.39834	0.000245877	0.0835448	8.89207e-05	1.59057	932.495
353.3	1.39856	0.000246382	0.083678	8.9062e-05	1.59103	932.495
353.2	1.39862	0.000246888	0.0838114	8.92036e-05	1.5915	932.495
353.1	1.39867	0.000247394	0.083945	8.93455e-05	1.59196	932.496
353	1.39872	0.000247902	0.084079	8.94877e-05	1.59243	932.496
352.9	1.39877	0.000248411	0.0842132	8.96302e-05	1.5929	932.496
352.8	1.39883	0.000248921	0.0843477	8.97729e-05	1.59337	932.497
352.7	1.39888	0.000249432	0.0844825	8.9916e-05	1.59383	932.497
352.6	1.39893	0.000249944	0.0846175	9.00593e-05	1.59431	932.497
352.5	1.39898	0.000250457	0.0847529	9.0203e-05	1.59478	932.498
352.4	1.39903	0.000250971	0.0848885	9.03469e-05	1.59525	932.498
352.3	1.39908	0.000251486	0.0850244	9.04912e-05	1.59572	932.498
352.2	1.39913	0.000252002	0.0851605	9.06357e-05	1.5962	932.499
352.1	1.39918	0.000252519	0.085297	9.07805e-05	1.59667	932.499
352	1.39923	0.000253037	0.0854337	9.09257e-05	1.59715	932.499
351.9	1.39928	0.000253556	0.0855707	9.10711e-05	1.59763	932.5
351.8	1.39933	0.000254077	0.085708	9.12168e-05	1.59811	932.5
351.7	1.39938	0.000254598	0.0858456	9.13628e-05	1.59859	932.5
351.6	1.39943	0.000255121	0.0859834	9.15091e-05	1.59907	932.501
351.5	1.39948	0.000255644	0.0861216	9.16558e-05	1.59955	932.501
351.4	1.39953	0.000256169	0.08626	9.18027e-05	1.60003	932.501
351.3	1.39958	0.000256695	0.0863987	9.19499e-05	1.60052	932.502
351.2	1.39963	0.000257222	0.0865377	9.20974e-05	1.601	932.502
351.1	1.39968	0.00025775	0.0866769	9.22453e-05	1.60149	932.502
351	1.39972	0.000258279	0.0868165	9.23934e-05	1.60197	932.503
350.9	1.39977	0.000258809	0.0869563	9.25418e-05	1.60246	932.503
350.8	1.39982	0.00025934	0.0870965	9.26906e-05	1.60295	932.503
350.7	1.39987	0.000259872	0.0872369	9.28396e-05	1.60344	932.504
350.6	1.39991	0.000260405	0.0873776	9.2989e-05	1.60393	932.504
350.5	1.39996	0.00026094	0.0875186	9.31386e-05	1.60442	932.504
350.5	1.40017	0.000261475	0.0876599	9.32886e-05	1.60491	932.505
350.4	1.40022	0.000262012	0.0877975	9.34346e-05	1.60537	932.505
350.3	1.40026	0.00026255	0.0879308	9.3576e-05	1.60578	932.505
350.2	1.40031	0.000263089	0.0880643	9.37175e-05	1.6062	932.506
350.1	1.40036	0.000263628	0.088198	9.38594e-05	1.60661	932.506
350	1.4004	0.000264169	0.0883321	9.40016e-05	1.60703	932.506
349.9	1.40045	0.000264712	0.0884664	9.41441e-05	1.60745	932.506
349.8	1.40049	0.000265255	0.088601	9.42868e-05	1.60787	932.506
349.7	1.40054	0.000265799	0.0887359	9.44299e-05	1.60828	932.507
349.6	1.40058	0.000266345	0.0888711	9.45732e-05	1.6087	932.507
349.5	1.40063	0.000266891	0.0890065	9.47169e-05	1.60913	932.507
349.4	1.40067	0.000267439	0.0891422	9.48608e-05	1.60955	932.507
349.3	1.40072	0.000267988	0.0892782	9.50051e-05	1.60997	932.508
349.2	1.40076	0.000268538	0.0894145	9.51496e-05	1.61039	932.508
349.1	1.40081	0.000269089	0.089551	9.52944e-05	1.61082	932.508
349	1.40085	0.000269641	0.0896879	9.54395e-05	1.61124	932.508
348.9	1.40089	0.000270195	0.089825	9.5585e-05	1.61167	932.508
348.8	1.40094	0.000270749	0.0899624	9.57307e-05	1.6121	932.509
348.7	1.40098	0.000271305	0.0901	9.58767e-05	1.61252	932.509
348.6	1.40103	0.000271862	0.090238	9.6023e-05	1.61295	932.509
348.5	1.40107	0.00027242	0.0903762	9.61696e-05	1.61338	932.509
348.4	1.40111	0.000272979	0.0905148	9.63165e-05	1.61381	932.51
348.3	1.40116	0.000273539	0.0906536	9.64638e-05	1.61424	932.51
348.2	1.4012	0.000274101	0.0907927	9.66113e-05	1.61468	932.51
348.1	1.40124	0.000274663	0.090932	9.67591e-05	1.61511	932.51
348	1.40129	0.000275227	0.0910717	9.69072e-05	1.61554	932.511
347.9	1.40133	0.000275792	0.0912117	9.70557e-05	1.61598	932.511
347.8	1.40137	0.000276358	0.0913519	9.72044e-05	1.61641	932.511
347.7	1.40141	0.000276925	0.0914924	9.73535e-05	1.61685	932.511
347.6	1.40146	0.000277493	0.0916332	9.75028e-05	1.61729	932.511
347.6	1.40166	0.000278063	0.0917743	9.76525e-05	1.61773	932.512
347.5	1.40171	0.000278633	0.0919157	9.78024e-05	1.61817	932.512
347.4	1.40175	0.000279205	0.0920574	9.79527e-05	1.61861	932.512
347.3	1.40179	0.000279778	0.0921994	9.81033e-05	1.61905	932.512
347.2	1.40183	0.000280352	0.0923417	9.82542e-05	1.61949	932.513
347.1	1.40187	0.000280928	0.0924842	9.84053e-05	1.61993	932.513
347	1.40191	0.000281504	0.0926271	9.85569e-05	1.62038	932.513
346.9	1.40196	0.000282082	0.0927702	9.87087e-05	1.62082	932.513
346.8	1.402	0.000282661	0.0929136	9.88608e-05	1.62127	932.514
346.7	1.40204	0.000283241	0.0930574	9.90132e-05	1.62171	932.514
346.6	1.40208	0.000283822	0.0932014	9.9166e-05	1.62216	932.514
346.5	1.40212	0.000284405	0.0933457	9.93191e-05	1.62261	932.514
346.4	1.40216	0.000284989	0.0934903	9.94725e-05	1.62306	932.515
346.3	1.4022	0.000285573	0.0936353	9.96261e-05	1.62351	932.515
346.2	1.40224	0.00028616	0.0937805	9.97802e-05	1.62396	932.515
346.1	1.40228	0.000286747	0.093926	9.99345e-05	1.62441	932.515
346	1.40232	0.000287335	0.0940718	0.000100089	1.62487	932.515
345.9	1.40237	0.000287925	0.0942179	0.000100244	1.62532	932.516
345.8	1.40241	0.000288516	0.0943643	0.000100399	1.62577	932.516
345.7	1.40245	0.000289108	0.094511	0.000100555	1.62623	932.516
345.6	1.40249	0.000289701	0.094658	0.000100711	1.62669	932.516
345.5	1.40252	0.000290296	0.0948053	0.000100867	1.62714	932.517
345.4	1.40256	0.000290892	0.094953	0.000101024	1.6276	932.517
345.3	1.4026	0.000291489	0.0951009	0.000101181	1.62806	932.517
345.2	1.40264	0.000292087	0.0952491	0.000101338	1.62852	932.517
345.1	1.40268	0.000292686	0.0953976	0.000101495	1.62899	932.518
345	1.40272	0.000293287	0.0955464	0.000101653	1.62945	932.518
344.9	1.40276	0.000293889	0.0956956	0.000101811	1.62991	932.518
344.8	1.4028	0.000294492	0.095845	0.00010197	1.63038	932.518
344.7	1.40284	0.000295097	0.0959948	0.000102129	1.63084	932.519
344.6	1.40288	0.000295702	0.0961448	0.000102288	1.63131	932.519
344.5	1.40291	0.000296309	0.0962952	0.000102447	1.63177	932.519
344.4	1.40295	0.000296917	0.0964459	0.000102607	1.63224	932.519
344.3	1.40299	0.000297527	0.0965968	0.000102767	1.63271	932.52
344.3	1.40319	0.000298137	0.0967481	0.000102928	1.63318	932.52
344.2	1.40323	0.000298749	0.0968997	0.000103088	1.63365	932.52
344.1	1.40326	0.000299362	0.0970516	0.00010325	1.63413	932.52
344	1.4033	0.000299977	0.0972039	0.000103411	1.6346	932.521
343.9	1.40334	0.000300592	0.0973564	0.000103573	1.63507	932.521
343.8	1.40338	0.000301209	0.0975093	0.000103735	1.63555	932.521
343.7	1.40341	0.000301827	0.0976624	0.000103897	1.63602	932.521
343.6	1.40345	0.000302447	0.0978159	0.00010406	1.6365	932.522
343.5	1.40349	0.000303067	0.0979697	0.000104223	1.63698	932.522
343.4	1.40352	0.000303689	0.0981238	0.000104387	1.63746	932.522
343.3	1.40356	0.000304313	0.0982782	0.00010455	1.63794	932.522
343.2	1.40359	0.000304937	0.098433	0.000104715	1.63842	932.523
343.1	1.40363	0.000305563	0.098588	0.000104879	1.6389	932.523
343	1.40367	0.00030619	0.0987434	0.000105044	1.63938	932.523
342.9	1.4037	0.000306819	0.0988991	0.000105209	1.63987	932.523
342.8	1.40374	0.000307448	0.0990551	0.000105374	1.64035	932.524
342.7	1.40377	0.000308079	0.0992115	0.00010554	1.64084	932.524
342.6	1.40381	0.000308712	0.0993681	0.000105706	1.64132	932.524
342.5	1.40384	0.000309345	0.0995251	0.000105873	1.64181	932.525
342.4	1.40388	0.00030998	0.0996824	0.00010604	1.6423	932.525
342.3	1.40391	0.000310616	0.09984	0.000106207	1.64279	932.525
342.2	1.40395	0.000311254	0.099998	0.000106374	1.64328	932.525
342.1	1.40398	0.000311892	0.100156	0.000106542	1.64377	932.526
342	1.40401	0.000312533	0.100315	0.00010671	1.64427	932.526
341.9	1.40405	0.000313174	0.100474	0.000106879	1.64476	932.526
341.8	1.40408	0.000313817	0.100633	0.000107048	1.64525	932.526
341.7	1.40412	0.000314461	0.100793	0.000107217	1.64575	932.527
341.6	1.40415	0.000315106	0.100952	0.000107387	1.64625	932.527
341.5	1.40418	0.000315753	0.101113	0.000107557	1.64674	932.527
341.4	1.40422	0.000316401	0.101273	0.000107727	1.64724	932.527
341.3	1.40425	0.00031705	0.101434	0.000107898	1.64774	932.528
341.2	1.40428	0.000317701	0.101595	0.000108069	1.64824	932.528
341.1	1.40431	0.000318353	0.101757	0.00010824	1.64875	932.528
341	1.40435	0.000319006	0.101919	0.000108412	1.64925	932.529
341	1.40453	0.000319661	0.102081	0.000108584	1.64975	932.529
340.9	1.40457	0.000320317	0.102244	0.000108756	1.65026	932.529
340.8	1.4046	0.000320974	0.102406	0.000108929	1.65076	932.529
340.7	1.40463	0.000321633	0.10257	0.000109102	1.65127	932.53
340.6	1.40466	0.000322293	0.102733	0.000109275	1.65178	932.53
340.5	1.40469	0.000322955	0.102897	0.000109449	1.65229	932.53
340.4	1.40472	0.000323618	0.103061	0.000109623	1.6528	932.53
340.3	1.40475	0.000324282	0.103226	0.000109798	1.65331	932.531
340.2	1.40478	0.000324947	0.103391	0.000109973	1.65382	932.531
340.1	1.40481	0.000325614	0.103556	0.000110148	1.65434	932.531
340	1.40484	0.000326282	0.103722	0.000110324	1.65485	932.531
339.9	1.40487	0.000326952	0.103887	0.0001105	1.65537	932.532
339.8	1.4049	0.000327623	0.104054	0.000110676	1.65588	932.532
339.7	1.40493	0.000328295	0.10422	0.000110853	1.6564	932.532
339.6	1.40496	0.000328969	0.104387	0.00011103	1.65692	932.533
339.5	1.40499	0.000329644	0.104555	0.000111207	1.65744	932.533
339.4	1.40502	0.000330321	0.104722	0.000111385	1.65796	932.533
339.3	1.40505	0.000330999	0.10489	0.000111563	1.65848	932.533
339.2	1.40508	0.000331678	0.105058	0.000111742	1.65901	932.534
339.1	1.40511	0.000332359	0.105227	0.00011192	1.65953	932.534
339	1.40513	0.000333041	0.105396	0.0001121	1.66005	932.534
338.9	1.40516	0.000333724	0.105565	0.000112279	1.66058	932.535
338.8	1.40519	0.000334409	0.105735	0.000112459	1.66111	932.535
338.7	1.40522	0.000335096	0.105905	0.00011264	1.66164	932.535
338.6	1.40524	0.000335783	0.106076	0.00011282	1.66217	932.535
338.5	1.40527	0.000336473	0.106246	0.000113001	1.6627	932.536
338.4	1.4053	0.000337163	0.106417	0.000113183	1.66323	932.536
338.3	1.40532	0.000337855	0.106589	0.000113365	1.66376	932.536
338.2	1.40535	0.000338548	0.106761	0.000113547	1.6643	932.537
338.1	1.40538	0.000339243	0.106933	0.00011373	1.66483	932.537
338	1.4054	0.000339939	0.107105	0.000113912	1.66537	932.537
337.9	1.40543	0.000340637	0.107274	0.000114092	1.66586	932.537
337.9	1.40561	0.000341336	0.107437	0.000114264	1.6663	932.538
337.8	1.40563	0.000342037	0.1076	0.000114437	1.66674	932.538
337.7	1.40566	0.000342739	0.107763	0.00011461	1.66718	932.538
337.6	1.40568	0.000343442	0.107927	0.000114783	1.66761	932.538
337.5	1.40571	0.000344147	0.108091	0.000114957	1.66805	932.538
337.4	1.40573	0.000344853	0.108255	0.000115131	1.66849	932.539
337.3	1.40576	0.000345561	0.10842	0.000115305	1.66893	932.539
337.2	1.40578	0.00034627	0.108585	0.00011548	1.66938	932.539
337.1	1.4058	0.000346981	0.10875	0.000115655	1.66982	932.539
337	1.40583	0.000347693	0.108916	0.000115831	1.67026	932.54
336.9	1.40585	0.000348407	0.109082	0.000116007	1.67071	932.54
336.8	1.40588	0.000349122	0.109248	0.000116183	1.67116	932.54
336.7	1.4059	0.000349838	0.109415	0.00011636	1.6716	932.54
336.6	1.40593	0.000350556	0.109582	0.000116537	1.67205	932.541
336.5	1.40595	0.000351276	0.109749	0.000116714	1.6725	932.541
336.4	1.40597	0.000351997	0.109917	0.000116892	1.67295	932.541
336.3	1.406	0.000352719	0.110085	0.00011707	1.6734	932.541
336.2	1.40602	0.000353443	0.110253	0.000117248	1.67385	932.541
336.1	1.40604	0.000354168	0.110422	0.000117427	1.6743	932.542
336	1.40607	0.000354895	0.110591	0.000117606	1.67476	932.542
335.9	1.40609	0.000355623	0.11076	0.000117786	1.67521	932.542
335.8	1.40611	0.000356353	0.11093	0.000117966	1.67566	932.542
335.7	1.40613	0.000357085	0.1111	0.000118146	1.67612	932.543
335.6	1.40616	0.000357817	0.111271	0.000118327	1.67658	932.543
335.5	1.40618	0.000358552	0.111442	0.000118508	1.67704	932.543
335.4	1.4062	0.000359288	0.111613	0.000118689	1.67749	932.543
335.3	1.40622	0.000360025	0.111784	0.000118871	1.67795	932.544
335.2	1.40625	0.000360764	0.111956	0.000119053	1.67841	932.544
335.1	1.40627	0.000361504	0.112129	0.000119236	1.67888	932.544
335	1.40629	0.000362246	0.112301	0.000119419	1.67934	932.544
334.9	1.40631	0.00036299	0.112474	0.000119602	1.6798	932.544
334.8	1.40634	0.000363735	0.112647	0.000119786	1.68027	932.545
334.7	1.40636	0.000364481	0.112821	0.00011997	1.68073	932.545
334.7	1.40653	0.000365229	0.112995	0.000120154	1.6812	932.545
334.6	1.40655	0.000365979	0.113169	0.000120339	1.68167	932.545
334.5	1.40657	0.00036673	0.113344	0.000120524	1.68213	932.546
334.4	1.40659	0.000367483	0.113519	0.00012071	1.6826	932.546
334.3	1.40661	0.000368237	0.113695	0.000120895	1.68307	932.546
334.2	1.40664	0.000368993	0.11387	0.000121082	1.68355	932.546
334.1	1.40666	0.00036975	0.114047	0.000121268	1.68402	932.547
334	1.40668	0.000370509	0.114223	0.000121456	1.68449	932.547
333.9	1.4067	0.000371269	0.1144	0.000121643	1.68497	932.547
333.8	1.40672	0.000372031	0.114577	0.000121831	1.68544	932.547
333.7	1.40674	0.000372795	0.114755	0.000122019	1.68592	932.548
333.6	1.40676	0.00037356	0.114933	0.000122208	1.68639	932.548
333.5	1.40678	0.000374326	0.115111	0.000122397	1.68687	932.548
333.4	1.4068	0.000375095	0.11529	0.000122586	1.68735	932.548
333.3	1.40682	0.000375864	0.115469	0.000122776	1.68783	932.549
333.2	1.40684	0.000376636	0.115649	0.000122966	1.68831	932.549
333.1	1.40686	0.000377409	0.115828	0.000123157	1.68879	932.549
333	1.40688	0.000378183	0.116009	0.000123347	1.68928	932.549
332.9	1.4069	0.000378959	0.116189	0.000123539	1.68976	932.55
332.8	1.40692	0.000379737	0.11637	0.000123731	1.69025	932.55
332.7	1.40694	0.000380517	0.116551	0.000123923	1.69073	932.55
332.6	1.40696	0.000381297	0.116733	0.000124115	1.69122	932.55
332.5	1.40698	0.00038208	0.116915	0.000124308	1.69171	932.551
332.4	1.40699	0.000382864	0.117097	0.000124501	1.6922	932.551
332.3	1.40701	0.00038365	0.11728	0.000124695	1.69269	932.551
332.2	1.40703	0.000384437	0.117463	0.000124889	1.69318	932.551
332.1	1.40705	0.000385226	0.117647	0.000125084	1.69367	932.552
332	1.40707	0.000386017	0.117831	0.000125279	1.69416	932.552
331.9	1.40709	0.000386809	0.118015	0.000125474	1.69466	932.552
331.8	1.4071	0.000387603	0.1182	0.00012567	1.69515	932.552
331.7	1.40712	0.000388398	0.118385	0.000125866	1.69565	932.553
331.6	1.40714	0.000389196	0.11857	0.000126062	1.69614	932.553
331.5	1.40716	0.000389994	0.118756	0.000126259	1.69664	932.553
331.4	1.40718	0.000390795	0.118942	0.000126456	1.69714	932.553
331.3	1.40719	0.000391597	0.119129	0.000126654	1.69764	932.554
331.2	1.40721	0.0003924	0.119316	0.000126852	1.69814	932.554
331.2	1.40737	0.000393206	0.119503	0.000127051	1.69864	932.554
331.1	1.40739	0.000394013	0.119691	0.00012725	1.69915	932.554
331	1.40741	0.000394821	0.119879	0.000127449	1.69965	932.555
330.9	1.40743	0.000395632	0.120068	0.000127649	1.70016	932.555
330.8	1.40744	0.000396444	0.120256	0.000127849	1.70066	932.555
330.7	1.40746	0.000397257	0.120446	0.00012805	1.70117	932.555
330.6	1.40747	0.000398073	0.120635	0.000128251	1.70168	932.556
330.5	1.40749	0.00039889	0.120825	0.000128452	1.70219	932.556
330.4	1.40751	0.000399708	0.121016	0.000128654	1.7027	932.556
330.3	1.40752	0.000400529	0.121207	0.000128856	1.70321	932.556
330.2	1.40754	0.000401351	0.121398	0.000129059	1.70372	932.557
330.1	1.40755	0.000402174	0.12159	0.000129262	1.70424	932.557
330	1.40757	0.000403	0.121782	0.000129465	1.70475	932.557
329.9	1.40758	0.000403827	0.121974	0.000129669	1.70527	932.557
329.8	1.4076	0.000404656	0.122167	0.000129873	1.70578	932.558
329.7	1.40761	0.000405486	0.12236	0.000130078	1.7063	932.558
329.6	1.40763	0.000406318	0.122554	0.000130283	1.70682	932.558
329.5	1.40764	0.000407152	0.122748	0.000130489	1.70734	932.559
329.4	1.40766	0.000407988	0.122942	0.000130695	1.70786	932.559
329.3	1.40767	0.000408825	0.123137	0.000130901	1.70838	932.559
329.2	1.40769	0.000409664	0.123332	0.000131108	1.70891	932.559
329.1	1.4077	0.000410505	0.123528	0.000131315	1.70943	932.56
329	1.40771	0.000411347	0.123724	0.000131523	1.70996	932.56
328.9	1.40773	0.000412192	0.12392	0.000131731	1.71048	932.56
328.8	1.40774	0.000413037	0.124117	0.00013194	1.71101	932.56
328.7	1.40775	0.000413885	0.124314	0.000132149	1.71154	932.561
328.6	1.40777	0.000414735	0.124511	0.000132358	1.71207	932.561
328.5	1.40778	0.000415586	0.12471	0.000132568	1.7126	932.561
328.4	1.40779	0.000416439	0.124908	0.000132778	1.71313	932.562
328.3	1.4078	0.000417293	0.125107	0.000132989	1.71366	932.562
328.2	1.40782	0.00041815	0.125306	0.0001332	1.7142	932.562
328.1	1.40783	0.000419008	0.125506	0.000133412	1.71473	932.562
328	1.40784	0.000419868	0.125706	0.000133624	1.71527	932.563
327.9	1.40785	0.00042073	0.125906	0.000133836	1.71581	932.563
327.8	1.40786	0.000421593	0.126107	0.000134049	1.71634	932.563
327.8	1.40802	0.000422458	0.126308	0.000134262	1.71688	932.563
327.7	1.40803	0.000423325	0.12651	0.000134476	1.71743	932.564
327.6	1.40804	0.000424194	0.126712	0.00013469	1.71797	932.564
327.5	1.40805	0.000425065	0.126915	0.000134905	1.71851	932.564
327.4	1.40806	0.000425937	0.127118	0.00013512	1.71905	932.565
327.3	1.40808	0.000426811	0.127321	0.000135335	1.7196	932.565
327.2	1.40809	0.000427687	0.127525	0.000135551	1.72014	932.565
327.1	1.4081	0.000428565	0.127729	0.000135768	1.72069	932.565
327	1.40811	0.000429444	0.127933	0.000135985	1.72124	932.566
326.9	1.40812	0.000430326	0.128138	0.000136202	1.72179	932.566
326.8	1.40813	0.000431209	0.128344	0.000136419	1.72234	932.566
326.7	1.40813	0.000432094	0.12855	0.000136638	1.72289	932.566
326.6	1.40814	0.000432981	0.128756	0.000136856	1.72345	932.567
326.5	1.40815	0.000433869	0.128963	0.000137075	1.724	932.567
326.4	1.40816	0.00043476	0.12917	0.000137295	1.72456	932.567
326.3	1.40817	0.000435652	0.129378	0.000137515	1.72511	932.568
326.2	1.40818	0.000436546	0.129586	0.000137735	1.72567	932.568
326.1	1.40819	0.000437442	0.129794	0.000137956	1.72623	932.568
326	1.40819	0.00043834	0.130003	0.000138177	1.72679	932.568
325.9	1.4082	0.000439239	0.130212	0.000138399	1.72735	932.569
325.8	1.40821	0.000440141	0.130422	0.000138621	1.72791	932.569
325.7	1.40822	0.000441044	0.130632	0.000138844	1.72847	932.569
325.6	1.40822	0.000441949	0.130831	0.000139055	1.72895	932.57
325.5	1.40823	0.000442856	0.131029	0.000139265	1.72942	932.57
325.4	1.40824	0.000443765	0.131228	0.000139476	1.72988	932.57
325.3	1.40825	0.000444676	0.131428	0.000139687	1.73035	932.57
325.2	1.40825	0.000445589	0.131628	0.000139898	1.73083	932.57
325.1	1.40826	0.000446503	0.131828	0.00014011	1.7313	932.571
325	1.40827	0.00044742	0.132029	0.000140323	1.73177	932.571
324.9	1.40827	0.000448338	0.13223	0.000140536	1.73224	932.571
324.9	1.40842	0.000449258	0.132431	0.000140749	1.73272	932.571
324.8	1.40843	0.00045018	0.132633	0.000140963	1.73319	932.571
324.7	1.40843	0.000451104	0.132835	0.000141177	1.73367	932.572
324.6	1.40844	0.00045203	0.133038	0.000141392	1.73415	932.572
324.5	1.40845	0.000452957	0.133241	0.000141607	1.73463	932.572
324.4	1.40845	0.000453887	0.133445	0.000141822	1.73511	932.572
324.3	1.40846	0.000454819	0.133648	0.000142038	1.73559	932.573
324.2	1.40846	0.000455752	0.133853	0.000142254	1.73607	932.573
324.1	1.40847	0.000456687	0.134058	0.000142471	1.73655	932.573
324	1.40847	0.000457625	0.134263	0.000142689	1.73704	932.573
323.9	1.40848	0.000458564	0.134468	0.000142906	1.73752	932.573
323.8	1.40848	0.000459505	0.134674	0.000143124	1.73801	932.574
323.7	1.40849	0.000460448	0.134881	0.000143343	1.73849	932.574
323.6	1.40849	0.000461393	0.135088	0.000143562	1.73898	932.574
323.5	1.4085	0.00046234	0.135295	0.000143782	1.73947	932.574
323.4	1.4085	0.000463289	0.135503	0.000144002	1.73996	932.574
323.3	1.40851	0.00046424	0.135711	0.000144222	1.74045	932.575
323.2	1.40851	0.000465192	0.13592	0.000144443	1.74094	932.575
323.1	1.40852	0.000466147	0.136129	0.000144664	1.74143	932.575
323	1.40852	0.000467104	0.136338	0.000144886	1.74193	932.575
322.9	1.40853	0.000468062	0.136548	0.000145108	1.74242	932.576
322.8	1.40853	0.000469023	0.136758	0.000145331	1.74292	932.576
322.7	1.40853	0.000469986	0.136969	0.000145554	1.74341	932.576
322.6	1.40854	0.00047095	0.13718	0.000145778	1.74391	932.576
322.5	1.40854	0.000471917	0.137392	0.000146002	1.74441	932.576
322.4	1.40854	0.000472885	0.137604	0.000146226	1.74491	932.577
322.3	1.40855	0.000473856	0.137816	0.000146451	1.74541	932.577
322.2	1.40855	0.000474828	0.138029	0.000146677	1.74591	932.577
322.1	1.40856	0.000475803	0.138243	0.000146903	1.74642	932.577
322	1.40856	0.000476779	0.138457	0.000147129	1.74692	932.578
321.9	1.40856	0.000477758	0.138671	0.000147356	1.74743	932.578
321.8	1.40857	0.000478738	0.138885	0.000147583	1.74793	932.578
321.8	1.40871	0.000479721	0.139101	0.000147811	1.74844	932.578
321.7	1.40871	0.000480705	0.139316	0.000148039	1.74895	932.578
321.6	1.40871	0.000481692	0.139532	0.000148268	1.74946	932.579
321.5	1.40872	0.00048268	0.139749	0.000148497	1.74997	932.579
321.4	1.40872	0.000483671	0.139965	0.000148727	1.75048	932.579
321.3	1.40872	0.000484664	0.140183	0.000148957	1.75099	932.579
321.2	1.40872	0.000485658	0.140401	0.000149187	1.7515	932.58
321.1	1.40873	0.000486655	0.140619	0.000149418	1.75202	932.58
321	1.40873	0.000487654	0.140837	0.00014965	1.75253	932.58
320.9	1.40873	0.000488655	0.141057	0.000149882	1.75305	932.58
320.8	1.40873	0.000489658	0.141276	0.000150114	1.75357	932.58
320.7	1.40873	0.000490663	0.141496	0.000150347	1.75409	932.581
320.6	1.40874	0.00049167	0.141717	0.000150581	1.7546	932.581
320.5	1.40874	0.000492679	0.141938	0.000150815	1.75513	932.581
320.4	1.40874	0.00049369	0.142159	0.000151049	1.75565	932.581
320.3	1.40874	0.000494703	0.142381	0.000151284	1.75617	932.582
320.2	1.40874	0.000495718	0.142603	0.000151519	1.75669	932.582
320.1	1.40874	0.000496736	0.142826	0.000151755	1.75722	932.582
320	1.40874	0.000497755	0.143049	0.000151991	1.75775	932.582
319.9	1.40874	0.000498777	0.143273	0.000152228	1.75827	932.583
319.8	1.40875	0.0004998	0.143497	0.000152466	1.7588	932.583
319.7	1.40875	0.000500826	0.143721	0.000152703	1.75933	932.583
319.6	1.40875	0.000501854	0.143946	0.000152942	1.75986	932.583
319.5	1.40875	0.000502884	0.144172	0.00015318	1.76039	932.584
319.4	1.40875	0.000503916	0.144398	0.00015342	1.76092	932.584
319.3	1.40875	0.00050495	0.144624	0.000153659	1.76146	932.584
319.2	1.40875	0.000505986	0.144851	0.0001539	1.76199	932.584
319.1	1.40875	0.000507025	0.145079	0.00015414	1.76253	932.584
319	1.40875	0.000508065	0.145306	0.000154382	1.76307	932.585
318.9	1.40875	0.000509108	0.145535	0.000154623	1.7636	932.585
318.8	1.40875	0.000510153	0.145763	0.000154865	1.76414	932.585
318.7	1.40875	0.0005112	0.145993	0.000155108	1.76468	932.585
318.7	1.40888	0.000512249	0.146222	0.000155351	1.76522	932.586
318.6	1.40888	0.0005133	0.146453	0.000155595	1.76577	932.586
318.5	1.40888	0.000514354	0.146683	0.000155839	1.76631	932.586
318.4	1.40888	0.00051541	0.146914	0.000156084	1.76686	932.586
318.3	1.40888	0.000516467	0.147146	0.000156329	1.7674	932.587
318.2	1.40888	0.000517527	0.147378	0.000156575	1.76795	932.587
318.1	1.40887	0.000518589	0.14761	0.000156821	1.7685	932.587
318	1.40887	0.000519654	0.147843	0.000157068	1.76905	932.587
317.9	1.40887	0.00052072	0.148077	0.000157315	1.7696	932.588
317.8	1.40887	0.000521789	0.148311	0.000157563	1.77015	932.588
317.7	1.40887	0.00052286	0.148545	0.000157811	1.7707	932.588
317.6	1.40886	0.000523933	0.14878	0.00015806	1.77125	932.588
317.5	1.40886	0.000525008	0.149016	0.000158309	1.77181	932.589
317.4	1.40886	0.000526086	0.149252	0.000158559	1.77236	932.589
317.3	1.40886	0.000527165	0.149488	0.000158809	1.77292	932.589
317.2	1.40885	0.000528247	0.149725	0.00015906	1.77348	932.589
317.1	1.40885	0.000529331	0.149962	0.000159311	1.77404	932.59
317	1.40885	0.000530418	0.1502	0.000159563	1.7746	932.59
316.9	1.40884	0.000531506	0.150438	0.000159815	1.77516	932.59
316.8	1.40884	0.000532597	0.150677	0.000160068	1.77573	932.59
316.7	1.40884	0.00053369	0.150917	0.000160322	1.77629	932.591
316.6	1.40883	0.000534785	0.151156	0.000160576	1.77685	932.591
316.5	1.40883	0.000535883	0.151397	0.00016083	1.77742	932.591
316.4	1.40883	0.000536983	0.151638	0.000161085	1.77799	932.591
316.3	1.40882	0.000538085	0.151879	0.00016134	1.77856	932.592
316.2	1.40882	0.000539189	0.152121	0.000161596	1.77913	932.592
316.1	1.40881	0.000540296	0.152363	0.000161853	1.7797	932.592
316	1.40881	0.000541405	0.152606	0.00016211	1.78027	932.592
315.9	1.4088	0.000542516	0.152849	0.000162368	1.78084	932.593
315.8	1.4088	0.000543629	0.153093	0.000162626	1.78142	932.593
315.8	1.40893	0.000544745	0.153337	0.000162884	1.78199	932.593
315.7	1.40892	0.000545863	0.153582	0.000163144	1.78257	932.593
315.6	1.40892	0.000546983	0.153827	0.000163403	1.78315	932.594
315.5	1.40891	0.000548106	0.154073	0.000163663	1.78373	932.594
315.4	1.40891	0.000549231	0.154319	0.000163924	1.78431	932.594
315.3	1.4089	0.000550358	0.154566	0.000164186	1.78489	932.594
315.2	1.40889	0.000551487	0.154813	0.000164447	1.78547	932.595
315.1	1.40889	0.000552619	0.155061	0.00016471	1.78606	932.595
315	1.40888	0.000553753	0.155309	0.000164973	1.78664	932.595
314.9	1.40887	0.00055489	0.155558	0.000165236	1.78723	932.595
314.8	1.40887	0.000556029	0.155807	0.0001655	1.78782	932.596
314.7	1.40886	0.00055717	0.156057	0.000165765	1.78841	932.596
314.6	1.40885	0.000558313	0.156308	0.00016603	1.789	932.596
314.5	1.40885	0.000559459	0.156558	0.000166295	1.78959	932.597
314.4	1.40884	0.000560607	0.15681	0.000166562	1.79018	932.597
314.3	1.40883	0.000561758	0.157062	0.000166828	1.79077	932.597
314.2	1.40882	0.000562911	0.157314	0.000167096	1.79137	932.597
314.1	1.40881	0.000564066	0.157567	0.000167363	1.79196	932.598
314	1.40881	0.000565224	0.157821	0.000167632	1.79256	932.598
313.9	1.4088	0.000566384	0.158075	0.000167901	1.79316	932.598
313.8	1.40879	0.000567546	0.158327	0.000168168	1.79375	932.598
313.7	1.40878	0.000568711	0.158568	0.000168422	1.79425	932.599
313.6	1.40877	0.000569878	0.158808	0.000168677	1.79476	932.599
313.5	1.40876	0.000571048	0.15905	0.000168933	1.79527	932.599
313.4	1.40875	0.00057222	0.159292	0.000169188	1.79578	932.599
313.3	1.40874	0.000573394	0.159534	0.000169445	1.79629	932.599
313.2	1.40873	0.000574571	0.159777	0.000169702	1.7968	932.599
313.2	1.40886	0.00057575	0.160021	0.000169959	1.79732	932.6
313.1	1.40885	0.000576932	0.160264	0.000170217	1.79783	932.6
313	1.40884	0.000578116	0.160509	0.000170476	1.79835	932.6
312.9	1.40883	0.000579302	0.160754	0.000170735	1.79886	932.6
312.8	1.40882	0.000580491	0.160999	0.000170995	1.79938	932.6
312.7	1.40881	0.000581682	0.161245	0.000171255	1.7999	932.601
312.6	1.4088	0.000582876	0.161491	0.000171515	1.80042	932.601
312.5	1.40879	0.000584072	0.161738	0.000171777	1.80094	932.601
312.4	1.40878	0.000585271	0.161986	0.000172038	1.80146	932.601
312.3	1.40877	0.000586472	0.162234	0.000172301	1.80198	932.601
312.2	1.40876	0.000587676	0.162482	0.000172564	1.8025	932.601
312.1	1.40875	0.000588882	0.162731	0.000172827	1.80303	932.602
312	1.40874	0.000590091	0.162981	0.000173091	1.80355	932.602
311.9	1.40873	0.000591302	0.163231	0.000173355	1.80408	932.602
311.8	1.40871	0.000592515	0.163481	0.00017362	1.80461	932.602
311.7	1.4087	0.000593731	0.163732	0.000173886	1.80514	932.602
311.6	1.40869	0.00059495	0.163984	0.000174152	1.80567	932.603
311.5	1.40868	0.000596171	0.164236	0.000174419	1.8062	932.603
311.4	1.40867	0.000597394	0.164488	0.000174686	1.80673	932.603
311.3	1.40866	0.00059862	0.164741	0.000174953	1.80726	932.603
311.2	1.40865	0.000599849	0.164995	0.000175222	1.8078	932.603
311.1	1.40864	0.00060108	0.165249	0.000175491	1.80833	932.603
311	1.40863	0.000602314	0.165504	0.00017576	1.80887	932.604
310.9	1.40861	0.00060355	0.165759	0.00017603	1.80941	932.604
310.8	1.4086	0.000604788	0.166014	0.0001763	1.80995	932.604
310.7	1.40859	0.00060603	0.166271	0.000176571	1.81049	932.604
310.6	1.40858	0.000607273	0.166527	0.000176843	1.81103	932.604
310.6	1.4087	0.00060852	0.166785	0.000177115	1.81157	932.605
310.5	1.40868	0.000609769	0.167042	0.000177388	1.81211	932.605
310.4	1.40867	0.00061102	0.167301	0.000177661	1.81266	932.605
310.3	1.40866	0.000612274	0.16756	0.000177935	1.8132	932.605
310.2	1.40865	0.000613531	0.167819	0.000178209	1.81375	932.605
310.1	1.40863	0.00061479	0.168079	0.000178484	1.8143	932.606
310	1.40862	0.000616052	0.168339	0.00017876	1.81485	932.606
309.9	1.40861	0.000617316	0.1686	0.000179036	1.8154	932.606
309.8	1.4086	0.000618583	0.168862	0.000179313	1.81595	932.606
309.7	1.40858	0.000619852	0.169124	0.00017959	1.8165	932.606
309.6	1.40857	0.000621124	0.169386	0.000179868	1.81705	932.606
309.5	1.40856	0.000622399	0.16965	0.000180146	1.81761	932.607
309.4	1.40854	0.000623677	0.169913	0.000180425	1.81816	932.607
309.3	1.40853	0.000624957	0.170177	0.000180704	1.81872	932.607
309.2	1.40852	0.000626239	0.170442	0.000180984	1.81928	932.607
309.1	1.4085	0.000627524	0.170708	0.000181265	1.81984	932.607
309	1.40849	0.000628812	0.170973	0.000181546	1.8204	932.608
308.9	1.40848	0.000630103	0.17124	0.000181828	1.82096	932.608
308.8	1.40846	0.000631396	0.171507	0.00018211	1.82152	932.608
308.7	1.40845	0.000632692	0.171774	0.000182393	1.82209	932.608
308.6	1.40844	0.00063399	0.172042	0.000182677	1.82265	932.608
308.5	1.40842	0.000635291	0.172311	0.000182961	1.82322	932.609
308.4	1.40841	0.000636595	0.17258	0.000183246	1.82378	932.609
308.3	1.40839	0.000637902	0.17285	0.000183531	1.82435	932.609
308.2	1.40838	0.000639211	0.17312	0.000183817	1.82492	932.609
308.1	1.40836	0.000640523	0.173391	0.000184103	1.82549	932.609
308	1.40835	0.000641837	0.173662	0.00018439	1.82606	932.61
308	1.40846	0.000643155	0.173934	0.000184678	1.82664	932.61
307.9	1.40845	0.000644475	0.174206	0.000184966	1.82721	932.61
307.8	1.40843	0.000645797	0.174479	0.000185255	1.82779	932.61
307.7	1.40842	0.000647123	0.174753	0.000185545	1.82836	932.61
307.6	1.4084	0.000648451	0.175027	0.000185835	1.82894	932.611
307.5	1.40839	0.000649782	0.175302	0.000186125	1.82952	932.611
307.4	1.40837	0.000651115	0.175577	0.000186416	1.8301	932.611
307.3	1.40836	0.000652451	0.175853	0.000186708	1.83068	932.611
307.2	1.40834	0.00065379	0.176129	0.000187001	1.83126	932.611
307.1	1.40833	0.000655132	0.176406	0.000187294	1.83185	932.612
307	1.40831	0.000656477	0.176684	0.000187587	1.83243	932.612
306.9	1.40829	0.000657824	0.176962	0.000187881	1.83302	932.612
306.8	1.40828	0.000659174	0.177241	0.000188176	1.83361	932.612
306.7	1.40826	0.000660527	0.17752	0.000188472	1.83419	932.612
306.6	1.40825	0.000661883	0.1778	0.000188768	1.83478	932.613
306.5	1.40823	0.000663241	0.17808	0.000189064	1.83537	932.613
306.4	1.40821	0.000664602	0.178361	0.000189361	1.83597	932.613
306.3	1.4082	0.000665966	0.178642	0.000189659	1.83656	932.613
306.2	1.40818	0.000667333	0.178925	0.000189958	1.83715	932.613
306.1	1.40816	0.000668703	0.179207	0.000190257	1.83775	932.614
306	1.40814	0.000670075	0.179491	0.000190557	1.83835	932.614
305.9	1.40813	0.00067145	0.179774	0.000190857	1.83895	932.614
305.8	1.40811	0.000672828	0.180059	0.000191158	1.83955	932.614
305.7	1.40809	0.000674209	0.180344	0.000191459	1.84015	932.615
305.6	1.40808	0.000675593	0.18063	0.000191761	1.84075	932.615
305.6	1.40818	0.000676979	0.180916	0.000192064	1.84135	932.615
305.5	1.40817	0.000678369	0.181203	0.000192368	1.84196	932.615
305.4	1.40815	0.000679761	0.18149	0.000192672	1.84256	932.615
305.3	1.40813	0.000681156	0.181778	0.000192976	1.84317	932.616
305.2	1.40811	0.000682554	0.182066	0.000193281	1.84378	932.616
305.1	1.40809	0.000683955	0.182356	0.000193587	1.84439	932.616
305	1.40807	0.000685358	0.182645	0.000193894	1.845	932.616
304.9	1.40806	0.000686765	0.182936	0.000194201	1.84561	932.616
304.8	1.40804	0.000688174	0.183227	0.000194509	1.84622	932.617
304.7	1.40802	0.000689587	0.183518	0.000194817	1.84684	932.617
304.6	1.408	0.000691002	0.18381	0.000195126	1.84745	932.617
304.5	1.40798	0.00069242	0.184103	0.000195436	1.84807	932.617
304.4	1.40796	0.000693841	0.184396	0.000195746	1.84869	932.618
304.3	1.40794	0.000695265	0.18469	0.000196057	1.84931	932.618
304.2	1.40792	0.000696692	0.184985	0.000196369	1.84993	932.618
304.1	1.4079	0.000698122	0.18528	0.000196681	1.85055	932.618
304	1.40788	0.000699555	0.185576	0.000196994	1.85117	932.618
303.9	1.40786	0.00070099	0.185872	0.000197307	1.8518	932.619
303.8	1.40784	0.000702429	0.186169	0.000197621	1.85242	932.619
303.7	1.40782	0.000703871	0.186467	0.000197936	1.85305	932.619
303.6	1.4078	0.000705315	0.186765	0.000198252	1.85368	932.619
303.5	1.40778	0.000706763	0.187064	0.000198568	1.85431	932.619
303.4	1.40776	0.000708213	0.187363	0.000198885	1.85494	932.62
303.3	1.40774	0.000709667	0.187663	0.000199202	1.85557	932.62
303.3	1.40784	0.000711123	0.187964	0.00019952	1.8562	932.62
303.2	1.40782	0.000712583	0.188265	0.000199839	1.85684	932.62
303.1	1.4078	0.000714045	0.188567	0.000200158	1.85747	932.621
303	1.40778	0.000715511	0.188869	0.000200478	1.85811	932.621
302.9	1.40775	0.000716979	0.189172	0.000200799	1.85875	932.621
302.8	1.40773	0.000718451	0.189476	0.00020112	1.85939	932.621
302.7	1.40771	0.000719925	0.18978	0.000201442	1.86003	932.621
302.6	1.40769	0.000721403	0.190085	0.000201765	1.86068	932.622
302.5	1.40766	0.000722883	0.190391	0.000202088	1.86132	932.622
302.4	1.40764	0.000724367	0.19068	0.000202393	1.86185	932.622
302.3	1.40762	0.000725853	0.190969	0.000202699	1.86237	932.622
302.2	1.4076	0.000727343	0.191259	0.000203005	1.8629	932.623
302.1	1.40757	0.000728836	0.19155	0.000203312	1.86344	932.623
302	1.40755	0.000730332	0.191841	0.00020362	1.86397	932.623
301.9	1.40753	0.00073183	0.192132	0.000203928	1.8645	932.623
301.8	1.4075	0.000733332	0.192425	0.000204237	1.86503	932.623
301.7	1.40748	0.000734837	0.192718	0.000204547	1.86557	932.623
301.6	1.40746	0.000736346	0.193011	0.000204857	1.86611	932.624
301.5	1.40743	0.000737857	0.193306	0.000205168	1.86664	932.624
301.4	1.40741	0.000739371	0.1936	0.00020548	1.86718	932.624
301.3	1.40739	0.000740889	0.193896	0.000205792	1.86772	932.624
301.3	1.40749	0.000742409	0.194192	0.000206105	1.86826	932.624
301.2	1.40746	0.000743933	0.194488	0.000206418	1.86881	932.625
301.1	1.40744	0.00074546	0.194786	0.000206733	1.86935	932.625
301	1.40741	0.000746989	0.195083	0.000207047	1.86989	932.625
300.9	1.40739	0.000748523	0.195382	0.000207363	1.87044	932.625
300.8	1.40736	0.000750059	0.195681	0.000207679	1.87098	932.625
300.7	1.40734	0.000751598	0.19598	0.000207996	1.87153	932.626
300.6	1.40732	0.000753141	0.196281	0.000208313	1.87208	932.626
300.5	1.40729	0.000754686	0.196582	0.000208631	1.87263	932.626
300.4	1.40727	0.000756235	0.196883	0.00020895	1.87318	932.626
300.3	1.40724	0.000757787	0.197185	0.000209269	1.87373	932.626
300.2	1.40722	0.000759342	0.197488	0.000209589	1.87429	932.627
300.1	1.40719	0.000760901	0.197791	0.00020991	1.87484	932.627
300	1.40717	0.000762462	0.198095	0.000210231	1.8754	932.627
299.9	1.40714	0.000764027	0.1984	0.000210553	1.87595	932.627
299.8	1.40712	0.000765595	0.198705	0.000210875	1.87651	932.628
299.7	1.40709	0.000767167	0.199011	0.000211199	1.87707	932.628
299.6	1.40707	0.000768741	0.199318	0.000211523	1.87763	932.628
299.5	1.40704	0.000770319	0.199625	0.000211847	1.87819	932.628
299.4	1.40702	0.0007719	0.199932	0.000212172	1.87875	932.628
299.3	1.40699	0.000773484	0.200241	0.000212498	1.87932	932.629
299.2	1.40697	0.000775071	0.20055	0.000212825	1.87988	932.629
299.2	1.40706	0.000776662	0.200859	0.000213152	1.88045	932.629
299.1	1.40704	0.000778256	0.20117	0.00021348	1.88101	932.629
299	1.40701	0.000779853	0.201481	0.000213809	1.88158	932.629
298.9	1.40699	0.000781454	0.201792	0.000214138	1.88215	932.63
298.8	1.40696	0.000783057	0.202104	0.000214468	1.88272	932.63
298.7	1.40693	0.000784665	0.202417	0.000214799	1.88329	932.63
298.6	1.40691	0.000786275	0.202731	0.00021513	1.88387	932.63
298.5	1.40688	0.000787889	0.203045	0.000215462	1.88444	932.63
298.4	1.40685	0.000789506	0.20336	0.000215795	1.88502	932.631
298.3	1.40683	0.000791126	0.203675	0.000216128	1.88559	932.631
298.2	1.4068	0.00079275	0.203991	0.000216462	1.88617	932.631
298.1	1.40678	0.000794377	0.204308	0.000216797	1.88675	932.631
298	1.40675	0.000796007	0.204625	0.000217132	1.88733	932.632
297.9	1.40672	0.000797641	0.204943	0.000217468	1.88791	932.632
297.8	1.4067	0.000799278	0.205262	0.000217805	1.88849	932.632
297.7	1.40667	0.000800918	0.205581	0.000218143	1.88907	932.632
297.6	1.40664	0.000802562	0.205901	0.000218481	1.88966	932.632
297.5	1.40662	0.000804209	0.206222	0.00021882	1.89025	932.633
297.4	1.40659	0.000805859	0.206543	0.000219159	1.89083	932.633
297.3	1.40656	0.000807513	0.206865	0.0002195	1.89142	932.633
297.2	1.40653	0.00080917	0.207188	0.000219841	1.89201	932.633
297.1	1.40651	0.000810831	0.207511	0.000220182	1.8926	932.633
297.1	1.4066	0.000812495	0.207835	0.000220525	1.89319	932.634
297	1.40657	0.000814163	0.208159	0.000220868	1.89379	932.634
296.9	1.40654	0.000815834	0.208485	0.000221212	1.89438	932.634
296.8	1.40652	0.000817508	0.208811	0.000221556	1.89498	932.634
296.7	1.40649	0.000819186	0.209137	0.000221901	1.89557	932.635
296.6	1.40646	0.000820867	0.209465	0.000222247	1.89617	932.635
296.5	1.40643	0.000822552	0.209792	0.000222594	1.89677	932.635
296.4	1.4064	0.00082424	0.210121	0.000222941	1.89737	932.635
296.3	1.40638	0.000825931	0.21045	0.000223289	1.89797	932.635
296.2	1.40635	0.000827626	0.21078	0.000223638	1.89858	932.636
296.1	1.40632	0.000829325	0.211111	0.000223987	1.89918	932.636
296	1.40629	0.000831027	0.211442	0.000224338	1.89978	932.636
295.9	1.40626	0.000832733	0.211774	0.000224688	1.90039	932.636
295.8	1.40623	0.000834442	0.212107	0.00022504	1.901	932.637
295.7	1.4062	0.000836154	0.21244	0.000225392	1.90161	932.637
295.6	1.40618	0.00083787	0.212774	0.000225745	1.90222	932.637
295.5	1.40615	0.00083959	0.213109	0.000226099	1.90283	932.637
295.4	1.40612	0.000841313	0.213445	0.000226454	1.90344	932.637
295.3	1.40609	0.00084304	0.213781	0.000226809	1.90406	932.638
295.2	1.40606	0.00084477	0.214118	0.000227165	1.90467	932.638
295.1	1.40603	0.000846503	0.214455	0.000227522	1.90529	932.638
295.1	1.40612	0.000848241	0.214793	0.000227879	1.90591	932.638
295	1.40609	0.000849982	0.215132	0.000228237	1.90653	932.639
294.9	1.40606	0.000851726	0.215472	0.000228596	1.90715	932.639
294.8	1.40603	0.000853474	0.215812	0.000228956	1.90777	932.639
294.7	1.406	0.000855226	0.216153	0.000229316	1.90839	932.639
294.6	1.40597	0.000856981	0.216495	0.000229677	1.90902	932.639
294.5	1.40594	0.00085874	0.216837	0.000230039	1.90964	932.64
294.4	1.40591	0.000860502	0.21718	0.000230402	1.91027	932.64
294.3	1.40588	0.000862268	0.217524	0.000230765	1.9109	932.64
294.2	1.40585	0.000864038	0.217868	0.000231129	1.91153	932.64
294.1	1.40582	0.000865811	0.218213	0.000231494	1.91216	932.641
294	1.40579	0.000867588	0.218559	0.00023186	1.91279	932.641
293.9	1.40575	0.000869369	0.218906	0.000232226	1.91342	932.641
293.8	1.40572	0.000871153	0.219253	0.000232593	1.91406	932.641
293.7	1.40569	0.000872941	0.219601	0.000232961	1.91469	932.642
293.6	1.40566	0.000874732	0.21995	0.00023333	1.91533	932.642
293.5	1.40563	0.000876527	0.2203	0.000233699	1.91597	932.642
293.4	1.4056	0.000878326	0.22065	0.000234069	1.91661	932.642
293.3	1.40557	0.000880129	0.221001	0.00023444	1.91725	932.643
293.2	1.40554	0.000881935	0.221352	0.000234812	1.91789	932.643
293.2	1.40562	0.000883745	0.221705	0.000235184	1.91854	932.643
293.1	1.40559	0.000885559	0.222058	0.000235557	1.91918	932.643
293	1.40556	0.000887376	0.222411	0.000235931	1.91983	932.643
292.9	1.40552	0.000889198	0.222766	0.000236306	1.92048	932.644
292.8	1.40549	0.000891023	0.223121	0.000236681	1.92113	932.644
292.7	1.40546	0.000892851	0.223477	0.000237057	1.92178	932.644
292.6	1.40543	0.000894684	0.223834	0.000237434	1.92243	932.644
292.5	1.40539	0.00089652	0.224191	0.000237812	1.92308	932.645
292.4	1.40536	0.00089836	0.22455	0.000238191	1.92374	932.645
292.3	1.40533	0.000900203	0.224908	0.00023857	1.92439	932.645
292.2	1.40529	0.000902051	0.225268	0.00023895	1.92505	932.645
292.1	1.40526	0.000903902	0.225628	0.000239331	1.92571	932.646
292	1.40523	0.000905757	0.22599	0.000239713	1.92637	932.646
291.9	1.40519	0.000907616	0.226351	0.000240095	1.92703	932.646
291.8	1.40516	0.000909479	0.226714	0.000240479	1.92769	932.646
291.7	1.40513	0.000911346	0.227077	0.000240863	1.92835	932.647
291.6	1.40509	0.000913216	0.227441	0.000241247	1.92902	932.647
291.5	1.40506	0.00091509	0.227806	0.000241633	1.92969	932.647
291.4	1.40502	0.000916968	0.228172	0.000242019	1.93035	932.647
291.4	1.4051	0.00091885	0.228538	0.000242407	1.93102	932.648
291.3	1.40507	0.000920736	0.228899	0.000242788	1.93167	932.648
291.2	1.40503	0.000922626	0.229247	0.000243155	1.93224	932.648
291.1	1.405	0.000924519	0.229596	0.000243523	1.93282	932.648
291	1.40496	0.000926416	0.229945	0.000243892	1.9334	932.648
290.9	1.40493	0.000928318	0.230295	0.000244262	1.93398	932.648
290.8	1.40489	0.000930223	0.230646	0.000244632	1.93456	932.649
290.7	1.40486	0.000932132	0.230997	0.000245003	1.93515	932.649
290.6	1.40482	0.000934045	0.231349	0.000245375	1.93573	932.649
290.5	1.40479	0.000935962	0.231702	0.000245748	1.93632	932.649
290.4	1.40475	0.000937883	0.232056	0.000246121	1.9369	932.649
290.3	1.40472	0.000939808	0.23241	0.000246495	1.93749	932.649
290.2	1.40468	0.000941737	0.232765	0.00024687	1.93808	932.65
290.1	1.40465	0.000943669	0.233121	0.000247246	1.93867	932.65
290	1.40461	0.000945606	0.233477	0.000247622	1.93926	932.65
289.9	1.40457	0.000947547	0.233834	0.000247999	1.93985	932.65
289.8	1.40454	0.000949491	0.234192	0.000248377	1.94045	932.65
289.7	1.4045	0.00095144	0.234551	0.000248756	1.94104	932.65
289.7	1.40458	0.000953393	0.23491	0.000249136	1.94164	932.651
289.6	1.40454	0.000955349	0.235271	0.000249516	1.94224	932.651
289.5	1.40451	0.00095731	0.235632	0.000249897	1.94284	932.651
289.4	1.40447	0.000959275	0.235993	0.000250279	1.94344	932.651
289.3	1.40443	0.000961244	0.236356	0.000250661	1.94404	932.651
289.2	1.4044	0.000963216	0.236719	0.000251045	1.94464	932.651
289.1	1.40436	0.000965193	0.237083	0.000251429	1.94524	932.652
289	1.40432	0.000967174	0.237447	0.000251814	1.94585	932.652
288.9	1.40429	0.000969159	0.237813	0.0002522	1.94646	932.652
288.8	1.40425	0.000971148	0.238179	0.000252587	1.94706	932.652
288.7	1.40421	0.000973141	0.238546	0.000252974	1.94767	932.652
288.6	1.40418	0.000975138	0.238913	0.000253362	1.94828	932.652
288.5	1.40414	0.00097714	0.239282	0.000253751	1.94889	932.653
288.4	1.4041	0.000979145	0.239651	0.000254141	1.94951	932.653
288.3	1.40407	0.000981155	0.240021	0.000254532	1.95012	932.653
288.2	1.40403	0.000983168	0.240391	0.000254923	1.95073	932.653
288.1	1.40399	0.000985186	0.240763	0.000255315	1.95135	932.653
288.1	1.40407	0.000987208	0.241135	0.000255708	1.95197	932.653
288	1.40403	0.000989234	0.241508	0.000256102	1.95259	932.654
287.9	1.40399	0.000991264	0.241882	0.000256497	1.95321	932.654
287.8	1.40395	0.000993299	0.242256	0.000256892	1.95383	932.654
287.7	1.40392	0.000995337	0.242631	0.000257288	1.95445	932.654
287.6	1.40388	0.00099738	0.243007	0.000257685	1.95508	932.654
287.5	1.40384	0.000999427	0.243384	0.000258083	1.9557	932.654
287.4	1.4038	0.00100148	0.243762	0.000258482	1.95633	932.655
287.3	1.40377	0.00100353	0.24414	0.000258881	1.95696	932.655
287.2	1.40373	0.00100559	0.244519	0.000259282	1.95758	932.655
287.1	1.40369	0.00100766	0.244899	0.000259683	1.95821	932.655
287	1.40365	0.00100972	0.24528	0.000260085	1.95885	932.655
286.9	1.40361	0.0010118	0.245661	0.000260488	1.95948	932.655
286.8	1.40357	0.00101387	0.246043	0.000260891	1.96011	932.656
286.7	1.40354	0.00101595	0.246426	0.000261296	1.96075	932.656
286.6	1.4035	0.00101804	0.24681	0.000261701	1.96139	932.656
286.5	1.40346	0.00102013	0.247195	0.000262107	1.96202	932.656
286.4	1.40342	0.00102222	0.24758	0.000262514	1.96266	932.656
286.4	1.40349	0.00102432	0.247966	0.000262922	1.9633	932.656
286.3	1.40345	0.00102642	0.248353	0.00026333	1.96395	932.657
286.2	1.40342	0.00102853	0.248741	0.00026374	1.96459	932.657
286.1	1.40338	0.00103064	0.24913	0.00026415	1.96523	932.657
286	1.40334	0.00103276	0.249519	0.000264561	1.96588	932.657
285.9	1.4033	0.00103487	0.249909	0.000264973	1.96653	932.657
285.8	1.40326	0.001037	0.2503	0.000265386	1.96718	932.657
285.7	1.40322	0.00103913	0.250692	0.0002658	1.96783	932.658
285.6	1.40318	0.00104126	0.251084	0.000266214	1.96848	932.658
285.5	1.40314	0.0010434	0.251478	0.00026663	1.96913	932.658
285.4	1.4031	0.00104554	0.251872	0.000267046	1.96978	932.658
285.3	1.40306	0.00104768	0.252267	0.000267463	1.97044	932.658
285.2	1.40302	0.00104983	0.252663	0.000267881	1.9711	932.659
285.1	1.40298	0.00105199	0.253059	0.0002683	1.97175	932.659
285	1.40294	0.00105415	0.253457	0.000268719	1.97241	932.659
284.9	1.4029	0.00105631	0.253855	0.00026914	1.97308	932.659
284.8	1.40286	0.00105848	0.254254	0.000269561	1.97374	932.659
284.8	1.40293	0.00106065	0.254654	0.000269983	1.9744	932.659
284.7	1.40289	0.00106283	0.255055	0.000270406	1.97507	932.66
284.6	1.40285	0.00106501	0.255456	0.00027083	1.97573	932.66
284.5	1.40281	0.00106719	0.255858	0.000271255	1.9764	932.66
284.4	1.40277	0.00106939	0.256262	0.000271681	1.97707	932.66
284.3	1.40273	0.00107158	0.256666	0.000272108	1.97774	932.66
284.2	1.40269	0.00107378	0.25707	0.000272535	1.97841	932.661
284.1	1.40265	0.00107598	0.257476	0.000272963	1.97908	932.661
284	1.40261	0.00107819	0.257882	0.000273393	1.97976	932.661
283.9	1.40257	0.0010804	0.25829	0.000273823	1.98043	932.661
283.8	1.40252	0.00108262	0.258698	0.000274254	1.98111	932.661
283.7	1.40248	0.00108484	0.259107	0.000274686	1.98179	932.661
283.6	1.40244	0.00108707	0.259517	0.000275118	1.98247	932.662
283.5	1.4024	0.0010893	0.259927	0.000275552	1.98315	932.662
283.4	1.40236	0.00109154	0.260339	0.000275986	1.98383	932.662
283.3	1.40232	0.00109378	0.260751	0.000276422	1.98452	932.662
283.2	1.40228	0.00109602	0.261164	0.000276858	1.9852	932.662
283.2	1.40234	0.00109827	0.261579	0.000277295	1.98589	932.663
283.1	1.4023	0.00110052	0.261993	0.000277734	1.98658	932.663
283	1.40226	0.00110278	0.262409	0.000278173	1.98727	932.663
282.9	1.40222	0.00110505	0.262826	0.000278612	1.98796	932.663
282.8	1.40217	0.00110731	0.263243	0.000279053	1.98865	932.663
282.7	1.40213	0.00110959	0.263662	0.000279495	1.98935	932.664
282.6	1.40209	0.00111186	0.264081	0.000279938	1.99004	932.664
282.5	1.40205	0.00111415	0.264501	0.000280381	1.99074	932.664
282.4	1.402	0.00111643	0.264922	0.000280826	1.99144	932.664
282.3	1.40196	0.00111872	0.265343	0.000281271	1.99214	932.664
282.2	1.40192	0.00112102	0.265766	0.000281717	1.99284	932.664
282.1	1.40187	0.00112332	0.26619	0.000282164	1.99354	932.665
282	1.40183	0.00112563	0.266614	0.000282613	1.99425	932.665
281.9	1.40179	0.00112794	0.267039	0.000283062	1.99495	932.665
281.8	1.40174	0.00113025	0.267465	0.000283511	1.99566	932.665
281.8	1.40181	0.00113257	0.267892	0.000283962	1.99637	932.665
281.7	1.40176	0.00113489	0.26832	0.000284414	1.99708	932.666
281.6	1.40172	0.00113722	0.268749	0.000284867	1.99779	932.666
281.5	1.40168	0.00113956	0.269178	0.000285321	1.9985	932.666
281.4	1.40163	0.0011419	0.269609	0.000285775	1.99922	932.666
281.3	1.40159	0.00114424	0.27004	0.000286231	1.99993	932.666
281.2	1.40154	0.00114659	0.270473	0.000286687	2.00065	932.667
281.1	1.4015	0.00114894	0.270906	0.000287144	2.00137	932.667
281	1.40146	0.0011513	0.27134	0.000287603	2.00209	932.667
280.9	1.40141	0.00115366	0.271775	0.000288062	2.00281	932.667
280.8	1.40137	0.00115603	0.272211	0.000288522	2.00353	932.667
280.7	1.40132	0.0011584	0.272647	0.000288983	2.00426	932.668
280.6	1.40128	0.00116078	0.273063	0.000289422	2.00487	932.668
280.5	1.40123	0.00116316	0.273478	0.000289859	2.00548	932.668
280.4	1.40119	0.00116555	0.273893	0.000290298	2.00609	932.668
280.4	1.40125	0.00116794	0.27431	0.000290737	2.0067	932.668
280.3	1.4012	0.00117034	0.274727	0.000291177	2.00731	932.668
280.2	1.40115	0.00117274	0.275145	0.000291618	2.00792	932.669
280.1	1.40111	0.00117515	0.275564	0.00029206	2.00853	932.669
280	1.40106	0.00117756	0.275984	0.000292503	2.00914	932.669
279.9	1.40102	0.00117998	0.276404	0.000292947	2.00976	932.669
279.8	1.40097	0.0011824	0.276826	0.000293392	2.01038	932.669
279.7	1.40093	0.00118482	0.277248	0.000293837	2.011	932.669
279.6	1.40088	0.00118726	0.277672	0.000294284	2.01161	932.67
279.5	1.40083	0.00118969	0.278096	0.000294731	2.01223	932.67
279.4	1.40079	0.00119213	0.278521	0.000295179	2.01286	932.67
279.3	1.40074	0.00119458	0.278947	0.000295629	2.01348	932.67
279.2	1.4007	0.00119703	0.279374	0.000296079	2.0141	932.67
279.1	1.40065	0.00119949	0.279801	0.00029653	2.01473	932.671
279	1.4006	0.00120195	0.28023	0.000296982	2.01536	932.671
279	1.40066	0.00120442	0.280659	0.000297435	2.01599	932.671
278.9	1.40062	0.00120689	0.281089	0.000297889	2.01661	932.671
278.8	1.40057	0.00120937	0.281521	0.000298344	2.01725	932.671
278.7	1.40052	0.00121185	0.281953	0.0002988	2.01788	932.671
278.6	1.40048	0.00121434	0.282386	0.000299256	2.01851	932.672
278.5	1.40043	0.00121683	0.282819	0.000299714	2.01915	932.672
278.4	1.40038	0.00121933	0.283254	0.000300173	2.01978	932.672
278.3	1.40034	0.00122183	0.28369	0.000300632	2.02042	932.672
278.2	1.40029	0.00122434	0.284126	0.000301093	2.02106	932.672
278.1	1.40024	0.00122685	0.284564	0.000301554	2.0217	932.672
278	1.40019	0.00122937	0.285002	0.000302016	2.02234	932.673
277.9	1.40015	0.00123189	0.285441	0.00030248	2.02298	932.673
277.8	1.4001	0.00123442	0.285881	0.000302944	2.02363	932.673
277.7	1.40005	0.00123695	0.286322	0.000303409	2.02427	932.673
277.7	1.40011	0.00123949	0.286764	0.000303875	2.02492	932.673
277.6	1.40006	0.00124203	0.287207	0.000304343	2.02556	932.674
277.5	1.40001	0.00124458	0.287651	0.000304811	2.02621	932.674
277.4	1.39997	0.00124714	0.288095	0.00030528	2.02686	932.674
277.3	1.39992	0.0012497	0.288541	0.00030575	2.02752	932.674
277.2	1.39987	0.00125226	0.288987	0.000306221	2.02817	932.674
277.1	1.39982	0.00125483	0.289435	0.000306693	2.02882	932.674
277	1.39978	0.00125741	0.289883	0.000307166	2.02948	932.675
276.9	1.39973	0.00125999	0.290332	0.000307639	2.03014	932.675
276.8	1.39968	0.00126257	0.290783	0.000308114	2.0308	932.675
276.7	1.39963	0.00126516	0.291234	0.00030859	2.03146	932.675
276.6	1.39959	0.00126776	0.291686	0.000309067	2.03212	932.675
276.5	1.39954	0.00127036	0.292138	0.000309545	2.03278	932.676
276.4	1.39949	0.00127297	0.292592	0.000310024	2.03344	932.676
276.3	1.39944	0.00127558	0.293047	0.000310503	2.03411	932.676
276.3	1.3995	0.0012782	0.293503	0.000310984	2.03478	932.676
276.2	1.39945	0.00128082	0.293959	0.000311466	2.03544	932.676
276.1	1.3994	0.00128345	0.294417	0.000311948	2.03611	932.677
276	1.39935	0.00128609	0.294876	0.000312432	2.03678	932.677
275.9	1.3993	0.00128873	0.295335	0.000312917	2.03746	932.677
275.8	1.39925	0.00129137	0.295795	0.000313403	2.03813	932.677
275.7	1.3992	0.00129402	0.296257	0.000313889	2.0388	932.677
275.6	1.39916	0.00129668	0.296719	0.000314377	2.03948	932.677
275.5	1.39911	0.00129934	0.297182	0.000314866	2.04016	932.678
275.4	1.39906	0.001302	0.297647	0.000315355	2.04084	932.678
275.3	1.39901	0.00130468	0.298112	0.000315846	2.04152	932.678
275.2	1.39896	0.00130735	0.298578	0.000316338	2.0422	932.678
275.1	1.39891	0.00131004	0.299045	0.00031683	2.04288	932.678
275	1.39886	0.00131273	0.299513	0.000317324	2.04357	932.679
275	1.39892	0.00131542	0.299982	0.000317819	2.04425	932.679
274.9	1.39887	0.00131812	0.300452	0.000318315	2.04494	932.679
274.8	1.39882	0.00132082	0.300923	0.000318811	2.04563	932.679
274.7	1.39877	0.00132354	0.301395	0.000319309	2.04632	932.679
274.6	1.39872	0.00132625	0.301868	0.000319808	2.04701	932.68
274.5	1.39867	0.00132897	0.302341	0.000320308	2.04771	932.68
274.4	1.39862	0.0013317	0.302816	0.000320809	2.0484	932.68
274.3	1.39857	0.00133443	0.303292	0.000321311	2.0491	932.68
274.2	1.39852	0.00133717	0.303769	0.000321813	2.04979	932.68
274.1	1.39847	0.00133992	0.304246	0.000322317	2.05049	932.681
274	1.39842	0.00134267	0.304725	0.000322822	2.05119	932.681
273.9	1.39837	0.00134542	0.305205	0.000323328	2.0519	932.681
273.8	1.39832	0.00134818	0.305685	0.000323835	2.0526	932.681
273.7	1.39827	0.00135095	0.306167	0.000324344	2.0533	932.681
273.7	1.39832	0.00135372	0.30665	0.000324853	2.05401	932.682
273.6	1.39827	0.0013565	0.307133	0.000325363	2.05472	932.682
273.5	1.39822	0.00135929	0.307618	0.000325874	2.05543	932.682
273.4	1.39817	0.00136208	0.308104	0.000326386	2.05614	932.682
273.3	1.39812	0.00136487	0.30859	0.0003269	2.05685	932.682
273.2	1.39807	0.00136767	0.309078	0.000327414	2.05756	932.683
273.1	1.39802	0.00137048	0.309566	0.00032793	2.05828	932.683
273	1.39796	0.00137329	0.310056	0.000328446	2.05899	932.683
272.9	1.39791	0.00137611	0.310547	0.000328964	2.05971	932.683
272.8	1.39786	0.00137893	0.311038	0.000329482	2.06043	932.683
272.7	1.39781	0.00138176	0.311531	0.000330002	2.06115	932.684
272.6	1.39776	0.0013846	0.312025	0.000330523	2.06187	932.684
272.5	1.39771	0.00138744	0.312519	0.000331045	2.0626	932.684
272.5	1.39776	0.00139029	0.313015	0.000331567	2.06332	932.684
272.4	1.39771	0.00139314	0.313512	0.000332091	2.06405	932.684
272.3	1.39765	0.001396	0.314009	0.000332616	2.06478	932.685
272.2	1.3976	0.00139887	0.314508	0.000333143	2.06551	932.685
272.1	1.39755	0.00140174	0.315008	0.00033367	2.06624	932.685
272	1.3975	0.00140461	0.315509	0.000334198	2.06697	932.685
271.9	1.39745	0.0014075	0.31601	0.000334727	2.0677	932.685
271.8	1.39739	0.00141039	0.316513	0.000335258	2.06844	932.686
271.7	1.39734	0.00141328	0.317017	0.000335789	2.06918	932.686
271.6	1.39729	0.00141618	0.317522	0.000336322	2.06992	932.686
271.5	1.39724	0.00141909	0.318028	0.000336856	2.07066	932.686
271.4	1.39718	0.001422	0.318535	0.000337391	2.0714	932.686
271.3	1.39713	0.00142492	0.319043	0.000337926	2.07214	932.687
271.3	1.39718	0.00142784	0.319552	0.000338463	2.07289	932.687
271.2	1.39712	0.00143077	0.320062	0.000339002	2.07363	932.687
271.1	1.39707	0.00143371	0.320573	0.000339541	2.07438	932.687
271	1.39702	0.00143665	0.321086	0.000340081	2.07513	932.688
270.9	1.39697	0.0014396	0.321599	0.000340623	2.07588	932.688
270.8	1.39691	0.00144255	0.322113	0.000341165	2.07663	932.688
270.7	1.39686	0.00144552	0.322628	0.000341709	2.07739	932.688
270.6	1.3968	0.00144848	0.323145	0.000342254	2.07814	932.688
270.5	1.39675	0.00145145	0.323662	0.000342799	2.0789	932.689
270.4	1.3967	0.00145443	0.324181	0.000343347	2.07966	932.689
270.3	1.39664	0.00145742	0.324682	0.000343874	2.08034	932.689
270.2	1.39659	0.00146041	0.325175	0.000344394	2.08098	932.689
270.1	1.39653	0.00146341	0.32567	0.000344915	2.08163	932.689
270.1	1.39658	0.00146641	0.326165	0.000345438	2.08228	932.689
270	1.39652	0.00146942	0.326661	0.000345961	2.08293	932.69
269.9	1.39647	0.00147244	0.327159	0.000346485	2.08359	932.69
269.8	1.39642	0.00147546	0.327657	0.00034701	2.08424	932.69
269.7	1.39636	0.00147849	0.328157	0.000347537	2.08489	932.69
269.6	1.39631	0.00148152	0.328658	0.000348064	2.08555	932.69
269.5	1.39625	0.00148456	0.329159	0.000348593	2.08621	932.691
269.4	1.3962	0.00148761	0.329662	0.000349123	2.08687	932.691
269.3	1.39614	0.00149066	0.330165	0.000349653	2.08753	932.691
269.2	1.39609	0.00149372	0.33067	0.000350185	2.08819	932.691
269.1	1.39603	0.00149678	0.331176	0.000350718	2.08885	932.691
269	1.39598	0.00149986	0.331683	0.000351252	2.08951	932.691
269	1.39602	0.00150294	0.33219	0.000351787	2.09018	932.692
268.9	1.39597	0.00150602	0.332699	0.000352324	2.09085	932.692
268.8	1.39591	0.00150911	0.333209	0.000352861	2.09152	932.692
268.7	1.39586	0.00151221	0.33372	0.000353399	2.09219	932.692
268.6	1.3958	0.00151531	0.334232	0.000353939	2.09286	932.692
268.5	1.39575	0.00151842	0.334745	0.00035448	2.09353	932.693
268.4	1.39569	0.00152154	0.335259	0.000355021	2.0942	932.693
268.3	1.39563	0.00152466	0.335774	0.000355564	2.09488	932.693
268.2	1.39558	0.00152779	0.336291	0.000356108	2.09555	932.693
268.1	1.39552	0.00153092	0.336808	0.000356653	2.09623	932.693
268	1.39547	0.00153407	0.337326	0.0003572	2.09691	932.693
267.9	1.39541	0.00153721	0.337846	0.000357747	2.09759	932.694
267.9	1.39545	0.00154037	0.338366	0.000358295	2.09827	932.694
267.8	1.3954	0.00154353	0.338887	0.000358845	2.09896	932.694
267.7	1.39534	0.0015467	0.33941	0.000359396	2.09964	932.694
267.6	1.39529	0.00154987	0.339934	0.000359948	2.10033	932.694
267.5	1.39523	0.00155305	0.340458	0.000360501	2.10102	932.695
267.4	1.39517	0.00155624	0.340984	0.000361055	2.10171	932.695
267.3	1.39512	0.00155944	0.341511	0.00036161	2.1024	932.695
267.2	1.39506	0.00156264	0.342039	0.000362166	2.10309	932.695
267.1	1.39501	0.00156584	0.342568	0.000362724	2.10378	932.695
267	1.39495	0.00156906	0.343098	0.000363283	2.10448	932.696
266.9	1.39489	0.00157228	0.34363	0.000363843	2.10517	932.696
266.8	1.39484	0.0015755	0.344162	0.000364403	2.10587	932.696
266.8	1.39488	0.00157874	0.344695	0.000364966	2.10657	932.696
266.7	1.39482	0.00158198	0.34523	0.000365529	2.10727	932.696
266.6	1.39477	0.00158522	0.345765	0.000366093	2.10797	932.696
266.5	1.39471	0.00158848	0.346302	0.000366659	2.10868	932.697
266.4	1.39465	0.00159174	0.34684	0.000367226	2.10938	932.697
266.3	1.3946	0.001595	0.347379	0.000367794	2.11009	932.697
266.2	1.39454	0.00159828	0.347919	0.000368363	2.1108	932.697
266.1	1.39448	0.00160156	0.34846	0.000368933	2.1115	932.697
266	1.39443	0.00160484	0.349002	0.000369504	2.11222	932.698
265.9	1.39437	0.00160814	0.349546	0.000370077	2.11293	932.698
265.8	1.39431	0.00161144	0.35009	0.000370651	2.11364	932.698
265.7	1.39425	0.00161475	0.350636	0.000371226	2.11436	932.698
265.7	1.39429	0.00161806	0.351182	0.000371802	2.11507	932.698
265.6	1.39424	0.00162138	0.35173	0.000372379	2.11579	932.699
265.5	1.39418	0.00162471	0.352279	0.000372958	2.11651	932.699
265.4	1.39412	0.00162804	0.352829	0.000373537	2.11723	932.699
265.3	1.39406	0.00163138	0.35338	0.000374118	2.11795	932.699
265.2	1.39401	0.00163473	0.353933	0.0003747	2.11868	932.699
265.1	1.39395	0.00163809	0.354486	0.000375284	2.1194	932.7
265	1.39389	0.00164145	0.355041	0.000375868	2.12013	932.7
264.9	1.39383	0.00164482	0.355597	0.000376454	2.12086	932.7
264.8	1.39378	0.00164819	0.356153	0.000377041	2.12159	932.7
264.7	1.39372	0.00165158	0.356711	0.000377629	2.12232	932.7
264.6	1.39366	0.00165497	0.357271	0.000378218	2.12305	932.701
264.6	1.3937	0.00165836	0.357831	0.000378808	2.12379	932.701
264.5	1.39364	0.00166177	0.358392	0.0003794	2.12452	932.701
264.4	1.39358	0.00166518	0.358955	0.000379993	2.12526	932.701
264.3	1.39353	0.00166859	0.359519	0.000380587	2.126	932.701
264.2	1.39347	0.00167202	0.360084	0.000381183	2.12674	932.702
264.1	1.39341	0.00167545	0.36065	0.000381779	2.12748	932.702
264	1.39335	0.00167889	0.361217	0.000382377	2.12823	932.702
263.9	1.39329	0.00168233	0.361785	0.000382976	2.12897	932.702
263.8	1.39323	0.00168579	0.362355	0.000383576	2.12972	932.702
263.7	1.39318	0.00168925	0.362926	0.000384178	2.13047	932.703
263.6	1.39312	0.00169271	0.363498	0.00038478	2.13122	932.703
263.5	1.39306	0.00169619	0.364071	0.000385384	2.13197	932.703
263.5	1.39309	0.00169967	0.364645	0.00038599	2.13272	932.703
263.4	1.39304	0.00170316	0.365221	0.000386596	2.13347	932.703
263.3	1.39298	0.00170665	0.365797	0.000387204	2.13423	932.704
263.2	1.39292	0.00171015	0.366375	0.000387813	2.13499	932.704
263.1	1.39286	0.00171366	0.366954	0.000388423	2.13575	932.704
263	1.3928	0.00171718	0.367534	0.000389034	2.13651	932.704
262.9	1.39274	0.00172071	0.368116	0.000389647	2.13727	932.704
262.8	1.39268	0.00172424	0.368698	0.000390261	2.13803	932.705
262.7	1.39262	0.00172778	0.369282	0.000390876	2.1388	932.705
262.6	1.39256	0.00173132	0.369867	0.000391492	2.13956	932.705
262.5	1.3925	0.00173487	0.370453	0.00039211	2.14033	932.705
262.5	1.39254	0.00173844	0.37104	0.000392729	2.1411	932.705
262.4	1.39248	0.001742	0.371629	0.000393349	2.14187	932.706
262.3	1.39242	0.00174558	0.372219	0.000393971	2.14265	932.706
262.2	1.39236	0.00174916	0.37281	0.000394594	2.14342	932.706
262.1	1.3923	0.00175275	0.373402	0.000395218	2.1442	932.706
262	1.39224	0.00175635	0.373995	0.000395843	2.14497	932.707
261.9	1.39218	0.00175995	0.37459	0.00039647	2.14575	932.707
261.8	1.39212	0.00176356	0.375186	0.000397098	2.14654	932.707
261.7	1.39206	0.00176718	0.375783	0.000397727	2.14732	932.707
261.6	1.392	0.00177081	0.376381	0.000398358	2.1481	932.707
261.5	1.39194	0.00177444	0.376981	0.000398989	2.14889	932.708
261.5	1.39197	0.00177809	0.377582	0.000399623	2.14968	932.708
261.4	1.39191	0.00178174	0.378184	0.000400257	2.15046	932.708
261.3	1.39185	0.00178539	0.378787	0.000400893	2.15126	932.708
261.2	1.39179	0.00178906	0.379391	0.00040153	2.15205	932.708
261.1	1.39173	0.00179273	0.379997	0.000402168	2.15284	932.709
261	1.39166	0.00179641	0.380604	0.000402808	2.15364	932.709
260.9	1.3916	0.00180009	0.381212	0.000403449	2.15443	932.709
260.8	1.39154	0.00180379	0.381822	0.000404091	2.15523	932.709
260.7	1.39148	0.00180749	0.382432	0.000404735	2.15603	932.71
260.6	1.39142	0.0018112	0.383044	0.000405379	2.15684	932.71
260.6	1.39145	0.00181492	0.383658	0.000406026	2.15764	932.71
260.5	1.39139	0.00181864	0.384267	0.000406667	2.15842	932.71
260.4	1.39133	0.00182237	0.38485	0.000407282	2.1591	932.71
260.3	1.39126	0.00182611	0.385435	0.000407898	2.15978	932.71
260.2	1.3912	0.00182986	0.386021	0.000408515	2.16047	932.711
260.1	1.39114	0.00183362	0.386609	0.000409133	2.16115	932.711
260	1.39108	0.00183738	0.387197	0.000409753	2.16184	932.711
259.9	1.39102	0.00184115	0.387787	0.000410374	2.16252	932.711
259.8	1.39095	0.00184493	0.388378	0.000410996	2.16321	932.711
259.7	1.39089	0.00184872	0.38897	0.000411619	2.1639	932.711
259.6	1.39083	0.00185251	0.389564	0.000412244	2.16459	932.712
259.6	1.39086	0.00185631	0.390158	0.00041287	2.16528	932.712
259.5	1.3908	0.00186012	0.390754	0.000413497	2.16598	932.712
259.4	1.39073	0.00186394	0.391351	0.000414126	2.16667	932.712
259.3	1.39067	0.00186777	0.39195	0.000414756	2.16737	932.712
259.2	1.39061	0.0018716	0.392549	0.000415387	2.16807	932.712
259.1	1.39055	0.00187544	0.39315	0.000416019	2.16876	932.713
259	1.39048	0.00187929	0.393752	0.000416653	2.16947	932.713
258.9	1.39042	0.00188315	0.394355	0.000417288	2.17017	932.713
258.8	1.39036	0.00188701	0.394959	0.000417925	2.17087	932.713
258.7	1.3903	0.00189088	0.395565	0.000418562	2.17158	932.713
258.7	1.39032	0.00189476	0.396172	0.000419201	2.17228	932.713
258.6	1.39026	0.00189865	0.39678	0.000419841	2.17299	932.713
258.5	1.3902	0.00190255	0.39739	0.000420483	2.1737	932.714
258.4	1.39014	0.00190645	0.398	0.000421126	2.17441	932.714
258.3	1.39007	0.00191037	0.398612	0.00042177	2.17512	932.714
258.2	1.39001	0.00191429	0.399225	0.000422416	2.17584	932.714
258.1	1.38995	0.00191822	0.39984	0.000423063	2.17655	932.714
258	1.38988	0.00192215	0.400456	0.000423711	2.17727	932.714
257.9	1.38982	0.0019261	0.401073	0.00042436	2.17799	932.715
257.8	1.38976	0.00193005	0.401691	0.000425011	2.17871	932.715
257.8	1.38978	0.00193401	0.40231	0.000425663	2.17943	932.715
257.7	1.38972	0.00193798	0.402931	0.000426317	2.18015	932.715
257.6	1.38966	0.00194196	0.403553	0.000426972	2.18088	932.715
257.5	1.38959	0.00194594	0.404176	0.000427628	2.1816	932.715
257.4	1.38953	0.00194994	0.404801	0.000428286	2.18233	932.716
257.3	1.38947	0.00195394	0.405427	0.000428945	2.18306	932.716
257.2	1.3894	0.00195795	0.406054	0.000429605	2.18379	932.716
257.1	1.38934	0.00196197	0.406683	0.000430267	2.18452	932.716
257	1.38928	0.00196599	0.407312	0.000430929	2.18525	932.716
256.9	1.38921	0.00197003	0.407943	0.000431594	2.18599	932.716
256.8	1.38915	0.00197407	0.408576	0.00043226	2.18672	932.717
256.8	1.38917	0.00197812	0.409209	0.000432927	2.18746	932.717
256.7	1.38911	0.00198218	0.409844	0.000433595	2.1882	932.717
256.6	1.38905	0.00198625	0.410481	0.000434265	2.18894	932.717
256.5	1.38898	0.00199033	0.411118	0.000434936	2.18968	932.717
256.4	1.38892	0.00199441	0.411757	0.000435609	2.19043	932.717
256.3	1.38885	0.00199851	0.412397	0.000436283	2.19117	932.718
256.2	1.38879	0.00200261	0.413039	0.000436958	2.19192	932.718
256.1	1.38873	0.00200672	0.413681	0.000437635	2.19267	932.718
256	1.38866	0.00201084	0.414326	0.000438313	2.19342	932.718
255.9	1.3886	0.00201496	0.414971	0.000438992	2.19417	932.718
255.9	1.38862	0.0020191	0.415618	0.000439673	2.19492	932.718
255.8	1.38856	0.00202324	0.416266	0.000440355	2.19568	932.719
255.7	1.38849	0.00202739	0.416915	0.000441039	2.19643	932.719
255.6	1.38843	0.00203156	0.417566	0.000441724	2.19719	932.719
255.5	1.38836	0.00203573	0.418218	0.000442411	2.19795	932.719
255.4	1.3883	0.0020399	0.418872	0.000443099	2.19871	932.719
255.3	1.38823	0.00204409	0.419526	0.000443788	2.19947	932.719
255.2	1.38817	0.00204828	0.420182	0.000444479	2.20024	932.72
255.1	1.3881	0.00205249	0.42084	0.000445171	2.201	932.72
255	1.38804	0.0020567	0.421499	0.000445864	2.20177	932.72
255	1.38806	0.00206092	0.422159	0.000446559	2.20254	932.72
254.9	1.388	0.00206515	0.42282	0.000447256	2.20331	932.72
254.8	1.38793	0.00206939	0.423483	0.000447954	2.20408	932.72
254.7	1.38787	0.00207364	0.424147	0.000448653	2.20485	932.721
254.6	1.3878	0.00207789	0.424813	0.000449354	2.20563	932.721
254.5	1.38774	0.00208216	0.42548	0.000450056	2.2064	932.721
254.4	1.38767	0.00208643	0.426148	0.00045076	2.20718	932.721
254.3	1.38761	0.00209071	0.426818	0.000451465	2.20796	932.721
254.2	1.38754	0.002095	0.427489	0.000452171	2.20874	932.721
254.1	1.38748	0.0020993	0.428162	0.000452879	2.20953	932.722
254.1	1.3875	0.00210361	0.428835	0.000453588	2.21031	932.722
254	1.38743	0.00210793	0.429511	0.000454299	2.2111	932.722
253.9	1.38737	0.00211225	0.430187	0.000455012	2.21188	932.722
253.8	1.3873	0.00211659	0.430865	0.000455725	2.21267	932.722
253.7	1.38724	0.00212093	0.431545	0.000456441	2.21346	932.723
253.6	1.38717	0.00212529	0.432225	0.000457157	2.21426	932.723
253.5	1.3871	0.00212965	0.432908	0.000457875	2.21505	932.723
253.4	1.38704	0.00213402	0.433591	0.000458595	2.21585	932.723
253.3	1.38697	0.0021384	0.434276	0.000459316	2.21664	932.723
253.3	1.38699	0.00214279	0.434962	0.000460039	2.21744	932.723
253.2	1.38693	0.00214718	0.43565	0.000460763	2.21824	932.724
253.1	1.38686	0.00215159	0.436339	0.000461489	2.21905	932.724
253	1.38679	0.00215601	0.43703	0.000462216	2.21985	932.724
252.9	1.38673	0.00216043	0.437722	0.000462944	2.22066	932.724
252.8	1.38666	0.00216487	0.438416	0.000463674	2.22146	932.724
252.7	1.3866	0.00216931	0.43911	0.000464406	2.22227	932.725
252.6	1.38653	0.00217376	0.439807	0.000465139	2.22308	932.725
252.5	1.38646	0.00217822	0.440504	0.000465873	2.22389	932.725
252.4	1.3864	0.00218269	0.441204	0.000466609	2.22471	932.725
252.4	1.38641	0.00218717	0.441904	0.000467347	2.22552	932.725
252.3	1.38635	0.00219166	0.442606	0.000468086	2.22634	932.725
252.2	1.38628	0.00219616	0.44331	0.000468827	2.22716	932.726
252.1	1.38621	0.00220067	0.444015	0.000469569	2.22798	932.726
252	1.38615	0.00220518	0.444721	0.000470313	2.2288	932.726
251.9	1.38608	0.00220971	0.445429	0.000471058	2.22963	932.726
251.8	1.38601	0.00221424	0.446138	0.000471804	2.23045	932.726
251.7	1.38595	0.00221879	0.446849	0.000472553	2.23128	932.727
251.6	1.38588	0.00222334	0.447561	0.000473302	2.23211	932.727
251.6	1.3859	0.0022279	0.448275	0.000474054	2.23294	932.727
251.5	1.38583	0.00223248	0.44899	0.000474807	2.23377	932.727
251.4	1.38576	0.00223706	0.449706	0.000475561	2.23461	932.727
251.3	1.38569	0.00224165	0.450424	0.000476317	2.23544	932.727
251.2	1.38562	0.00224625	0.451144	0.000477074	2.23628	932.728
251.1	1.38556	0.00225086	0.451865	0.000477833	2.23712	932.728
251	1.38549	0.00225548	0.452587	0.000478594	2.23796	932.728
250.9	1.38542	0.00226011	0.453311	0.000479356	2.2388	932.728
250.8	1.38535	0.00226475	0.454037	0.00048012	2.23965	932.728
250.8	1.38537	0.0022694	0.454728	0.000480846	2.24036	932.729
250.7	1.3853	0.00227405	0.455418	0.000481573	2.24107	932.729
250.6	1.38523	0.00227872	0.45611	0.000482301	2.24178	932.729
250.5	1.38516	0.0022834	0.456804	0.00048303	2.24249	932.729
250.4	1.38509	0.00228808	0.457499	0.000483761	2.2432	932.729
250.3	1.38503	0.00229278	0.458195	0.000484493	2.24391	932.73
250.2	1.38496	0.00229748	0.458893	0.000485227	2.24463	932.73
250.1	1.38489	0.0023022	0.459592	0.000485962	2.24534	932.73
250	1.38482	0.00230692	0.460293	0.000486699	2.24606	932.73
250	1.38484	0.00231166	0.460995	0.000487437	2.24678	932.73
249.9	1.38477	0.0023164	0.461699	0.000488177	2.2475	932.731
249.8	1.3847	0.00232116	0.462404	0.000488919	2.24822	932.731
249.7	1.38463	0.00232592	0.46311	0.000489661	2.24895	932.731
249.6	1.38456	0.00233069	0.463818	0.000490406	2.24967	932.731
249.5	1.38449	0.00233548	0.464527	0.000491152	2.2504	932.731
249.4	1.38442	0.00234027	0.465238	0.000491899	2.25113	932.732
249.3	1.38435	0.00234507	0.46595	0.000492648	2.25186	932.732
249.2	1.38428	0.00234989	0.466664	0.000493399	2.25259	932.732
249.2	1.3843	0.00235471	0.467379	0.000494151	2.25332	932.732
249.1	1.38423	0.00235954	0.468096	0.000494905	2.25406	932.732
249	1.38416	0.00236438	0.468814	0.00049566	2.25479	932.733
248.9	1.38409	0.00236924	0.469534	0.000496417	2.25553	932.733
248.8	1.38402	0.0023741	0.470255	0.000497175	2.25627	932.733
248.7	1.38395	0.00237897	0.470977	0.000497935	2.25701	932.733
248.6	1.38388	0.00238385	0.471701	0.000498696	2.25775	932.733
248.5	1.38381	0.00238875	0.472427	0.000499459	2.25849	932.734
248.4	1.38374	0.00239365	0.473154	0.000500224	2.25924	932.734
248.4	1.38376	0.00239856	0.473882	0.00050099	2.25998	932.734
248.3	1.38369	0.00240348	0.474612	0.000501757	2.26073	932.734
248.2	1.38362	0.00240842	0.475344	0.000502527	2.26148	932.734
248.1	1.38355	0.00241336	0.476077	0.000503298	2.26223	932.735
248	1.38348	0.00241831	0.476811	0.00050407	2.26298	932.735
247.9	1.38341	0.00242328	0.477548	0.000504844	2.26374	932.735
247.8	1.38334	0.00242825	0.478285	0.00050562	2.26449	932.735
247.7	1.38327	0.00243323	0.479024	0.000506397	2.26525	932.736
247.6	1.3832	0.00243823	0.479765	0.000507175	2.26601	932.736
247.6	1.38321	0.00244323	0.480507	0.000507956	2.26677	932.736
247.5	1.38314	0.00244825	0.48125	0.000508738	2.26753	932.736
247.4	1.38307	0.00245327	0.481995	0.000509521	2.2683	932.736
247.3	1.383	0.0024583	0.482742	0.000510307	2.26906	932.737
247.2	1.38293	0.00246335	0.48349	0.000511093	2.26983	932.737
247.1	1.38286	0.00246841	0.48424	0.000511882	2.2706	932.737
247	1.38279	0.00247347	0.484991	0.000512672	2.27137	932.737
246.9	1.38272	0.00247855	0.485744	0.000513464	2.27214	932.737
246.9	1.38273	0.00248363	0.486498	0.000514257	2.27291	932.738
246.8	1.38266	0.00248873	0.487254	0.000515052	2.27368	932.738
246.7	1.38259	0.00249384	0.488012	0.000515848	2.27446	932.738
246.6	1.38252	0.00249896	0.488771	0.000516646	2.27524	932.738
246.5	1.38245	0.00250409	0.489531	0.000517446	2.27602	932.738
246.4	1.38238	0.00250923	0.490293	0.000518248	2.2768	932.739
246.3	1.38231	0.00251438	0.491057	0.000519051	2.27758	932.739
246.2	1.38224	0.00251954	0.491822	0.000519856	2.27836	932.739
246.1	1.38217	0.00252471	0.492589	0.000520662	2.27915	932.739
246.1	1.38218	0.00252989	0.493358	0.00052147	2.27994	932.74
246	1.38211	0.00253508	0.494128	0.00052228	2.28073	932.74
245.9	1.38204	0.00254028	0.494899	0.000523091	2.28152	932.74
245.8	1.38197	0.0025455	0.495672	0.000523904	2.28231	932.74
245.7	1.38189	0.00255072	0.496447	0.000524719	2.2831	932.74
245.6	1.38182	0.00255596	0.497223	0.000525535	2.2839	932.741
245.5	1.38175	0.0025612	0.498001	0.000526353	2.28469	932.741
245.4	1.38168	0.00256646	0.498781	0.000527173	2.28549	932.741
245.3	1.38161	0.00257172	0.499562	0.000527994	2.28629	932.741
245.3	1.38162	0.002577	0.500345	0.000528817	2.28709	932.742
245.2	1.38155	0.00258229	0.501129	0.000529642	2.2879	932.742
245.1	1.38148	0.00258759	0.501915	0.000530469	2.2887	932.742
245	1.38141	0.0025929	0.502702	0.000531297	2.28951	932.742
244.9	1.38134	0.00259822	0.503492	0.000532127	2.29032	932.742
244.8	1.38127	0.00260356	0.504282	0.000532958	2.29113	932.743
244.7	1.38119	0.0026089	0.505075	0.000533792	2.29194	932.743
244.6	1.38112	0.00261425	0.505869	0.000534627	2.29275	932.743
244.6	1.38113	0.00261962	0.506664	0.000535463	2.29357	932.743
244.5	1.38106	0.00262499	0.507462	0.000536302	2.29439	932.744
244.4	1.38099	0.00263038	0.508261	0.000537142	2.2952	932.744
244.3	1.38092	0.00263578	0.509061	0.000537984	2.29602	932.744
244.2	1.38084	0.00264119	0.509863	0.000538827	2.29685	932.744
244.1	1.38077	0.00264661	0.510667	0.000539673	2.29767	932.744
244	1.3807	0.00265204	0.511473	0.00054052	2.2985	932.745
243.9	1.38063	0.00265749	0.51228	0.000541369	2.29932	932.745
243.9	1.38064	0.00266294	0.513089	0.000542219	2.30015	932.745
243.8	1.38057	0.0026684	0.513899	0.000543072	2.30098	932.745
243.7	1.38049	0.00267388	0.514711	0.000543926	2.30181	932.746
243.6	1.38042	0.00267937	0.515525	0.000544781	2.30265	932.746
243.5	1.38035	0.00268487	0.516341	0.000545639	2.30348	932.746
243.4	1.38028	0.00269038	0.517158	0.000546498	2.30432	932.746
243.3	1.3802	0.0026959	0.517977	0.000547359	2.30516	932.747
243.2	1.38013	0.00270143	0.518797	0.000548222	2.306	932.747
243.1	1.38006	0.00270698	0.519619	0.000549087	2.30684	932.747
243.1	1.38007	0.00271253	0.520443	0.000549953	2.30769	932.747
243	1.37999	0.0027181	0.521269	0.000550821	2.30853	932.747
242.9	1.37992	0.00272368	0.522096	0.000551691	2.30938	932.748
242.8	1.37985	0.00272927	0.522925	0.000552563	2.31023	932.748
242.7	1.37978	0.00273487	0.523755	0.000553437	2.31108	932.748
242.6	1.3797	0.00274048	0.524588	0.000554312	2.31193	932.748
242.5	1.37963	0.00274611	0.525422	0.000555189	2.31279	932.749
242.4	1.37956	0.00275174	0.526258	0.000556068	2.31364	932.749
242.4	1.37956	0.00275739	0.527095	0.000556949	2.3145	932.749
242.3	1.37949	0.00276305	0.527934	0.000557831	2.31536	932.749
242.2	1.37942	0.00276872	0.528775	0.000558715	2.31622	932.75
242.1	1.37934	0.0027744	0.529618	0.000559602	2.31708	932.75
242	1.37927	0.00278009	0.530462	0.00056049	2.31795	932.75
241.9	1.3792	0.0027858	0.531309	0.000561379	2.31882	932.75
241.8	1.37912	0.00279152	0.532156	0.000562271	2.31969	932.751
241.7	1.37905	0.00279725	0.533006	0.000563164	2.32056	932.751
241.7	1.37905	0.00280299	0.533857	0.00056406	2.32143	932.751
241.6	1.37898	0.00280874	0.53471	0.000564957	2.3223	932.751
241.5	1.37891	0.0028145	0.535565	0.000565856	2.32318	932.752
241.4	1.37883	0.00282028	0.536422	0.000566757	2.32406	932.752
241.3	1.37876	0.00282607	0.537241	0.000567617	2.32482	932.752
241.2	1.37868	0.00283187	0.538058	0.000568476	2.32558	932.752
241.1	1.37861	0.00283768	0.538877	0.000569336	2.32634	932.752
241.1	1.37861	0.0028435	0.539698	0.000570198	2.3271	932.752
241	1.37854	0.00284934	0.54052	0.000571062	2.32786	932.753
240.9	1.37847	0.00285519	0.541344	0.000571927	2.32862	932.753
240.8	1.37839	0.00286105	0.54217	0.000572795	2.32939	932.753
240.7	1.37832	0.00286692	0.542998	0.000573664	2.33015	932.753
240.6	1.37824	0.0028728	0.543827	0.000574535	2.33092	932.753
240.5	1.37817	0.0028787	0.544658	0.000575407	2.33169	932.753
240.4	1.37809	0.00288461	0.54549	0.000576282	2.33246	932.754
240.4	1.3781	0.00289053	0.546324	0.000577158	2.33324	932.754
240.3	1.37802	0.00289646	0.54716	0.000578036	2.33401	932.754
240.2	1.37795	0.0029024	0.547998	0.000578916	2.33479	932.754
240.1	1.37787	0.00290836	0.548837	0.000579798	2.33556	932.754
240	1.3778	0.00291433	0.549678	0.000580681	2.33634	932.754
239.9	1.37772	0.00292031	0.550521	0.000581567	2.33712	932.755
239.8	1.37765	0.0029263	0.551366	0.000582454	2.33791	932.755
239.7	1.37757	0.00293231	0.552212	0.000583343	2.33869	932.755
239.7	1.37758	0.00293833	0.55306	0.000584234	2.33948	932.755
239.6	1.3775	0.00294436	0.55391	0.000585126	2.34026	932.755
239.5	1.37743	0.0029504	0.554761	0.000586021	2.34105	932.755
239.4	1.37735	0.00295646	0.555615	0.000586917	2.34184	932.756
239.3	1.37728	0.00296252	0.55647	0.000587815	2.34264	932.756
239.2	1.3772	0.0029686	0.557326	0.000588715	2.34343	932.756
239.1	1.37713	0.0029747	0.558185	0.000589617	2.34422	932.756
239	1.37705	0.0029808	0.559045	0.00059052	2.34502	932.756
239	1.37705	0.00298692	0.559907	0.000591426	2.34582	932.756
238.9	1.37698	0.00299305	0.560771	0.000592333	2.34662	932.757
238.8	1.3769	0.00299919	0.561637	0.000593242	2.34742	932.757
238.7	1.37683	0.00300535	0.562504	0.000594154	2.34823	932.757
238.6	1.37675	0.00301152	0.563373	0.000595066	2.34903	932.757
238.5	1.37667	0.0030177	0.564244	0.000595981	2.34984	932.757
238.4	1.3766	0.00302389	0.565117	0.000596898	2.35065	932.758
238.4	1.3766	0.0030301	0.565991	0.000597817	2.35146	932.758
238.3	1.37653	0.00303631	0.566868	0.000598737	2.35227	932.758
238.2	1.37645	0.00304255	0.567746	0.000599659	2.35308	932.758
238.1	1.37637	0.00304879	0.568626	0.000600584	2.3539	932.758
238	1.3763	0.00305505	0.569507	0.00060151	2.35471	932.758
237.9	1.37622	0.00306132	0.570391	0.000602438	2.35553	932.759
237.8	1.37615	0.0030676	0.571276	0.000603368	2.35635	932.759
237.7	1.37607	0.0030739	0.572163	0.0006043	2.35717	932.759
237.7	1.37607	0.0030802	0.573052	0.000605234	2.358	932.759
237.6	1.376	0.00308653	0.573943	0.000606169	2.35882	932.759
237.5	1.37592	0.00309286	0.574836	0.000607107	2.35965	932.759
237.4	1.37584	0.00309921	0.57573	0.000608046	2.36048	932.76
237.3	1.37577	0.00310557	0.576626	0.000608988	2.36131	932.76
237.2	1.37569	0.00311194	0.577524	0.000609931	2.36214	932.76
237.1	1.37562	0.00311833	0.578424	0.000610877	2.36298	932.76
237.1	1.37562	0.00312473	0.579326	0.000611824	2.36381	932.76
237	1.37554	0.00313114	0.58023	0.000612773	2.36465	932.761
236.9	1.37546	0.00313757	0.581135	0.000613724	2.36549	932.761
236.8	1.37539	0.00314401	0.582043	0.000614677	2.36633	932.761
236.7	1.37531	0.00315046	0.582952	0.000615632	2.36717	932.761
236.6	1.37524	0.00315693	0.583863	0.00061659	2.36801	932.761
236.5	1.37516	0.0031634	0.584776	0.000617549	2.36886	932.761
236.4	1.37508	0.0031699	0.585691	0.00061851	2.36971	932.762
236.4	1.37508	0.0031764	0.586608	0.000619472	2.37056	932.762
236.3	1.37501	0.00318292	0.587526	0.000620437	2.37141	932.762
236.2	1.37493	0.00318945	0.588447	0.000621404	2.37226	932.762
236.1	1.37485	0.003196	0.589369	0.000622373	2.37312	932.762
236	1.37478	0.00320256	0.590294	0.000623344	2.37397	932.763
235.9	1.3747	0.00320913	0.59122	0.000624317	2.37483	932.763
235.8	1.37462	0.00321572	0.592148	0.000625292	2.37569	932.763
235.8	1.37462	0.00322232	0.593078	0.000626269	2.37655	932.763
235.7	1.37454	0.00322893	0.59401	0.000627248	2.37741	932.763
235.6	1.37447	0.00323556	0.594944	0.000628228	2.37828	932.763
235.5	1.37439	0.0032422	0.595879	0.000629211	2.37915	932.764
235.4	1.37431	0.00324885	0.596817	0.000630196	2.38001	932.764
235.3	1.37424	0.00325552	0.597756	0.000631183	2.38089	932.764
235.2	1.37416	0.0032622	0.598698	0.000632172	2.38176	932.764
235.1	1.37408	0.0032689	0.599641	0.000633163	2.38263	932.764
235.1	1.37408	0.0032756	0.600587	0.000634156	2.38351	932.765
235	1.374	0.00328233	0.601534	0.000635151	2.38438	932.765
234.9	1.37393	0.00328906	0.602483	0.000636148	2.38526	932.765
234.8	1.37385	0.00329581	0.603434	0.000637147	2.38615	932.765
234.7	1.37377	0.00330258	0.604388	0.000638149	2.38703	932.765
234.6	1.37369	0.00330936	0.605343	0.000639152	2.38791	932.766
234.5	1.37362	0.00331615	0.6063	0.000640157	2.3888	932.766
234.5	1.37361	0.00332295	0.607259	0.000641165	2.38969	932.766
234.4	1.37354	0.00332977	0.60822	0.000642174	2.39058	932.766
234.3	1.37346	0.00333661	0.609183	0.000643185	2.39147	932.766
234.2	1.37338	0.00334345	0.610148	0.000644199	2.39237	932.767
234.1	1.3733	0.00335032	0.611115	0.000645215	2.39326	932.767
234	1.37323	0.00335719	0.612084	0.000646232	2.39416	932.767
233.9	1.37315	0.00336408	0.613054	0.000647252	2.39506	932.767
233.9	1.37314	0.00337099	0.614027	0.000648274	2.39596	932.767
233.8	1.37307	0.0033779	0.615002	0.000649298	2.39686	932.767
233.7	1.37299	0.00338484	0.615979	0.000650324	2.39777	932.768
233.6	1.37291	0.00339178	0.616958	0.000651353	2.39867	932.768
233.5	1.37283	0.00339875	0.617939	0.000652383	2.39958	932.768
233.4	1.37275	0.00340572	0.618922	0.000653415	2.40049	932.768
233.3	1.37268	0.00341271	0.619907	0.00065445	2.40141	932.768
233.3	1.37267	0.00341971	0.620894	0.000655487	2.40232	932.769
233.2	1.37259	0.00342673	0.621883	0.000656526	2.40324	932.769
233.1	1.37251	0.00343377	0.622874	0.000657567	2.40415	932.769
233	1.37244	0.00344081	0.623867	0.00065861	2.40507	932.769
232.9	1.37236	0.00344787	0.624862	0.000659655	2.406	932.769
232.8	1.37228	0.00345495	0.625859	0.000660702	2.40692	932.77
232.7	1.3722	0.00346204	0.626858	0.000661752	2.40785	932.77
232.7	1.37219	0.00346915	0.627859	0.000662804	2.40877	932.77
232.6	1.37211	0.00347627	0.628863	0.000663857	2.4097	932.77
232.5	1.37204	0.0034834	0.629868	0.000664913	2.41063	932.77
232.4	1.37196	0.00349055	0.630875	0.000665972	2.41157	932.771
232.3	1.37188	0.00349771	0.631845	0.000666989	2.41239	932.771
232.2	1.3718	0.00350489	0.632806	0.000667997	2.41318	932.771
232.1	1.37172	0.00351208	0.633769	0.000669007	2.41397	932.771
232.1	1.37171	0.00351929	0.634734	0.00067002	2.41476	932.771
232	1.37163	0.00352652	0.6357	0.000671034	2.41556	932.772
231.9	1.37155	0.00353375	0.636669	0.000672051	2.41636	932.772
231.8	1.37147	0.00354101	0.63764	0.000673069	2.41715	932.772
231.7	1.37139	0.00354827	0.638613	0.00067409	2.41795	932.772
231.6	1.37131	0.00355555	0.639588	0.000675113	2.41876	932.772
231.5	1.37124	0.00356285	0.640565	0.000676137	2.41956	932.773
231.5	1.37123	0.00357016	0.641544	0.000677164	2.42036	932.773
231.4	1.37115	0.00357749	0.642524	0.000678193	2.42117	932.773
231.3	1.37107	0.00358483	0.643507	0.000679225	2.42198	932.773
231.2	1.37099	0.00359219	0.644492	0.000680258	2.42279	932.773
231.1	1.37091	0.00359956	0.645479	0.000681293	2.4236	932.773
231	1.37083	0.00360695	0.646468	0.000682331	2.42442	932.774
231	1.37082	0.00361435	0.647459	0.000683371	2.42523	932.774
230.9	1.37074	0.00362177	0.648452	0.000684412	2.42605	932.774
230.8	1.37066	0.0036292	0.649447	0.000685456	2.42687	932.774
230.7	1.37058	0.00363665	0.650444	0.000686502	2.42769	932.774
230.6	1.3705	0.00364412	0.651443	0.000687551	2.42851	932.775
230.5	1.37042	0.00365159	0.652445	0.000688601	2.42933	932.775
230.4	1.37034	0.00365909	0.653448	0.000689654	2.43016	932.775
230.4	1.37033	0.0036666	0.654453	0.000690708	2.43098	932.775
230.3	1.37025	0.00367412	0.65546	0.000691765	2.43181	932.775
230.2	1.37017	0.00368166	0.65647	0.000692824	2.43264	932.776
230.1	1.37009	0.00368922	0.657481	0.000693885	2.43348	932.776
230	1.37001	0.00369679	0.658495	0.000694949	2.43431	932.776
229.9	1.36993	0.00370438	0.659511	0.000696014	2.43514	932.776
229.8	1.36985	0.00371198	0.660528	0.000697082	2.43598	932.776
229.8	1.36984	0.0037196	0.661548	0.000698152	2.43682	932.777
229.7	1.36976	0.00372723	0.66257	0.000699224	2.43766	932.777
229.6	1.36968	0.00373488	0.663594	0.000700299	2.4385	932.777
229.5	1.3696	0.00374255	0.66462	0.000701375	2.43935	932.777
229.4	1.36952	0.00375023	0.665648	0.000702454	2.44019	932.777
229.3	1.36944	0.00375793	0.666679	0.000703535	2.44104	932.778
229.2	1.36936	0.00376564	0.667711	0.000704618	2.44189	932.778
229.2	1.36935	0.00377337	0.668746	0.000705703	2.44274	932.778
229.1	1.36927	0.00378111	0.669783	0.000706791	2.44359	932.778
229	1.36919	0.00378887	0.670821	0.000707881	2.44445	932.778
228.9	1.36911	0.00379665	0.671862	0.000708973	2.4453	932.779
228.8	1.36903	0.00380444	0.672905	0.000710067	2.44616	932.779
228.7	1.36895	0.00381225	0.673951	0.000711164	2.44702	932.779
228.7	1.36894	0.00382007	0.674998	0.000712263	2.44788	932.779
228.6	1.36886	0.00382791	0.676048	0.000713364	2.44875	932.779
228.5	1.36878	0.00383577	0.677099	0.000714467	2.44961	932.78
228.4	1.3687	0.00384364	0.678153	0.000715573	2.45048	932.78
228.3	1.36862	0.00385153	0.679209	0.000716681	2.45135	932.78
228.2	1.36853	0.00385943	0.680267	0.000717791	2.45222	932.78
228.1	1.36845	0.00386735	0.681328	0.000718903	2.45309	932.78
228.1	1.36844	0.00387529	0.68239	0.000720018	2.45396	932.781
228	1.36836	0.00388324	0.683455	0.000721135	2.45484	932.781
227.9	1.36828	0.00389121	0.684522	0.000722255	2.45572	932.781
227.8	1.3682	0.0038992	0.685591	0.000723376	2.4566	932.781
227.7	1.36812	0.0039072	0.686662	0.0007245	2.45748	932.781
227.6	1.36804	0.00391522	0.687735	0.000725626	2.45836	932.782
227.5	1.36796	0.00392325	0.688811	0.000726755	2.45925	932.782
227.5	1.36795	0.00393131	0.689889	0.000727886	2.46013	932.782
227.4	1.36786	0.00393937	0.690969	0.000729019	2.46102	932.782
227.3	1.36778	0.00394746	0.692051	0.000730154	2.46191	932.782
227.2	1.3677	0.00395556	0.693136	0.000731292	2.4628	932.783
227.1	1.36762	0.00396368	0.694223	0.000732432	2.4637	932.783
227	1.36754	0.00397181	0.695312	0.000733575	2.46459	932.783
227	1.36753	0.00397997	0.696403	0.00073472	2.46549	932.783
226.9	1.36745	0.00398813	0.697496	0.000735867	2.46639	932.783
226.8	1.36736	0.00399632	0.698592	0.000737016	2.46729	932.784
226.7	1.36728	0.00400452	0.69969	0.000738168	2.4682	932.784
226.6	1.3672	0.00401274	0.70079	0.000739323	2.4691	932.784
226.5	1.36712	0.00402097	0.701893	0.000740479	2.47001	932.784
226.4	1.36704	0.00402923	0.702997	0.000741638	2.47092	932.785
226.4	1.36703	0.0040375	0.704104	0.0007428	2.47183	932.785
226.3	1.36694	0.00404578	0.705214	0.000743963	2.47274	932.785
226.2	1.36686	0.00405409	0.706325	0.00074513	2.47365	932.785
226.1	1.36678	0.00406241	0.707439	0.000746298	2.47457	932.785
226	1.3667	0.00407074	0.708555	0.000747469	2.47549	932.786
225.9	1.36662	0.0040791	0.709673	0.000748642	2.47641	932.786
225.9	1.3666	0.00408747	0.710794	0.000749818	2.47733	932.786
225.8	1.36652	0.00409586	0.711917	0.000750996	2.47825	932.786
225.7	1.36644	0.00410426	0.713042	0.000752177	2.47918	932.786
225.6	1.36636	0.00411269	0.71417	0.00075336	2.48011	932.787
225.5	1.36627	0.00412113	0.7153	0.000754545	2.48104	932.787
225.4	1.36619	0.00412959	0.716432	0.000755733	2.48197	932.787
225.4	1.36618	0.00413806	0.717567	0.000756924	2.4829	932.787
225.3	1.3661	0.00414655	0.718704	0.000758116	2.48384	932.788
225.2	1.36601	0.00415506	0.719843	0.000759312	2.48477	932.788
225.1	1.36593	0.00416359	0.720984	0.000760509	2.48571	932.788
225	1.36585	0.00417214	0.722128	0.000761709	2.48665	932.788
224.9	1.36577	0.0041807	0.723275	0.000762912	2.4876	932.788
224.8	1.36568	0.00418928	0.724423	0.000764117	2.48854	932.789
224.8	1.36567	0.00419788	0.725574	0.000765325	2.48949	932.789
224.7	1.36559	0.00420649	0.726727	0.000766535	2.49044	932.789
224.6	1.3655	0.00421512	0.727883	0.000767747	2.49139	932.789
224.5	1.36542	0.00422378	0.729041	0.000768962	2.49234	932.79
224.4	1.36534	0.00423244	0.730202	0.00077018	2.49329	932.79
224.3	1.36526	0.00424113	0.731365	0.000771399	2.49425	932.79
224.3	1.36524	0.00424983	0.73253	0.000772622	2.49521	932.79
224.2	1.36516	0.00425856	0.733697	0.000773847	2.49617	932.79
224.1	1.36507	0.0042673	0.734867	0.000775074	2.49713	932.791
224	1.36499	0.00427605	0.73604	0.000776304	2.4981	932.791
223.9	1.36491	0.00428483	0.737215	0.000777537	2.49906	932.791
223.8	1.36482	0.00429362	0.738392	0.000778772	2.50003	932.791
223.8	1.36481	0.00430244	0.739571	0.00078001	2.501	932.792
223.7	1.36472	0.00431127	0.740753	0.00078125	2.50197	932.792
223.6	1.36464	0.00432011	0.741922	0.000782476	2.50291	932.792
223.5	1.36456	0.00432898	0.743051	0.000783658	2.50372	932.792
223.4	1.36447	0.00433786	0.744182	0.000784843	2.50454	932.792
223.3	1.36439	0.00434677	0.745315	0.000786031	2.50536	932.793
223.3	1.36437	0.00435569	0.74645	0.00078722	2.50619	932.793
223.2	1.36429	0.00436463	0.747588	0.000788413	2.50701	932.793
223.1	1.36421	0.00437359	0.748728	0.000789607	2.50784	932.793
223	1.36412	0.00438256	0.74987	0.000790804	2.50867	932.793
222.9	1.36404	0.00439156	0.751015	0.000792004	2.50949	932.793
222.8	1.36395	0.00440057	0.752162	0.000793206	2.51033	932.794
222.8	1.36394	0.0044096	0.753312	0.00079441	2.51116	932.794
222.7	1.36385	0.00441865	0.754464	0.000795617	2.51199	932.794
222.6	1.36377	0.00442772	0.755618	0.000796827	2.51283	932.794
222.5	1.36368	0.00443681	0.756774	0.000798039	2.51367	932.794
222.4	1.3636	0.00444591	0.757933	0.000799253	2.51451	932.794
222.3	1.36352	0.00445504	0.759095	0.00080047	2.51535	932.795
222.3	1.3635	0.00446418	0.760258	0.00080169	2.51619	932.795
222.2	1.36341	0.00447334	0.761424	0.000802911	2.51704	932.795
222.1	1.36333	0.00448252	0.762593	0.000804136	2.51788	932.795
222	1.36325	0.00449172	0.763764	0.000805363	2.51873	932.795
221.9	1.36316	0.00450094	0.764937	0.000806592	2.51958	932.795
221.8	1.36308	0.00451018	0.766113	0.000807824	2.52043	932.796
221.8	1.36306	0.00451943	0.767291	0.000809059	2.52129	932.796
221.7	1.36297	0.00452871	0.768471	0.000810296	2.52214	932.796
221.6	1.36289	0.004538	0.769654	0.000811535	2.523	932.796
221.5	1.36281	0.00454732	0.77084	0.000812777	2.52386	932.796
221.4	1.36272	0.00455665	0.772027	0.000814022	2.52472	932.796
221.3	1.36264	0.004566	0.773218	0.000815269	2.52558	932.797
221.3	1.36262	0.00457537	0.77441	0.000816519	2.52645	932.797
221.2	1.36253	0.00458476	0.775605	0.000817771	2.52731	932.797
221.1	1.36245	0.00459417	0.776803	0.000819026	2.52818	932.797
221	1.36236	0.0046036	0.778003	0.000820284	2.52905	932.797
220.9	1.36228	0.00461305	0.779205	0.000821544	2.52992	932.798
220.8	1.36219	0.00462251	0.78041	0.000822806	2.53079	932.798
220.8	1.36218	0.004632	0.781618	0.000824072	2.53167	932.798
220.7	1.36209	0.00464151	0.782828	0.00082534	2.53255	932.798
220.6	1.36201	0.00465103	0.78404	0.00082661	2.53342	932.798
220.5	1.36192	0.00466058	0.785255	0.000827883	2.5343	932.798
220.4	1.36184	0.00467014	0.786472	0.000829159	2.53519	932.799
220.3	1.36175	0.00467973	0.787692	0.000830437	2.53607	932.799
220.3	1.36173	0.00468933	0.788915	0.000831718	2.53696	932.799
220.2	1.36165	0.00469896	0.79014	0.000833001	2.53784	932.799
220.1	1.36156	0.0047086	0.791367	0.000834288	2.53873	932.799
220	1.36148	0.00471826	0.792597	0.000835576	2.53962	932.8
219.9	1.36139	0.00472795	0.793829	0.000836868	2.54052	932.8
219.8	1.36131	0.00473765	0.795064	0.000838162	2.54141	932.8
219.8	1.36129	0.00474737	0.796302	0.000839459	2.54231	932.8
219.7	1.3612	0.00475712	0.797542	0.000840758	2.54321	932.8
219.6	1.36112	0.00476688	0.798785	0.00084206	2.54411	932.8
219.5	1.36103	0.00477666	0.80003	0.000843365	2.54501	932.801
219.4	1.36095	0.00478647	0.801277	0.000844672	2.54591	932.801
219.3	1.36086	0.00479629	0.802528	0.000845983	2.54682	932.801
219.3	1.36084	0.00480613	0.803781	0.000847295	2.54773	932.801
219.2	1.36076	0.004816	0.805036	0.000848611	2.54864	932.801
219.1	1.36067	0.00482588	0.806294	0.000849929	2.54955	932.802
219	1.36059	0.00483579	0.807554	0.00085125	2.55046	932.802
218.9	1.3605	0.00484571	0.808818	0.000852574	2.55138	932.802
218.8	1.36041	0.00485566	0.810083	0.0008539	2.5523	932.802
218.8	1.36039	0.00486562	0.811352	0.000855229	2.55321	932.802
218.7	1.36031	0.00487561	0.812623	0.000856561	2.55414	932.803
218.6	1.36022	0.00488561	0.813896	0.000857895	2.55506	932.803
218.5	1.36014	0.00489564	0.815172	0.000859233	2.55598	932.803
218.4	1.36005	0.00490569	0.816451	0.000860573	2.55691	932.803
218.3	1.35997	0.00491576	0.817733	0.000861915	2.55784	932.803
218.3	1.35995	0.00492584	0.819017	0.000863261	2.55877	932.803
218.2	1.35986	0.00493595	0.820303	0.000864609	2.5597	932.804
218.1	1.35977	0.00494608	0.821593	0.00086596	2.56064	932.804
218	1.35969	0.00495623	0.822884	0.000867314	2.56157	932.804
217.9	1.3596	0.00496641	0.824179	0.000868671	2.56251	932.804
217.9	1.35958	0.0049766	0.825476	0.00087003	2.56345	932.804
217.8	1.35949	0.00498681	0.826776	0.000871392	2.56439	932.805
217.7	1.35941	0.00499705	0.828079	0.000872757	2.56534	932.805
217.6	1.35932	0.0050073	0.829384	0.000874125	2.56628	932.805
217.5	1.35924	0.00501758	0.830692	0.000875495	2.56723	932.805
217.4	1.35915	0.00502788	0.832003	0.000876869	2.56818	932.805
217.4	1.35913	0.0050382	0.833316	0.000878245	2.56913	932.806
217.3	1.35904	0.00504854	0.834632	0.000879624	2.57008	932.806
217.2	1.35896	0.0050589	0.835951	0.000881006	2.57104	932.806
217.1	1.35887	0.00506928	0.837272	0.00088239	2.572	932.806
217	1.35878	0.00507968	0.838596	0.000883778	2.57296	932.806
216.9	1.3587	0.00509011	0.839923	0.000885168	2.57392	932.807
216.9	1.35867	0.00510055	0.841253	0.000886562	2.57488	932.807
216.8	1.35859	0.00511102	0.842585	0.000887958	2.57585	932.807
216.7	1.3585	0.00512151	0.84392	0.000889357	2.57681	932.807
216.6	1.35842	0.00513202	0.845258	0.000890758	2.57778	932.807
216.5	1.35833	0.00514256	0.846598	0.000892163	2.57875	932.808
216.5	1.35831	0.00515311	0.847942	0.000893571	2.57973	932.808
216.4	1.35822	0.00516369	0.849288	0.000894981	2.5807	932.808
216.3	1.35813	0.00517428	0.850637	0.000896395	2.58168	932.808
216.2	1.35805	0.0051849	0.851988	0.000897811	2.58266	932.808
216.1	1.35796	0.00519554	0.853342	0.00089923	2.58364	932.809
216	1.35787	0.00520621	0.8547	0.000900652	2.58462	932.809
216	1.35785	0.00521689	0.85606	0.000902077	2.58561	932.809
215.9	1.35776	0.0052276	0.857422	0.000903505	2.5866	932.809
215.8	1.35767	0.00523833	0.858788	0.000904936	2.58759	932.809
215.7	1.35759	0.00524908	0.860156	0.00090637	2.58858	932.81
215.6	1.3575	0.00525985	0.861527	0.000907807	2.58957	932.81
215.5	1.35741	0.00527065	0.862901	0.000909246	2.59057	932.81
215.5	1.35739	0.00528146	0.864278	0.000910689	2.59156	932.81
215.4	1.3573	0.0052923	0.865657	0.000912134	2.59256	932.81
215.3	1.35721	0.00530316	0.86704	0.000913583	2.59357	932.811
215.2	1.35713	0.00531405	0.868425	0.000915035	2.59457	932.811
215.1	1.35704	0.00532495	0.869813	0.000916489	2.59558	932.811
215.1	1.35701	0.00533588	0.871204	0.000917947	2.59658	932.811
215	1.35693	0.00534683	0.872563	0.00091937	2.59752	932.811
214.9	1.35684	0.00535781	0.873893	0.000920762	2.5984	932.811
214.8	1.35675	0.0053688	0.875227	0.000922157	2.59927	932.812
214.7	1.35666	0.00537982	0.876563	0.000923556	2.60015	932.812
214.7	1.35664	0.00539086	0.877902	0.000924957	2.60103	932.812
214.6	1.35655	0.00540193	0.879243	0.000926361	2.60192	932.812
214.5	1.35646	0.00541301	0.880587	0.000927768	2.6028	932.812
214.4	1.35637	0.00542412	0.881934	0.000929177	2.60369	932.812
214.3	1.35629	0.00543525	0.883284	0.00093059	2.60457	932.812
214.2	1.3562	0.00544641	0.884637	0.000932005	2.60546	932.813
214.2	1.35617	0.00545759	0.885992	0.000933424	2.60636	932.813
214.1	1.35608	0.00546879	0.88735	0.000934845	2.60725	932.813
214	1.356	0.00548001	0.888711	0.000936269	2.60815	932.813
213.9	1.35591	0.00549126	0.890075	0.000937696	2.60904	932.813
213.8	1.35582	0.00550253	0.891441	0.000939127	2.60994	932.813
213.8	1.35579	0.00551382	0.892811	0.00094056	2.61084	932.813
213.7	1.3557	0.00552514	0.894183	0.000941996	2.61174	932.814
213.6	1.35562	0.00553648	0.895558	0.000943434	2.61265	932.814
213.5	1.35553	0.00554784	0.896936	0.000944876	2.61356	932.814
213.4	1.35544	0.00555922	0.898316	0.000946321	2.61446	932.814
213.3	1.35535	0.00557063	0.8997	0.000947769	2.61537	932.814
213.3	1.35532	0.00558207	0.901086	0.00094922	2.61629	932.814
213.2	1.35524	0.00559352	0.902475	0.000950673	2.6172	932.815
213.1	1.35515	0.005605	0.903867	0.00095213	2.61812	932.815
213	1.35506	0.0056165	0.905262	0.00095359	2.61903	932.815
212.9	1.35497	0.00562803	0.906659	0.000955053	2.61995	932.815
212.9	1.35494	0.00563958	0.90806	0.000956518	2.62087	932.815
212.8	1.35485	0.00565116	0.909463	0.000957987	2.6218	932.815
212.7	1.35477	0.00566275	0.91087	0.000959459	2.62272	932.815
212.6	1.35468	0.00567438	0.912279	0.000960934	2.62365	932.816
212.5	1.35459	0.00568602	0.913691	0.000962411	2.62458	932.816
212.5	1.35456	0.00569769	0.915106	0.000963892	2.62551	932.816
212.4	1.35447	0.00570938	0.916524	0.000965376	2.62644	932.816
212.3	1.35438	0.0057211	0.917945	0.000966863	2.62738	932.816
212.2	1.35429	0.00573284	0.919368	0.000968353	2.62831	932.816
212.1	1.3542	0.00574461	0.920795	0.000969846	2.62925	932.816
212	1.35412	0.0057564	0.922224	0.000971342	2.63019	932.817
212	1.35409	0.00576821	0.923657	0.000972841	2.63114	932.817
211.9	1.354	0.00578005	0.925092	0.000974343	2.63208	932.817
211.8	1.35391	0.00579191	0.926531	0.000975849	2.63303	932.817
211.7	1.35382	0.0058038	0.927972	0.000977357	2.63397	932.817
211.6	1.35373	0.00581571	0.929416	0.000978868	2.63492	932.817
211.6	1.3537	0.00582765	0.930864	0.000980383	2.63588	932.817
211.5	1.35361	0.00583961	0.932314	0.000981901	2.63683	932.818
211.4	1.35353	0.00585159	0.933767	0.000983422	2.63779	932.818
211.3	1.35344	0.0058636	0.935223	0.000984945	2.63874	932.818
211.2	1.35335	0.00587564	0.936682	0.000986473	2.6397	932.818
211.2	1.35332	0.00588769	0.938145	0.000988003	2.64067	932.818
211.1	1.35323	0.00589978	0.93961	0.000989536	2.64163	932.818
211	1.35314	0.00591189	0.941078	0.000991073	2.6426	932.819
210.9	1.35305	0.00592402	0.942549	0.000992612	2.64356	932.819
210.8	1.35296	0.00593618	0.944023	0.000994155	2.64453	932.819
210.7	1.35287	0.00594836	0.9455	0.000995701	2.64551	932.819
210.7	1.35284	0.00596057	0.946981	0.00099725	2.64648	932.819
210.6	1.35275	0.0059728	0.948464	0.000998802	2.64746	932.819
210.5	1.35266	0.00598506	0.94995	0.00100036	2.64843	932.819
210.4	1.35258	0.00599734	0.95144	0.00100192	2.64941	932.82
210.3	1.35249	0.00600965	0.952932	0.00100348	2.6504	932.82
210.3	1.35246	0.00602199	0.954428	0.00100504	2.65138	932.82
210.2	1.35237	0.00603434	0.955926	0.00100661	2.65236	932.82
210.1	1.35228	0.00604673	0.957428	0.00100818	2.65335	932.82
210	1.35219	0.00605914	0.958933	0.00100976	2.65434	932.82
209.9	1.3521	0.00607157	0.960441	0.00101134	2.65533	932.821
209.9	1.35207	0.00608403	0.961951	0.00101292	2.65633	932.821
209.8	1.35198	0.00609652	0.963465	0.0010145	2.65732	932.821
209.7	1.35189	0.00610903	0.964983	0.00101609	2.65832	932.821
209.6	1.3518	0.00612157	0.966503	0.00101768	2.65932	932.821
209.5	1.35171	0.00613413	0.968026	0.00101927	2.66033	932.821
209.5	1.35168	0.00614672	0.969553	0.00102087	2.66133	932.822
209.4	1.35159	0.00615934	0.971082	0.00102247	2.66234	932.822
209.3	1.3515	0.00617198	0.972615	0.00102408	2.66334	932.822
209.2	1.35141	0.00618465	0.974151	0.00102568	2.66435	932.822
209.1	1.35132	0.00619734	0.97569	0.0010273	2.66537	932.822
209.1	1.35129	0.00621006	0.977232	0.00102891	2.66638	932.822
209	1.3512	0.0062228	0.978778	0.00103053	2.6674	932.823
208.9	1.35111	0.00623557	0.980326	0.00103215	2.66842	932.823
208.8	1.35102	0.00624837	0.981878	0.00103377	2.66944	932.823
208.7	1.35093	0.0062612	0.983433	0.0010354	2.67046	932.823
208.6	1.35084	0.00627405	0.984991	0.00103703	2.67149	932.823
208.6	1.35081	0.00628692	0.986552	0.00103866	2.67251	932.823
208.5	1.35072	0.00629982	0.988117	0.0010403	2.67354	932.823
208.4	1.35063	0.00631275	0.989685	0.00104194	2.67457	932.824
208.3	1.35053	0.00632571	0.991255	0.00104358	2.67561	932.824
208.2	1.35044	0.00633869	0.99283	0.00104523	2.67664	932.824
208.2	1.35041	0.0063517	0.994407	0.00104688	2.67768	932.824
208.1	1.35032	0.00636474	0.995988	0.00104854	2.67872	932.824
208	1.35023	0.0063778	0.997572	0.00105019	2.67976	932.824
207.9	1.35014	0.00639089	0.999159	0.00105186	2.68081	932.825
207.8	1.35005	0.006404	1.00075	0.00105352	2.68185	932.825
207.8	1.35002	0.00641715	1.00234	0.00105519	2.6829	932.825
207.7	1.34993	0.00643032	1.00394	0.00105686	2.68395	932.825
207.6	1.34984	0.00644351	1.00554	0.00105853	2.685	932.825
207.5	1.34974	0.00645674	1.00714	0.00106021	2.68606	932.825
207.4	1.34965	0.00646999	1.00875	0.00106189	2.68712	932.826
207.4	1.34962	0.00648327	1.01036	0.00106358	2.68818	932.826
207.3	1.34953	0.00649657	1.01197	0.00106527	2.68924	932.826
207.2	1.34944	0.00650991	1.01359	0.00106696	2.6903	932.826
207.1	1.34935	0.00652327	1.01521	0.00106865	2.69137	932.826
207	1.34926	0.00653666	1.01683	0.00107035	2.69243	932.827
207	1.34922	0.00655007	1.01846	0.00107206	2.6935	932.827
206.9	1.34913	0.00656351	1.02009	0.00107376	2.69458	932.827
206.8	1.34904	0.00657698	1.02168	0.00107542	2.69556	932.827
206.7	1.34895	0.00659048	1.02323	0.00107705	2.69649	932.827
206.7	1.34891	0.00660401	1.0248	0.00107868	2.69743	932.827
206.6	1.34882	0.00661756	1.02636	0.00108032	2.69836	932.827
206.5	1.34873	0.00663114	1.02793	0.00108196	2.6993	932.828
206.4	1.34864	0.00664475	1.0295	0.0010836	2.70024	932.828
206.3	1.34855	0.00665839	1.03108	0.00108525	2.70118	932.828
206.3	1.34851	0.00667205	1.03266	0.0010869	2.70213	932.828
206.2	1.34842	0.00668575	1.03424	0.00108855	2.70307	932.828
206.1	1.34833	0.00669947	1.03582	0.00109021	2.70402	932.828
206	1.34824	0.00671322	1.03741	0.00109187	2.70497	932.828
205.9	1.34815	0.006727	1.039	0.00109353	2.70592	932.828
205.9	1.34811	0.0067408	1.0406	0.0010952	2.70687	932.829
205.8	1.34802	0.00675464	1.0422	0.00109687	2.70783	932.829
205.7	1.34793	0.0067685	1.0438	0.00109854	2.70878	932.829
205.6	1.34783	0.00678239	1.0454	0.00110022	2.70974	932.829
205.5	1.34774	0.00679631	1.04701	0.0011019	2.7107	932.829
205.5	1.34771	0.00681026	1.04862	0.00110358	2.71167	932.829
205.4	1.34761	0.00682423	1.05024	0.00110527	2.71263	932.829
205.3	1.34752	0.00683824	1.05185	0.00110696	2.7136	932.83
205.2	1.34743	0.00685227	1.05347	0.00110865	2.71457	932.83
205.1	1.34734	0.00686634	1.0551	0.00111035	2.71554	932.83
205.1	1.3473	0.00688043	1.05673	0.00111205	2.71651	932.83
205	1.34721	0.00689455	1.05836	0.00111376	2.71749	932.83
204.9	1.34712	0.0069087	1.05999	0.00111547	2.71846	932.83
204.8	1.34703	0.00692288	1.06163	0.00111718	2.71944	932.83
204.7	1.34693	0.00693709	1.06327	0.00111889	2.72042	932.831
204.7	1.3469	0.00695132	1.06492	0.00112061	2.72141	932.831
204.6	1.34681	0.00696559	1.06656	0.00112234	2.72239	932.831
204.5	1.34671	0.00697989	1.06822	0.00112406	2.72338	932.831
204.4	1.34662	0.00699421	1.06987	0.00112579	2.72437	932.831
204.3	1.34653	0.00700857	1.07153	0.00112752	2.72536	932.831
204.3	1.34649	0.00702295	1.07319	0.00112926	2.72635	932.831
204.2	1.3464	0.00703736	1.07486	0.001131	2.72735	932.832
204.1	1.34631	0.00705181	1.07652	0.00113274	2.72834	932.832
204	1.34621	0.00706628	1.0782	0.00113449	2.72934	932.832
203.9	1.34612	0.00708078	1.07987	0.00113624	2.73034	932.832
203.9	1.34608	0.00709531	1.08155	0.001138	2.73135	932.832
203.8	1.34599	0.00710987	1.08323	0.00113976	2.73235	932.832
203.7	1.3459	0.00712447	1.08492	0.00114152	2.73336	932.832
203.6	1.34581	0.00713909	1.08661	0.00114328	2.73437	932.833
203.6	1.34577	0.00715374	1.0883	0.00114505	2.73538	932.833
203.5	1.34568	0.00716842	1.08999	0.00114682	2.73639	932.833
203.4	1.34558	0.00718313	1.09169	0.0011486	2.73741	932.833
203.3	1.34549	0.00719788	1.0934	0.00115038	2.73843	932.833
203.2	1.3454	0.00721265	1.0951	0.00115216	2.73945	932.833
203.2	1.34536	0.00722745	1.09681	0.00115395	2.74047	932.833
203.1	1.34527	0.00724228	1.09853	0.00115574	2.74149	932.834
203	1.34517	0.00725715	1.10024	0.00115754	2.74252	932.834
202.9	1.34508	0.00727204	1.10196	0.00115933	2.74355	932.834
202.8	1.34499	0.00728697	1.10369	0.00116114	2.74458	932.834
202.8	1.34495	0.00730192	1.10542	0.00116294	2.74561	932.834
202.7	1.34486	0.00731691	1.10715	0.00116475	2.74665	932.834
202.6	1.34477	0.00733192	1.10888	0.00116656	2.74768	932.834
202.5	1.34467	0.00734697	1.11062	0.00116838	2.74872	932.835
202.4	1.34458	0.00736205	1.11236	0.0011702	2.74976	932.835
202.4	1.34454	0.00737716	1.11411	0.00117203	2.75081	932.835
202.3	1.34445	0.0073923	1.11585	0.00117385	2.75185	932.835
202.2	1.34435	0.00740747	1.11761	0.00117568	2.7529	932.835
202.1	1.34426	0.00742267	1.11936	0.00117752	2.75395	932.835
202.1	1.34422	0.00743791	1.12112	0.00117936	2.755	932.835
202	1.34413	0.00745317	1.12289	0.0011812	2.75605	932.836
201.9	1.34404	0.00746847	1.12465	0.00118305	2.75711	932.836
201.8	1.34394	0.00748379	1.12642	0.0011849	2.75817	932.836
201.7	1.34385	0.00749915	1.1282	0.00118675	2.75923	932.836
201.7	1.34381	0.00751454	1.12998	0.00118861	2.76029	932.836
201.6	1.34372	0.00752997	1.13176	0.00119047	2.76136	932.836
201.5	1.34362	0.00754542	1.13354	0.00119234	2.76242	932.837
201.4	1.34353	0.00756091	1.13533	0.00119421	2.76349	932.837
201.3	1.34344	0.00757642	1.13712	0.00119608	2.76456	932.837
201.3	1.3434	0.00759197	1.13892	0.00119796	2.76564	932.837
201.2	1.3433	0.00760755	1.14072	0.00119984	2.76671	932.837
201.1	1.34321	0.00762317	1.14252	0.00120173	2.76779	932.837
201	1.34312	0.00763881	1.14433	0.00120362	2.76887	932.837
201	1.34308	0.00765449	1.14614	0.00120551	2.76995	932.838
200.9	1.34298	0.0076702	1.14796	0.0012074	2.77104	932.838
200.8	1.34289	0.00768594	1.14977	0.00120931	2.77212	932.838
200.7	1.34279	0.00770171	1.1516	0.00121121	2.77321	932.838
200.6	1.3427	0.00771752	1.15342	0.00121312	2.7743	932.838
200.6	1.34266	0.00773336	1.15525	0.00121503	2.7754	932.838
200.5	1.34257	0.00774923	1.15709	0.00121695	2.77649	932.839
200.4	1.34247	0.00776514	1.15892	0.00121887	2.77759	932.839
200.3	1.34238	0.00778107	1.16076	0.00122079	2.77869	932.839
200.2	1.34228	0.00779704	1.16261	0.00122272	2.77979	932.839
200.2	1.34224	0.00781304	1.16446	0.00122465	2.7809	932.839
200.1	1.34215	0.00782908	1.16631	0.00122659	2.78201	932.839
200	1.34206	0.00784515	1.16816	0.00122853	2.78312	932.839
199.9	1.34196	0.00786125	1.17002	0.00123047	2.78423	932.84
199.9	1.34192	0.00787738	1.17189	0.00123242	2.78534	932.84
199.8	1.34183	0.00789355	1.17376	0.00123437	2.78646	932.84
199.7	1.34173	0.00790975	1.17563	0.00123633	2.78758	932.84
199.6	1.34164	0.00792598	1.1775	0.00123829	2.7887	932.84
199.5	1.34154	0.00794225	1.17938	0.00124025	2.78982	932.84
199.5	1.3415	0.00795855	1.18126	0.00124222	2.79094	932.841
199.4	1.34141	0.00797488	1.18315	0.00124419	2.79207	932.841
199.3	1.34131	0.00799125	1.18504	0.00124617	2.7932	932.841
199.2	1.34122	0.00800765	1.18694	0.00124815	2.79433	932.841
199.2	1.34118	0.00802408	1.18883	0.00125013	2.79547	932.841
199.1	1.34108	0.00804055	1.19074	0.00125212	2.7966	932.841
199	1.34098	0.00805705	1.19255	0.00125401	2.79759	932.841
198.9	1.34089	0.00807359	1.19437	0.00125591	2.79858	932.842
198.8	1.34079	0.00809016	1.19619	0.00125781	2.79958	932.842
198.8	1.34075	0.00810676	1.19802	0.00125972	2.80057	932.842
198.7	1.34066	0.0081234	1.19985	0.00126163	2.80157	932.842
198.6	1.34056	0.00814007	1.20168	0.00126354	2.80257	932.842
198.5	1.34047	0.00815678	1.20352	0.00126546	2.80357	932.842
198.5	1.34042	0.00817352	1.20536	0.00126738	2.80457	932.842
198.4	1.34033	0.00819029	1.20721	0.00126931	2.80558	932.842
198.3	1.34023	0.0082071	1.20906	0.00127124	2.80659	932.842
198.2	1.34014	0.00822394	1.21091	0.00127318	2.8076	932.842
198.1	1.34004	0.00824082	1.21277	0.00127511	2.80861	932.842
198.1	1.34	0.00825774	1.21463	0.00127706	2.80962	932.842
198	1.3399	0.00827468	1.21649	0.001279	2.81064	932.842
197.9	1.33981	0.00829167	1.21836	0.00128095	2.81166	932.842
197.8	1.33971	0.00830868	1.22023	0.00128291	2.81268	932.842
197.8	1.33967	0.00832573	1.22211	0.00128486	2.8137	932.842
197.7	1.33957	0.00834282	1.22399	0.00128683	2.81472	932.842
197.6	1.33948	0.00835994	1.22587	0.00128879	2.81575	932.843
197.5	1.33938	0.0083771	1.22776	0.00129076	2.81678	932.843
197.5	1.33934	0.00839429	1.22965	0.00129274	2.81781	932.843
197.4	1.33924	0.00841152	1.23155	0.00129471	2.81884	932.843
197.3	1.33915	0.00842878	1.23345	0.0012967	2.81987	932.843
197.2	1.33905	0.00844608	1.23535	0.00129868	2.82091	932.843
197.1	1.33896	0.00846342	1.23726	0.00130067	2.82195	932.843
197.1	1.33891	0.00848079	1.23917	0.00130267	2.82299	932.843
197	1.33882	0.00849819	1.24108	0.00130467	2.82403	932.843
196.9	1.33872	0.00851563	1.243	0.00130667	2.82508	932.843
196.8	1.33863	0.00853311	1.24492	0.00130868	2.82613	932.843
196.8	1.33858	0.00855062	1.24685	0.00131069	2.82718	932.843
196.7	1.33849	0.00856817	1.24878	0.0013127	2.82823	932.843
196.6	1.33839	0.00858576	1.25072	0.00131472	2.82928	932.843
196.5	1.33829	0.00860338	1.25265	0.00131674	2.83034	932.843
196.4	1.3382	0.00862103	1.2546	0.00131877	2.8314	932.843
196.4	1.33815	0.00863873	1.25654	0.0013208	2.83246	932.843
196.3	1.33806	0.00865646	1.25849	0.00132284	2.83352	932.844
196.2	1.33796	0.00867422	1.26045	0.00132488	2.83459	932.844
196.1	1.33786	0.00869202	1.26241	0.00132692	2.83565	932.844
196.1	1.33782	0.00870986	1.26437	0.00132897	2.83672	932.844
196	1.33772	0.00872774	1.26633	0.00133102	2.83779	932.844
195.9	1.33763	0.00874565	1.26831	0.00133308	2.83887	932.844
195.8	1.33753	0.0087636	1.27028	0.00133514	2.83994	932.844
195.7	1.33744	0.00878159	1.27226	0.00133721	2.84102	932.844
195.7	1.33739	0.00879961	1.27424	0.00133928	2.8421	932.844
195.6	1.33729	0.00881767	1.27623	0.00134135	2.84318	932.844
195.5	1.3372	0.00883576	1.27822	0.00134343	2.84427	932.844
195.4	1.3371	0.0088539	1.28021	0.00134551	2.84535	932.844
195.4	1.33706	0.00887207	1.28221	0.0013476	2.84644	932.844
195.3	1.33696	0.00889028	1.28422	0.00134969	2.84754	932.844
195.2	1.33686	0.00890852	1.28622	0.00135178	2.84863	932.844
195.1	1.33677	0.00892681	1.28823	0.00135388	2.84972	932.844
195.1	1.33672	0.00894513	1.29025	0.00135599	2.85082	932.845
195	1.33663	0.00896348	1.29227	0.00135809	2.85192	932.845
194.9	1.33653	0.00898188	1.29429	0.00136021	2.85303	932.845
194.8	1.33643	0.00900031	1.29632	0.00136232	2.85413	932.845
194.7	1.33634	0.00901879	1.29835	0.00136444	2.85524	932.845
194.7	1.33629	0.0090373	1.30039	0.00136657	2.85635	932.845
194.6	1.33619	0.00905584	1.30243	0.0013687	2.85746	932.845
194.5	1.3361	0.00907443	1.30448	0.00137083	2.85857	932.845
194.4	1.336	0.00909305	1.30652	0.00137297	2.85969	932.845
194.4	1.33595	0.00911171	1.30858	0.00137511	2.86081	932.845
194.3	1.33586	0.00913041	1.31063	0.00137726	2.86193	932.845
194.2	1.33576	0.00914915	1.3127	0.00137941	2.86305	932.845
194.1	1.33566	0.00916793	1.31476	0.00138157	2.86418	932.845
194.1	1.33562	0.00918675	1.31683	0.00138373	2.8653	932.845
194	1.33552	0.0092056	1.31891	0.0013859	2.86643	932.845
193.9	1.33542	0.00922449	1.32098	0.00138806	2.86757	932.845
193.8	1.33533	0.00924342	1.32307	0.00139024	2.8687	932.846
193.8	1.33528	0.00926239	1.32515	0.00139242	2.86984	932.846
193.7	1.33518	0.0092814	1.32725	0.0013946	2.87098	932.846
193.6	1.33509	0.00930045	1.32934	0.00139679	2.87212	932.846
193.5	1.33499	0.00931954	1.33144	0.00139898	2.87326	932.846
193.4	1.33489	0.00933867	1.33354	0.00140117	2.87441	932.846
193.4	1.33485	0.00935783	1.33565	0.00140338	2.87556	932.846
193.3	1.33475	0.00937704	1.33777	0.00140558	2.87671	932.846
193.2	1.33465	0.00939628	1.33988	0.00140779	2.87786	932.846
193.1	1.33455	0.00941557	1.342	0.00141001	2.87902	932.846
193.1	1.33451	0.00943489	1.34413	0.00141222	2.88018	932.846
193	1.33441	0.00945425	1.34626	0.00141445	2.88134	932.846
192.9	1.33431	0.00947366	1.3484	0.00141668	2.8825	932.846
192.8	1.33422	0.0094931	1.35053	0.00141891	2.88367	932.846
192.8	1.33417	0.00951258	1.35268	0.00142115	2.88483	932.846
192.7	1.33407	0.00953211	1.35483	0.00142339	2.886	932.847
192.6	1.33397	0.00955167	1.35698	0.00142563	2.88718	932.847
192.5	1.33388	0.00957127	1.35913	0.00142788	2.88835	932.847
192.5	1.33383	0.00959091	1.3613	0.00143014	2.88953	932.847
192.4	1.33373	0.0096106	1.36346	0.0014324	2.89071	932.847
192.3	1.33363	0.00963032	1.36563	0.00143466	2.89189	932.847
192.2	1.33353	0.00965009	1.3678	0.00143693	2.89308	932.847
192.1	1.33344	0.00966989	1.36998	0.00143921	2.89426	932.847
192.1	1.33339	0.00968974	1.37217	0.00144149	2.89545	932.847
192	1.33329	0.00970962	1.37435	0.00144377	2.89665	932.847
191.9	1.33319	0.00972955	1.37655	0.00144606	2.89784	932.847
191.8	1.33309	0.00974952	1.37874	0.00144835	2.89904	932.847
191.8	1.33305	0.00976953	1.38095	0.00145065	2.90024	932.847
191.7	1.33295	0.00978958	1.38315	0.00145295	2.90144	932.847
191.6	1.33285	0.00980967	1.38531	0.0014552	2.90257	932.847
191.5	1.33275	0.0098298	1.38742	0.00145741	2.90364	932.847
191.5	1.3327	0.00984998	1.38954	0.00145961	2.90472	932.848
191.4	1.3326	0.00987019	1.39166	0.00146182	2.90579	932.848
191.3	1.33251	0.00989045	1.39379	0.00146404	2.90687	932.848
191.2	1.33241	0.00991075	1.39592	0.00146626	2.90795	932.848
191.2	1.33236	0.00993109	1.39805	0.00146849	2.90903	932.848
191.1	1.33226	0.00995147	1.40019	0.00147072	2.91011	932.848
191	1.33216	0.00997189	1.40233	0.00147295	2.9112	932.848
190.9	1.33206	0.00999236	1.40448	0.00147519	2.91229	932.848
190.9	1.33201	0.0100129	1.40663	0.00147743	2.91338	932.848
190.8	1.33192	0.0100334	1.40879	0.00147968	2.91447	932.848
190.7	1.33182	0.010054	1.41095	0.00148193	2.91557	932.848
190.6	1.33172	0.0100746	1.41312	0.00148419	2.91666	932.848
190.6	1.33167	0.0100953	1.41529	0.00148645	2.91776	932.848
190.5	1.33157	0.010116	1.41746	0.00148872	2.91887	932.848
190.4	1.33147	0.0101368	1.41964	0.00149099	2.91997	932.848
190.3	1.33137	0.0101576	1.42182	0.00149326	2.92108	932.848
190.3	1.33132	0.0101784	1.42401	0.00149555	2.92218	932.848
190.2	1.33122	0.0101993	1.42621	0.00149783	2.9233	932.848
190.1	1.33113	0.0102203	1.4284	0.00150012	2.92441	932.848
190	1.33103	0.0102412	1.4306	0.00150241	2.92552	932.848
190	1.33098	0.0102623	1.43281	0.00150471	2.92664	932.848
189.9	1.33088	0.0102833	1.43502	0.00150702	2.92776	932.848
189.8	1.33078	0.0103044	1.43723	0.00150933	2.92888	932.848
189.7	1.33068	0.0103256	1.43945	0.00151164	2.93001	932.848
189.7	1.33063	0.0103468	1.44168	0.00151396	2.93114	932.848
189.6	1.33053	0.010368	1.44391	0.00151628	2.93227	932.848
189.5	1.33043	0.0103893	1.44614	0.00151861	2.9334	932.848
189.4	1.33033	0.0104106	1.44838	0.00152094	2.93453	932.849
189.3	1.33023	0.010432	1.45062	0.00152328	2.93567	932.849
189.3	1.33018	0.0104534	1.45287	0.00152562	2.93681	932.849
189.2	1.33008	0.0104748	1.45512	0.00152797	2.93795	932.849
189.1	1.32998	0.0104963	1.45737	0.00153032	2.93909	932.849
189	1.32989	0.0105179	1.45964	0.00153268	2.94024	932.849
189	1.32983	0.0105395	1.4619	0.00153504	2.94138	932.849
188.9	1.32974	0.0105611	1.46417	0.0015374	2.94253	932.849
188.8	1.32964	0.0105828	1.46645	0.00153977	2.94369	932.849
188.7	1.32954	0.0106045	1.46873	0.00154215	2.94484	932.849
188.7	1.32949	0.0106262	1.47101	0.00154453	2.946	932.849
188.6	1.32939	0.0106481	1.4733	0.00154692	2.94716	932.849
188.5	1.32929	0.0106699	1.47559	0.00154931	2.94832	932.849
188.4	1.32919	0.0106918	1.47789	0.0015517	2.94949	932.849
188.4	1.32914	0.0107138	1.48019	0.0015541	2.95065	932.849
188.3	1.32904	0.0107357	1.4825	0.00155651	2.95182	932.849
188.2	1.32894	0.0107578	1.48481	0.00155892	2.95299	932.849
188.1	1.32884	0.0107798	1.48713	0.00156133	2.95417	932.849
188.1	1.32879	0.010802	1.48945	0.00156375	2.95535	932.849
188	1.32869	0.0108241	1.49178	0.00156618	2.95652	932.849
187.9	1.32859	0.0108464	1.49411	0.00156861	2.95771	932.849
187.8	1.32849	0.0108686	1.49645	0.00157105	2.95889	932.849
187.8	1.32844	0.0108909	1.49879	0.00157349	2.96008	932.849
187.7	1.32834	0.0109133	1.50113	0.00157593	2.96126	932.849
187.6	1.32824	0.0109357	1.50348	0.00157838	2.96246	932.849
187.5	1.32814	0.0109581	1.50584	0.00158084	2.96365	932.849
187.5	1.32809	0.0109806	1.5082	0.0015833	2.96484	932.85
187.4	1.32799	0.0110031	1.51056	0.00158576	2.96604	932.85
187.3	1.32789	0.0110257	1.51293	0.00158823	2.96724	932.85
187.2	1.32779	0.0110484	1.51531	0.00159071	2.96845	932.85
187.2	1.32774	0.011071	1.51769	0.00159319	2.96965	932.85
187.1	1.32764	0.0110937	1.52007	0.00159567	2.97086	932.85
187	1.32754	0.0111165	1.52246	0.00159816	2.97207	932.85
186.9	1.32744	0.0111393	1.52486	0.00160066	2.97329	932.85
186.9	1.32739	0.0111622	1.52726	0.00160316	2.9745	932.85
186.8	1.32729	0.0111851	1.52966	0.00160567	2.97572	932.85
186.7	1.32719	0.0112081	1.53207	0.00160818	2.97694	932.85
186.6	1.32709	0.0112311	1.53448	0.00161069	2.97816	932.85
186.6	1.32703	0.0112541	1.5369	0.00161322	2.97939	932.85
186.5	1.32693	0.0112772	1.53933	0.00161574	2.98062	932.85
186.4	1.32683	0.0113003	1.54176	0.00161827	2.98185	932.85
186.3	1.32673	0.0113235	1.54419	0.00162081	2.98308	932.85
186.3	1.32668	0.0113468	1.54663	0.00162335	2.98432	932.85
186.2	1.32658	0.0113701	1.54907	0.0016259	2.98556	932.85
186.1	1.32648	0.0113934	1.55152	0.00162845	2.9868	932.85
186	1.32638	0.0114168	1.55398	0.00163101	2.98804	932.85
186	1.32633	0.0114402	1.55644	0.00163357	2.98929	932.85
185.9	1.32623	0.0114637	1.5589	0.00163614	2.99054	932.85
185.8	1.32613	0.0114872	1.56137	0.00163872	2.99179	932.85
185.8	1.32607	0.0115108	1.56384	0.0016413	2.99304	932.85
185.7	1.32597	0.0115344	1.56632	0.00164388	2.9943	932.851
185.6	1.32587	0.0115581	1.56881	0.00164647	2.99556	932.851
185.5	1.32577	0.0115818	1.5713	0.00164906	2.99682	932.851
185.5	1.32572	0.0116056	1.57379	0.00165166	2.99808	932.851
185.4	1.32562	0.0116294	1.57629	0.00165427	2.99935	932.851
185.3	1.32552	0.0116533	1.5788	0.00165688	3.00062	932.851
185.2	1.32542	0.0116772	1.58131	0.0016595	3.00189	932.851
185.2	1.32536	0.0117012	1.58382	0.00166212	3.00316	932.851
185.1	1.32526	0.0117252	1.58634	0.00166475	3.00444	932.851
185	1.32516	0.0117492	1.58887	0.00166738	3.00572	932.851
184.9	1.32506	0.0117733	1.5914	0.00167002	3.007	932.851
184.9	1.32501	0.0117975	1.59393	0.00167266	3.00829	932.851
184.8	1.32491	0.0118217	1.59647	0.00167531	3.00958	932.851
184.7	1.32481	0.011846	1.59902	0.00167796	3.01087	932.851
184.6	1.32471	0.0118703	1.60052	0.0016795	3.01148	932.851
184.6	1.32465	0.0118947	1.60115	0.00168011	3.01154	932.851
184.5	1.32455	0.0119191	1.60178	0.00168072	3.01159	932.851
184.4	1.32445	0.0119435	1.60241	0.00168134	3.01165	932.851
184.3	1.32435	0.011968	1.60304	0.00168195	3.0117	932.851
184.3	1.32429	0.0119926	1.60368	0.00168257	3.01176	932.851
184.2	1.32419	0.0120172	1.60431	0.00168319	3.01181	932.851
184.1	1.32409	0.0120419	1.60495	0.00168381	3.01187	932.851
184	1.32399	0.0120666	1.60559	0.00168443	3.01193	932.851
184	1.32394	0.0120914	1.60623	0.00168505	3.01198	932.851
183.9	1.32384	0.0121162	1.60687	0.00168568	3.01204	932.851
183.8	1.32374	0.012141	1.60751	0.0016863	3.0121	932.851
183.7	1.32365	0.012166	1.60815	0.00168693	3.01215	932.851
183.6	1.32355	0.0121909	1.6088	0.00168755	3.01221	932.851
183.6	1.3235	0.0122159	1.60945	0.00168818	3.01227	932.851
183.5	1.3234	0.012241	1.61009	0.00168881	3.01232	932.851
183.4	1.32331	0.0122661	1.61074	0.00168944	3.01238	932.851
183.3	1.32321	0.0122913	1.61139	0.00169008	3.01244	932.851
183.2	1.32312	0.0123165	1.61204	0.00169071	3.0125	932.851
183.2	1.32307	0.0123418	1.6127	0.00169135	3.01255	932.851
183.1	1.32298	0.0123671	1.61335	0.00169198	3.01261	932.851
183	1.32288	0.0123925	1.61401	0.00169262	3.01267	932.851
182.9	1.32279	0.012418	1.61466	0.00169326	3.01273	932.851
182.8	1.3227	0.0124434	1.61532	0.0016939	3.01278	932.851
182.8	1.32266	0.012469	1.61598	0.00169454	3.01284	932.851
182.7	1.32257	0.0124946	1.61664	0.00169518	3.0129	932.851
182.6	1.32248	0.0125202	1.61731	0.00169583	3.01296	932.851
182.5	1.3224	0.0125459	1.61797	0.00169647	3.01302	932.851
182.4	1.32231	0.0125717	1.61863	0.00169712	3.01308	932.851
182.3	1.32222	0.0125975	1.6193	0.00169777	3.01313	932.851
182.3	1.32219	0.0126233	1.61997	0.00169842	3.01319	932.851
182.2	1.3221	0.0126492	1.62064	0.00169907	3.01325	932.851
182.1	1.32202	0.0126752	1.62131	0.00169972	3.01331	932.851
182	1.32194	0.0127012	1.62198	0.00170038	3.01337	932.851
181.9	1.32186	0.0127273	1.62265	0.00170103	3.01343	932.851
181.8	1.32178	0.0127534	1.62333	0.00170169	3.01349	932.851
181.7	1.32171	0.0127796	1.624	0.00170235	3.01355	932.851
181.7	1.32167	0.0128058	1.62468	0.001703	3.01361	932.851
181.6	1.3216	0.0128321	1.62536	0.00170366	3.01367	932.851
181.5	1.32153	0.0128584	1.62604	0.00170433	3.01373	932.851
181.4	1.32145	0.0128848	1.62672	0.00170499	3.01379	932.851
181.3	1.32138	0.0129112	1.62741	0.00170565	3.01385	932.851
181.2	1.32131	0.0129377	1.62809	0.00170632	3.01391	932.851
181.1	1.32124	0.0129643	1.62878	0.00170699	3.01397	932.851
181	1.32118	0.0129909	1.62946	0.00170766	3.01403	932.851
181	1.32115	0.0130176	1.63015	0.00170833	3.01409	932.851
180.9	1.32109	0.0130443	1.63084	0.001709	3.01415	932.851
180.8	1.32103	0.013071	1.63153	0.00170967	3.01421	932.851
180.7	1.32096	0.0130979	1.63223	0.00171034	3.01427	932.851
180.6	1.3209	0.0131247	1.63292	0.00171102	3.01433	932.851
180.5	1.32084	0.0131517	1.63362	0.0017117	3.0144	932.851
180.4	1.32079	0.0131787	1.63431	0.00171237	3.01446	932.851
180.3	1.32073	0.0132057	1.63501	0.00171305	3.01452	932.851
180.2	1.32068	0.0132328	1.63571	0.00171374	3.01458	932.851
180.1	1.32062	0.01326	1.63642	0.00171442	3.01464	932.851
180.1	1.32062	0.0132872	1.63712	0.0017151	3.0147	932.851
180	1.32057	0.0133145	1.63782	0.00171579	3.01477	932.851
179.9	1.32052	0.0133418	1.63853	0.00171647	3.01483	932.851
179.8	1.32047	0.0133692	1.63924	0.00171716	3.01489	932.851
179.7	1.32043	0.0133966	1.63994	0.00171785	3.01495	932.851
179.6	1.32038	0.0134241	1.64066	0.00171854	3.01502	932.851
179.5	1.32034	0.0134517	1.64137	0.00171923	3.01508	932.851
179.4	1.3203	0.0134793	1.64208	0.00171993	3.01514	932.851
179.3	1.32026	0.0135069	1.64279	0.00172062	3.0152	932.851
179.2	1.32023	0.0135346	1.64351	0.00172132	3.01527	932.851
179.1	1.32019	0.0135624	1.64423	0.00172202	3.01533	932.851
179	1.32016	0.0135903	1.64495	0.00172272	3.01539	932.851
178.9	1.32013	0.0136181	1.64567	0.00172342	3.01546	932.851
178.8	1.3201	0.0136461	1.64639	0.00172412	3.01552	932.851
178.7	1.32007	0.0136741	1.64711	0.00172482	3.01558	932.851
178.6	1.32004	0.0137022	1.64784	0.00172553	3.01565	932.851
178.5	1.32002	0.0137303	1.64856	0.00172624	3.01571	932.851
178.4	1.32	0.0137585	1.64929	0.00172694	3.01578	932.851
178.3	1.31998	0.0137867	1.65002	0.00172765	3.01584	932.851
178.2	1.31996	0.013815	1.65075	0.00172836	3.01591	932.851
178.1	1.31994	0.0138434	1.65149	0.00172908	3.01597	932.851
178	1.31993	0.0138718	1.65222	0.00172979	3.01603	932.851
177.9	1.31992	0.0139002	1.65295	0.00173051	3.0161	932.851
177.8	1.31991	0.0139288	1.65369	0.00173122	3.01616	932.851
177.7	1.3199	0.0139573	1.65443	0.00173194	3.01623	932.851
177.6	1.31989	0.013986	1.65517	0.00173266	3.01629	932.851
177.5	1.31989	0.0140147	1.65591	0.00173338	3.01636	932.851
177.4	1.31989	0.0140435	1.65665	0.00173411	3.01642	932.851
177.3	1.31989	0.0140723	1.6574	0.00173483	3.01649	932.851
177.2	1.31989	0.0141012	1.65815	0.00173556	3.01656	932.851
177.1	1.31989	0.0141301	1.65889	0.00173628	3.01662	932.851
177	1.3199	0.0141591	1.65964	0.00173701	3.01669	932.851
176.9	1.31991	0.0141882	1.66039	0.00173774	3.01675	932.851
176.8	1.31992	0.0142173	1.66114	0.00173847	3.01682	932.851
176.7	1.31993	0.0142465	1.6619	0.00173921	3.01689	932.851
176.6	1.31995	0.0142757	1.66265	0.00173994	3.01695	932.851
176.5	1.31996	0.014305	1.66341	0.00174068	3.01702	932.851
176.4	1.31998	0.0143344	1.66417	0.00174142	3.01709	932.851
176.3	1.32	0.0143638	1.66493	0.00174215	3.01715	932.851
176.2	1.32003	0.0143932	1.66569	0.0017429	3.01722	932.851
176.1	1.32005	0.0144228	1.66645	0.00174364	3.01729	932.851
176	1.32008	0.0144524	1.66722	0.00174438	3.01736	932.851
175.9	1.32011	0.014482	1.66798	0.00174513	3.01742	932.851
175.8	1.32015	0.0145118	1.66875	0.00174587	3.01749	932.851
175.7	1.32018	0.0145416	1.66952	0.00174662	3.01756	932.851
175.6	1.32022	0.0145714	1.67029	0.00174737	3.01763	932.851
175.5	1.32026	0.0146013	1.67107	0.00174812	3.01769	932.851
175.4	1.3203	0.0146313	1.67184	0.00174888	3.01776	932.851
175.3	1.32035	0.0146613	1.67262	0.00174963	3.01783	932.851
175.2	1.3204	0.0146914	1.67339	0.00175039	3.0179	932.851
175.1	1.32045	0.0147215	1.67417	0.00175114	3.01797	932.851
175	1.3205	0.0147518	1.67495	0.0017519	3.01804	932.851
174.8	1.32051	0.014782	1.67573	0.00175266	3.01811	932.851
174.7	1.32057	0.0148124	1.67652	0.00175343	3.01817	932.851
174.6	1.32063	0.0148428	1.6773	0.00175419	3.01824	932.851
174.5	1.32069	0.0148732	1.67809	0.00175496	3.01831	932.851
174.4	1.32076	0.0149038	1.67888	0.00175572	3.01838	932.851
174.3	1.32083	0.0149343	1.67967	0.00175649	3.01845	932.851
174.2	1.3209	0.014965	1.68046	0.00175726	3.01852	932.851
174.1	1.32097	0.0149957	1.68125	0.00175803	3.01859	932.851
174	1.32105	0.0150265	1.68205	0.00175881	3.01866	932.851
173.9	1.32113	0.0150573	1.68285	0.00175958	3.01873	932.851
173.8	1.32121	0.0150882	1.68364	0.00176036	3.0188	932.851
173.6	1.32125	0.0151192	1.68444	0.00176114	3.01887	932.851
173.5	1.32134	0.0151502	1.68525	0.00176192	3.01894	932.851
173.4	1.32143	0.0151813	1.68605	0.0017627	3.01901	932.851
173.3	1.32152	0.0152125	1.68685	0.00176348	3.01908	932.851
173.2	1.32161	0.0152437	1.68766	0.00176427	3.01916	932.851
173.1	1.32171	0.015275	1.68847	0.00176505	3.01923	932.851
173	1.32181	0.0153063	1.68928	0.00176584	3.0193	932.851
172.9	1.32191	0.0153377	1.69009	0.00176663	3.01937	932.851
172.8	1.32202	0.0153692	1.6909	0.00176742	3.01944	932.851
172.6	1.32209	0.0154008	1.69172	0.00176821	3.01951	932.851
172.5	1.3222	0.0154324	1.69253	0.00176901	3.01959	932.851
172.4	1.32231	0.015464	1.69335	0.0017698	3.01966	932.851
172.3	1.32243	0.0154958	1.69417	0.0017706	3.01973	932.851
172.2	1.32255	0.0155276	1.69499	0.0017714	3.0198	932.851
172.1	1.32268	0.0155594	1.69582	0.0017722	3.01987	932.851
172	1.3228	0.0155914	1.69664	0.001773	3.01995	932.851
171.9	1.32293	0.0156234	1.69747	0.00177381	3.02002	932.851
171.7	1.32302	0.0156554	1.6983	0.00177461	3.02009	932.851
171.6	1.32316	0.0156876	1.69913	0.00177542	3.02017	932.851
171.5	1.32329	0.0157198	1.69996	0.00177623	3.02024	932.851
171.4	1.32344	0.015752	1.70079	0.00177704	3.02031	932.851
171.3	1.32358	0.0157844	1.70163	0.00177785	3.02039	932.851
171.2	1.32373	0.0158167	1.70246	0.00177867	3.02046	932.851
171.1	1.32388	0.0158492	1.7033	0.00177948	3.02053	932.851
170.9	1.32399	0.0158817	1.70414	0.0017803	3.02061	932.851
170.8	1.32415	0.0159143	1.70498	0.00178112	3.02068	932.851
170.7	1.32431	0.015947	1.70583	0.00178194	3.02076	932.851
170.6	1.32447	0.0159797	1.70667	0.00178276	3.02083	932.851
170.5	1.32463	0.0160125	1.70752	0.00178359	3.02091	932.851
170.4	1.3248	0.0160454	1.70837	0.00178441	3.02098	932.851
170.2	1.32493	0.0160783	1.70922	0.00178524	3.02105	932.851
170.1	1.32511	0.0161113	1.71007	0.00178607	3.02113	932.851
170	1.32529	0.0161444	1.71093	0.0017869	3.02121	932.851
169.9	1.32547	0.0161775	1.71178	0.00178773	3.02128	932.851
169.8	1.32565	0.0162107	1.71264	0.00178857	3.02136	932.851
169.7	1.32584	0.016244	1.7135	0.0017894	3.02143	932.851
169.5	1.32599	0.0162773	1.71436	0.00179024	3.02151	932.851
169.4	1.32619	0.0163107	1.71522	0.00179108	3.02158	932.851
169.3	1.32638	0.0163442	1.71609	0.00179192	3.02166	932.851
169.2	1.32658	0.0163777	1.71696	0.00179276	3.02174	932.851
169.1	1.32679	0.0164114	1.71782	0.00179361	3.02181	932.851
168.9	1.32696	0.016445	1.71869	0.00179445	3.02189	932.851
168.8	1.32717	0.0164788	1.71957	0.0017953	3.02197	932.851
168.7	1.32738	0.0165126	1.72044	0.00179615	3.02204	932.851
168.6	1.3276	0.0165465	1.72131	0.001797	3.02212	932.851
168.5	1.32782	0.0165804	1.72219	0.00179786	3.0222	932.851
168.3	1.328	0.0166145	1.72307	0.00179871	3.02227	932.851
168.2	1.32823	0.0166486	1.72395	0.00179957	3.02235	932.851
168.1	1.32846	0.0166827	1.72483	0.00180043	3.02243	932.851
168	1.32869	0.016717	1.72572	0.00180129	3.02251	932.851
167.9	1.32893	0.0167513	1.72661	0.00180215	3.02259	932.851
167.7	1.32913	0.0167857	1.72749	0.00180301	3.02266	932.851
167.6	1.32938	0.0168201	1.72838	0.00180388	3.02274	932.851
167.5	1.32963	0.0168546	1.72927	0.00180475	3.02282	932.851
167.4	1.32988	0.0168892	1.73017	0.00180562	3.0229	932.851
167.3	1.33013	0.0169239	1.73106	0.00180649	3.02298	932.851
167.1	1.33035	0.0169586	1.73196	0.00180736	3.02306	932.851
167	1.33061	0.0169934	1.73286	0.00180823	3.02314	932.851
166.9	1.33088	0.0170283	1.73376	0.00180911	3.02322	932.851
166.8	1.33115	0.0170633	1.73466	0.00180999	3.0233	932.851
166.7	1.33142	0.0170983	1.73557	0.00181087	3.02338	932.851
166.5	1.33166	0.0171334	1.73648	0.00181175	3.02346	932.851
166.4	1.33194	0.0171685	1.73738	0.00181263	3.02354	932.851
166.3	1.33222	0.0172038	1.73829	0.00181352	3.02362	932.851
166.2	1.33251	0.0172391	1.73921	0.00181441	3.0237	932.851
166	1.33276	0.0172745	1.74012	0.0018153	3.02378	932.851
165.9	1.33305	0.0173099	1.74104	0.00181619	3.02386	932.851
165.8	1.33335	0.0173454	1.74195	0.00181708	3.02394	932.851
165.7	1.33365	0.017381	1.74287	0.00181797	3.02402	932.851
165.6	1.33396	0.0174167	1.74379	0.00181887	3.0241	932.851
165.4	1.33423	0.0174524	1.74472	0.00181977	3.02418	932.851
165.3	1.33454	0.0174883	1.74564	0.00182067	3.02426	932.851
165.2	1.33485	0.0175242	1.74657	0.00182157	3.02434	932.851
165.1	1.33517	0.0175601	1.7475	0.00182247	3.02443	932.851
164.9	1.33546	0.0175962	1.74843	0.00182338	3.02451	932.851
164.8	1.33579	0.0176323	1.74936	0.00182429	3.02459	932.851
164.7	1.33612	0.0176685	1.7503	0.0018252	3.02467	932.851
164.6	1.33645	0.0177047	1.75123	0.00182611	3.02476	932.851
164.4	1.33675	0.0177411	1.75217	0.00182702	3.02484	932.851
164.3	1.33709	0.0177775	1.75311	0.00182794	3.02492	932.851
164.2	1.33744	0.017814	1.75406	0.00182885	3.025	932.851
164.1	1.33779	0.0178505	1.755	0.00182977	3.02509	932.851
163.9	1.3381	0.0178871	1.75595	0.00183069	3.02517	932.851
163.8	1.33846	0.0179239	1.7569	0.00183161	3.02525	932.851
163.7	1.33882	0.0179606	1.75785	0.00183254	3.02534	932.851
163.6	1.33918	0.0179975	1.7588	0.00183347	3.02542	932.851
163.5	1.33955	0.0180344	1.75975	0.00183439	3.02551	932.851
163.3	1.33989	0.0180715	1.76071	0.00183532	3.02559	932.851
163.2	1.34026	0.0181085	1.76167	0.00183626	3.02567	932.851
163.1	1.34064	0.0181457	1.76263	0.00183719	3.02576	932.851
163	1.34103	0.0181829	1.76359	0.00183813	3.02584	932.851
162.8	1.34138	0.0182203	1.76455	0.00183906	3.02593	932.851
162.7	1.34177	0.0182577	1.76552	0.00184	3.02601	932.851
162.6	1.34216	0.0182951	1.76649	0.00184094	3.0261	932.851
162.5	1.34256	0.0183327	1.76746	0.00184189	3.02618	932.851
162.3	1.34293	0.0183703	1.76843	0.00184283	3.02627	932.851
162.2	1.34334	0.018408	1.7694	0.00184378	3.02636	932.851
162.1	1.34375	0.0184458	1.77038	0.00184473	3.02644	932.851
162	1.34416	0.0184836	1.77136	0.00184568	3.02653	932.851
161.8	1.34454	0.0185216	1.77234	0.00184663	3.02661	932.851
161.7	1.34497	0.0185596	1.77332	0.00184759	3.0267	932.851
161.6	1.34539	0.0185977	1.7743	0.00184855	3.02679	932.851
161.4	1.34579	0.0186358	1.77529	0.00184951	3.02687	932.851
161.3	1.34622	0.0186741	1.77628	0.00185047	3.02696	932.851
161.2	1.34666	0.0187124	1.77727	0.00185143	3.02705	932.851
161.1	1.3471	0.0187508	1.77826	0.0018524	3.02714	932.851
160.9	1.34751	0.0187893	1.77925	0.00185336	3.02722	932.851
160.8	1.34797	0.0188279	1.78025	0.00185433	3.02731	932.851
160.7	1.34842	0.0188665	1.78125	0.0018553	3.0274	932.851
160.6	1.34888	0.0189052	1.78225	0.00185628	3.02749	932.851
160.4	1.34931	0.018944	1.78325	0.00185725	3.02758	932.851
160.3	1.34977	0.0189829	1.78425	0.00185823	3.02766	932.851
160.2	1.35024	0.0190219	1.78526	0.00185921	3.02775	932.851
160.1	1.35072	0.0190609	1.78627	0.00186019	3.02784	932.851
159.9	1.35116	0.0191	1.78728	0.00186117	3.02793	932.851
159.8	1.35164	0.0191392	1.78829	0.00186216	3.02802	932.851
159.7	1.35213	0.0191785	1.78931	0.00186314	3.02811	932.851
159.6	1.35262	0.0192179	1.79032	0.00186413	3.0282	932.851
159.4	1.35308	0.0192573	1.79134	0.00186512	3.02829	932.851
159.3	1.35358	0.0192968	1.79236	0.00186612	3.02838	932.851
159.2	1.35408	0.0193364	1.79339	0.00186711	3.02847	932.851
159.1	1.35459	0.0193761	1.79441	0.00186811	3.02856	932.851
158.9	1.35507	0.0194159	1.79544	0.00186911	3.02865	932.851
158.8	1.35558	0.0194557	1.79647	0.00187011	3.02874	932.851
158.7	1.3561	0.0194957	1.7975	0.00187111	3.02883	932.851
158.5	1.35659	0.0195357	1.79853	0.00187212	3.02892	932.851
158.4	1.35712	0.0195758	1.79957	0.00187312	3.02901	932.851
158.3	1.35765	0.0196159	1.80061	0.00187413	3.0291	932.851
158.2	1.35819	0.0196562	1.80165	0.00187515	3.0292	932.851
158	1.3587	0.0196965	1.80269	0.00187616	3.02929	932.851
157.9	1.35924	0.019737	1.80373	0.00187718	3.02938	932.851
157.8	1.35979	0.0197775	1.80478	0.00187819	3.02947	932.851
157.7	1.36034	0.0198181	1.80583	0.00187921	3.02956	932.851
157.5	1.36086	0.0198587	1.80688	0.00188024	3.02966	932.851
157.4	1.36143	0.0198995	1.80793	0.00188126	3.02975	932.851
157.3	1.36199	0.0199403	1.80899	0.00188229	3.02984	932.851
157.2	1.36256	0.0199812	1.81004	0.00188331	3.02994	932.851
157	1.3631	0.0200223	1.8111	0.00188434	3.03003	932.851
156.9	1.36368	0.0200633	1.81216	0.00188538	3.03012	932.851
156.8	1.36426	0.0201045	1.81323	0.00188641	3.03022	932.851
156.7	1.36485	0.0201458	1.81429	0.00188745	3.03031	932.851
156.5	1.36541	0.0201871	1.81536	0.00188849	3.0304	932.851
156.4	1.366	0.0202286	1.81643	0.00188953	3.0305	932.851
156.3	1.3666	0.0202701	1.8175	0.00189057	3.03059	932.851
156.1	1.36717	0.0203117	1.81858	0.00189162	3.03069	932.851
156	1.36778	0.0203534	1.81966	0.00189267	3.03078	932.851
155.9	1.36839	0.0203951	1.82074	0.00189371	3.03088	932.851
155.8	1.36901	0.020437	1.82182	0.00189477	3.03097	932.851
155.6	1.36959	0.0204789	1.8229	0.00189582	3.03107	932.851
155.5	1.37022	0.020521	1.82399	0.00189688	3.03116	932.851
155.4	1.37085	0.0205631	1.82507	0.00189794	3.03126	932.851
155.3	1.37148	0.0206053	1.82616	0.001899	3.03136	932.851
155.1	1.37209	0.0206476	1.82726	0.00190006	3.03145	932.851
155	1.37273	0.0206899	1.82835	0.00190112	3.03155	932.851
154.9	1.37338	0.0207324	1.82945	0.00190219	3.03164	932.851
154.8	1.37403	0.020775	1.83055	0.00190326	3.03174	932.851
154.6	1.37465	0.0208176	1.83165	0.00190433	3.03184	932.851
154.5	1.37531	0.0208603	1.83275	0.0019054	3.03194	932.851
154.4	1.37597	0.0209031	1.83386	0.00190648	3.03203	932.851
154.3	1.37664	0.020946	1.83497	0.00190756	3.03213	932.851
154.1	1.37728	0.020989	1.83608	0.00190864	3.03223	932.851
154	1.37795	0.0210321	1.83719	0.00190972	3.03233	932.851
153.9	1.37864	0.0210753	1.8383	0.00191081	3.03242	932.851
153.8	1.37932	0.0211185	1.83942	0.00191189	3.03252	932.851
153.6	1.37998	0.0211619	1.84054	0.00191298	3.03262	932.851
153.5	1.38067	0.0212053	1.84166	0.00191407	3.03272	932.851
153.4	1.38137	0.0212488	1.84279	0.00191517	3.03282	932.851
153.3	1.38207	0.0212924	1.84391	0.00191626	3.03292	932.851
153.1	1.38275	0.0213361	1.84504	0.00191736	3.03302	932.851
153	1.38346	0.0213799	1.84617	0.00191846	3.03312	932.851
152.9	1.38417	0.0214238	1.84731	0.00191956	3.03322	932.851
152.8	1.38489	0.0214677	1.84844	0.00192067	3.03332	932.851
152.6	1.38558	0.0215118	1.84958	0.00192178	3.03342	932.851
152.5	1.38631	0.021556	1.85072	0.00192288	3.03352	932.851
152.4	1.38705	0.0216002	1.85187	0.001924	3.03362	932.851
152.3	1.38778	0.0216445	1.85301	0.00192511	3.03372	932.851
152.1	1.38849	0.0216889	1.85416	0.00192623	3.03382	932.851
152	1.38924	0.0217335	1.85531	0.00192735	3.03392	932.851
151.9	1.38999	0.0217781	1.85646	0.00192847	3.03402	932.851
151.8	1.39074	0.0218228	1.85761	0.00192959	3.03413	932.851
151.6	1.39147	0.0218675	1.85877	0.00193071	3.03423	932.851
151.5	1.39224	0.0219124	1.85993	0.00193184	3.03433	932.851
151.4	1.393	0.0219574	1.86109	0.00193297	3.03443	932.851
151.3	1.39377	0.0220025	1.86226	0.0019341	3.03453	932.851
151.1	1.39452	0.0220476	1.86342	0.00193524	3.03464	932.851
151	1.3953	0.0220929	1.86459	0.00193638	3.03474	932.851
150.9	1.39609	0.0221382	1.86576	0.00193752	3.03484	932.851
150.8	1.39687	0.0221836	1.86694	0.00193866	3.03495	932.851
150.7	1.39767	0.0222292	1.86811	0.0019398	3.03505	932.851
150.5	1.39844	0.0222748	1.86929	0.00194095	3.03515	932.851
150.4	1.39924	0.0223205	1.87047	0.0019421	3.03526	932.851
150.3	1.40005	0.0223663	1.87166	0.00194325	3.03536	932.851
150.2	1.40086	0.0224122	1.87284	0.0019444	3.03547	932.851
150	1.40164	0.0224582	1.87403	0.00194556	3.03557	932.851
149.9	1.40246	0.0225043	1.87522	0.00194672	3.03568	932.851
149.8	1.40329	0.0225505	1.87641	0.00194788	3.03578	932.851
149.7	1.40412	0.0225968	1.87761	0.00194904	3.03589	932.851
149.6	1.40495	0.0226431	1.87881	0.0019502	3.03599	932.851
149.4	1.40576	0.0226896	1.88001	0.00195137	3.0361	932.851
149.3	1.4066	0.0227362	1.88121	0.00195254	3.0362	932.851
149.2	1.40745	0.0227828	1.88242	0.00195371	3.03631	932.851
149.1	1.4083	0.0228296	1.88362	0.00195489	3.03642	932.851
148.9	1.40912	0.0228765	1.88483	0.00195607	3.03652	932.851
148.8	1.40998	0.0229234	1.88605	0.00195725	3.03663	932.851
148.7	1.41085	0.0229705	1.88726	0.00195843	3.03674	932.851
148.6	1.41171	0.0230176	1.88848	0.00195961	3.03684	932.851
148.5	1.41259	0.0230648	1.8897	0.0019608	3.03695	932.851
148.3	1.41343	0.0231122	1.89092	0.00196199	3.03706	932.851
148.2	1.41432	0.0231596	1.89215	0.00196318	3.03717	932.851
148.1	1.4152	0.0232071	1.89338	0.00196438	3.03728	932.851
148	1.41609	0.0232548	1.89461	0.00196557	3.03738	932.851
147.9	1.41699	0.0233025	1.89584	0.00196677	3.03749	932.851
147.7	1.41786	0.0233503	1.89708	0.00196797	3.0376	932.851
147.6	1.41876	0.0233982	1.89831	0.00196918	3.03771	932.851
147.5	1.41967	0.0234463	1.89955	0.00197039	3.03782	932.851
147.4	1.42058	0.0234944	1.9008	0.00197159	3.03793	932.851
147.3	1.4215	0.0235426	1.90204	0.00197281	3.03804	932.851
147.1	1.42239	0.0235909	1.90329	0.00197402	3.03815	932.851
147	1.42332	0.0236393	1.90454	0.00197524	3.03826	932.851
146.9	1.42424	0.0236878	1.90579	0.00197646	3.03837	932.851
146.8	1.42518	0.0237365	1.90705	0.00197768	3.03848	932.851
146.7	1.42612	0.0237852	1.90831	0.0019789	3.03859	932.851
146.5	1.42703	0.023834	1.90957	0.00198013	3.0387	932.851
146.4	1.42798	0.0238829	1.91083	0.00198136	3.03881	932.851
146.3	1.42893	0.0239319	1.9121	0.00198259	3.03892	932.851
146.2	1.42989	0.023981	1.91337	0.00198382	3.03904	932.851
146.1	1.43085	0.0240303	1.91464	0.00198506	3.03915	932.851
145.9	1.43178	0.0240796	1.91591	0.0019863	3.03926	932.851
145.8	1.43275	0.024129	1.91719	0.00198754	3.03937	932.851
145.7	1.43373	0.0241785	1.91847	0.00198879	3.03949	932.851
145.6	1.43471	0.0242281	1.91975	0.00199003	3.0396	932.851
145.5	1.43569	0.0242779	1.92104	0.00199128	3.03971	932.851
145.4	1.43667	0.0243277	1.92232	0.00199253	3.03982	932.851
145.2	1.43764	0.0243776	1.92361	0.00199379	3.03994	932.851
145.1	1.43863	0.0244276	1.92491	0.00199505	3.04005	932.851
145	1.43963	0.0244778	1.9262	0.00199631	3.04017	932.851
144.9	1.44064	0.024528	1.9275	0.00199757	3.04028	932.851
144.8	1.44165	0.0245784	1.9288	0.00199883	3.0404	932.851
144.7	1.44266	0.0246288	1.9301	0.0020001	3.04051	932.851
144.5	1.44365	0.0246793	1.93141	0.00200137	3.04062	932.851
144.4	1.44467	0.02473	1.93272	0.00200264	3.04074	932.851
144.3	1.44569	0.0247807	1.93403	0.00200392	3.04086	932.851
144.2	1.44672	0.0248316	1.93534	0.0020052	3.04097	932.851
144.1	1.44776	0.0248826	1.93666	0.00200648	3.04109	932.851
144	1.4488	0.0249336	1.93798	0.00200776	3.0412	932.851
143.9	1.44984	0.0249848	1.9393	0.00200905	3.04132	932.851
143.7	1.45086	0.0250361	1.94062	0.00201034	3.04144	932.851
143.6	1.45191	0.0250875	1.94195	0.00201163	3.04155	932.851
143.5	1.45297	0.0251389	1.94328	0.00201292	3.04167	932.851
143.4	1.45403	0.0251905	1.94461	0.00201422	3.04179	932.851
143.3	1.45509	0.0252422	1.94595	0.00201552	3.04191	932.851
143.2	1.45616	0.025294	1.94729	0.00201682	3.04202	932.851
143	1.45721	0.025346	1.94863	0.00201812	3.04214	932.851
142.9	1.45829	0.025398	1.94997	0.00201943	3.04226	932.851
142.8	1.45937	0.0254501	1.95132	0.00202074	3.04238	932.851
142.7	1.46046	0.0255023	1.95267	0.00202205	3.0425	932.851
142.6	1.46155	0.0255547	1.95402	0.00202337	3.04262	932.851
142.5	1.46264	0.0256071	1.95537	0.00202469	3.04274	932.851
142.4	1.46374	0.0256597	1.95673	0.00202601	3.04286	932.851
142.3	1.46484	0.0257123	1.95809	0.00202733	3.04298	932.851
142.1	1.46592	0.0257651	1.95946	0.00202866	3.0431	932.851
142	1.46704	0.025818	1.96082	0.00202998	3.04322	932.851
141.9	1.46815	0.025871	1.96219	0.00203132	3.04334	932.851
141.8	1.46927	0.0259241	1.96356	0.00203265	3.04346	932.851
141.7	1.4704	0.0259773	1.96494	0.00203399	3.04358	932.851
141.6	1.47153	0.0260306	1.96631	0.00203533	3.0437	932.851
141.5	1.47266	0.026084	1.96769	0.00203667	3.04382	932.851
141.4	1.4738	0.0261375	1.96908	0.00203801	3.04394	932.851
141.3	1.47494	0.0261912	1.97046	0.00203936	3.04406	932.851
141.1	1.47606	0.0262449	1.97185	0.00204071	3.04419	932.851
141	1.47721	0.0262988	1.97324	0.00204207	3.04431	932.851
140.9	1.47837	0.0263528	1.97464	0.00204342	3.04443	932.851
140.8	1.47953	0.0264069	1.97603	0.00204478	3.04456	932.851
140.7	1.48069	0.026461	1.97743	0.00204614	3.04468	932.851
140.6	1.48186	0.0265154	1.97884	0.00204751	3.0448	932.851
140.5	1.48303	0.0265698	1.98024	0.00204888	3.04493	932.851
140.4	1.4842	0.0266243	1.98165	0.00205025	3.04505	932.851
140.3	1.48538	0.0266789	1.98306	0.00205162	3.04517	932.851
140.2	1.48657	0.0267337	1.98448	0.00205299	3.0453	932.851
140	1.48773	0.0267886	1.98589	0.00205437	3.04542	932.851
139.9	1.48892	0.0268435	1.98732	0.00205575	3.04555	932.851
139.8	1.49012	0.0268986	1.98874	0.00205714	3.04567	932.851
139.7	1.49132	0.0269538	1.99016	0.00205853	3.0458	932.851
139.6	1.49253	0.0270092	1.99159	0.00205992	3.04593	932.851
139.5	1.49374	0.0270646	1.99303	0.00206131	3.04605	932.851
139.4	1.49495	0.0271201	1.99446	0.00206271	3.04618	932.851
139.3	1.49617	0.0271758	1.9959	0.0020641	3.04631	932.851
139.2	1.49739	0.0272316	1.99734	0.00206551	3.04643	932.851
139.1	1.49862	0.0272875	1.99878	0.00206691	3.04656	932.851
139	1.49985	0.0273435	2.00023	0.00206832	3.04669	932.851
138.9	1.50108	0.0273996	2.00168	0.00206973	3.04681	932.851
138.8	1.50232	0.0274558	2.00313	0.00207114	3.04694	932.851
138.6	1.50354	0.0275122	2.00459	0.00207256	3.04707	932.851
138.5	1.50478	0.0275686	2.00605	0.00207398	3.0472	932.851
138.4	1.50604	0.0276252	2.00751	0.0020754	3.04733	932.851
138.3	1.50729	0.0276819	2.00897	0.00207682	3.04746	932.851
138.2	1.50855	0.0277387	2.01044	0.00207825	3.04759	932.851
138.1	1.50981	0.0277956	2.01191	0.00207968	3.04772	932.851
138	1.51108	0.0278527	2.01338	0.00208111	3.04785	932.851
137.9	1.51235	0.0279098	2.01486	0.00208255	3.04798	932.851
137.8	1.51363	0.0279671	2.01634	0.00208399	3.04811	932.851
137.7	1.51491	0.0280245	2.01782	0.00208543	3.04824	932.851
137.6	1.51619	0.028082	2.01931	0.00208688	3.04837	932.851
137.5	1.51748	0.0281397	2.0208	0.00208832	3.0485	932.851
137.4	1.51877	0.0281974	2.02229	0.00208978	3.04863	932.851
137.3	1.52007	0.0282553	2.02378	0.00209123	3.04876	932.851
137.2	1.52137	0.0283133	2.02528	0.00209269	3.04889	932.851
137.1	1.52267	0.0283714	2.02678	0.00209415	3.04903	932.851
137	1.52398	0.0284296	2.02829	0.00209561	3.04916	932.851
136.9	1.52529	0.028488	2.02979	0.00209708	3.04929	932.851
136.8	1.52661	0.0285464	2.03131	0.00209855	3.04942	932.851
136.7	1.52793	0.028605	2.03282	0.00210002	3.04956	932.851
136.6	1.52926	0.0286637	2.03434	0.00210149	3.04969	932.851
136.5	1.53058	0.0287225	2.03585	0.00210297	3.04982	932.851
136.4	1.53192	0.0287815	2.03738	0.00210445	3.04996	932.851
136.3	1.53325	0.0288406	2.0389	0.00210594	3.05009	932.851
136.2	1.5346	0.0288998	2.04043	0.00210742	3.05023	932.851
136.1	1.53594	0.0289591	2.04196	0.00210892	3.05036	932.851
136	1.53729	0.0290185	2.0435	0.00211041	3.0505	932.851
135.9	1.53864	0.0290781	2.04504	0.00211191	3.05063	932.851
135.8	1.54	0.0291377	2.04658	0.0021134	3.05077	932.851
135.7	1.54136	0.0291975	2.04812	0.00211491	3.05091	932.851
135.6	1.54272	0.0292575	2.04967	0.00211641	3.05104	932.851
135.5	1.54409	0.0293175	2.05122	0.00211792	3.05118	932.851
135.4	1.54546	0.0293777	2.05278	0.00211943	3.05131	932.851
135.3	1.54684	0.029438	2.05434	0.00212095	3.05145	932.851
135.2	1.54822	0.0294984	2.0559	0.00212247	3.05159	932.851
135.1	1.5496	0.0295589	2.05746	0.00212399	3.05173	932.851
135	1.55099	0.0296196	2.05903	0.00212551	3.05187	932.851
134.9	1.55239	0.0296804	2.0606	0.00212704	3.052	932.851
134.8	1.55378	0.0297413	2.06217	0.00212857	3.05214	932.851
134.7	1.55518	0.0298023	2.06375	0.00213011	3.05228	932.851
134.6	1.55659	0.0298635	2.06533	0.00213164	3.05242	932.851
134.5	1.55799	0.0299248	2.06691	0.00213318	3.05256	932.851
134.4	1.5594	0.0299862	2.0685	0.00213473	3.0527	932.851
134.3	1.56082	0.0300477	2.07009	0.00213627	3.05284	932.851
134.2	1.56224	0.0301094	2.07168	0.00213782	3.05298	932.851
134.1	1.56366	0.0301712	2.07328	0.00213937	3.05312	932.851
134	1.56509	0.0302331	2.07488	0.00214093	3.05326	932.851
133.9	1.56652	0.0302952	2.07648	0.00214249	3.0534	932.851
133.8	1.56796	0.0303573	2.07809	0.00214405	3.05354	932.851
133.7	1.5694	0.0304196	2.0797	0.00214562	3.05369	932.851
133.6	1.57084	0.0304821	2.08131	0.00214719	3.05383	932.851
133.5	1.57228	0.0305446	2.08292	0.00214876	3.05397	932.851
133.4	1.57373	0.0306073	2.08454	0.00215033	3.05411	932.851
133.3	1.57519	0.0306701	2.08617	0.00215191	3.05426	932.851
133.2	1.57665	0.0307331	2.08779	0.00215349	3.0544	932.851
133.1	1.57811	0.0307962	2.08942	0.00215508	3.05454	932.851
133	1.57957	0.0308594	2.09105	0.00215667	3.05469	932.851
132.9	1.58104	0.0309227	2.09269	0.00215826	3.05483	932.851
132.8	1.58252	0.0309862	2.09433	0.00215985	3.05497	932.851
132.7	1.58399	0.0310497	2.09597	0.00216145	3.05512	932.851
132.7	1.5855	0.0311135	2.09762	0.00216305	3.05526	932.851
132.6	1.58698	0.0311773	2.09927	0.00216466	3.05541	932.851
132.5	1.58847	0.0312413	2.10092	0.00216627	3.05556	932.851
132.4	1.58996	0.0313054	2.10258	0.00216788	3.0557	932.851
132.3	1.59146	0.0313697	2.10424	0.00216949	3.05585	932.851
132.2	1.59295	0.0314341	2.1059	0.00217111	3.05599	932.851
132.1	1.59446	0.0314986	2.10757	0.00217273	3.05614	932.851
132	1.59596	0.0315632	2.10924	0.00217435	3.05629	932.851
131.9	1.59748	0.031628	2.11091	0.00217598	3.05644	932.851
131.8	1.59899	0.0316929	2.11259	0.00217761	3.05658	932.851
131.7	1.60051	0.031758	2.11427	0.00217925	3.05673	932.851
131.6	1.60203	0.0318231	2.11595	0.00218089	3.05688	932.851
131.5	1.60355	0.0318884	2.11764	0.00218253	3.05703	932.851
131.5	1.60511	0.0319539	2.11933	0.00218417	3.05718	932.851
131.4	1.60664	0.0320195	2.12102	0.00218582	3.05733	932.851
131.3	1.60817	0.0320852	2.12272	0.00218747	3.05748	932.851
131.2	1.60971	0.032151	2.12442	0.00218913	3.05763	932.851
131.1	1.61126	0.032217	2.12613	0.00219078	3.05778	932.851
131	1.61281	0.0322831	2.12783	0.00219244	3.05793	932.851
130.9	1.61436	0.0323494	2.12955	0.00219411	3.05808	932.851
130.8	1.61591	0.0324158	2.13126	0.00219578	3.05823	932.851
130.7	1.61747	0.0324823	2.13298	0.00219745	3.05838	932.851
130.7	1.61905	0.032549	2.1347	0.00219912	3.05853	932.851
130.6	1.62062	0.0326158	2.13643	0.0022008	3.05868	932.851
130.5	1.62218	0.0326827	2.13816	0.00220249	3.05883	932.851
130.4	1.62376	0.0327498	2.13989	0.00220417	3.05899	932.851
130.3	1.62533	0.032817	2.14163	0.00220586	3.05914	932.851
130.2	1.62691	0.0328843	2.14337	0.00220755	3.05929	932.851
130.1	1.62849	0.0329518	2.14511	0.00220925	3.05945	932.851
130	1.63008	0.0330195	2.14686	0.00221095	3.0596	932.851
129.9	1.63167	0.0330872	2.14861	0.00221265	3.05976	932.851
129.9	1.63329	0.0331551	2.15036	0.00221436	3.05991	932.851
129.8	1.63488	0.0332232	2.15212	0.00221607	3.06006	932.851
129.7	1.63648	0.0332914	2.15388	0.00221778	3.06022	932.851
129.6	1.63809	0.0333597	2.15564	0.0022195	3.06038	932.851
129.5	1.6397	0.0334282	2.15741	0.00222122	3.06053	932.851
129.4	1.64131	0.0334968	2.15919	0.00222294	3.06069	932.851
129.3	1.64292	0.0335655	2.16096	0.00222467	3.06084	932.851
129.3	1.64456	0.0336344	2.16274	0.0022264	3.061	932.851
129.2	1.64618	0.0337034	2.16452	0.00222813	3.06116	932.851
129.1	1.64781	0.0337726	2.16631	0.00222987	3.06131	932.851
129	1.64943	0.0338419	2.1681	0.00223161	3.06147	932.851
128.9	1.65107	0.0339114	2.1699	0.00223336	3.06163	932.851
128.8	1.6527	0.033981	2.17169	0.00223511	3.06179	932.851
128.8	1.65436	0.0340507	2.1735	0.00223686	3.06195	932.851
128.7	1.656	0.0341206	2.1753	0.00223862	3.06211	932.851
128.6	1.65765	0.0341906	2.17711	0.00224038	3.06227	932.851
128.5	1.6593	0.0342608	2.17892	0.00224214	3.06243	932.851
128.4	1.66095	0.0343311	2.18074	0.00224391	3.06259	932.851
128.3	1.6626	0.0344015	2.18256	0.00224568	3.06275	932.851
128.2	1.66426	0.0344722	2.18438	0.00224745	3.06291	932.851
128.2	1.66595	0.0345429	2.18621	0.00224923	3.06307	932.851
128.1	1.66761	0.0346138	2.18804	0.00225101	3.06323	932.851
128	1.66928	0.0346848	2.18988	0.0022528	3.06339	932.851
127.9	1.67095	0.034756	2.19172	0.00225459	3.06355	932.851
127.8	1.67263	0.0348273	2.19356	0.00225638	3.06371	932.851
127.8	1.67433	0.0348988	2.1954	0.00225817	3.06388	932.851
127.7	1.67601	0.0349704	2.19725	0.00225997	3.06404	932.851
127.6	1.67769	0.0350422	2.19911	0.00226178	3.0642	932.851
127.5	1.67938	0.0351141	2.20097	0.00226358	3.06437	932.851
127.4	1.68108	0.0351862	2.20283	0.0022654	3.06453	932.851
127.4	1.68279	0.0352584	2.20469	0.00226721	3.0647	932.851
127.3	1.68449	0.0353308	2.20656	0.00226903	3.06486	932.851
127.2	1.68619	0.0354033	2.20844	0.00227085	3.06503	932.851
127.1	1.6879	0.0354759	2.21031	0.00227268	3.06519	932.851
127	1.6896	0.0355488	2.21219	0.00227451	3.06536	932.851
127	1.69134	0.0356217	2.21408	0.00227634	3.06552	932.851
126.9	1.69305	0.0356948	2.21597	0.00227818	3.06569	932.851
126.8	1.69477	0.0357681	2.21786	0.00228002	3.06586	932.851
126.7	1.69649	0.0358415	2.21976	0.00228186	3.06602	932.851
126.6	1.69821	0.035915	2.22166	0.00228371	3.06619	932.851
126.6	1.69996	0.0359888	2.22356	0.00228556	3.06636	932.851
126.5	1.70169	0.0360626	2.22547	0.00228742	3.06653	932.851
126.4	1.70343	0.0361366	2.22738	0.00228928	3.06669	932.851
126.3	1.70516	0.0362108	2.2293	0.00229114	3.06686	932.851
126.2	1.7069	0.0362851	2.23122	0.00229301	3.06703	932.851
126.2	1.70867	0.0363596	2.23314	0.00229488	3.0672	932.851
126.1	1.71041	0.0364342	2.23507	0.00229676	3.06737	932.851
126	1.71216	0.036509	2.237	0.00229863	3.06754	932.851
125.9	1.71391	0.0365839	2.23893	0.00230052	3.06771	932.851
125.9	1.71569	0.036659	2.24087	0.0023024	3.06788	932.851
125.8	1.71745	0.0367342	2.24282	0.00230429	3.06805	932.851
125.7	1.71921	0.0368096	2.24476	0.00230619	3.06822	932.851
125.6	1.72097	0.0368851	2.24672	0.00230809	3.0684	932.851
125.6	1.72276	0.0369608	2.24867	0.00230999	3.06857	932.851
125.5	1.72453	0.0370367	2.25063	0.0023119	3.06874	932.851
125.4	1.72631	0.0371127	2.2526	0.00231381	3.06891	932.851
125.3	1.72808	0.0371889	2.25456	0.00231572	3.06909	932.851
125.3	1.72988	0.0372652	2.25653	0.00231764	3.06926	932.851
125.2	1.73167	0.0373417	2.25851	0.00231956	3.06944	932.851
125.1	1.73345	0.0374183	2.26049	0.00232149	3.06961	932.851
125	1.73524	0.0374951	2.26247	0.00232342	3.06978	932.851
125	1.73705	0.0375721	2.26446	0.00232535	3.06996	932.851
124.9	1.73885	0.0376492	2.26645	0.00232729	3.07014	932.851
124.8	1.74065	0.0377264	2.26845	0.00232923	3.07031	932.851
124.7	1.74245	0.0378039	2.27045	0.00233117	3.07049	932.851
124.7	1.74427	0.0378815	2.27245	0.00233312	3.07066	932.851
124.6	1.74608	0.0379592	2.27446	0.00233508	3.07084	932.851
124.5	1.74789	0.0380371	2.27647	0.00233703	3.07102	932.851
124.4	1.7497	0.0381152	2.27849	0.002339	3.0712	932.851
124.4	1.75154	0.0381934	2.28051	0.00234096	3.07137	932.851
124.3	1.75335	0.0382718	2.28254	0.00234293	3.07155	932.851
124.2	1.75517	0.0383503	2.28457	0.00234491	3.07173	932.851
124.1	1.757	0.038429	2.2866	0.00234688	3.07191	932.851
124.1	1.75884	0.0385079	2.28864	0.00234887	3.07209	932.851
124	1.76067	0.0385869	2.29068	0.00235085	3.07227	932.851
123.9	1.76251	0.0386661	2.29272	0.00235284	3.07245	932.851
123.9	1.76436	0.0387455	2.29477	0.00235484	3.07263	932.851
123.8	1.7662	0.038825	2.29683	0.00235683	3.07281	932.851
123.7	1.76804	0.0389047	2.29889	0.00235884	3.07299	932.851
123.6	1.76989	0.0389845	2.30095	0.00236084	3.07317	932.851
123.6	1.77175	0.0390645	2.30302	0.00236285	3.07336	932.851
123.5	1.7736	0.0391447	2.30509	0.00236487	3.07354	932.851
123.4	1.77545	0.039225	2.30716	0.00236689	3.07372	932.851
123.4	1.77733	0.0393056	2.30924	0.00236891	3.0739	932.851
123.3	1.77919	0.0393862	2.31133	0.00237094	3.07409	932.851
123.2	1.78104	0.0394671	2.31341	0.00237297	3.07427	932.851
123.2	1.78293	0.039548	2.31551	0.002375	3.07446	932.851
123.1	1.78479	0.0396292	2.3176	0.00237704	3.07464	932.851
123	1.78666	0.0397105	2.3197	0.00237909	3.07483	932.851
122.9	1.78853	0.039792	2.32181	0.00238113	3.07501	932.851
122.9	1.79043	0.0398737	2.32392	0.00238319	3.0752	932.851
122.8	1.79231	0.0399555	2.32603	0.00238524	3.07538	932.851
122.7	1.79418	0.0400375	2.32815	0.0023873	3.07557	932.851
122.7	1.79609	0.0401197	2.33027	0.00238937	3.07576	932.851
122.6	1.79797	0.0402021	2.3324	0.00239144	3.07594	932.851
122.5	1.79986	0.0402846	2.33453	0.00239351	3.07613	932.851
122.5	1.80177	0.0403672	2.33667	0.00239559	3.07632	932.851
122.4	1.80366	0.0404501	2.33881	0.00239767	3.07651	932.851
122.3	1.80556	0.0405331	2.34095	0.00239976	3.0767	932.851
122.3	1.80747	0.0406163	2.3431	0.00240185	3.07689	932.851
122.2	1.80937	0.0406996	2.34526	0.00240394	3.07708	932.851
122.1	1.81128	0.0407832	2.34741	0.00240604	3.07727	932.851
122.1	1.8132	0.0408669	2.34958	0.00240814	3.07746	932.851
122	1.81511	0.0409507	2.35174	0.00241025	3.07765	932.851
121.9	1.81702	0.0410348	2.35391	0.00241236	3.07784	932.851
121.9	1.81895	0.041119	2.35609	0.00241448	3.07803	932.851
121.8	1.82087	0.0412034	2.35827	0.0024166	3.07822	932.851
121.7	1.82279	0.041288	2.36045	0.00241872	3.07841	932.851
121.7	1.82473	0.0413727	2.36264	0.00242085	3.07861	932.851
121.6	1.82665	0.0414576	2.36484	0.00242299	3.0788	932.851
121.5	1.82858	0.0415427	2.36703	0.00242513	3.07899	932.851
121.5	1.83053	0.0416279	2.36924	0.00242727	3.07919	932.851
121.4	1.83245	0.0417134	2.37144	0.00242941	3.07938	932.851
121.3	1.83439	0.041799	2.37365	0.00243157	3.07958	932.851
121.3	1.83634	0.0418848	2.37587	0.00243372	3.07977	932.851
121.2	1.83828	0.0419707	2.37809	0.00243588	3.07997	932.851
121.2	1.84024	0.0420569	2.38032	0.00243805	3.08016	932.851
121.1	1.84219	0.0421432	2.38255	0.00244022	3.08036	932.851
121	1.84413	0.0422297	2.38478	0.00244239	3.08056	932.851
121	1.8461	0.0423164	2.38702	0.00244457	3.08075	932.851
120.9	1.84805	0.0424032	2.38926	0.00244675	3.08095	932.851
120.8	1.85	0.0424902	2.39151	0.00244894	3.08115	932.851
120.8	1.85198	0.0425774	2.39376	0.00245113	3.08135	932.851
120.7	1.85394	0.0426648	2.39602	0.00245332	3.08155	932.851
120.6	1.85589	0.0427524	2.39828	0.00245552	3.08175	932.851
120.6	1.85788	0.0428401	2.40055	0.00245773	3.08195	932.851
120.5	1.85984	0.042928	2.40282	0.00245994	3.08215	932.851
120.5	1.86183	0.0430161	2.4051	0.00246215	3.08235	932.851
120.4	1.8638	0.0431044	2.40738	0.00246437	3.08255	932.851
120.3	1.86577	0.0431929	2.40966	0.00246659	3.08275	932.851
120.3	1.86776	0.0432815	2.41195	0.00246882	3.08295	932.851
120.2	1.86974	0.0433704	2.41425	0.00247105	3.08315	932.851
120.1	1.87171	0.0434594	2.41655	0.00247329	3.08336	932.851
120.1	1.87372	0.0435486	2.41885	0.00247553	3.08356	932.851
120	1.8757	0.0436379	2.42116	0.00247778	3.08376	932.851
120	1.8777	0.0437275	2.42347	0.00248003	3.08397	932.851
119.9	1.87969	0.0438172	2.42579	0.00248228	3.08417	932.851
119.8	1.88168	0.0439072	2.42811	0.00248454	3.08437	932.851
119.8	1.88369	0.0439973	2.43044	0.00248681	3.08458	932.851
119.7	1.88568	0.0440876	2.43277	0.00248907	3.08478	932.851
119.7	1.8877	0.0441781	2.43511	0.00249135	3.08499	932.851
119.6	1.8897	0.0442687	2.43745	0.00249363	3.0852	932.851
119.5	1.8917	0.0443596	2.4398	0.00249591	3.0854	932.851
119.5	1.89372	0.0444506	2.44215	0.0024982	3.08561	932.851
119.4	1.89573	0.0445418	2.44451	0.00250049	3.08582	932.851
119.4	1.89775	0.0446333	2.44687	0.00250279	3.08603	932.851
119.3	1.89976	0.0447249	2.44924	0.00250509	3.08623	932.851
119.2	1.90177	0.0448166	2.45161	0.0025074	3.08644	932.851
119.2	1.90381	0.0449086	2.45398	0.00250971	3.08665	932.851
119.1	1.90582	0.0450008	2.45637	0.00251202	3.08686	932.851
119.1	1.90786	0.0450931	2.45875	0.00251434	3.08707	932.851
119	1.90988	0.0451857	2.46114	0.00251667	3.08728	932.851
119	1.91192	0.0452784	2.46354	0.002519	3.08749	932.851
118.9	1.91394	0.0453714	2.46594	0.00252133	3.08771	932.851
118.8	1.91597	0.0454645	2.46834	0.00252367	3.08792	932.851
118.8	1.91801	0.0455578	2.47075	0.00252602	3.08813	932.851
118.7	1.92005	0.0456513	2.47317	0.00252837	3.08834	932.851
118.7	1.9221	0.045745	2.47559	0.00253072	3.08856	932.851
118.6	1.92413	0.0458389	2.47801	0.00253308	3.08877	932.851
118.5	1.92617	0.0459329	2.48044	0.00253545	3.08898	932.851
118.5	1.92822	0.0460272	2.48288	0.00253782	3.0892	932.851
118.4	1.93026	0.0461217	2.48532	0.00254019	3.08941	932.851
118.4	1.93233	0.0462163	2.48777	0.00254257	3.08963	932.851
118.3	1.93437	0.0463112	2.49022	0.00254495	3.08984	932.851
118.3	1.93643	0.0464062	2.49267	0.00254734	3.09006	932.851
118.2	1.93848	0.0465015	2.49513	0.00254973	3.09028	932.851
118.2	1.94055	0.0465969	2.4976	0.00255213	3.09049	932.851
118.1	1.9426	0.0466925	2.50007	0.00255453	3.09071	932.851
118	1.94466	0.0467883	2.50254	0.00255694	3.09093	932.851
118	1.94673	0.0468844	2.50502	0.00255935	3.09115	932.851
117.9	1.94879	0.0469806	2.50751	0.00256177	3.09137	932.851
117.9	1.95087	0.047077	2.51	0.0025642	3.09159	932.851
117.8	1.95293	0.0471736	2.5125	0.00256662	3.09181	932.851
117.8	1.95501	0.0472704	2.515	0.00256906	3.09203	932.851
117.7	1.95707	0.0473675	2.5175	0.00257149	3.09225	932.851
117.7	1.95916	0.0474647	2.52001	0.00257394	3.09247	932.851
117.6	1.96123	0.0475621	2.52253	0.00257638	3.09269	932.851
117.5	1.9633	0.0476597	2.52505	0.00257884	3.09291	932.851
117.5	1.96539	0.0477575	2.52758	0.0025813	3.09313	932.851
117.4	1.96746	0.0478555	2.53011	0.00258376	3.09336	932.851
117.4	1.96956	0.0479537	2.53265	0.00258623	3.09358	932.851
117.3	1.97164	0.0480522	2.53519	0.0025887	3.09381	932.851
117.3	1.97373	0.0481508	2.53774	0.00259118	3.09403	932.851
117.2	1.97582	0.0482496	2.54029	0.00259366	3.09425	932.851
117.2	1.97792	0.0483486	2.54285	0.00259615	3.09448	932.851
117.1	1.98	0.0484478	2.54541	0.00259864	3.09471	932.851
117.1	1.98211	0.0485473	2.54798	0.00260114	3.09493	932.851
117	1.9842	0.0486469	2.55055	0.00260365	3.09516	932.851
117	1.9863	0.0487468	2.55313	0.00260615	3.09539	932.851
116.9	1.9884	0.0488468	2.55572	0.00260867	3.09561	932.851
116.8	1.99049	0.048947	2.55831	0.00261119	3.09584	932.851
116.8	1.9926	0.0490475	2.5609	0.00261371	3.09607	932.851
116.7	1.9947	0.0491482	2.5635	0.00261624	3.0963	932.851
116.7	1.99681	0.049249	2.56611	0.00261878	3.09653	932.851
116.6	1.99891	0.0493501	2.56872	0.00262132	3.09676	932.851
116.6	2.00104	0.0494514	2.57134	0.00262386	3.09699	932.851
116.5	2.00314	0.0495529	2.57396	0.00262641	3.09722	932.851
116.5	2.00526	0.0496546	2.57658	0.00262897	3.09745	932.851
116.4	2.00737	0.0497565	2.57922	0.00263153	3.09768	932.851
116.4	2.00949	0.0498586	2.58186	0.00263409	3.09792	932.851
116.3	2.0116	0.0499609	2.5845	0.00263666	3.09815	932.851
116.3	2.01373	0.0500635	2.58715	0.00263924	3.09838	932.851
116.2	2.01584	0.0501662	2.5898	0.00264182	3.09862	932.851
116.2	2.01798	0.0502692	2.59246	0.00264441	3.09885	932.851
116.1	2.02009	0.0503723	2.59513	0.002647	3.09908	932.851
116.1	2.02223	0.0504757	2.5978	0.0026496	3.09932	932.851
116	2.02435	0.0505793	2.60047	0.0026522	3.09956	932.851
116	2.02649	0.0506831	2.60315	0.00265481	3.09979	932.851
115.9	2.02861	0.0507871	2.60584	0.00265743	3.10003	932.851
115.9	2.03075	0.0508914	2.60853	0.00266005	3.10027	932.851
115.8	2.03287	0.0509958	2.61123	0.00266267	3.1005	932.851
115.8	2.03502	0.0511005	2.61394	0.0026653	3.10074	932.851
115.7	2.03715	0.0512053	2.61665	0.00266794	3.10098	932.851
115.7	2.03929	0.0513104	2.61936	0.00267058	3.10122	932.851
115.6	2.04142	0.0514157	2.62208	0.00267322	3.10146	932.851
115.6	2.04357	0.0515213	2.62481	0.00267587	3.1017	932.851
115.5	2.04571	0.051627	2.62754	0.00267853	3.10194	932.851
115.5	2.04786	0.0517329	2.63027	0.00268119	3.10218	932.851
115.4	2.05	0.0518391	2.63302	0.00268386	3.10242	932.851
115.4	2.05215	0.0519455	2.63577	0.00268653	3.10266	932.851
115.3	2.05429	0.0520521	2.63852	0.00268921	3.10291	932.851
115.3	2.05645	0.0521589	2.64128	0.0026919	3.10315	932.851
115.2	2.05859	0.052266	2.64404	0.00269459	3.10339	932.851
115.2	2.06075	0.0523733	2.64682	0.00269728	3.10364	932.851
115.1	2.0629	0.0524807	2.64959	0.00269998	3.10388	932.851
115.1	2.06506	0.0525885	2.65237	0.00270269	3.10413	932.851
115	2.06721	0.0526964	2.65516	0.0027054	3.10437	932.851
115	2.06937	0.0528045	2.65796	0.00270812	3.10462	932.851
114.9	2.07152	0.0529129	2.66076	0.00271084	3.10486	932.851
114.9	2.07369	0.0530215	2.66356	0.00271357	3.10511	932.851
114.8	2.07584	0.0531303	2.66637	0.00271631	3.10536	932.851
114.8	2.07801	0.0532394	2.66919	0.00271905	3.10561	932.851
114.8	2.08019	0.0533486	2.67201	0.00272179	3.10586	932.851
114.7	2.08234	0.0534581	2.67484	0.00272454	3.10611	932.851
114.7	2.08452	0.0535678	2.67767	0.0027273	3.10635	932.851
114.6	2.08668	0.0536778	2.68051	0.00273006	3.10661	932.851
114.6	2.08885	0.0537879	2.68336	0.00273283	3.10686	932.851
114.5	2.09101	0.0538983	2.68621	0.00273561	3.10711	932.851
114.5	2.09319	0.0540089	2.68907	0.00273839	3.10736	932.851
114.4	2.09536	0.0541198	2.69193	0.00274117	3.10761	932.851
114.4	2.09754	0.0542308	2.6948	0.00274396	3.10786	932.851
114.3	2.0997	0.0543421	2.69768	0.00274676	3.10812	932.851
114.3	2.10189	0.0544537	2.70056	0.00274956	3.10837	932.851
114.2	2.10405	0.0545654	2.70345	0.00275237	3.10862	932.851
114.2	2.10624	0.0546774	2.70634	0.00275518	3.10888	932.851
114.1	2.10841	0.0547896	2.70924	0.002758	3.10913	932.851
114.1	2.1106	0.0549021	2.71214	0.00276083	3.10939	932.851
114.1	2.11279	0.0550148	2.71505	0.00276366	3.10965	932.851
114	2.11496	0.0551277	2.71797	0.0027665	3.1099	932.851
114	2.11715	0.0552408	2.72089	0.00276934	3.11016	932.851
113.9	2.11933	0.0553542	2.72382	0.00277219	3.11042	932.851
113.9	2.12152	0.0554678	2.72676	0.00277504	3.11068	932.851
113.8	2.1237	0.0555816	2.7297	0.00277791	3.11094	932.851
113.8	2.1259	0.0556957	2.73264	0.00278077	3.1112	932.851
113.7	2.12808	0.05581	2.7356	0.00278364	3.11146	932.851
113.7	2.13027	0.0559245	2.73855	0.00278652	3.11172	932.851
113.7	2.13247	0.0560393	2.74152	0.00278941	3.11198	932.851
113.6	2.13466	0.0561543	2.74449	0.0027923	3.11224	932.851
113.6	2.13686	0.0562696	2.74747	0.00279519	3.1125	932.851
113.5	2.13904	0.056385	2.75045	0.00279809	3.11276	932.851
113.5	2.14124	0.0565008	2.75344	0.002801	3.11303	932.851
113.4	2.14343	0.0566167	2.75644	0.00280392	3.11329	932.851
113.4	2.14563	0.0567329	2.75944	0.00280684	3.11356	932.851
113.3	2.14782	0.0568494	2.76245	0.00280976	3.11382	932.851
113.3	2.15003	0.056966	2.76546	0.00281269	3.11409	932.851
113.3	2.15223	0.0570829	2.76848	0.00281563	3.11435	932.851
113.2	2.15443	0.0572001	2.77151	0.00281858	3.11462	932.851
113.2	2.15664	0.0573175	2.77454	0.00282153	3.11489	932.851
113.1	2.15883	0.0574351	2.77758	0.00282448	3.11515	932.851
113.1	2.16104	0.057553	2.78062	0.00282744	3.11542	932.851
113	2.16323	0.0576711	2.78367	0.00283041	3.11569	932.851
113	2.16545	0.0577895	2.78673	0.00283339	3.11596	932.851
113	2.16766	0.0579081	2.78979	0.00283637	3.11623	932.851
112.9	2.16986	0.0580269	2.79286	0.00283935	3.1165	932.851
112.9	2.17207	0.058146	2.79594	0.00284235	3.11677	932.851
112.8	2.17427	0.0582653	2.79902	0.00284534	3.11704	932.851
112.8	2.17649	0.0583849	2.80211	0.00284835	3.11732	932.851
112.7	2.17869	0.0585047	2.80521	0.00285136	3.11759	932.851
112.7	2.1809	0.0586248	2.80831	0.00285438	3.11786	932.851
112.7	2.18312	0.0587451	2.81142	0.0028574	3.11813	932.851
112.6	2.18532	0.0588657	2.81453	0.00286043	3.11841	932.851
112.6	2.18754	0.0589865	2.81765	0.00286347	3.11868	932.851
112.5	2.18975	0.0591076	2.82078	0.00286651	3.11896	932.851
112.5	2.19197	0.0592289	2.82391	0.00286956	3.11924	932.851
112.5	2.19419	0.0593504	2.82705	0.00287261	3.11951	932.851
112.4	2.1964	0.0594722	2.8302	0.00287567	3.11979	932.851
112.4	2.19862	0.0595943	2.83335	0.00287874	3.12007	932.851
112.3	2.20083	0.0597166	2.83651	0.00288181	3.12035	932.851
112.3	2.20305	0.0598392	2.83968	0.00288489	3.12062	932.851
112.2	2.20526	0.059962	2.84285	0.00288798	3.1209	932.851
112.2	2.20749	0.060085	2.84603	0.00289107	3.12118	932.851
112.2	2.20971	0.0602083	2.84922	0.00289417	3.12146	932.851
112.1	2.21192	0.0603319	2.85241	0.00289727	3.12175	932.851
112.1	2.21415	0.0604557	2.85561	0.00290039	3.12203	932.851
112	2.21636	0.0605798	2.85881	0.0029035	3.12231	932.851
112	2.21859	0.0607041	2.86202	0.00290663	3.12259	932.851
112	2.22082	0.0608287	2.86524	0.00290976	3.12288	932.851
111.9	2.22304	0.0609536	2.86847	0.0029129	3.12316	932.851
111.9	2.22526	0.0610787	2.8717	0.00291604	3.12344	932.851
111.8	2.22748	0.061204	2.87494	0.00291919	3.12373	932.851
111.8	2.22971	0.0613296	2.87818	0.00292235	3.12402	932.851
111.8	2.23194	0.0614555	2.88143	0.00292551	3.1243	932.851
111.7	2.23416	0.0615816	2.88469	0.00292868	3.12459	932.851
111.7	2.2364	0.061708	2.88796	0.00293185	3.12488	932.851
111.6	2.23861	0.0618346	2.89123	0.00293504	3.12516	932.851
111.6	2.24084	0.0619615	2.89451	0.00293822	3.12545	932.851
111.6	2.24308	0.0620887	2.89779	0.00294142	3.12574	932.851
111.5	2.2453	0.0622161	2.90108	0.00294462	3.12603	932.851
111.5	2.24753	0.0623438	2.90438	0.00294783	3.12632	932.851
111.4	2.24975	0.0624718	2.90769	0.00295105	3.12661	932.851
111.4	2.25199	0.0626	2.911	0.00295427	3.12691	932.851
111.4	2.25423	0.0627285	2.91432	0.0029575	3.1272	932.851
111.3	2.25645	0.0628572	2.91764	0.00296073	3.12749	932.851
111.3	2.25869	0.0629862	2.92098	0.00296397	3.12778	932.851
111.2	2.26091	0.0631155	2.92432	0.00296722	3.12808	932.851
111.2	2.26314	0.063245	2.92766	0.00297048	3.12837	932.851
111.2	2.26538	0.0633748	2.93102	0.00297374	3.12867	932.851
111.1	2.26761	0.0635049	2.93437	0.00297701	3.12896	932.851
111.1	2.26985	0.0636352	2.93774	0.00298028	3.12926	932.851
111.1	2.27209	0.0637658	2.94112	0.00298356	3.12956	932.851
111	2.27431	0.0638967	2.9445	0.00298685	3.12986	932.851
111	2.27655	0.0640278	2.94788	0.00299015	3.13015	932.851
110.9	2.27877	0.0641592	2.95128	0.00299345	3.13045	932.851
110.9	2.28102	0.0642909	2.95468	0.00299676	3.13075	932.851
110.9	2.28326	0.0644228	2.95809	0.00300007	3.13105	932.851
110.8	2.28548	0.064555	2.9615	0.0030034	3.13135	932.851
110.8	2.28772	0.0646875	2.96493	0.00300673	3.13166	932.851
110.8	2.28997	0.0648203	2.96836	0.00301006	3.13196	932.851
110.7	2.29219	0.0649533	2.97179	0.0030134	3.13226	932.851
110.7	2.29443	0.0650866	2.97524	0.00301675	3.13256	932.851
110.6	2.29666	0.0652202	2.97869	0.00302011	3.13287	932.851
110.6	2.29891	0.0653541	2.98214	0.00302347	3.13317	932.851
110.6	2.30115	0.0654882	2.98561	0.00302684	3.13348	932.851
110.5	2.30337	0.0656226	2.98908	0.00303022	3.13378	932.851
110.5	2.30562	0.0657573	2.99256	0.00303361	3.13409	932.851
110.5	2.30786	0.0658922	2.99605	0.003037	3.1344	932.851
110.4	2.31009	0.0660275	2.99954	0.0030404	3.1347	932.851
110.4	2.31233	0.066163	3.00304	0.0030438	3.13501	932.851
110.3	2.31456	0.0662988	3.00655	0.00304721	3.13532	932.851
110.3	2.31681	0.0664348	3.01006	0.00305063	3.13563	932.851
110.3	2.31905	0.0665712	3.01359	0.00305406	3.13594	932.851
110.2	2.32128	0.0667078	3.01712	0.00305749	3.13625	932.851
110.2	2.32352	0.0668447	3.02065	0.00306093	3.13656	932.851
110.2	2.32577	0.0669819	3.0242	0.00306438	3.13688	932.851
110.1	2.32799	0.0671194	3.02775	0.00306783	3.13719	932.851
110.1	2.33024	0.0672571	3.03131	0.0030713	3.1375	932.851
110.1	2.33249	0.0673951	3.03487	0.00307476	3.13782	932.851
110	2.33471	0.0675335	3.03844	0.00307824	3.13813	932.851
110	2.33696	0.0676721	3.04202	0.00308172	3.13845	932.851
109.9	2.33919	0.0678109	3.04561	0.00308521	3.13876	932.851
109.9	2.34144	0.0679501	3.04921	0.00308871	3.13908	932.851
109.9	2.34368	0.0680896	3.05281	0.00309221	3.1394	932.851
109.8	2.34591	0.0682293	3.05642	0.00309573	3.13971	932.851
109.8	2.34815	0.0683693	3.06004	0.00309924	3.14003	932.851
109.8	2.3504	0.0685096	3.06366	0.00310277	3.14035	932.851
109.7	2.35263	0.0686503	3.06729	0.0031063	3.14067	932.851
109.7	2.35487	0.0687911	3.07093	0.00310984	3.14099	932.851
109.7	2.35712	0.0689323	3.07458	0.00311339	3.14131	932.851
109.6	2.35935	0.0690738	3.07824	0.00311695	3.14164	932.851
109.6	2.36159	0.0692156	3.0819	0.00312051	3.14196	932.851
109.6	2.36384	0.0693576	3.08557	0.00312408	3.14228	932.851
109.5	2.36606	0.0695	3.08924	0.00312766	3.14261	932.851
109.5	2.36831	0.0696426	3.09293	0.00313124	3.14293	932.851
109.4	2.37053	0.0697855	3.09662	0.00313483	3.14326	932.851
109.4	2.37278	0.0699287	3.10032	0.00313843	3.14358	932.851
109.4	2.37503	0.0700723	3.10403	0.00314204	3.14391	932.851
109.3	2.37725	0.0702161	3.10774	0.00314565	3.14423	932.851
109.3	2.37949	0.0703602	3.11147	0.00314927	3.14456	932.851
109.3	2.38174	0.0705046	3.1152	0.0031529	3.14489	932.851
109.2	2.38397	0.0706493	3.11893	0.00315654	3.14522	932.851
109.2	2.38621	0.0707943	3.12268	0.00316018	3.14555	932.851
109.2	2.38845	0.0709396	3.12643	0.00316383	3.14588	932.851
109.1	2.39068	0.0710852	3.13019	0.00316749	3.14621	932.851
109.1	2.39293	0.071231	3.13396	0.00317116	3.14654	932.851
109.1	2.39517	0.0713772	3.13774	0.00317483	3.14688	932.851
109	2.39739	0.0715237	3.14152	0.00317851	3.14721	932.851
109	2.39964	0.0716705	3.14532	0.0031822	3.14754	932.851
109	2.40188	0.0718176	3.14912	0.00318589	3.14788	932.851
108.9	2.4041	0.071965	3.15292	0.0031896	3.14821	932.851
108.9	2.40634	0.0721127	3.15674	0.00319331	3.14855	932.851
108.9	2.40859	0.0722607	3.16056	0.00319703	3.14889	932.851
108.8	2.41081	0.072409	3.16439	0.00320076	3.14922	932.851
108.8	2.41305	0.0725576	3.16823	0.00320449	3.14956	932.851
108.8	2.41529	0.0727065	3.17208	0.00320823	3.1499	932.851
108.7	2.41752	0.0728557	3.17593	0.00321198	3.15024	932.851
108.7	2.41976	0.0730052	3.1798	0.00321574	3.15058	932.851
108.7	2.42199	0.0731551	3.18367	0.0032195	3.15092	932.851
108.6	2.42421	0.0733052	3.18754	0.00322328	3.15126	932.851
108.6	2.42646	0.0734557	3.19143	0.00322706	3.15161	932.851
108.6	2.42869	0.0736064	3.19532	0.00323085	3.15195	932.851
108.5	2.43091	0.0737575	3.19923	0.00323464	3.15229	932.851
108.5	2.43315	0.0739089	3.20314	0.00323844	3.15264	932.851
108.5	2.43539	0.0740605	3.20706	0.00324226	3.15298	932.851
108.4	2.43761	0.0742125	3.21098	0.00324608	3.15333	932.851
108.4	2.43985	0.0743648	3.21492	0.0032499	3.15367	932.851
108.4	2.44208	0.0745175	3.21886	0.00325374	3.15402	932.851
108.3	2.4443	0.0746704	3.22281	0.00325758	3.15437	932.851
108.3	2.44654	0.0748236	3.22677	0.00326143	3.15472	932.851
108.3	2.44877	0.0749772	3.23074	0.00326529	3.15507	932.851
108.2	2.45099	0.0751311	3.23471	0.00326916	3.15542	932.851
108.2	2.45322	0.0752853	3.23869	0.00327303	3.15577	932.851
108.2	2.45546	0.0754398	3.24269	0.00327692	3.15612	932.851
108.1	2.45767	0.0755946	3.24669	0.00328081	3.15647	932.851
108.1	2.4599	0.0757498	3.25069	0.0032847	3.15683	932.851
108.1	2.46213	0.0759052	3.25471	0.00328861	3.15718	932.851
108	2.46435	0.076061	3.25873	0.00329253	3.15753	932.851
108	2.46658	0.0762171	3.26277	0.00329645	3.15789	932.851
108	2.46881	0.0763735	3.26681	0.00330038	3.15824	932.851
107.9	2.47102	0.0765303	3.27086	0.00330432	3.1586	932.851
107.9	2.47325	0.0766873	3.27491	0.00330826	3.15896	932.851
107.9	2.47548	0.0768447	3.27898	0.00331222	3.15932	932.851
107.9	2.47771	0.0770024	3.28305	0.00331618	3.15968	932.851
107.8	2.47992	0.0771605	3.28714	0.00332015	3.16004	932.851
107.8	2.48215	0.0773188	3.29123	0.00332413	3.1604	932.851
107.8	2.48437	0.0774775	3.29533	0.00332812	3.16076	932.851
107.7	2.48658	0.0776365	3.29943	0.00333212	3.16112	932.851
107.7	2.48881	0.0777958	3.30355	0.00333612	3.16148	932.851
107.7	2.49103	0.0779555	3.30767	0.00334013	3.16184	932.851
107.6	2.49324	0.0781155	3.31181	0.00334415	3.16221	932.851
107.6	2.49546	0.0782758	3.31595	0.00334818	3.16257	932.851
107.6	2.49768	0.0784365	3.3201	0.00335222	3.16294	932.851
107.5	2.49989	0.0785974	3.32426	0.00335626	3.1633	932.851
107.5	2.50211	0.0787587	3.32842	0.00336032	3.16367	932.851
107.5	2.50433	0.0789204	3.3326	0.00336438	3.16404	932.851
107.4	2.50653	0.0790824	3.33678	0.00336845	3.16441	932.851
107.4	2.50875	0.0792447	3.34098	0.00337253	3.16478	932.851
107.4	2.51097	0.0794073	3.34518	0.00337661	3.16515	932.851
107.3	2.51317	0.0795703	3.34939	0.00338071	3.16552	932.851
107.3	2.51539	0.0797336	3.35361	0.00338481	3.16589	932.851
107.3	2.5176	0.0798972	3.35783	0.00338892	3.16626	932.851
107.3	2.51982	0.0800612	3.36207	0.00339304	3.16664	932.851
107.2	2.52202	0.0802255	3.36631	0.00339717	3.16701	932.851
107.2	2.52423	0.0803901	3.37057	0.00340131	3.16738	932.851
107.2	2.52644	0.0805551	3.37483	0.00340546	3.16776	932.851
107.1	2.52864	0.0807205	3.3791	0.00340961	3.16814	932.851
107.1	2.53085	0.0808861	3.38338	0.00341377	3.16851	932.851
107.1	2.53306	0.0810521	3.38767	0.00341795	3.16889	932.851
107	2.53526	0.0812185	3.39196	0.00342213	3.16927	932.851
107	2.53746	0.0813852	3.39627	0.00342631	3.16965	932.851
107	2.53967	0.0815522	3.40059	0.00343051	3.17003	932.851
107	2.54188	0.0817196	3.40491	0.00343472	3.17041	932.851
106.9	2.54407	0.0818873	3.40924	0.00343893	3.17079	932.851
106.9	2.54627	0.0820553	3.41358	0.00344316	3.17117	932.851
106.9	2.54848	0.0822237	3.41793	0.00344739	3.17156	932.851
106.8	2.55067	0.0823925	3.42229	0.00345163	3.17194	932.851
106.8	2.55287	0.0825616	3.42666	0.00345588	3.17232	932.851
106.8	2.55507	0.082731	3.43104	0.00346013	3.17271	932.851
106.7	2.55726	0.0829008	3.43542	0.0034644	3.1731	932.851
106.7	2.55945	0.0830709	3.43982	0.00346868	3.17348	932.851
106.7	2.56166	0.0832414	3.44422	0.00347296	3.17387	932.851
106.7	2.56385	0.0834123	3.44864	0.00347725	3.17426	932.851
106.6	2.56604	0.0835835	3.45306	0.00348156	3.17465	932.851
106.6	2.56823	0.083755	3.45749	0.00348587	3.17504	932.851
106.6	2.57042	0.0839269	3.46193	0.00349019	3.17543	932.851
106.5	2.57261	0.0840991	3.46638	0.00349451	3.17582	932.851
106.5	2.5748	0.0842717	3.47084	0.00349885	3.17622	932.851
106.5	2.57699	0.0844447	3.47531	0.0035032	3.17661	932.851
106.4	2.57916	0.084618	3.47978	0.00350755	3.177	932.851
106.4	2.58135	0.0847917	3.48427	0.00351192	3.1774	932.851
106.4	2.58355	0.0849657	3.48877	0.00351629	3.17779	932.851
106.4	2.58574	0.0851401	3.49327	0.00352067	3.17819	932.851
106.3	2.58791	0.0853148	3.49778	0.00352506	3.17859	932.851
106.3	2.59009	0.0854899	3.50231	0.00352946	3.17899	932.851
106.3	2.59228	0.0856653	3.50684	0.00353387	3.17939	932.851
106.2	2.59445	0.0858412	3.51138	0.00353829	3.17979	932.851
106.2	2.59663	0.0860173	3.51593	0.00354272	3.18019	932.851
106.2	2.59881	0.0861939	3.52049	0.00354715	3.18059	932.851
106.2	2.60099	0.0863708	3.52506	0.0035516	3.18099	932.851
106.1	2.60315	0.086548	3.52964	0.00355605	3.18139	932.851
106.1	2.60534	0.0867256	3.53423	0.00356051	3.1818	932.851
106.1	2.60751	0.0869036	3.53883	0.00356499	3.1822	932.851
106	2.60967	0.087082	3.54343	0.00356947	3.18261	932.851
106	2.61185	0.0872607	3.54805	0.00357396	3.18302	932.851
106	2.61402	0.0874398	3.55268	0.00357846	3.18342	932.851
106	2.6162	0.0876192	3.55731	0.00358297	3.18383	932.851
105.9	2.61835	0.0877991	3.56196	0.00358749	3.18424	932.851
105.9	2.62052	0.0879793	3.56661	0.00359202	3.18465	932.851
105.9	2.62269	0.0881598	3.57128	0.00359655	3.18506	932.851
105.8	2.62484	0.0883408	3.57595	0.0036011	3.18547	932.851
105.8	2.62701	0.0885221	3.58064	0.00360566	3.18589	932.851
105.8	2.62918	0.0887037	3.58533	0.00361022	3.1863	932.851
105.8	2.63134	0.0888858	3.59003	0.0036148	3.18671	932.851
105.7	2.63349	0.0890682	3.59474	0.00361938	3.18713	932.851
105.7	2.63565	0.089251	3.59947	0.00362397	3.18754	932.851
105.7	2.63781	0.0894342	3.6042	0.00362858	3.18796	932.851
105.6	2.63996	0.0896177	3.60894	0.00363319	3.18838	932.851
105.6	2.64212	0.0898016	3.61369	0.00363781	3.1888	932.851
105.6	2.64427	0.0899859	3.61845	0.00364244	3.18922	932.851
105.6	2.64643	0.0901706	3.62322	0.00364708	3.18964	932.851
105.5	2.64857	0.0903557	3.628	0.00365173	3.19006	932.851
105.5	2.65073	0.0905411	3.63279	0.00365639	3.19048	932.851
105.5	2.65288	0.0907269	3.63759	0.00366106	3.1909	932.851
105.4	2.65501	0.0909131	3.6424	0.00366574	3.19133	932.851
105.4	2.65716	0.0910997	3.64722	0.00367043	3.19175	932.851
105.4	2.65931	0.0912867	3.65205	0.00367513	3.19218	932.851
105.4	2.66146	0.091474	3.65689	0.00367984	3.1926	932.851
105.3	2.66359	0.0916618	3.66174	0.00368455	3.19303	932.851
105.3	2.66573	0.0918499	3.6666	0.00368928	3.19346	932.851
105.3	2.66787	0.0920384	3.67147	0.00369402	3.19389	932.851
105.2	2.67	0.0922273	3.67635	0.00369876	3.19432	932.851
105.2	2.67214	0.0924166	3.68124	0.00370352	3.19475	932.851
105.2	2.67428	0.0926062	3.68614	0.00370829	3.19518	932.851
105.2	2.67642	0.0927963	3.69105	0.00371306	3.19561	932.851
105.1	2.67854	0.0929867	3.69597	0.00371785	3.19604	932.851
105.1	2.68067	0.0931776	3.7009	0.00372264	3.19648	932.851
105.1	2.68281	0.0933688	3.70584	0.00372745	3.19691	932.851
105.1	2.68494	0.0935604	3.71079	0.00373226	3.19735	932.851
105	2.68705	0.0937525	3.71575	0.00373709	3.19779	932.851
105	2.68918	0.0939449	3.72072	0.00374192	3.19822	932.851
105	2.69131	0.0941377	3.7257	0.00374677	3.19866	932.851
104.9	2.69342	0.0943309	3.73069	0.00375162	3.1991	932.851
104.9	2.69555	0.0945245	3.73569	0.00375649	3.19954	932.851
104.9	2.69767	0.0947185	3.74071	0.00376136	3.19999	932.851
104.9	2.69979	0.0949129	3.74573	0.00376625	3.20043	932.851
104.8	2.7019	0.0951076	3.75076	0.00377114	3.20087	932.851
104.8	2.70401	0.0953028	3.7558	0.00377605	3.20131	932.851
104.8	2.70613	0.0954984	3.76085	0.00378096	3.20176	932.851
104.8	2.70825	0.0956944	3.76592	0.00378589	3.20221	932.851
104.7	2.71035	0.0958908	3.77099	0.00379082	3.20265	932.851
104.7	2.71246	0.0960876	3.77607	0.00379577	3.2031	932.851
104.7	2.71457	0.0962848	3.78117	0.00380072	3.20355	932.851
104.6	2.71666	0.0964824	3.78627	0.00380569	3.204	932.851
104.6	2.71878	0.0966804	3.79139	0.00381067	3.20445	932.851
104.6	2.72088	0.0968789	3.79651	0.00381565	3.2049	932.851
104.6	2.72299	0.0970777	3.80165	0.00382065	3.20535	932.851
104.5	2.72508	0.0972769	3.8068	0.00382565	3.20581	932.851
104.5	2.72718	0.0974766	3.81195	0.00383067	3.20626	932.851
104.5	2.72928	0.0976766	3.81712	0.0038357	3.20672	932.851
104.5	2.73138	0.0978771	3.8223	0.00384074	3.20717	932.851
104.4	2.73346	0.098078	3.82749	0.00384578	3.20763	932.851
104.4	2.73556	0.0982792	3.83269	0.00385084	3.20809	932.851
104.4	2.73765	0.0984809	3.8379	0.00385591	3.20855	932.851
104.4	2.73974	0.0986831	3.84312	0.00386099	3.20901	932.851
104.3	2.74182	0.0988856	3.84835	0.00386608	3.20947	932.851
104.3	2.74391	0.0990885	3.8536	0.00387118	3.20993	932.851
104.3	2.74599	0.0992919	3.85885	0.00387629	3.21039	932.851
104.2	2.74807	0.0994957	3.86411	0.00388141	3.21085	932.851
104.2	2.75015	0.0996999	3.86939	0.00388654	3.21132	932.851
104.2	2.75223	0.0999045	3.87467	0.00389168	3.21178	932.851
104.2	2.75431	0.10011	3.87997	0.00389683	3.21225	932.851
104.1	2.75638	0.100315	3.88528	0.003902	3.21272	932.851
104.1	2.75846	0.100521	3.8906	0.00390717	3.21319	932.851
104.1	2.76053	0.100727	3.89593	0.00391235	3.21366	932.851
104.1	2.7626	0.100934	3.90127	0.00391755	3.21413	932.851
104	2.76466	0.101141	3.90662	0.00392275	3.2146	932.851
104	2.76673	0.101349	3.91198	0.00392797	3.21507	932.851
104	2.7688	0.101557	3.91735	0.0039332	3.21554	932.851
104	2.77087	0.101765	3.92274	0.00393843	3.21602	932.851
103.9	2.77292	0.101974	3.92813	0.00394368	3.21649	932.851
103.9	2.77498	0.102183	3.93354	0.00394894	3.21697	932.851
103.9	2.77705	0.102393	3.93896	0.00395421	3.21745	932.851
103.9	2.7791	0.102603	3.94438	0.00395949	3.21792	932.851
103.8	2.78115	0.102814	3.94982	0.00396478	3.2184	932.851
103.8	2.78321	0.103025	3.95528	0.00397009	3.21888	932.851
103.8	2.78526	0.103236	3.96074	0.0039754	3.21937	932.851
103.8	2.78732	0.103448	3.96621	0.00398072	3.21985	932.851
103.7	2.78935	0.10366	3.9717	0.00398606	3.22033	932.851
103.7	2.7914	0.103873	3.97719	0.0039914	3.22081	932.851
103.7	2.79345	0.104086	3.9827	0.00399676	3.2213	932.851
103.6	2.79548	0.1043	3.98822	0.00400213	3.22179	932.851
103.6	2.79752	0.104514	3.99375	0.00400751	3.22227	932.851
103.6	2.79957	0.104728	3.99929	0.0040129	3.22276	932.851
103.6	2.80161	0.104943	4.00484	0.0040183	3.22325	932.851
103.5	2.80363	0.105159	4.0104	0.00402371	3.22374	932.851
103.5	2.80566	0.105374	4.01598	0.00402913	3.22423	932.851
103.5	2.8077	0.105591	4.02156	0.00403457	3.22472	932.851
103.5	2.80973	0.105807	4.02716	0.00404001	3.22522	932.851
103.4	2.81175	0.106025	4.03277	0.00404547	3.22571	932.851
103.4	2.81378	0.106242	4.03839	0.00405094	3.2262	932.851
103.4	2.81581	0.10646	4.04403	0.00405642	3.2267	932.851
103.4	2.81783	0.106679	4.04967	0.00406191	3.2272	932.851
103.3	2.81984	0.106898	4.05533	0.00406741	3.2277	932.851
103.3	2.82186	0.107117	4.06099	0.00407292	3.2282	932.851
103.3	2.82388	0.107337	4.06667	0.00407845	3.2287	932.851
103.3	2.8259	0.107557	4.07236	0.00408398	3.2292	932.851
103.2	2.8279	0.107778	4.07807	0.00408953	3.2297	932.851
103.2	2.82992	0.107999	4.08378	0.00409509	3.2302	932.851
103.2	2.83193	0.108221	4.08951	0.00410066	3.23071	932.851
103.2	2.83394	0.108443	4.09524	0.00410624	3.23121	932.851
103.1	2.83593	0.108665	4.10099	0.00411183	3.23172	932.851
103.1	2.83794	0.108888	4.10675	0.00411744	3.23223	932.851
103.1	2.83994	0.109112	4.11253	0.00412305	3.23273	932.851
103.1	2.84194	0.109336	4.11831	0.00412868	3.23324	932.851
103	2.84393	0.10956	4.12411	0.00413432	3.23375	932.851
103	2.84593	0.109785	4.12992	0.00413997	3.23427	932.851
103	2.84792	0.11001	4.13574	0.00414563	3.23478	932.851
103	2.84992	0.110236	4.14157	0.0041513	3.23529	932.851
102.9	2.8519	0.110462	4.14741	0.00415699	3.23581	932.851
102.9	2.85389	0.110689	4.15327	0.00416268	3.23632	932.851
102.9	2.85587	0.110916	4.15914	0.00416839	3.23684	932.851
102.9	2.85786	0.111144	4.16502	0.00417411	3.23736	932.851
102.8	2.85983	0.111372	4.17091	0.00417985	3.23788	932.851
102.8	2.86181	0.111601	4.17682	0.00418559	3.2384	932.851
102.8	2.86379	0.11183	4.18273	0.00419134	3.23892	932.851
102.8	2.86577	0.112059	4.18866	0.00419711	3.23944	932.851
102.7	2.86773	0.112289	4.1946	0.00420289	3.23996	932.851
102.7	2.86971	0.11252	4.20056	0.00420868	3.24049	932.851
102.7	2.87168	0.11275	4.20652	0.00421448	3.24101	932.851
102.7	2.87365	0.112982	4.2125	0.0042203	3.24154	932.851
102.6	2.8756	0.113214	4.21849	0.00422613	3.24207	932.851
102.6	2.87756	0.113446	4.22449	0.00423197	3.2426	932.851
102.6	2.87953	0.113679	4.23051	0.00423782	3.24313	932.851
102.6	2.88149	0.113912	4.23653	0.00424368	3.24366	932.851
102.5	2.88343	0.114146	4.24257	0.00424955	3.24419	932.851
102.5	2.88539	0.11438	4.24862	0.00425544	3.24472	932.851
102.5	2.88735	0.114615	4.25469	0.00426134	3.24526	932.851
102.5	2.8893	0.11485	4.26076	0.00426725	3.24579	932.851
102.4	2.89123	0.115086	4.26685	0.00427317	3.24633	932.851
102.4	2.89318	0.115322	4.27295	0.00427911	3.24686	932.851
102.4	2.89513	0.115559	4.27907	0.00428506	3.2474	932.851
102.4	2.89707	0.115796	4.2852	0.00429101	3.24794	932.851
102.3	2.899	0.116034	4.29133	0.00429699	3.24848	932.851
102.3	2.90094	0.116272	4.29749	0.00430297	3.24903	932.851
102.3	2.90288	0.11651	4.30365	0.00430897	3.24957	932.851
102.3	2.90481	0.11675	4.30983	0.00431498	3.25011	932.851
102.2	2.90673	0.116989	4.31602	0.004321	3.25066	932.851
102.2	2.90866	0.117229	4.32222	0.00432703	3.2512	932.851
102.2	2.91059	0.11747	4.32843	0.00433308	3.25175	932.851
102.2	2.91252	0.117711	4.33466	0.00433913	3.2523	932.851
102.1	2.91443	0.117953	4.3409	0.0043452	3.25285	932.851
102.1	2.91635	0.118195	4.34716	0.00435129	3.2534	932.851
102.1	2.91827	0.118437	4.35342	0.00435738	3.25395	932.851
102.1	2.92019	0.11868	4.3597	0.00436349	3.25451	932.851
102.1	2.9221	0.118924	4.36599	0.00436961	3.25506	932.851
102	2.924	0.119168	4.3723	0.00437575	3.25561	932.851
102	2.92591	0.119412	4.37862	0.00438189	3.25617	932.851
102	2.92782	0.119658	4.38495	0.00438805	3.25673	932.851
102	2.92973	0.119903	4.39129	0.00439422	3.25729	932.851
101.9	2.93162	0.120149	4.39765	0.0044004	3.25785	932.851
101.9	2.93352	0.120396	4.40402	0.0044066	3.25841	932.851
101.9	2.93542	0.120643	4.4104	0.00441281	3.25897	932.851
101.9	2.93732	0.12089	4.4168	0.00441903	3.25953	932.851
101.8	2.93919	0.121139	4.42321	0.00442527	3.2601	932.851
101.8	2.94109	0.121387	4.42963	0.00443151	3.26066	932.851
101.8	2.94298	0.121636	4.43607	0.00443777	3.26123	932.851
101.8	2.94487	0.121886	4.44251	0.00444405	3.2618	932.851
101.7	2.94674	0.122136	4.44898	0.00445033	3.26237	932.851
101.7	2.94862	0.122387	4.45545	0.00445663	3.26294	932.851
101.7	2.95051	0.122638	4.46194	0.00446294	3.26351	932.851
101.7	2.95238	0.12289	4.46844	0.00446927	3.26408	932.851
101.6	2.95424	0.123142	4.47496	0.00447561	3.26466	932.851
101.6	2.95612	0.123395	4.48149	0.00448196	3.26523	932.851
101.6	2.95799	0.123648	4.48803	0.00448832	3.26581	932.851
101.6	2.95986	0.123902	4.49458	0.0044947	3.26639	932.851
101.5	2.96171	0.124156	4.50115	0.00450109	3.26696	932.851
101.5	2.96358	0.124411	4.50773	0.00450749	3.26754	932.851
101.5	2.96544	0.124666	4.51433	0.00451391	3.26812	932.851
101.5	2.9673	0.124922	4.52094	0.00452033	3.26871	932.851
101.4	2.96914	0.125178	4.52756	0.00452678	3.26929	932.851
101.4	2.971	0.125435	4.5342	0.00453323	3.26987	932.851
101.4	2.97285	0.125693	4.54085	0.0045397	3.27046	932.851
101.4	2.9747	0.125951	4.54751	0.00454618	3.27105	932.851
101.4	2.97655	0.126209	4.55419	0.00455268	3.27164	932.851
101.3	2.97838	0.126468	4.56088	0.00455919	3.27222	932.851
101.3	2.98023	0.126728	4.56759	0.00456571	3.27282	932.851
101.3	2.98207	0.126988	4.57431	0.00457225	3.27341	932.851
101.3	2.9839	0.127248	4.58104	0.0045788	3.274	932.851
101.2	2.98573	0.127509	4.58778	0.00458536	3.27459	932.851
101.2	2.98756	0.127771	4.59454	0.00459193	3.27519	932.851
101.2	2.98939	0.128033	4.60132	0.00459852	3.27579	932.851
101.2	2.99122	0.128296	4.60811	0.00460513	3.27638	932.851
101.1	2.99303	0.128559	4.61491	0.00461174	3.27698	932.851
101.1	2.99485	0.128823	4.62172	0.00461837	3.27758	932.851
101.1	2.99668	0.129088	4.62855	0.00462502	3.27819	932.851
101.1	2.99849	0.129353	4.6354	0.00463167	3.27879	932.851
101	3.0003	0.129618	4.64226	0.00463834	3.27939	932.851
101	3.00211	0.129884	4.64913	0.00464503	3.28	932.851
101	3.00392	0.130151	4.65601	0.00465173	3.2806	932.851
101	3.00573	0.130418	4.66291	0.00465844	3.28121	932.851
101	3.00753	0.130685	4.66983	0.00466517	3.28182	932.851
100.9	3.00932	0.130954	4.67676	0.00467191	3.28243	932.851
100.9	3.01113	0.131222	4.6837	0.00467866	3.28304	932.851
100.9	3.01293	0.131492	4.69066	0.00468543	3.28366	932.851
100.9	3.01472	0.131762	4.69763	0.00469221	3.28427	932.851
100.8	3.0165	0.132032	4.70461	0.004699	3.28488	932.851
100.8	3.01829	0.132303	4.71161	0.00470581	3.2855	932.851
100.8	3.02008	0.132574	4.71863	0.00471264	3.28612	932.851
100.8	3.02187	0.132847	4.72566	0.00471947	3.28674	932.851
100.7	3.02364	0.133119	4.7327	0.00472632	3.28736	932.851
100.7	3.02542	0.133392	4.73976	0.00473319	3.28798	932.851
100.7	3.02719	0.133666	4.74683	0.00474007	3.2886	932.851
100.7	3.02897	0.13394	4.75392	0.00474696	3.28923	932.851
100.6	3.03073	0.134215	4.76102	0.00475387	3.28985	932.851
100.6	3.0325	0.134491	4.76813	0.00476079	3.29048	932.851
100.6	3.03427	0.134767	4.77526	0.00476773	3.29111	932.851
100.6	3.03604	0.135043	4.78241	0.00477468	3.29174	932.851
100.6	3.0378	0.135321	4.78957	0.00478164	3.29237	932.851
100.5	3.03955	0.135598	4.79674	0.00478862	3.293	932.851
100.5	3.04131	0.135877	4.80393	0.00479561	3.29363	932.851
100.5	3.04306	0.136155	4.81113	0.00480262	3.29427	932.851
100.5	3.04481	0.136435	4.81835	0.00480964	3.2949	932.851
100.4	3.04655	0.136715	4.82559	0.00481668	3.29554	932.851
100.4	3.0483	0.136995	4.83283	0.00482373	3.29618	932.851
100.4	3.05004	0.137277	4.8401	0.0048308	3.29682	932.851
100.4	3.05178	0.137558	4.84738	0.00483787	3.29746	932.851
100.3	3.05351	0.137841	4.85467	0.00484497	3.2981	932.851
100.3	3.05525	0.138124	4.86198	0.00485208	3.29874	932.851
100.3	3.05698	0.138407	4.8693	0.0048592	3.29939	932.851
100.3	3.05871	0.138691	4.87664	0.00486634	3.30004	932.851
100.3	3.06044	0.138976	4.88399	0.00487349	3.30068	932.851
100.2	3.06216	0.139261	4.89136	0.00488066	3.30133	932.851
100.2	3.06388	0.139547	4.89874	0.00488784	3.30198	932.851
100.2	3.0656	0.139833	4.90614	0.00489504	3.30263	932.851
100.2	3.06732	0.14012	4.91355	0.00490225	3.30329	932.851
100.1	3.06902	0.140408	4.92098	0.00490948	3.30394	932.851
100.1	3.07073	0.140696	4.92843	0.00491672	3.3046	932.851
100.1	3.07245	0.140985	4.93589	0.00492397	3.30525	932.851
100.1	3.07415	0.141274	4.94336	0.00493124	3.30591	932.851
100	3.07585	0.141564	4.95085	0.00493853	3.30657	932.851
100	3.07755	0.141854	4.95835	0.00494583	3.30723	932.851
100	3.07925	0.142146	4.96588	0.00495315	3.3079	932.851
100	3.08095	0.142437	4.97341	0.00496048	3.30856	932.851
100	3.08264	0.14273	4.98096	0.00496782	3.30923	932.851
99.9	3.08432	0.143023	4.98853	0.00497518	3.30989	932.851
99.9	3.086	0.143316	4.99611	0.00498256	3.31056	932.851
99.9	3.08769	0.14361	5.00371	0.00498995	3.31123	932.851
99.9	3.08937	0.143905	5.01132	0.00499736	3.3119	932.851
99.8	3.09104	0.1442	5.01895	0.00500478	3.31257	932.851
99.8	3.09272	0.144496	5.0266	0.00501221	3.31324	932.851
99.8	3.0944	0.144793	5.03426	0.00501967	3.31392	932.851
99.8	3.09607	0.14509	5.04194	0.00502713	3.3146	932.851
99.7	3.09773	0.145388	5.04963	0.00503462	3.31527	932.851
99.7	3.0994	0.145686	5.05734	0.00504211	3.31595	932.851
99.7	3.10106	0.145985	5.06506	0.00504963	3.31663	932.851
99.7	3.10272	0.146285	5.0728	0.00505716	3.31731	932.851
99.7	3.10438	0.146585	5.08056	0.0050647	3.318	932.851
99.6	3.10602	0.146886	5.08833	0.00507226	3.31868	932.851
99.6	3.10768	0.147187	5.09611	0.00507984	3.31937	932.851
99.6	3.10932	0.147489	5.10392	0.00508743	3.32005	932.851
99.6	3.11097	0.147792	5.11174	0.00509503	3.32074	932.851
99.5	3.11261	0.148095	5.11957	0.00510265	3.32143	932.851
99.5	3.11425	0.148399	5.12742	0.00511029	3.32213	932.851
99.5	3.11589	0.148704	5.13529	0.00511795	3.32282	932.851
99.5	3.11753	0.149009	5.14318	0.00512561	3.32351	932.851
99.4	3.11915	0.149315	5.15108	0.0051333	3.32421	932.851
99.4	3.12078	0.149621	5.15899	0.005141	3.32491	932.851
99.4	3.12241	0.149928	5.16692	0.00514872	3.3256	932.851
99.4	3.12403	0.150236	5.17487	0.00515645	3.3263	932.851
99.4	3.12566	0.150544	5.18284	0.0051642	3.32701	932.851
99.3	3.12726	0.150853	5.19082	0.00517196	3.32771	932.851
99.3	3.12888	0.151163	5.19882	0.00517974	3.32841	932.851
99.3	3.13049	0.151473	5.20683	0.00518754	3.32912	932.851
99.3	3.13211	0.151784	5.21486	0.00519535	3.32983	932.851
99.2	3.1337	0.152096	5.22291	0.00520318	3.33054	932.851
99.2	3.13531	0.152408	5.23097	0.00521102	3.33125	932.851
99.2	3.13691	0.152721	5.23905	0.00521888	3.33196	932.851
99.2	3.13851	0.153034	5.24715	0.00522676	3.33267	932.851
99.2	3.14011	0.153348	5.25526	0.00523465	3.33339	932.851
99.1	3.14169	0.153663	5.26339	0.00524256	3.3341	932.851
99.1	3.14329	0.153978	5.27154	0.00525048	3.33482	932.851
99.1	3.14488	0.154294	5.2797	0.00525842	3.33554	932.851
99.1	3.14646	0.154611	5.28788	0.00526638	3.33626	932.851
99	3.14803	0.154928	5.29608	0.00527435	3.33698	932.851
99	3.14961	0.155246	5.30429	0.00528234	3.3377	932.851
99	3.15119	0.155565	5.31253	0.00529035	3.33843	932.851
99	3.15276	0.155884	5.32077	0.00529837	3.33915	932.851
98.9	3.15432	0.156204	5.32904	0.00530641	3.33988	932.851
98.9	3.15589	0.156524	5.33732	0.00531447	3.34061	932.851
98.9	3.15746	0.156846	5.34562	0.00532254	3.34134	932.851
98.9	3.15902	0.157168	5.35393	0.00533063	3.34208	932.851
98.9	3.16058	0.15749	5.36227	0.00533873	3.34281	932.851
98.8	3.16213	0.157813	5.37062	0.00534686	3.34354	932.851
98.8	3.16368	0.158137	5.37898	0.00535499	3.34428	932.851
98.8	3.16523	0.158462	5.38737	0.00536315	3.34502	932.851
98.8	3.16678	0.158787	5.39577	0.00537132	3.34576	932.851
98.7	3.16832	0.159113	5.40419	0.00537951	3.3465	932.851
98.7	3.16986	0.159439	5.41262	0.00538772	3.34724	932.851
98.7	3.1714	0.159767	5.42107	0.00539594	3.34799	932.851
98.7	3.17294	0.160095	5.42954	0.00540418	3.34874	932.851
98.7	3.17447	0.160423	5.43803	0.00541244	3.34948	932.851
98.6	3.17599	0.160752	5.44654	0.00542071	3.35023	932.851
98.6	3.17752	0.161082	5.45506	0.005429	3.35098	932.851
98.6	3.17905	0.161413	5.4636	0.00543731	3.35173	932.851
98.6	3.18057	0.161744	5.47216	0.00544563	3.35249	932.851
98.5	3.18208	0.162076	5.48073	0.00545397	3.35324	932.851
98.5	3.18359	0.162409	5.48933	0.00546233	3.354	932.851
98.5	3.18511	0.162742	5.49794	0.00547071	3.35476	932.851
98.5	3.18662	0.163076	5.50656	0.0054791	3.35552	932.851
98.5	3.18813	0.163411	5.51521	0.00548751	3.35628	932.851
98.4	3.18962	0.163746	5.52387	0.00549594	3.35704	932.851
98.4	3.19112	0.164082	5.53255	0.00550438	3.35781	932.851
98.4	3.19262	0.164419	5.54125	0.00551284	3.35857	932.851
98.4	3.19412	0.164756	5.54997	0.00552132	3.35934	932.851
98.3	3.1956	0.165094	5.55871	0.00552982	3.36011	932.851
98.3	3.19709	0.165433	5.56746	0.00553833	3.36088	932.851
98.3	3.19858	0.165773	5.57623	0.00554687	3.36166	932.851
98.3	3.20007	0.166113	5.58502	0.00555542	3.36243	932.851
98.2	3.20154	0.166454	5.59382	0.00556398	3.3632	932.851
98.2	3.20302	0.166796	5.60265	0.00557257	3.36398	932.851
98.2	3.20449	0.167138	5.61149	0.00558117	3.36476	932.851
98.2	3.20596	0.167481	5.62035	0.00558979	3.36554	932.851
98.2	3.20744	0.167825	5.62923	0.00559843	3.36632	932.851
98.1	3.20889	0.168169	5.63813	0.00560708	3.36711	932.851
98.1	3.21035	0.168514	5.64705	0.00561575	3.36789	932.851
98.1	3.21181	0.16886	5.65598	0.00562444	3.36868	932.851
98.1	3.21327	0.169207	5.66493	0.00563315	3.36947	932.851
98	3.21471	0.169554	5.6739	0.00564188	3.37026	932.851
98	3.21617	0.169902	5.68289	0.00565062	3.37105	932.851
98	3.21762	0.170251	5.6919	0.00565939	3.37184	932.851
98	3.21906	0.1706	5.70093	0.00566817	3.37264	932.851
98	3.2205	0.17095	5.70997	0.00567696	3.37343	932.851
97.9	3.22193	0.171301	5.71903	0.00568578	3.37423	932.851
97.9	3.22337	0.171652	5.72812	0.00569461	3.37503	932.851
97.9	3.2248	0.172005	5.73722	0.00570347	3.37583	932.851
97.9	3.22624	0.172358	5.74634	0.00571234	3.37664	932.851
97.8	3.22765	0.172712	5.75547	0.00572123	3.37744	932.851
97.8	3.22908	0.173066	5.76463	0.00573013	3.37825	932.851
97.8	3.2305	0.173421	5.77381	0.00573906	3.37906	932.851
97.8	3.23192	0.173777	5.783	0.005748	3.37987	932.851
97.8	3.23334	0.174134	5.79221	0.00575697	3.38068	932.851
97.7	3.23474	0.174491	5.80145	0.00576595	3.38149	932.851
97.7	3.23615	0.174849	5.8107	0.00577494	3.38231	932.851
97.7	3.23756	0.175208	5.81997	0.00578396	3.38312	932.851
97.7	3.23896	0.175568	5.82926	0.005793	3.38394	932.851
97.6	3.24035	0.175928	5.83856	0.00580205	3.38476	932.851
97.6	3.24175	0.176289	5.84789	0.00581112	3.38558	932.851
97.6	3.24315	0.176651	5.85724	0.00582022	3.38641	932.851
97.6	3.24454	0.177013	5.8666	0.00582933	3.38723	932.851
97.6	3.24593	0.177377	5.87599	0.00583846	3.38806	932.851
97.5	3.2473	0.177741	5.88539	0.0058476	3.38889	932.851
97.5	3.24868	0.178105	5.89481	0.00585677	3.38972	932.851
97.5	3.25006	0.178471	5.90426	0.00586596	3.39055	932.851
97.5	3.25144	0.178837	5.91372	0.00587516	3.39138	932.851
97.4	3.2528	0.179204	5.9232	0.00588438	3.39222	932.851
97.4	3.25417	0.179572	5.9327	0.00589362	3.39305	932.851
97.4	3.25554	0.179941	5.94222	0.00590289	3.39389	932.851
97.4	3.25691	0.18031	5.95176	0.00591217	3.39473	932.851
97.4	3.25827	0.18068	5.96132	0.00592146	3.39557	932.851
97.3	3.25961	0.181051	5.9709	0.00593078	3.39642	932.851
97.3	3.26097	0.181422	5.9805	0.00594012	3.39726	932.851
97.3	3.26232	0.181795	5.99012	0.00594948	3.39811	932.851
97.3	3.26367	0.182168	5.99976	0.00595885	3.39896	932.851
97.2	3.26501	0.182542	6.00941	0.00596825	3.39981	932.851
97.2	3.26635	0.182916	6.01909	0.00597766	3.40066	932.851
97.2	3.26769	0.183292	6.02879	0.00598709	3.40152	932.851
97.2	3.26903	0.183668	6.03851	0.00599655	3.40237	932.851
97.2	3.27036	0.184045	6.04824	0.00600602	3.40323	932.851
97.1	3.27168	0.184423	6.058	0.00601551	3.40409	932.851
97.1	3.27301	0.184801	6.06778	0.00602502	3.40495	932.851
97.1	3.27434	0.18518	6.07758	0.00603455	3.40581	932.851
97.1	3.27566	0.18556	6.08739	0.0060441	3.40668	932.851
97	3.27697	0.185941	6.09723	0.00605367	3.40754	932.851
97	3.27828	0.186323	6.10709	0.00606326	3.40841	932.851
97	3.2796	0.186705	6.11697	0.00607287	3.40928	932.851
97	3.28091	0.187088	6.12687	0.0060825	3.41015	932.851
97	3.28222	0.187472	6.13679	0.00609215	3.41103	932.851
96.9	3.28351	0.187857	6.14673	0.00610182	3.4119	932.851
96.9	3.28481	0.188243	6.15668	0.0061115	3.41278	932.851
96.9	3.28611	0.188629	6.16666	0.00612121	3.41366	932.851
96.9	3.2874	0.189016	6.17667	0.00613094	3.41454	932.851
96.8	3.28868	0.189404	6.18669	0.00614069	3.41542	932.851
96.8	3.28997	0.189793	6.19673	0.00615046	3.41631	932.851
96.8	3.29125	0.190182	6.20679	0.00616024	3.41719	932.851
96.8	3.29254	0.190573	6.21687	0.00617005	3.41808	932.851
96.8	3.29382	0.190964	6.22698	0.00617988	3.41897	932.851
96.7	3.29508	0.191356	6.2371	0.00618973	3.41986	932.851
96.7	3.29635	0.191748	6.24725	0.0061996	3.42076	932.851
96.7	3.29762	0.192142	6.25741	0.00620949	3.42165	932.851
96.7	3.29889	0.192536	6.2676	0.0062194	3.42255	932.851
96.6	3.30014	0.192931	6.27781	0.00622932	3.42345	932.851
96.6	3.3014	0.193327	6.28803	0.00623927	3.42435	932.851
96.6	3.30266	0.193724	6.29828	0.00624924	3.42525	932.851
96.6	3.30391	0.194122	6.30856	0.00625924	3.42616	932.851
96.6	3.30517	0.19452	6.31885	0.00626925	3.42706	932.851
96.5	3.3064	0.194919	6.32916	0.00627928	3.42797	932.851
96.5	3.30765	0.195319	6.33949	0.00628933	3.42888	932.851
96.5	3.30889	0.19572	6.34985	0.0062994	3.42979	932.851
96.5	3.31013	0.196122	6.36023	0.0063095	3.43071	932.851
96.4	3.31135	0.196524	6.37062	0.00631961	3.43162	932.851
96.4	3.31258	0.196928	6.38104	0.00632975	3.43254	932.851
96.4	3.31381	0.197332	6.39148	0.0063399	3.43346	932.851
96.4	3.31504	0.197737	6.40194	0.00635008	3.43438	932.851
96.4	3.31626	0.198143	6.41243	0.00636028	3.43531	932.851
96.3	3.31747	0.198549	6.42293	0.0063705	3.43623	932.851
96.3	3.31869	0.198957	6.43346	0.00638074	3.43716	932.851
96.3	3.3199	0.199365	6.44401	0.006391	3.43809	932.851
96.3	3.32111	0.199774	6.45458	0.00640128	3.43902	932.851
96.3	3.32232	0.200184	6.46517	0.00641158	3.43995	932.851
96.2	3.32351	0.200595	6.47578	0.00642191	3.44089	932.851
96.2	3.32472	0.201007	6.48642	0.00643225	3.44182	932.851
96.2	3.32591	0.201419	6.49707	0.00644262	3.44276	932.851
96.2	3.32711	0.201833	6.50775	0.006453	3.4437	932.851
96.1	3.32829	0.202247	6.51845	0.00646341	3.44464	932.851
96.1	3.32948	0.202662	6.52918	0.00647384	3.44559	932.851
96.1	3.33067	0.203078	6.53992	0.0064843	3.44654	932.851
96.1	3.33185	0.203495	6.55069	0.00649477	3.44748	932.851
96.1	3.33303	0.203912	6.56148	0.00650526	3.44843	932.851
96	3.33419	0.204331	6.57229	0.00651578	3.44939	932.851
96	3.33537	0.20475	6.58312	0.00652632	3.45034	932.851
96	3.33654	0.20517	6.59397	0.00653688	3.4513	932.851
96	3.33771	0.205591	6.60485	0.00654746	3.45225	932.851
95.9	3.33886	0.206013	6.61575	0.00655806	3.45321	932.851
95.9	3.34002	0.206436	6.62667	0.00656868	3.45418	932.851
95.9	3.34118	0.20686	6.63762	0.00657933	3.45514	932.851
95.9	3.34233	0.207284	6.64859	0.00659	3.45611	932.851
95.9	3.34348	0.20771	6.65957	0.00660069	3.45707	932.851
95.8	3.34462	0.208136	6.67059	0.0066114	3.45804	932.851
95.8	3.34577	0.208563	6.68162	0.00662214	3.45902	932.851
95.8	3.34691	0.208991	6.69268	0.00663289	3.45999	932.851
95.8	3.34805	0.20942	6.70376	0.00664367	3.46097	932.851
95.7	3.34917	0.20985	6.71486	0.00665447	3.46194	932.851
95.7	3.3503	0.210281	6.72599	0.00666529	3.46292	932.851
95.7	3.35143	0.210712	6.73714	0.00667614	3.46391	932.851
95.7	3.35256	0.211145	6.74831	0.006687	3.46489	932.851
95.7	3.35369	0.211578	6.7595	0.00669789	3.46588	932.851
95.6	3.35479	0.212012	6.77072	0.0067088	3.46686	932.851
95.6	3.35591	0.212447	6.78196	0.00671974	3.46785	932.851
95.6	3.35703	0.212883	6.79322	0.0067307	3.46885	932.851
95.6	3.35814	0.21332	6.80451	0.00674167	3.46984	932.851
95.5	3.35923	0.213758	6.81582	0.00675268	3.47084	932.851
95.5	3.36034	0.214197	6.82715	0.0067637	3.47183	932.851
95.5	3.36144	0.214636	6.83851	0.00677475	3.47283	932.851
95.5	3.36254	0.215077	6.84989	0.00678582	3.47384	932.851
95.5	3.36363	0.215518	6.86129	0.00679691	3.47484	932.851
95.4	3.36471	0.215961	6.87272	0.00680802	3.47585	932.851
95.4	3.3658	0.216404	6.88417	0.00681916	3.47686	932.851
95.4	3.36689	0.216848	6.89564	0.00683032	3.47787	932.851
95.4	3.36797	0.217293	6.90713	0.0068415	3.47888	932.851
95.4	3.36905	0.217739	6.91865	0.00685271	3.47989	932.851
95.3	3.37011	0.218186	6.9302	0.00686394	3.48091	932.851
95.3	3.37119	0.218634	6.94177	0.00687519	3.48193	932.851
95.3	3.37226	0.219082	6.95336	0.00688647	3.48295	932.851
95.3	3.37333	0.219532	6.96497	0.00689776	3.48397	932.851
95.2	3.37438	0.219983	6.97661	0.00690909	3.485	932.851
95.2	3.37544	0.220434	6.98827	0.00692043	3.48603	932.851
95.2	3.3765	0.220886	6.99996	0.0069318	3.48706	932.851
95.2	3.37755	0.22134	7.01167	0.00694319	3.48809	932.852
95.2	3.3786	0.221794	7.02341	0.00695461	3.48912	932.852
95.1	3.37964	0.222249	7.03517	0.00696604	3.49016	932.852
95.1	3.38068	0.222705	7.04695	0.00697751	3.49119	932.852
95.1	3.38173	0.223162	7.05876	0.00698899	3.49223	932.852
95.1	3.38276	0.22362	7.07059	0.0070005	3.49328	932.852
95	3.38379	0.224079	7.08244	0.00701203	3.49432	932.852
95	3.38482	0.224539	7.09432	0.00702359	3.49537	932.852
95	3.38585	0.225	7.10623	0.00703517	3.49642	932.852
95	3.38688	0.225462	7.11816	0.00704677	3.49747	932.852
95	3.3879	0.225925	7.13011	0.0070584	3.49852	932.852
94.9	3.38891	0.226388	7.14209	0.00707005	3.49957	932.852
94.9	3.38993	0.226853	7.15409	0.00708173	3.50063	932.852
94.9	3.39094	0.227318	7.16612	0.00709343	3.50169	932.852
94.9	3.39195	0.227785	7.17817	0.00710515	3.50275	932.852
94.8	3.39295	0.228252	7.19024	0.0071169	3.50382	932.852
94.8	3.39395	0.228721	7.20235	0.00712867	3.50488	932.852
94.8	3.39495	0.22919	7.21447	0.00714046	3.50595	932.852
94.8	3.39595	0.229661	7.22662	0.00715228	3.50702	932.852
94.8	3.39695	0.230132	7.2388	0.00716413	3.50809	932.852
94.7	3.39793	0.230604	7.251	0.007176	3.50917	932.852
94.7	3.39891	0.231078	7.26323	0.00718789	3.51024	932.852
94.7	3.3999	0.231552	7.27548	0.00719981	3.51132	932.852
94.7	3.40088	0.232027	7.28775	0.00721175	3.5124	932.852
94.6	3.40185	0.232503	7.30005	0.00722371	3.51349	932.852
94.6	3.40283	0.23298	7.31238	0.00723571	3.51457	932.852
94.6	3.4038	0.233459	7.32473	0.00724772	3.51566	932.852
94.6	3.40477	0.233938	7.33711	0.00725976	3.51675	932.852
94.6	3.40573	0.234418	7.34951	0.00727183	3.51784	932.852
94.5	3.40669	0.234899	7.36194	0.00728391	3.51894	932.852
94.5	3.40765	0.235381	7.37439	0.00729603	3.52003	932.852
94.5	3.4086	0.235864	7.38687	0.00730817	3.52113	932.852
94.5	3.40956	0.236348	7.39938	0.00732033	3.52224	932.852
94.5	3.41051	0.236833	7.41191	0.00733252	3.52334	932.852
94.4	3.41145	0.237319	7.42446	0.00734474	3.52444	932.852
94.4	3.41239	0.237806	7.43705	0.00735697	3.52555	932.852
94.4	3.41333	0.238294	7.44965	0.00736924	3.52666	932.852
94.4	3.41427	0.238783	7.46229	0.00738153	3.52778	932.852
94.3	3.41519	0.239273	7.47495	0.00739384	3.52889	932.852
94.3	3.41613	0.239765	7.48763	0.00740618	3.53001	932.852
94.3	3.41705	0.240257	7.50034	0.00741855	3.53113	932.852
94.3	3.41798	0.24075	7.51308	0.00743094	3.53225	932.852
94.3	3.4189	0.241244	7.52585	0.00744335	3.53337	932.852
94.2	3.41981	0.241739	7.53864	0.0074558	3.5345	932.852
94.2	3.42073	0.242235	7.55145	0.00746826	3.53563	932.852
94.2	3.42164	0.242732	7.5643	0.00748075	3.53676	932.852
94.2	3.42255	0.24323	7.57716	0.00749327	3.53789	932.852
94.1	3.42345	0.24373	7.59006	0.00750582	3.53903	932.852
94.1	3.42435	0.24423	7.60298	0.00751839	3.54017	932.852
94.1	3.42525	0.244731	7.61593	0.00753098	3.54131	932.852
94.1	3.42615	0.245233	7.6289	0.0075436	3.54245	932.852
94.1	3.42704	0.245737	7.64191	0.00755625	3.5436	932.852
94	3.42792	0.246241	7.65493	0.00756892	3.54474	932.852
94	3.42881	0.246746	7.66799	0.00758162	3.54589	932.852
94	3.42969	0.247253	7.68107	0.00759435	3.54705	932.852
94	3.43058	0.24776	7.69418	0.0076071	3.5482	932.852
94	3.43145	0.248269	7.70731	0.00761988	3.54936	932.852
93.9	3.43232	0.248778	7.72048	0.00763268	3.55052	932.852
93.9	3.43319	0.249289	7.73367	0.00764551	3.55168	932.852
93.9	3.43406	0.2498	7.74688	0.00765837	3.55284	932.852
93.9	3.43493	0.250313	7.76013	0.00767125	3.55401	932.852
93.8	3.43578	0.250827	7.7734	0.00768416	3.55518	932.852
93.8	3.43664	0.251341	7.7867	0.00769709	3.55635	932.852
93.8	3.43749	0.251857	7.80002	0.00771006	3.55752	932.852
93.8	3.43835	0.252374	7.81337	0.00772305	3.5587	932.852
93.8	3.4392	0.252892	7.82675	0.00773606	3.55988	932.852
93.7	3.44003	0.253411	7.84016	0.0077491	3.56106	932.852
93.7	3.44088	0.253931	7.8536	0.00776217	3.56224	932.852
93.7	3.44172	0.254452	7.86706	0.00777527	3.56343	932.852
93.7	3.44256	0.254975	7.88055	0.00778839	3.56462	932.852
93.6	3.44338	0.255498	7.89407	0.00780154	3.56581	932.852
93.6	3.44422	0.256022	7.90761	0.00781472	3.567	932.852
93.6	3.44504	0.256548	7.92119	0.00782792	3.5682	932.852
93.6	3.44587	0.257074	7.93479	0.00784115	3.56939	932.852
93.6	3.44669	0.257602	7.94842	0.00785441	3.57059	932.852
93.5	3.4475	0.25813	7.96207	0.00786769	3.5718	932.852
93.5	3.44832	0.25866	7.97576	0.00788101	3.573	932.852
93.5	3.44913	0.259191	7.98947	0.00789435	3.57421	932.852
93.5	3.44994	0.259723	8.00321	0.00790771	3.57542	932.852
93.4	3.45074	0.260256	8.01698	0.00792111	3.57663	932.852
93.4	3.45154	0.26079	8.03078	0.00793453	3.57785	932.852
93.4	3.45234	0.261325	8.04461	0.00794798	3.57907	932.852
93.4	3.45314	0.261862	8.05846	0.00796146	3.58029	932.852
93.4	3.45393	0.262399	8.07235	0.00797496	3.58151	932.852
93.3	3.45471	0.262938	8.08626	0.00798849	3.58273	932.852
93.3	3.4555	0.263477	8.1002	0.00800205	3.58396	932.852
93.3	3.45629	0.264018	8.11417	0.00801564	3.58519	932.852
93.3	3.45707	0.26456	8.12816	0.00802926	3.58643	932.852
93.3	3.45785	0.265103	8.14219	0.0080429	3.58766	932.852
93.2	3.45861	0.265647	8.15625	0.00805657	3.5889	932.852
93.2	3.45938	0.266192	8.17033	0.00807027	3.59014	932.852
93.2	3.46015	0.266738	8.18444	0.008084	3.59138	932.852
93.2	3.46092	0.267286	8.19858	0.00809776	3.59263	932.852
93.1	3.46167	0.267834	8.21275	0.00811154	3.59388	932.852
93.1	3.46243	0.268384	8.22695	0.00812536	3.59513	932.852
93.1	3.46319	0.268935	8.24118	0.0081392	3.59638	932.852
93.1	3.46394	0.269487	8.25544	0.00815307	3.59764	932.852
93.1	3.4647	0.27004	8.26973	0.00816696	3.59889	932.852
93	3.46543	0.270594	8.28404	0.00818089	3.60016	932.852
93	3.46618	0.27115	8.29839	0.00819485	3.60142	932.852
93	3.46692	0.271706	8.31277	0.00820883	3.60269	932.852
93	3.46766	0.272264	8.32717	0.00822284	3.60395	932.852
92.9	3.46838	0.272822	8.34161	0.00823688	3.60523	932.852
92.9	3.46912	0.273382	8.35607	0.00825095	3.6065	932.852
92.9	3.46985	0.273943	8.37056	0.00826505	3.60778	932.852
92.9	3.47057	0.274506	8.38509	0.00827918	3.60906	932.852
92.9	3.4713	0.275069	8.39964	0.00829334	3.61034	932.852
92.8	3.47201	0.275634	8.41422	0.00830752	3.61162	932.852
92.8	3.47272	0.276199	8.42884	0.00832174	3.61291	932.852
92.8	3.47344	0.276766	8.44348	0.00833598	3.6142	932.852
92.8	3.47415	0.277334	8.45815	0.00835026	3.61549	932.852
92.8	3.47486	0.277903	8.47286	0.00836456	3.61679	932.852
92.7	3.47555	0.278474	8.48759	0.00837889	3.61808	932.852
92.7	3.47625	0.279045	8.50236	0.00839325	3.61938	932.852
92.7	3.47695	0.279618	8.51715	0.00840764	3.62069	932.852
92.7	3.47765	0.280192	8.53197	0.00842206	3.62199	932.852
92.6	3.47833	0.280767	8.54683	0.00843651	3.6233	932.852
92.6	3.47902	0.281343	8.56171	0.00845099	3.62461	932.852
92.6	3.4797	0.28192	8.57663	0.0084655	3.62593	932.852
92.6	3.48039	0.282499	8.59158	0.00848004	3.62724	932.852
92.6	3.48107	0.283079	8.60655	0.00849461	3.62856	932.852
92.5	3.48173	0.28366	8.62156	0.00850921	3.62988	932.852
92.5	3.48241	0.284242	8.6366	0.00852384	3.63121	932.852
92.5	3.48308	0.284825	8.65167	0.0085385	3.63254	932.852
92.5	3.48375	0.28541	8.66677	0.00855319	3.63387	932.852
92.4	3.4844	0.285995	8.6819	0.00856791	3.6352	932.852
92.4	3.48507	0.286582	8.69706	0.00858266	3.63653	932.852
92.4	3.48572	0.287171	8.71226	0.00859743	3.63787	932.852
92.4	3.48638	0.28776	8.72748	0.00861224	3.63921	932.852
92.4	3.48703	0.288351	8.74274	0.00862709	3.64056	932.852
92.3	3.48767	0.288942	8.75803	0.00864196	3.6419	932.852
92.3	3.48832	0.289535	8.77335	0.00865686	3.64325	932.852
92.3	3.48896	0.29013	8.7887	0.00867179	3.6446	932.852
92.3	3.4896	0.290725	8.80408	0.00868675	3.64596	932.852
92.3	3.49024	0.291322	8.81949	0.00870175	3.64732	932.852
92.2	3.49086	0.29192	8.83494	0.00871677	3.64868	932.852
92.2	3.4915	0.292519	8.85041	0.00873182	3.65004	932.852
92.2	3.49212	0.293119	8.86592	0.00874691	3.65141	932.852
92.2	3.49275	0.293721	8.88146	0.00876203	3.65277	932.852
92.1	3.49336	0.294323	8.89703	0.00877717	3.65415	932.852
92.1	3.49398	0.294927	8.91264	0.00879235	3.65552	932.852
92.1	3.4946	0.295533	8.92827	0.00880756	3.6569	932.852
92.1	3.49521	0.296139	8.94394	0.0088228	3.65828	932.852
92.1	3.49582	0.296747	8.95964	0.00883808	3.65966	932.852
92	3.49642	0.297356	8.97538	0.00885338	3.66105	932.852
92	3.49702	0.297966	8.99114	0.00886872	3.66244	932.852
92	3.49762	0.298578	9.00694	0.00888408	3.66383	932.852
92	3.49822	0.299191	9.02277	0.00889948	3.66522	932.852
92	3.49882	0.299805	9.03863	0.00891491	3.66662	932.852
91.9	3.4994	0.30042	9.05452	0.00893037	3.66802	932.852
91.9	3.49999	0.301036	9.07045	0.00894587	3.66942	932.852
91.9	3.50058	0.301654	9.08641	0.00896139	3.67083	932.852
91.9	3.50116	0.302273	9.1024	0.00897695	3.67224	932.852
91.8	3.50173	0.302894	9.11843	0.00899254	3.67365	932.852
91.8	3.50231	0.303515	9.13449	0.00900816	3.67506	932.852
91.8	3.50288	0.304138	9.15058	0.00902381	3.67648	932.852
91.8	3.50345	0.304762	9.1667	0.0090395	3.6779	932.852
91.8	3.50402	0.305388	9.18286	0.00905521	3.67932	932.852
91.7	3.50457	0.306015	9.19905	0.00907096	3.68075	932.852
91.7	3.50513	0.306643	9.21528	0.00908674	3.68218	932.852
91.7	3.50569	0.307272	9.23153	0.00910256	3.68361	932.852
91.7	3.50625	0.307903	9.24782	0.00911841	3.68504	932.852
91.6	3.50679	0.308535	9.26415	0.00913428	3.68648	932.852
91.6	3.50734	0.309168	9.28051	0.0091502	3.68792	932.852
91.6	3.50789	0.309802	9.2969	0.00916614	3.68937	932.852
91.6	3.50844	0.310438	9.31332	0.00918212	3.69081	932.852
91.6	3.50898	0.311075	9.32978	0.00919813	3.69226	932.852
91.5	3.5095	0.311714	9.34627	0.00921417	3.69371	932.852
91.5	3.51004	0.312353	9.3628	0.00923025	3.69517	932.852
91.5	3.51057	0.312994	9.37936	0.00924636	3.69663	932.852
91.5	3.5111	0.313637	9.39595	0.0092625	3.69809	932.852
91.5	3.51163	0.314281	9.41258	0.00927867	3.69956	932.852
91.4	3.51214	0.314926	9.42924	0.00929488	3.70102	932.852
91.4	3.51266	0.315572	9.44594	0.00931112	3.70249	932.852
91.4	3.51318	0.31622	9.46267	0.0093274	3.70397	932.852
91.4	3.51369	0.316869	9.47943	0.0093437	3.70544	932.852
91.3	3.51419	0.317519	9.49623	0.00936005	3.70692	932.852
91.3	3.5147	0.31817	9.51307	0.00937642	3.70841	932.852
91.3	3.51521	0.318823	9.52994	0.00939283	3.70989	932.852
91.3	3.51571	0.319478	9.54684	0.00940927	3.71138	932.852
91.3	3.51621	0.320133	9.56378	0.00942575	3.71287	932.852
91.2	3.5167	0.32079	9.58075	0.00944226	3.71437	932.852
91.2	3.51719	0.321449	9.59776	0.0094588	3.71587	932.852
91.2	3.51768	0.322109	9.6148	0.00947538	3.71737	932.852
91.2	3.51817	0.32277	9.63188	0.00949199	3.71887	932.852
91.2	3.51866	0.323432	9.64899	0.00950864	3.72038	932.852
91.1	3.51913	0.324096	9.66614	0.00952532	3.72189	932.852
91.1	3.51961	0.324761	9.68332	0.00954203	3.7234	932.852
91.1	3.52008	0.325428	9.70054	0.00955878	3.72492	932.852
91.1	3.52056	0.326095	9.71779	0.00957556	3.72644	932.852
91	3.52102	0.326765	9.73508	0.00959238	3.72796	932.852
91	3.52148	0.327435	9.7524	0.00960923	3.72949	932.852
91	3.52195	0.328107	9.76976	0.00962612	3.73102	932.852
91	3.52241	0.328781	9.78716	0.00964304	3.73255	932.852
91	3.52287	0.329455	9.80459	0.00966	3.73408	932.852
90.9	3.52331	0.330132	9.82205	0.00967699	3.73562	932.852
90.9	3.52376	0.330809	9.83956	0.00969401	3.73716	932.852
90.9	3.52421	0.331488	9.8571	0.00971107	3.73871	932.852
90.9	3.52466	0.332168	9.87467	0.00972817	3.74026	932.852
90.8	3.5251	0.33285	9.89228	0.0097453	3.74181	932.852
90.8	3.52554	0.333533	9.90993	0.00976247	3.74336	932.852
90.8	3.52598	0.334218	9.92761	0.00977967	3.74492	932.852
90.8	3.52641	0.334904	9.94533	0.0097969	3.74648	932.852
90.8	3.52685	0.335591	9.96309	0.00981417	3.74804	932.852
90.7	3.52726	0.33628	9.98088	0.00983148	3.74961	932.852
90.7	3.52769	0.33697	9.99871	0.00984882	3.75118	932.852
90.7	3.52811	0.337661	10.0166	0.0098662	3.75275	932.852
90.7	3.52853	0.338354	10.0345	0.00988362	3.75433	932.852
90.7	3.52895	0.339049	10.0524	0.00990107	3.75591	932.852
90.6	3.52936	0.339745	10.0704	0.00991855	3.75749	932.852
90.6	3.52977	0.340442	10.0884	0.00993607	3.75908	932.852
90.6	3.53018	0.341141	10.1064	0.00995363	3.76067	932.852
90.6	3.53058	0.341841	10.1245	0.00997122	3.76226	932.852
90.5	3.53098	0.342542	10.1427	0.00998885	3.76386	932.852
90.5	3.53138	0.343245	10.1608	0.0100065	3.76546	932.852
90.5	3.53178	0.34395	10.179	0.0100242	3.76706	932.852
90.5	3.53217	0.344656	10.1973	0.010042	3.76867	932.852
90.5	3.53256	0.345363	10.2155	0.0100597	3.77028	932.852
90.4	3.53294	0.346072	10.2338	0.0100775	3.77189	932.852
90.4	3.53333	0.346782	10.2522	0.0100954	3.77351	932.852
90.4	3.53371	0.347494	10.2706	0.0101133	3.77513	932.852
90.4	3.53409	0.348207	10.289	0.0101312	3.77675	932.852
90.4	3.53447	0.348922	10.3075	0.0101492	3.77837	932.852
90.3	3.53483	0.349638	10.3259	0.0101672	3.78	932.852
90.3	3.53521	0.350355	10.3445	0.0101852	3.78164	932.852
90.3	3.53557	0.351074	10.3631	0.0102033	3.78327	932.852
90.3	3.53594	0.351795	10.3817	0.0102214	3.78491	932.852
90.2	3.53629	0.352517	10.4003	0.0102395	3.78655	932.852
90.2	3.53665	0.35324	10.419	0.0102577	3.7882	932.852
90.2	3.53701	0.353965	10.4377	0.0102759	3.78985	932.852
90.2	3.53737	0.354692	10.4565	0.0102942	3.7915	932.852
90.2	3.53772	0.35542	10.4753	0.0103124	3.79316	932.852
90.1	3.53806	0.356149	10.4942	0.0103308	3.79482	932.852
90.1	3.53841	0.35688	10.513	0.0103491	3.79648	932.852
90.1	3.53875	0.357612	10.532	0.0103675	3.79815	932.852
90.1	3.53909	0.358346	10.5509	0.010386	3.79982	932.852
90.1	3.53943	0.359082	10.5699	0.0104045	3.80149	932.852
90	3.53975	0.359819	10.589	0.010423	3.80317	932.852
90	3.54008	0.360557	10.608	0.0104415	3.80485	932.852
90	3.54041	0.361297	10.6271	0.0104601	3.80653	932.852
90	3.54074	0.362039	10.6463	0.0104788	3.80822	932.852
89.9	3.54105	0.362782	10.6655	0.0104974	3.80991	932.852
89.9	3.54137	0.363526	10.6847	0.0105162	3.8116	932.852
89.9	3.54169	0.364272	10.704	0.0105349	3.8133	932.852
89.9	3.54201	0.36502	10.7233	0.0105537	3.815	932.852
89.9	3.54232	0.365769	10.7427	0.0105725	3.81671	932.852
89.8	3.54262	0.36652	10.7621	0.0105914	3.81842	932.852
89.8	3.54293	0.367272	10.7815	0.0106103	3.82013	932.852
89.8	3.54323	0.368026	10.801	0.0106292	3.82184	932.852
89.8	3.54353	0.368781	10.8205	0.0106482	3.82356	932.852
89.8	3.54383	0.369538	10.84	0.0106672	3.82528	932.852
89.7	3.54412	0.370296	10.8596	0.0106863	3.82701	932.852
89.7	3.54441	0.371056	10.8792	0.0107054	3.82874	932.852
89.7	3.5447	0.371818	10.8989	0.0107245	3.83047	932.852
89.7	3.54499	0.372581	10.9186	0.0107437	3.83221	932.852
89.6	3.54526	0.373346	10.9384	0.0107629	3.83395	932.852
89.6	3.54554	0.374112	10.9582	0.0107822	3.83569	932.852
89.6	3.54582	0.37488	10.978	0.0108014	3.83744	932.852
89.6	3.5461	0.375649	10.9979	0.0108208	3.83919	932.852
89.6	3.54638	0.37642	11.0178	0.0108402	3.84094	932.852
89.5	3.54664	0.377192	11.0378	0.0108596	3.8427	932.852
89.5	3.5469	0.377967	11.0578	0.010879	3.84446	932.852
89.5	3.54717	0.378742	11.0778	0.0108985	3.84622	932.852
89.5	3.54743	0.37952	11.0979	0.010918	3.84799	932.852
89.5	3.54769	0.380298	11.118	0.0109376	3.84977	932.852
89.4	3.54794	0.381079	11.1382	0.0109572	3.85154	932.852
89.4	3.54819	0.381861	11.1584	0.0109769	3.85332	932.852
89.4	3.54844	0.382645	11.1786	0.0109966	3.8551	932.852
89.4	3.54869	0.38343	11.1989	0.0110163	3.85689	932.852
89.3	3.54893	0.384217	11.2192	0.0110361	3.85868	932.852
89.3	3.54917	0.385005	11.2396	0.0110559	3.86048	932.852
89.3	3.54941	0.385796	11.26	0.0110758	3.86227	932.852
89.3	3.54965	0.386587	11.2805	0.0110956	3.86408	932.852
89.3	3.54989	0.387381	11.301	0.0111156	3.86588	932.852
89.2	3.55011	0.388176	11.3215	0.0111356	3.86769	932.852
89.2	3.55034	0.388972	11.3421	0.0111556	3.8695	932.852
89.2	3.55057	0.389771	11.3627	0.0111756	3.87132	932.852
89.2	3.55079	0.390571	11.3834	0.0111957	3.87314	932.852
89.2	3.55101	0.391372	11.4041	0.0112159	3.87496	932.852
89.1	3.55122	0.392176	11.4248	0.0112361	3.87679	932.852
89.1	3.55143	0.39298	11.4456	0.0112563	3.87862	932.852
89.1	3.55165	0.393787	11.4664	0.0112766	3.88046	932.852
89.1	3.55186	0.394595	11.4873	0.0112969	3.8823	932.852
89	3.55206	0.395405	11.5082	0.0113172	3.88414	932.852
89	3.55227	0.396216	11.5292	0.0113376	3.88598	932.852
89	3.55247	0.39703	11.5502	0.011358	3.88783	932.852
89	3.55267	0.397844	11.5713	0.0113785	3.88969	932.852
89	3.55287	0.398661	11.5924	0.011399	3.89155	932.852
88.9	3.55305	0.399479	11.6135	0.0114196	3.89341	932.852
88.9	3.55324	0.400299	11.6347	0.0114402	3.89527	932.852
88.9	3.55343	0.40112	11.6559	0.0114608	3.89714	932.852
88.9	3.55362	0.401944	11.6772	0.0114815	3.89902	932.852
88.9	3.5538	0.402769	11.6985	0.0115023	3.90089	932.852
88.8	3.55397	0.403595	11.7198	0.011523	3.90277	932.852
88.8	3.55415	0.404424	11.7412	0.0115438	3.90466	932.852
88.8	3.55433	0.405254	11.7627	0.0115647	3.90655	932.852
88.8	3.5545	0.406085	11.7841	0.0115856	3.90844	932.852
88.7	3.55466	0.406919	11.8057	0.0116065	3.91033	932.852
88.7	3.55483	0.407754	11.8272	0.0116275	3.91224	932.852
88.7	3.555	0.408591	11.8489	0.0116486	3.91414	932.852
88.7	3.55516	0.409429	11.8705	0.0116696	3.91605	932.852
88.7	3.55532	0.41027	11.8922	0.0116907	3.91796	932.852
88.6	3.55547	0.411112	11.914	0.0117119	3.91987	932.852
88.6	3.55562	0.411955	11.9358	0.0117331	3.92179	932.852
88.6	3.55577	0.412801	11.9576	0.0117544	3.92372	932.852
88.6	3.55592	0.413648	11.9795	0.0117756	3.92565	932.852
88.6	3.55607	0.414497	12.0014	0.011797	3.92758	932.852
88.5	3.5562	0.415348	12.0234	0.0118184	3.92951	932.852
88.5	3.55635	0.4162	12.0454	0.0118398	3.93145	932.852
88.5	3.55649	0.417054	12.0675	0.0118612	3.9334	932.852
88.5	3.55662	0.41791	12.0896	0.0118827	3.93534	932.852
88.4	3.55675	0.418768	12.1118	0.0119043	3.9373	932.852
88.4	3.55688	0.419627	12.134	0.0119259	3.93925	932.852
88.4	3.557	0.420488	12.1562	0.0119475	3.94121	932.852
88.4	3.55713	0.421351	12.1785	0.0119692	3.94317	932.852
88.4	3.55725	0.422216	12.2008	0.011991	3.94514	932.852
88.3	3.55736	0.423083	12.2232	0.0120127	3.94711	932.852
88.3	3.55748	0.423951	12.2457	0.0120345	3.94909	932.852
88.3	3.5576	0.424821	12.2681	0.0120564	3.95107	932.852
88.3	3.55771	0.425693	12.2907	0.0120783	3.95305	932.852
88.3	3.55782	0.426567	12.3132	0.0121003	3.95504	932.852
88.2	3.55792	0.427442	12.3358	0.0121223	3.95703	932.852
88.2	3.55803	0.428319	12.3585	0.0121443	3.95903	932.852
88.2	3.55813	0.429198	12.3812	0.0121664	3.96103	932.852
88.2	3.55823	0.430079	12.404	0.0121885	3.96303	932.852
88.1	3.55831	0.430962	12.4268	0.0122107	3.96504	932.852
88.1	3.55841	0.431846	12.4496	0.0122329	3.96705	932.852
88.1	3.5585	0.432733	12.4725	0.0122552	3.96907	932.852
88.1	3.55859	0.433621	12.4955	0.0122775	3.97109	932.852
88.1	3.55868	0.434511	12.5184	0.0122999	3.97311	932.852
88	3.55875	0.435402	12.5415	0.0123223	3.97514	932.852
88	3.55884	0.436296	12.5646	0.0123448	3.97718	932.852
88	3.55892	0.437191	12.5877	0.0123673	3.97921	932.852
88	3.55899	0.438089	12.6109	0.0123898	3.98126	932.852
88	3.55907	0.438988	12.6341	0.0124124	3.9833	932.852
87.9	3.55913	0.439889	12.6574	0.012435	3.98535	932.852
87.9	3.5592	0.440791	12.6807	0.0124577	3.98741	932.852
87.9	3.55926	0.441696	12.7041	0.0124805	3.98946	932.852
87.9	3.55933	0.442603	12.7275	0.0125032	3.99153	932.852
87.9	3.55939	0.443511	12.7509	0.0125261	3.99359	932.852
87.8	3.55944	0.444421	12.7745	0.0125489	3.99566	932.852
87.8	3.5595	0.445333	12.798	0.0125719	3.99774	932.852
87.8	3.55955	0.446247	12.8216	0.0125948	3.99982	932.852
87.8	3.5596	0.447163	12.8453	0.0126178	4.0019	932.852
87.7	3.55964	0.448081	12.869	0.0126409	4.00399	932.852
87.7	3.55969	0.449	12.8928	0.012664	4.00608	932.852
87.7	3.55973	0.449922	12.9166	0.0126872	4.00818	932.852
87.7	3.55978	0.450845	12.9404	0.0127104	4.01028	932.852
87.7	3.55981	0.451771	12.9643	0.0127336	4.01239	932.852
87.6	3.55984	0.452698	12.9883	0.0127569	4.0145	932.852
87.6	3.55987	0.453627	13.0123	0.0127803	4.01661	932.852
87.6	3.55991	0.454558	13.0363	0.0128037	4.01873	932.852
87.6	3.55994	0.455491	13.0604	0.0128271	4.02085	932.852
87.6	3.55996	0.456426	13.0846	0.0128506	4.02298	932.852
87.5	3.55998	0.457362	13.1088	0.0128741	4.02511	932.852
87.5	3.56	0.458301	13.133	0.0128977	4.02725	932.852
87.5	3.56002	0.459242	13.1573	0.0129214	4.02939	932.852
87.5	3.56004	0.460184	13.1817	0.012945	4.03153	932.852
87.5	3.56005	0.461128	13.2061	0.0129688	4.03368	932.852
87.4	3.56005	0.462075	13.2305	0.0129926	4.03583	932.852
87.4	3.56006	0.463023	13.255	0.0130164	4.03799	932.852
87.4	3.56007	0.463973	13.2795	0.0130403	4.04015	932.852
87.4	3.56007	0.464926	13.3041	0.0130642	4.04232	932.852
87.3	3.56006	0.46588	13.3288	0.0130882	4.04449	932.852
87.3	3.56006	0.466836	13.3535	0.0131122	4.04666	932.852
87.3	3.56006	0.467794	13.3782	0.0131363	4.04884	932.852
87.3	3.56006	0.468754	13.403	0.0131604	4.05103	932.852
87.3	3.56005	0.469716	13.4279	0.0131846	4.05322	932.852
87.2	3.56003	0.47068	13.4528	0.0132088	4.05541	932.852
87.2	3.56001	0.471646	13.4778	0.0132331	4.05761	932.852
87.2	3.56	0.472614	13.5028	0.0132574	4.05981	932.852
87.2	3.55998	0.473584	13.5278	0.0132818	4.06202	932.852
87.2	3.55996	0.474556	13.5529	0.0133062	4.06423	932.852
87.1	3.55993	0.47553	13.5781	0.0133307	4.06645	932.852
87.1	3.55991	0.476506	13.6033	0.0133552	4.06867	932.852
87.1	3.55988	0.477484	13.6286	0.0133798	4.07089	932.852
87.1	3.55985	0.478464	13.6539	0.0134044	4.07312	932.852
87.1	3.55982	0.479446	13.6792	0.0134291	4.07536	932.852
87	3.55977	0.48043	13.7047	0.0134538	4.07759	932.852
87	3.55974	0.481416	13.7301	0.0134786	4.07984	932.852
87	3.5597	0.482404	13.7557	0.0135034	4.08209	932.852
87	3.55965	0.483394	13.7812	0.0135283	4.08434	932.852
86.9	3.5596	0.484386	13.8069	0.0135532	4.0866	932.852
86.9	3.55955	0.48538	13.8325	0.0135782	4.08886	932.852
86.9	3.55951	0.486376	13.8583	0.0136032	4.09112	932.852
86.9	3.55946	0.487374	13.8841	0.0136283	4.0934	932.852
86.9	3.5594	0.488375	13.9099	0.0136534	4.09567	932.852
86.8	3.55934	0.489377	13.9358	0.0136786	4.09795	932.852
86.8	3.55928	0.490381	13.9617	0.0137039	4.10024	932.852
86.8	3.55922	0.491388	13.9877	0.0137291	4.10253	932.852
86.8	3.55915	0.492396	14.0138	0.0137545	4.10482	932.852
86.8	3.55909	0.493407	14.0399	0.0137799	4.10712	932.852
86.7	3.55901	0.494419	14.066	0.0138053	4.10943	932.852
86.7	3.55894	0.495434	14.0923	0.0138308	4.11173	932.852
86.7	3.55887	0.496451	14.1185	0.0138564	4.11405	932.852
86.7	3.55879	0.49747	14.1448	0.013882	4.11637	932.852
86.7	3.55872	0.498491	14.1712	0.0139076	4.11869	932.852
86.6	3.55863	0.499514	14.1976	0.0139333	4.12102	932.852
86.6	3.55855	0.500539	14.2241	0.0139591	4.12335	932.852
86.6	3.55846	0.501566	14.2507	0.0139849	4.12569	932.852
86.6	3.55837	0.502596	14.2773	0.0140108	4.12803	932.852
86.5	3.55827	0.503627	14.3039	0.0140367	4.13038	932.852
86.5	3.55818	0.504661	14.3306	0.0140627	4.13273	932.852
86.5	3.55809	0.505696	14.3574	0.0140887	4.13508	932.852
86.5	3.55799	0.506734	14.3842	0.0141148	4.13745	932.852
86.5	3.5579	0.507774	14.411	0.0141409	4.13981	932.852
86.4	3.55779	0.508816	14.438	0.0141671	4.14218	932.852
86.4	3.55768	0.509861	14.4649	0.0141933	4.14456	932.852
86.4	3.55758	0.510907	14.492	0.0142196	4.14694	932.852
86.4	3.55747	0.511956	14.5191	0.014246	4.14933	932.852
86.4	3.55736	0.513006	14.5462	0.0142724	4.15172	932.852
86.3	3.55724	0.514059	14.5734	0.0142988	4.15411	932.852
86.3	3.55712	0.515114	14.6006	0.0143254	4.15651	932.852
86.3	3.55701	0.516171	14.628	0.0143519	4.15892	932.852
86.3	3.55689	0.517231	14.6553	0.0143785	4.16133	932.852
86.3	3.55677	0.518292	14.6827	0.0144052	4.16374	932.852
86.2	3.55664	0.519356	14.7102	0.0144319	4.16616	932.852
86.2	3.55651	0.520422	14.7378	0.0144587	4.16859	932.852
86.2	3.55638	0.52149	14.7653	0.0144856	4.17102	932.852
86.2	3.55625	0.52256	14.793	0.0145125	4.17345	932.852
86.2	3.55612	0.523633	14.8207	0.0145394	4.17589	932.852
86.1	3.55597	0.524707	14.8485	0.0145664	4.17834	932.852
86.1	3.55584	0.525784	14.8763	0.0145935	4.18079	932.852
86.1	3.5557	0.526863	14.9042	0.0146206	4.18324	932.852
86.1	3.55556	0.527944	14.9321	0.0146478	4.18571	932.852
86	3.5554	0.529028	14.9601	0.014675	4.18817	932.852
86	3.55526	0.530114	14.9881	0.0147023	4.19064	932.852
86	3.55511	0.531202	15.0162	0.0147296	4.19312	932.852
86	3.55496	0.532292	15.0444	0.014757	4.1956	932.852
86	3.55481	0.533384	15.0726	0.0147845	4.19808	932.852
85.9	3.55464	0.534479	15.1009	0.014812	4.20057	932.852
85.9	3.55448	0.535576	15.1292	0.0148395	4.20307	932.852
85.9	3.55432	0.536675	15.1576	0.0148672	4.20557	932.852
85.9	3.55416	0.537776	15.1861	0.0148948	4.20808	932.852
85.9	3.554	0.53888	15.2146	0.0149226	4.21059	932.852
85.8	3.55382	0.539986	15.2432	0.0149504	4.2131	932.852
85.8	3.55366	0.541094	15.2718	0.0149782	4.21563	932.852
85.8	3.55349	0.542205	15.3005	0.0150061	4.21815	932.852
85.8	3.55331	0.543318	15.3292	0.0150341	4.22068	932.852
85.8	3.55314	0.544433	15.358	0.0150621	4.22322	932.852
85.7	3.55295	0.54555	15.3869	0.0150902	4.22576	932.852
85.7	3.55277	0.54667	15.4158	0.0151183	4.22831	932.852
85.7	3.55259	0.547792	15.4448	0.0151465	4.23086	932.852
85.7	3.55241	0.548916	15.4738	0.0151748	4.23342	932.852
85.7	3.55222	0.550042	15.5029	0.0152031	4.23598	932.852
85.6	3.55202	0.551171	15.5321	0.0152314	4.23855	932.852
85.6	3.55183	0.552302	15.5613	0.0152599	4.24113	932.852
85.6	3.55164	0.553436	15.5906	0.0152883	4.24371	932.852
85.6	3.55144	0.554572	15.6199	0.0153169	4.24629	932.852
85.6	3.55125	0.55571	15.6493	0.0153455	4.24888	932.852
85.5	3.55104	0.55685	15.6788	0.0153741	4.25147	932.852
85.5	3.55084	0.557993	15.7083	0.0154029	4.25408	932.852
85.5	3.55063	0.559138	15.7379	0.0154316	4.25668	932.852
85.5	3.55043	0.560286	15.7676	0.0154605	4.25929	932.852
85.4	3.55021	0.561436	15.7973	0.0154894	4.26191	932.852
85.4	3.55	0.562588	15.827	0.0155183	4.26453	932.852
85.4	3.54979	0.563743	15.8569	0.0155473	4.26716	932.852
85.4	3.54958	0.5649	15.8867	0.0155764	4.26979	932.852
85.4	3.54936	0.566059	15.9167	0.0156055	4.27243	932.852
85.3	3.54913	0.567221	15.9467	0.0156347	4.27507	932.852
85.3	3.54891	0.568385	15.9768	0.015664	4.27772	932.852
85.3	3.54869	0.569551	16.0069	0.0156933	4.28037	932.852
85.3	3.54846	0.57072	16.0371	0.0157227	4.28303	932.852
85.3	3.54824	0.571892	16.0674	0.0157521	4.2857	932.852
85.2	3.548	0.573065	16.0977	0.0157816	4.28837	932.852
85.2	3.54777	0.574241	16.1281	0.0158112	4.29104	932.852
85.2	3.54754	0.57542	16.1585	0.0158408	4.29373	932.852
85.2	3.5473	0.576601	16.189	0.0158704	4.29641	932.852
85.2	3.54706	0.577784	16.2196	0.0159002	4.29911	932.852
85.1	3.54681	0.57897	16.2502	0.01593	4.3018	932.852
85.1	3.54657	0.580158	16.2809	0.0159598	4.30451	932.852
85.1	3.54633	0.581349	16.3117	0.0159898	4.30722	932.852
85.1	3.54608	0.582542	16.3425	0.0160197	4.30993	932.852
85.1	3.54584	0.583738	16.3734	0.0160498	4.31265	932.852
85	3.54558	0.584936	16.4043	0.0160799	4.31538	932.852
85	3.54532	0.586136	16.4353	0.01611	4.31811	932.852
85	3.54507	0.587339	16.4664	0.0161403	4.32085	932.852
85	3.54481	0.588544	16.4976	0.0161706	4.32359	932.852
85	3.54455	0.589752	16.5288	0.0162009	4.32634	932.852
84.9	3.54428	0.590963	16.56	0.0162313	4.32909	932.852
84.9	3.54402	0.592176	16.5914	0.0162618	4.33185	932.852
84.9	3.54376	0.593391	16.6227	0.0162924	4.33462	932.852
84.9	3.54349	0.594609	16.6542	0.016323	4.33739	932.852
84.9	3.54322	0.595829	16.6857	0.0163536	4.34016	932.852
84.8	3.54294	0.597052	16.7173	0.0163843	4.34295	932.852
84.8	3.54267	0.598277	16.749	0.0164151	4.34573	932.852
84.8	3.54239	0.599505	16.7807	0.016446	4.34853	932.852
84.8	3.54212	0.600735	16.8125	0.0164769	4.35133	932.852
84.8	3.54184	0.601968	16.8443	0.0165079	4.35413	932.852
84.7	3.54155	0.603204	16.8762	0.0165389	4.35694	932.852
84.7	3.54127	0.604442	16.9082	0.01657	4.35976	932.852
84.7	3.54098	0.605682	16.9403	0.0166012	4.36258	932.852
84.7	3.5407	0.606925	16.9724	0.0166325	4.36541	932.852
84.6	3.5404	0.608171	17.0046	0.0166638	4.36824	932.852
84.6	3.54011	0.609419	17.0368	0.0166951	4.37108	932.852
84.6	3.53981	0.61067	17.0691	0.0167265	4.37393	932.852
84.6	3.53952	0.611923	17.1015	0.016758	4.37678	932.852
84.6	3.53922	0.613179	17.1339	0.0167896	4.37964	932.852
84.5	3.53891	0.614437	17.1664	0.0168212	4.3825	932.852
84.5	3.53861	0.615698	17.199	0.0168529	4.38537	932.852
84.5	3.53831	0.616962	17.2317	0.0168847	4.38825	932.852
84.5	3.53801	0.618228	17.2644	0.0169165	4.39113	932.852
84.5	3.5377	0.619497	17.2971	0.0169484	4.39402	932.852
84.4	3.53738	0.620768	17.33	0.0169803	4.39691	932.852
84.4	3.53707	0.622042	17.3629	0.0170123	4.39981	932.852
84.4	3.53675	0.623319	17.3959	0.0170444	4.40271	932.852
84.4	3.53644	0.624598	17.4289	0.0170766	4.40562	932.852
84.4	3.53612	0.62588	17.462	0.0171088	4.40854	932.852
84.3	3.5358	0.627165	17.4952	0.017141	4.41146	932.852
84.3	3.53548	0.628452	17.5285	0.0171734	4.41439	932.852
84.3	3.53515	0.629742	17.5618	0.0172058	4.41732	932.852
84.3	3.53483	0.631034	17.5952	0.0172383	4.42027	932.852
84.3	3.5345	0.632329	17.6286	0.0172708	4.42321	932.852
84.2	3.53416	0.633627	17.6622	0.0173034	4.42616	932.852
84.2	3.53383	0.634927	17.6957	0.0173361	4.42912	932.852
84.2	3.5335	0.63623	17.7294	0.0173689	4.43209	932.852
84.2	3.53317	0.637536	17.7631	0.0174017	4.43506	932.852
84.2	3.53283	0.638845	17.7969	0.0174345	4.43804	932.852
84.1	3.53248	0.640156	17.8308	0.0174675	4.44102	932.852
84.1	3.53214	0.641469	17.8647	0.0175005	4.44401	932.852
84.1	3.5318	0.642786	17.8988	0.0175336	4.447	932.852
84.1	3.53146	0.644105	17.9328	0.0175667	4.45001	932.852
84.1	3.53111	0.645427	17.967	0.0176	4.45301	932.852
84	3.53075	0.646752	18.0012	0.0176332	4.45603	932.852
84	3.5304	0.648079	18.0355	0.0176666	4.45905	932.852
84	3.53005	0.649409	18.0698	0.0177	4.46207	932.852
84	3.5297	0.650742	18.1043	0.0177335	4.46511	932.852
84	3.52934	0.652077	18.1388	0.0177671	4.46815	932.852
83.9	3.52898	0.653416	18.1733	0.0178007	4.47119	932.852
83.9	3.52862	0.654757	18.208	0.0178344	4.47424	932.852
83.9	3.52825	0.656101	18.2427	0.0178682	4.4773	932.852
83.9	3.52789	0.657447	18.2775	0.017902	4.48036	932.852
83.9	3.52752	0.658796	18.3123	0.0179359	4.48343	932.852
83.8	3.52715	0.660148	18.3473	0.0179699	4.48651	932.852
83.8	3.52678	0.661503	18.3823	0.0180039	4.48959	932.852
83.8	3.52641	0.662861	18.4173	0.018038	4.49268	932.852
83.8	3.52604	0.664221	18.4525	0.0180722	4.49578	932.852
83.8	3.52567	0.665584	18.4877	0.0181065	4.49888	932.852
83.7	3.52528	0.66695	18.523	0.0181408	4.50199	932.852
83.7	3.5249	0.668319	18.5583	0.0181752	4.5051	932.852
83.7	3.52452	0.669691	18.5938	0.0182097	4.50822	932.852
83.7	3.52414	0.671065	18.6293	0.0182442	4.51135	932.852
83.7	3.52375	0.672443	18.6649	0.0182788	4.51448	932.852
83.6	3.52336	0.673823	18.7005	0.0183135	4.51762	932.852
83.6	3.52297	0.675205	18.7362	0.0183482	4.52077	932.852
83.6	3.52259	0.676591	18.772	0.0183831	4.52392	932.852
83.6	3.5222	0.67798	18.8079	0.018418	4.52708	932.852
83.6	3.5218	0.679371	18.8438	0.0184529	4.53025	932.852
83.5	3.5214	0.680766	18.8799	0.018488	4.53342	932.852
83.5	3.521	0.682163	18.916	0.0185231	4.5366	932.852
83.5	3.5206	0.683563	18.9521	0.0185583	4.53978	932.852
83.5	3.5202	0.684966	18.9884	0.0185935	4.54298	932.852
83.5	3.5198	0.686371	19.0247	0.0186288	4.54617	932.852
83.4	3.51939	0.68778	19.0611	0.0186642	4.54938	932.852
83.4	3.51898	0.689192	19.0975	0.0186997	4.55259	932.852
83.4	3.51858	0.690606	19.1341	0.0187352	4.55581	932.852
83.4	3.51817	0.692023	19.1707	0.0187709	4.55903	932.852
83.4	3.51775	0.693444	19.2074	0.0188065	4.56227	932.852
83.3	3.51733	0.694867	19.2441	0.0188423	4.5655	932.852
83.3	3.51692	0.696293	19.281	0.0188781	4.56875	932.852
83.3	3.5165	0.697722	19.3179	0.0189141	4.572	932.852
83.3	3.51608	0.699154	19.3549	0.01895	4.57526	932.852
83.3	3.51566	0.700589	19.392	0.0189861	4.57852	932.852
83.2	3.51523	0.702027	19.4291	0.0190222	4.58179	932.852
83.2	3.51481	0.703467	19.4663	0.0190584	4.58507	932.852
83.2	3.51438	0.704911	19.5036	0.0190947	4.58836	932.852
83.2	3.51395	0.706358	19.541	0.0191311	4.59165	932.852
83.2	3.51353	0.707807	19.5784	0.0191675	4.59495	932.852
83.1	3.51309	0.70926	19.616	0.019204	4.59825	932.852
83.1	3.51266	0.710716	19.6536	0.0192406	4.60157	932.852
83.1	3.51222	0.712174	19.6912	0.0192772	4.60488	932.852
83.1	3.51179	0.713636	19.729	0.019314	4.60821	932.852
83.1	3.51135	0.715101	19.7668	0.0193508	4.61154	932.852
83	3.5109	0.716568	19.8047	0.0193876	4.61488	932.852
83	3.51046	0.718039	19.8427	0.0194246	4.61823	932.852
83	3.51001	0.719512	19.8808	0.0194616	4.62158	932.852
83	3.50957	0.720989	19.9189	0.0194987	4.62494	932.852
83	3.50913	0.722469	19.9572	0.0195359	4.62831	932.852
82.9	3.50867	0.723952	19.9955	0.0195732	4.63168	932.853
82.9	3.50822	0.725437	20.0339	0.0196105	4.63506	932.853
82.9	3.50777	0.726926	20.0723	0.0196479	4.63845	932.853
82.9	3.50732	0.728418	20.1109	0.0196854	4.64184	932.853
82.9	3.50686	0.729913	20.1495	0.019723	4.64524	932.853
82.8	3.50639	0.731411	20.1882	0.0197606	4.64865	932.853
82.8	3.50593	0.732912	20.227	0.0197983	4.65207	932.853
82.8	3.50548	0.734416	20.2658	0.0198361	4.65549	932.853
82.8	3.50501	0.735924	20.3047	0.019874	4.65892	932.853
82.8	3.50455	0.737434	20.3438	0.019912	4.66236	932.853
82.7	3.50408	0.738947	20.3829	0.01995	4.6658	932.853
82.7	3.50361	0.740464	20.422	0.0199881	4.66925	932.853
82.7	3.50314	0.741984	20.4613	0.0200263	4.67271	932.853
82.7	3.50267	0.743506	20.5006	0.0200646	4.67617	932.853
82.7	3.5022	0.745032	20.54	0.0201029	4.67965	932.853
82.6	3.50172	0.746561	20.5795	0.0201413	4.68312	932.853
82.6	3.50124	0.748093	20.6191	0.0201798	4.68661	932.853
82.6	3.50077	0.749629	20.6588	0.0202184	4.6901	932.853
82.6	3.50029	0.751167	20.6985	0.0202571	4.6936	932.853
82.6	3.49981	0.752709	20.7384	0.0202958	4.69711	932.853
82.5	3.49932	0.754254	20.7783	0.0203346	4.70063	932.853
82.5	3.49883	0.755802	20.8183	0.0203735	4.70415	932.853
82.5	3.49835	0.757353	20.8583	0.0204125	4.70768	932.853
82.5	3.49786	0.758907	20.8985	0.0204516	4.71122	932.853
82.5	3.49737	0.760465	20.9387	0.0204907	4.71476	932.853
82.4	3.49687	0.762025	20.979	0.0205299	4.71831	932.853
82.4	3.49638	0.763589	21.0194	0.0205692	4.72187	932.853
82.4	3.49589	0.765156	21.0599	0.0206086	4.72543	932.853
82.4	3.49539	0.766727	21.1005	0.0206481	4.72901	932.853
82.4	3.4949	0.7683	21.1411	0.0206876	4.73259	932.853
82.4	3.4944	0.769877	21.1819	0.0207272	4.73618	932.853
82.3	3.49389	0.771457	21.2227	0.0207669	4.73977	932.853
82.3	3.49339	0.77304	21.2636	0.0208067	4.74337	932.853
82.3	3.49288	0.774627	21.3046	0.0208466	4.74698	932.853
82.3	3.49238	0.776217	21.3456	0.0208865	4.7506	932.853
82.3	3.49187	0.77781	21.3868	0.0209266	4.75422	932.853
82.2	3.49136	0.779406	21.428	0.0209667	4.75786	932.853
82.2	3.49085	0.781006	21.4693	0.0210069	4.7615	932.853
82.2	3.49034	0.782609	21.5107	0.0210471	4.76514	932.853
82.2	3.48982	0.784215	21.5522	0.0210875	4.7688	932.853
82.2	3.48931	0.785824	21.5938	0.021128	4.77246	932.853
82.1	3.48878	0.787437	21.6355	0.0211685	4.77613	932.853
82.1	3.48827	0.789053	21.6772	0.0212091	4.77981	932.853
82.1	3.48775	0.790672	21.7191	0.0212498	4.78349	932.853
82.1	3.48723	0.792295	21.761	0.0212906	4.78718	932.853
82.1	3.48671	0.793921	21.803	0.0213314	4.79088	932.853
82	3.48617	0.795551	21.8451	0.0213724	4.79459	932.853
82	3.48565	0.797183	21.8872	0.0214134	4.79831	932.853
82	3.48512	0.798819	21.9295	0.0214545	4.80203	932.853
82	3.48459	0.800459	21.9719	0.0214957	4.80576	932.853
82	3.48406	0.802102	22.0143	0.021537	4.8095	932.853
81.9	3.48352	0.803748	22.0568	0.0215783	4.81324	932.853
81.9	3.48299	0.805397	22.0994	0.0216198	4.81699	932.853
81.9	3.48245	0.80705	22.1421	0.0216613	4.82076	932.853
81.9	3.48192	0.808707	22.1849	0.021703	4.82452	932.853
81.9	3.48138	0.810366	22.2278	0.0217447	4.8283	932.853
81.8	3.48083	0.812029	22.2708	0.0217865	4.83208	932.853
81.8	3.48029	0.813696	22.3138	0.0218283	4.83588	932.853
81.8	3.47975	0.815366	22.357	0.0218703	4.83968	932.853
81.8	3.4792	0.817039	22.4002	0.0219123	4.84348	932.853
81.8	3.47866	0.818716	22.4435	0.0219545	4.8473	932.853
81.7	3.4781	0.820396	22.4869	0.0219967	4.85112	932.853
81.7	3.47755	0.82208	22.5304	0.022039	4.85495	932.853
81.7	3.477	0.823767	22.574	0.0220814	4.85879	932.853
81.7	3.47645	0.825458	22.6177	0.0221239	4.86264	932.853
81.7	3.4759	0.827152	22.6614	0.0221665	4.86649	932.853
81.7	3.47534	0.82885	22.7053	0.0222091	4.87036	932.853
81.6	3.47478	0.830551	22.7492	0.0222519	4.87423	932.853
81.6	3.47422	0.832255	22.7933	0.0222947	4.8781	932.853
81.6	3.47366	0.833963	22.8374	0.0223376	4.88199	932.853
81.6	3.4731	0.835675	22.8816	0.0223806	4.88589	932.853
81.6	3.47254	0.83739	22.9259	0.0224237	4.88979	932.853
81.5	3.47197	0.839109	22.9703	0.0224669	4.8937	932.853
81.5	3.4714	0.840831	23.0148	0.0225102	4.89762	932.853
81.5	3.47084	0.842556	23.0594	0.0225536	4.90154	932.853
81.5	3.47027	0.844286	23.104	0.022597	4.90548	932.853
81.5	3.4697	0.846018	23.1488	0.0226405	4.90942	932.853
81.4	3.46912	0.847755	23.1936	0.0226842	4.91337	932.853
81.4	3.46855	0.849494	23.2386	0.0227279	4.91733	932.853
81.4	3.46797	0.851238	23.2836	0.0227717	4.9213	932.853
81.4	3.4674	0.852985	23.3288	0.0228156	4.92527	932.853
81.4	3.46682	0.854735	23.374	0.0228596	4.92925	932.853
81.3	3.46623	0.85649	23.4193	0.0229037	4.93324	932.853
81.3	3.46566	0.858247	23.4647	0.0229479	4.93724	932.853
81.3	3.46508	0.860009	23.5102	0.0229921	4.94125	932.853
81.3	3.46449	0.861774	23.5558	0.0230365	4.94527	932.853
81.3	3.46391	0.863543	23.6015	0.0230809	4.94929	932.853
81.3	3.46332	0.865315	23.6473	0.0231254	4.95332	932.853
81.2	3.46273	0.867091	23.6931	0.0231701	4.95737	932.853
81.2	3.46214	0.86887	23.7391	0.0232148	4.96141	932.853
81.2	3.46155	0.870653	23.7852	0.0232596	4.96547	932.853
81.2	3.46096	0.87244	23.8313	0.0233045	4.96954	932.853
81.2	3.46037	0.874231	23.8776	0.0233495	4.97361	932.853
81.1	3.45976	0.876025	23.9239	0.0233946	4.97769	932.853
81.1	3.45917	0.877823	23.9704	0.0234398	4.98178	932.853
81.1	3.45857	0.879624	24.0169	0.023485	4.98588	932.853
81.1	3.45797	0.88143	24.0636	0.0235304	4.98999	932.853
81.1	3.45737	0.883239	24.1103	0.0235759	4.99411	932.853
81	3.45676	0.885051	24.1571	0.0236214	4.99823	932.853
81	3.45616	0.886868	24.204	0.023667	5.00236	932.853
81	3.45556	0.888688	24.2511	0.0237128	5.00651	932.853
81	3.45495	0.890512	24.2982	0.0237586	5.01066	932.853
81	3.45435	0.892339	24.3454	0.0238045	5.01481	932.853
80.9	3.45373	0.894171	24.3927	0.0238506	5.01898	932.853
80.9	3.45312	0.896006	24.4401	0.0238967	5.02316	932.853
80.9	3.45251	0.897845	24.4876	0.0239429	5.02734	932.853
80.9	3.4519	0.899687	24.5352	0.0239892	5.03153	932.853
80.9	3.45128	0.901534	24.5829	0.0240356	5.03573	932.853
80.9	3.45067	0.903384	24.6307	0.0240821	5.03994	932.853
80.8	3.45004	0.905238	24.6786	0.0241287	5.04416	932.853
80.8	3.44943	0.907096	24.7266	0.0241754	5.04839	932.853
80.8	3.44881	0.908958	24.7747	0.0242221	5.05263	932.853
80.8	3.44819	0.910823	24.8229	0.024269	5.05687	932.853
80.8	3.44756	0.912692	24.8712	0.024316	5.06112	932.853
80.7	3.44693	0.914566	24.9195	0.0243631	5.06539	932.853
80.7	3.44631	0.916443	24.968	0.0244102	5.06966	932.853
80.7	3.44568	0.918323	25.0166	0.0244575	5.07394	932.853
80.7	3.44506	0.920208	25.0653	0.0245048	5.07822	932.853
80.7	3.44443	0.922097	25.1141	0.0245523	5.08252	932.853
80.6	3.44379	0.923989	25.163	0.0245999	5.08683	932.853
80.6	3.44316	0.925885	25.212	0.0246475	5.09114	932.853
80.6	3.44252	0.927786	25.2611	0.0246953	5.09546	932.853
80.6	3.44189	0.92969	25.3102	0.0247431	5.0998	932.853
80.6	3.44126	0.931598	25.3595	0.0247911	5.10414	932.853
80.6	3.44062	0.93351	25.4089	0.0248391	5.10849	932.853
80.5	3.43998	0.935426	25.4584	0.0248872	5.11285	932.853
80.5	3.43934	0.937345	25.508	0.0249355	5.11722	932.853
80.5	3.4387	0.939269	25.5577	0.0249838	5.12159	932.853
80.5	3.43805	0.941197	25.6075	0.0250323	5.12598	932.853
80.5	3.43741	0.943128	25.6574	0.0250808	5.13037	932.853
80.4	3.43676	0.945064	25.7074	0.0251294	5.13478	932.853
80.4	3.43611	0.947004	25.7575	0.0251782	5.13919	932.853
80.4	3.43547	0.948947	25.8077	0.025227	5.14361	932.853
80.4	3.43482	0.950895	25.858	0.025276	5.14804	932.853
80.4	3.43417	0.952846	25.9084	0.025325	5.15249	932.853
80.3	3.43351	0.954802	25.959	0.0253741	5.15693	932.853
80.3	3.43286	0.956761	26.0096	0.0254234	5.16139	932.853
80.3	3.4322	0.958725	26.0603	0.0254727	5.16586	932.853
80.3	3.43155	0.960693	26.1111	0.0255222	5.17034	932.853
80.3	3.4309	0.962664	26.1621	0.0255717	5.17482	932.853
80.3	3.43024	0.96464	26.2131	0.0256214	5.17932	932.853
80.2	3.42957	0.96662	26.2642	0.0256711	5.18382	932.853
80.2	3.42891	0.968603	26.3155	0.025721	5.18834	932.853
80.2	3.42825	0.970591	26.3668	0.0257709	5.19286	932.853
80.2	3.42759	0.972583	26.4183	0.025821	5.19739	932.853
80.2	3.42693	0.974579	26.4699	0.0258711	5.20193	932.853
80.1	3.42625	0.97658	26.5215	0.0259214	5.20649	932.853
80.1	3.42559	0.978584	26.5733	0.0259717	5.21105	932.853
80.1	3.42492	0.980592	26.6252	0.0260222	5.21562	932.853
80.1	3.42425	0.982605	26.6772	0.0260728	5.22019	932.853
80.1	3.42359	0.984621	26.7293	0.0261235	5.22478	932.853
80.1	3.42291	0.986642	26.7815	0.0261742	5.22938	932.853
80	3.42223	0.988667	26.8338	0.0262251	5.23399	932.853
80	3.42156	0.990696	26.8862	0.0262761	5.2386	932.853
80	3.42088	0.992729	26.9387	0.0263272	5.24323	932.853
80	3.42021	0.994767	26.9914	0.0263784	5.24787	932.853
80	3.41953	0.996808	27.0441	0.0264297	5.25251	932.853
79.9	3.41885	0.998854	27.0969	0.0264811	5.25717	932.853
79.9	3.41817	1.0009	27.1499	0.0265326	5.26183	932.853
79.9	3.41749	1.00296	27.203	0.0265842	5.2665	932.853
79.9	3.41681	1.00502	27.2561	0.026636	5.27119	932.853
79.9	3.41612	1.00708	27.3094	0.0266878	5.27588	932.853
79.8	3.41543	1.00915	27.3628	0.0267397	5.28058	932.853
79.8	3.41474	1.01122	27.4163	0.0267918	5.2853	932.853
79.8	3.41406	1.01329	27.4699	0.0268439	5.29002	932.853
79.8	3.41337	1.01537	27.5236	0.0268962	5.29475	932.853
79.8	3.41268	1.01746	27.5775	0.0269486	5.29949	932.853
79.8	3.41199	1.01954	27.6314	0.027001	5.30424	932.853
79.7	3.41129	1.02164	27.6855	0.0270536	5.309	932.853
79.7	3.4106	1.02373	27.7396	0.0271063	5.31377	932.853
79.7	3.40991	1.02583	27.7939	0.0271591	5.31855	932.853
79.7	3.40921	1.02794	27.8483	0.027212	5.32335	932.853
79.7	3.40852	1.03005	27.9028	0.027265	5.32815	932.853
79.6	3.40781	1.03216	27.9574	0.0273181	5.33296	932.853
79.6	3.40711	1.03428	28.0121	0.0273714	5.33778	932.853
79.6	3.40642	1.0364	28.067	0.0274247	5.3426	932.853
79.6	3.40571	1.03853	28.1219	0.0274781	5.34744	932.853
79.6	3.40501	1.04066	28.177	0.0275317	5.35229	932.853
79.6	3.40431	1.0428	28.2321	0.0275854	5.35715	932.853
79.5	3.4036	1.04494	28.2874	0.0276392	5.36202	932.853
79.5	3.40289	1.04708	28.3428	0.027693	5.3669	932.853
79.5	3.40219	1.04923	28.3983	0.027747	5.37179	932.853
79.5	3.40148	1.05139	28.454	0.0278012	5.37669	932.853
79.5	3.40077	1.05354	28.5097	0.0278554	5.3816	932.853
79.4	3.40005	1.05571	28.5656	0.0279097	5.38652	932.853
79.4	3.39934	1.05787	28.6215	0.0279642	5.39145	932.853
79.4	3.39863	1.06004	28.6776	0.0280187	5.39639	932.853
79.4	3.39792	1.06222	28.7338	0.0280734	5.40134	932.853
79.4	3.3972	1.0644	28.7901	0.0281282	5.4063	932.853
79.4	3.39649	1.06658	28.8466	0.0281831	5.41127	932.853
79.3	3.39576	1.06877	28.9031	0.0282381	5.41625	932.853
79.3	3.39505	1.07097	28.9598	0.0282932	5.42124	932.853
79.3	3.39433	1.07316	29.0166	0.0283484	5.42624	932.853
79.3	3.39361	1.07537	29.0735	0.0284038	5.43125	932.853
79.3	3.39289	1.07757	29.1305	0.0284592	5.43628	932.853
79.2	3.39216	1.07978	29.1876	0.0285148	5.44131	932.853
79.2	3.39144	1.082	29.2448	0.0285705	5.44635	932.853
79.2	3.39071	1.08422	29.3022	0.0286263	5.4514	932.853
79.2	3.38999	1.08645	29.3597	0.0286822	5.45647	932.853
79.2	3.38926	1.08868	29.4173	0.0287382	5.46154	932.853
79.2	3.38853	1.09091	29.475	0.0287944	5.46662	932.853
79.1	3.38779	1.09315	29.5328	0.0288506	5.47172	932.853
79.1	3.38706	1.09539	29.5908	0.028907	5.47682	932.853
79.1	3.38634	1.09764	29.6489	0.0289635	5.48194	932.853
79.1	3.38561	1.09989	29.7071	0.0290201	5.48706	932.853
79.1	3.38487	1.10215	29.7654	0.0290768	5.4922	932.853
79.1	3.38414	1.10441	29.8238	0.0291337	5.49735	932.853
79	3.3834	1.10668	29.8824	0.0291906	5.5025	932.853
79	3.38266	1.10895	29.941	0.0292477	5.50767	932.853
79	3.38192	1.11123	29.9998	0.0293049	5.51285	932.853
79	3.38118	1.11351	30.0587	0.0293622	5.51804	932.853
79	3.38045	1.11579	30.1178	0.0294196	5.52324	932.853
78.9	3.3797	1.11808	30.1769	0.0294772	5.52845	932.853
78.9	3.37896	1.12038	30.2362	0.0295348	5.53367	932.853
78.9	3.37822	1.12268	30.2956	0.0295926	5.5389	932.853
78.9	3.37747	1.12498	30.3551	0.0296505	5.54414	932.853
78.9	3.37673	1.12729	30.4148	0.0297085	5.5494	932.853
78.9	3.37598	1.1296	30.4745	0.0297667	5.55466	932.853
78.8	3.37523	1.13192	30.5344	0.0298249	5.55994	932.853
78.8	3.37448	1.13424	30.5944	0.0298833	5.56522	932.853
78.8	3.37373	1.13657	30.6546	0.0299418	5.57052	932.853
78.8	3.37298	1.1389	30.7148	0.0300004	5.57582	932.853
78.8	3.37223	1.14124	30.7752	0.0300591	5.58114	932.853
78.8	3.37148	1.14358	30.8357	0.030118	5.58647	932.853
78.7	3.37072	1.14593	30.8963	0.030177	5.59181	932.853
78.7	3.36997	1.14828	30.9571	0.0302361	5.59716	932.853
78.7	3.36921	1.15064	31.018	0.0302953	5.60253	932.853
78.7	3.36846	1.153	31.079	0.0303546	5.6079	932.853
78.7	3.3677	1.15537	31.1401	0.0304141	5.61328	932.853
78.6	3.36694	1.15774	31.2014	0.0304737	5.61868	932.853
78.6	3.36618	1.16011	31.2627	0.0305334	5.62408	932.853
78.6	3.36542	1.1625	31.3243	0.0305932	5.6295	932.853
78.6	3.36466	1.16488	31.3859	0.0306532	5.63493	932.853
78.6	3.3639	1.16727	31.4476	0.0307132	5.64037	932.853
78.6	3.36313	1.16967	31.5095	0.0307734	5.64582	932.853
78.5	3.36236	1.17207	31.5715	0.0308338	5.65128	932.853
78.5	3.3616	1.17447	31.6337	0.0308942	5.65676	932.853
78.5	3.36084	1.17688	31.6959	0.0309548	5.66224	932.853
78.5	3.36007	1.1793	31.7583	0.0310155	5.66774	932.853
78.5	3.3593	1.18172	31.8209	0.0310763	5.67324	932.853
78.5	3.35853	1.18415	31.8835	0.0311372	5.67876	932.853
78.4	3.35776	1.18658	31.9463	0.0311983	5.68429	932.853
78.4	3.35699	1.18901	32.0092	0.0312595	5.68983	932.853
78.4	3.35622	1.19145	32.0722	0.0313208	5.69538	932.853
78.4	3.35545	1.1939	32.1354	0.0313823	5.70095	932.853
78.4	3.35467	1.19635	32.1987	0.0314438	5.70652	932.853
78.3	3.35389	1.1988	32.2621	0.0315055	5.71211	932.853
78.3	3.35312	1.20126	32.3257	0.0315674	5.71771	932.853
78.3	3.35234	1.20373	32.3894	0.0316293	5.72332	932.853
78.3	3.35156	1.2062	32.4532	0.0316914	5.72894	932.853
78.3	3.35078	1.20867	32.5171	0.0317536	5.73457	932.853
78.3	3.35001	1.21115	32.5812	0.0318159	5.74021	932.853
78.2	3.34922	1.21364	32.6454	0.0318784	5.74587	932.853
78.2	3.34844	1.21613	32.7098	0.031941	5.75154	932.853
78.2	3.34766	1.21863	32.7743	0.0320037	5.75722	932.853
78.2	3.34688	1.22113	32.8389	0.0320666	5.76291	932.853
78.2	3.34609	1.22363	32.9036	0.0321295	5.76861	932.853
78.2	3.34531	1.22614	32.9685	0.0321926	5.77432	932.853
78.1	3.34451	1.22866	33.0335	0.0322559	5.78005	932.854
78.1	3.34373	1.23118	33.0986	0.0323192	5.78579	932.854
78.1	3.34294	1.23371	33.1639	0.0323827	5.79153	932.854
78.1	3.34216	1.23624	33.2293	0.0324464	5.7973	932.854
78.1	3.34137	1.23878	33.2948	0.0325101	5.80307	932.854
78.1	3.34058	1.24132	33.3605	0.032574	5.80885	932.854
78	3.33978	1.24387	33.4263	0.032638	5.81465	932.854
78	3.33899	1.24642	33.4923	0.0327022	5.82046	932.854
78	3.3382	1.24898	33.5584	0.0327664	5.82628	932.854
78	3.3374	1.25154	33.6246	0.0328309	5.83211	932.854
78	3.33661	1.25411	33.6909	0.0328954	5.83795	932.854
77.9	3.33581	1.25669	33.7574	0.0329601	5.84381	932.854
77.9	3.33501	1.25926	33.824	0.0330249	5.84968	932.854
77.9	3.33422	1.26185	33.8908	0.0330898	5.85556	932.854
77.9	3.33342	1.26444	33.9577	0.0331549	5.86145	932.854
77.9	3.33262	1.26703	34.0247	0.0332201	5.86736	932.854
77.9	3.33182	1.26963	34.0919	0.0332855	5.87327	932.854
77.8	3.33101	1.27224	34.1592	0.0333509	5.8792	932.854
77.8	3.33021	1.27485	34.2267	0.0334166	5.88514	932.854
77.8	3.32941	1.27747	34.2943	0.0334823	5.8911	932.854
77.8	3.32861	1.28009	34.362	0.0335482	5.89706	932.854
77.8	3.3278	1.28272	34.4299	0.0336142	5.90304	932.854
77.8	3.327	1.28535	34.4979	0.0336803	5.90903	932.854
77.7	3.32618	1.28799	34.566	0.0337466	5.91503	932.854
77.7	3.32538	1.29063	34.6343	0.0338131	5.92105	932.854
77.7	3.32457	1.29328	34.7027	0.0338796	5.92707	932.854
77.7	3.32377	1.29593	34.7713	0.0339463	5.93311	932.854
77.7	3.32296	1.29859	34.84	0.0340132	5.93916	932.854
77.7	3.32215	1.30126	34.9088	0.0340801	5.94523	932.854
77.6	3.32133	1.30393	34.9778	0.0341472	5.9513	932.854
77.6	3.32052	1.3066	35.047	0.0342145	5.95739	932.854
77.6	3.31971	1.30929	35.1162	0.0342819	5.96349	932.854
77.6	3.31889	1.31197	35.1856	0.0343494	5.96961	932.854
77.6	3.31808	1.31467	35.2552	0.034417	5.97573	932.854
77.6	3.31727	1.31736	35.3249	0.0344848	5.98187	932.854
77.5	3.31645	1.32007	35.3947	0.0345528	5.98802	932.854
77.5	3.31563	1.32278	35.4647	0.0346209	5.99419	932.854
77.5	3.31481	1.32549	35.5349	0.0346891	6.00037	932.854
77.5	3.314	1.32821	35.6051	0.0347574	6.00656	932.854
77.5	3.31318	1.33094	35.6756	0.0348259	6.01276	932.854
77.5	3.31236	1.33367	35.7461	0.0348946	6.01897	932.854
77.4	3.31153	1.33641	35.8168	0.0349634	6.0252	932.854
77.4	3.31071	1.33915	35.8877	0.0350323	6.03144	932.854
77.4	3.30989	1.3419	35.9587	0.0351013	6.03769	932.854
77.4	3.30907	1.34465	36.0298	0.0351705	6.04396	932.854
77.4	3.30824	1.34741	36.1011	0.0352399	6.05024	932.854
77.4	3.30742	1.35018	36.1725	0.0353094	6.05653	932.854
77.3	3.30658	1.35295	36.2441	0.035379	6.06284	932.854
77.3	3.30576	1.35572	36.3158	0.0354488	6.06915	932.854
77.3	3.30494	1.35851	36.3877	0.0355187	6.07548	932.854
77.3	3.30411	1.36129	36.4597	0.0355888	6.08183	932.854
77.3	3.30328	1.36409	36.5319	0.035659	6.08819	932.854
77.3	3.30245	1.36689	36.6042	0.0357293	6.09456	932.854
77.2	3.30162	1.36969	36.6767	0.0357998	6.10094	932.854
77.2	3.30079	1.3725	36.7493	0.0358705	6.10733	932.854
77.2	3.29995	1.37532	36.8221	0.0359412	6.11374	932.854
77.2	3.29912	1.37814	36.895	0.0360122	6.12017	932.854
77.2	3.29829	1.38097	36.9681	0.0360832	6.1266	932.854
77.2	3.29746	1.38381	37.0413	0.0361545	6.13305	932.854
77.1	3.29662	1.38665	37.1147	0.0362258	6.13951	932.854
77.1	3.29578	1.38949	37.1882	0.0362973	6.14599	932.854
77.1	3.29495	1.39234	37.2618	0.036369	6.15247	932.854
77.1	3.29411	1.3952	37.3357	0.0364408	6.15898	932.854
77.1	3.29327	1.39806	37.4096	0.0365128	6.16549	932.854
77.1	3.29244	1.40093	37.4837	0.0365849	6.17202	932.854
77	3.29159	1.40381	37.558	0.0366571	6.17856	932.854
77	3.29075	1.40669	37.6324	0.0367295	6.18512	932.854
77	3.28991	1.40958	37.707	0.036802	6.19169	932.854
77	3.28907	1.41247	37.7818	0.0368747	6.19827	932.854
77	3.28823	1.41537	37.8566	0.0369476	6.20486	932.854
77	3.28739	1.41827	37.9317	0.0370206	6.21147	932.854
76.9	3.28654	1.42118	38.0069	0.0370937	6.2181	932.854
76.9	3.28569	1.4241	38.0822	0.037167	6.22473	932.854
76.9	3.28485	1.42702	38.1577	0.0372405	6.23138	932.854
76.9	3.28401	1.42995	38.2334	0.0373141	6.23805	932.854
76.9	3.28316	1.43289	38.3092	0.0373878	6.24472	932.854
76.9	3.28232	1.43583	38.3852	0.0374617	6.25141	932.854
76.8	3.28146	1.43877	38.4613	0.0375357	6.25812	932.854
76.8	3.28061	1.44173	38.5376	0.03761	6.26484	932.854
76.8	3.27976	1.44469	38.614	0.0376843	6.27157	932.854
76.8	3.27891	1.44765	38.6906	0.0377588	6.27832	932.854
76.8	3.27807	1.45062	38.7673	0.0378335	6.28508	932.854
76.8	3.27722	1.4536	38.8442	0.0379083	6.29185	932.854
76.7	3.27636	1.45658	38.9213	0.0379832	6.29864	932.854
76.7	3.27551	1.45957	38.9985	0.0380584	6.30544	932.854
76.7	3.27465	1.46257	39.0759	0.0381336	6.31226	932.854
76.7	3.2738	1.46557	39.1535	0.0382091	6.31909	932.854
76.7	3.27295	1.46858	39.2312	0.0382846	6.32593	932.854
76.7	3.27209	1.47159	39.309	0.0383604	6.33279	932.854
76.6	3.27123	1.47461	39.387	0.0384363	6.33966	932.854
76.6	3.27037	1.47764	39.4652	0.0385123	6.34654	932.854
76.6	3.26952	1.48067	39.5435	0.0385885	6.35344	932.854
76.6	3.26866	1.48371	39.622	0.0386649	6.36036	932.854
76.6	3.2678	1.48675	39.7007	0.0387414	6.36729	932.854
76.6	3.26694	1.48981	39.7795	0.0388181	6.37423	932.854
76.5	3.26608	1.49286	39.8585	0.0388949	6.38119	932.854
76.5	3.26522	1.49593	39.9377	0.0389719	6.38816	932.854
76.5	3.26436	1.499	40.017	0.0390491	6.39514	932.854
76.5	3.2635	1.50207	40.0964	0.0391264	6.40214	932.854
76.5	3.26264	1.50516	40.1761	0.0392038	6.40916	932.854
76.5	3.26178	1.50825	40.2559	0.0392815	6.41619	932.854
76.5	3.26091	1.51134	40.3358	0.0393592	6.42323	932.854
76.4	3.26004	1.51444	40.416	0.0394372	6.43029	932.854
76.4	3.25917	1.51755	40.4963	0.0395153	6.43736	932.854
76.4	3.25831	1.52067	40.5767	0.0395935	6.44444	932.854
76.4	3.25744	1.52379	40.6573	0.039672	6.45155	932.854
76.4	3.25658	1.52691	40.7381	0.0397506	6.45866	932.854
76.4	3.25571	1.53005	40.8191	0.0398293	6.46579	932.854
76.3	3.25484	1.53319	40.9002	0.0399082	6.47294	932.854
76.3	3.25397	1.53633	40.9815	0.0399873	6.4801	932.854
76.3	3.2531	1.53949	41.0629	0.0400665	6.48727	932.854
76.3	3.25223	1.54265	41.1446	0.0401459	6.49446	932.854
76.3	3.25136	1.54581	41.2263	0.0402255	6.50166	932.854
76.3	3.25049	1.54898	41.3083	0.0403052	6.50888	932.854
76.2	3.24961	1.55216	41.3904	0.0403851	6.51611	932.854
76.2	3.24874	1.55535	41.4727	0.0404651	6.52336	932.854
76.2	3.24787	1.55854	41.5552	0.0405453	6.53063	932.854
76.2	3.247	1.56174	41.6378	0.0406257	6.5379	932.854
76.2	3.24612	1.56495	41.7206	0.0407062	6.5452	932.854
76.2	3.24525	1.56816	41.8036	0.040787	6.5525	932.854
76.1	3.24437	1.57138	41.8867	0.0408678	6.55983	932.854
76.1	3.24349	1.5746	41.97	0.0409489	6.56716	932.854
76.1	3.24262	1.57783	42.0535	0.0410301	6.57452	932.854
76.1	3.24174	1.58107	42.1371	0.0411114	6.58188	932.854
76.1	3.24087	1.58432	42.221	0.041193	6.58927	932.854
76.1	3.23999	1.58757	42.305	0.0412747	6.59667	932.854
76.1	3.23911	1.59082	42.3891	0.0413566	6.60408	932.854
76	3.23822	1.59409	42.4735	0.0414386	6.61151	932.854
76	3.23734	1.59736	42.558	0.0415208	6.61895	932.854
76	3.23646	1.60064	42.6427	0.0416032	6.62641	932.854
76	3.23558	1.60392	42.7275	0.0416857	6.63389	932.854
76	3.2347	1.60722	42.8126	0.0417685	6.64138	932.854
76	3.23382	1.61051	42.8978	0.0418514	6.64888	932.854
75.9	3.23293	1.61382	42.9832	0.0419344	6.6564	932.854
75.9	3.23205	1.61713	43.0687	0.0420176	6.66394	932.854
75.9	3.23116	1.62045	43.1545	0.042101	6.67149	932.854
75.9	3.23028	1.62378	43.2404	0.0421846	6.67906	932.854
75.9	3.2294	1.62711	43.3265	0.0422683	6.68664	932.854
75.9	3.22851	1.63045	43.4127	0.0423523	6.69424	932.854
75.8	3.22762	1.63379	43.4992	0.0424363	6.70185	932.854
75.8	3.22674	1.63715	43.5858	0.0425206	6.70948	932.854
75.8	3.22585	1.64051	43.6726	0.042605	6.71712	932.854
75.8	3.22496	1.64387	43.7596	0.0426896	6.72478	932.854
75.8	3.22407	1.64725	43.8467	0.0427744	6.73246	932.854
75.8	3.22318	1.65063	43.934	0.0428594	6.74015	932.854
75.8	3.2223	1.65402	44.0215	0.0429445	6.74786	932.854
75.7	3.2214	1.65741	44.1092	0.0430298	6.75558	932.854
75.7	3.22051	1.66081	44.1971	0.0431153	6.76332	932.854
75.7	3.21962	1.66422	44.2852	0.0432009	6.77108	932.854
75.7	3.21873	1.66764	44.3734	0.0432868	6.77885	932.854
75.7	3.21784	1.67106	44.4618	0.0433728	6.78664	932.854
75.7	3.21695	1.67449	44.5504	0.0434589	6.79444	932.854
75.6	3.21604	1.67793	44.6392	0.0435453	6.80226	932.854
75.6	3.21515	1.68137	44.7281	0.0436318	6.8101	932.854
75.6	3.21426	1.68482	44.8173	0.0437185	6.81795	932.854
75.6	3.21337	1.68828	44.9066	0.0438054	6.82581	932.854
75.6	3.21247	1.69174	44.9961	0.0438925	6.8337	932.854
75.6	3.21158	1.69521	45.0858	0.0439797	6.8416	932.854
75.6	3.21068	1.69869	45.1757	0.0440672	6.84951	932.854
75.5	3.20978	1.70218	45.2657	0.0441548	6.85745	932.854
75.5	3.20888	1.70567	45.356	0.0442426	6.86539	932.854
75.5	3.20799	1.70917	45.4464	0.0443305	6.87336	932.854
75.5	3.20709	1.71268	45.537	0.0444187	6.88134	932.854
75.5	3.20619	1.7162	45.6278	0.044507	6.88934	932.854
75.5	3.2053	1.71972	45.7188	0.0445955	6.89735	932.854
75.4	3.20439	1.72325	45.81	0.0446842	6.90538	932.854
75.4	3.20349	1.72678	45.9013	0.0447731	6.91343	932.854
75.4	3.20259	1.73033	45.9929	0.0448621	6.92149	932.855
75.4	3.20169	1.73388	46.0846	0.0449514	6.92957	932.855
75.4	3.20079	1.73744	46.1766	0.0450408	6.93767	932.855
75.4	3.19989	1.741	46.2687	0.0451304	6.94578	932.855
75.4	3.19899	1.74458	46.361	0.0452202	6.95391	932.855
75.3	3.19808	1.74816	46.4535	0.0453101	6.96206	932.855
75.3	3.19717	1.75175	46.5461	0.0454003	6.97022	932.855
75.3	3.19627	1.75534	46.639	0.0454906	6.9784	932.855
75.3	3.19537	1.75894	46.7321	0.0455812	6.9866	932.855
75.3	3.19446	1.76255	46.8253	0.0456719	6.99481	932.855
75.3	3.19356	1.76617	46.9188	0.0457628	7.00304	932.855
75.2	3.19265	1.7698	47.0124	0.0458539	7.01129	932.855
75.2	3.19174	1.77343	47.1062	0.0459451	7.01956	932.855
75.2	3.19084	1.77707	47.2003	0.0460366	7.02784	932.855
75.2	3.18993	1.78071	47.2945	0.0461282	7.03614	932.855
75.2	3.18902	1.78437	47.3889	0.0462201	7.04445	932.855
75.2	3.18812	1.78803	47.4835	0.0463121	7.05278	932.855
75.2	3.18721	1.7917	47.5783	0.0464043	7.06113	932.855
75.1	3.18629	1.79538	47.6733	0.0464967	7.0695	932.855
75.1	3.18538	1.79906	47.7685	0.0465893	7.07788	932.855
75.1	3.18448	1.80275	47.8638	0.0466821	7.08628	932.855
75.1	3.18357	1.80645	47.9594	0.0467751	7.0947	932.855
75.1	3.18266	1.81016	48.0552	0.0468682	7.10314	932.855
75.1	3.18175	1.81388	48.1512	0.0469616	7.11159	932.855
75.1	3.18084	1.8176	48.2473	0.0470551	7.12006	932.855
75	3.17992	1.82133	48.3437	0.0471489	7.12855	932.855
75	3.17901	1.82507	48.4403	0.0472428	7.13705	932.855
75	3.1781	1.82881	48.537	0.0473369	7.14558	932.855
75	3.17718	1.83257	48.634	0.0474312	7.15412	932.855
75	3.17627	1.83633	48.7311	0.0475257	7.16267	932.855
75	3.17536	1.8401	48.8285	0.0476204	7.17125	932.855
74.9	3.17444	1.84387	48.926	0.0477153	7.17984	932.855
74.9	3.17352	1.84766	49.0238	0.0478104	7.18845	932.855
74.9	3.17261	1.85145	49.1218	0.0479057	7.19708	932.855
74.9	3.17169	1.85525	49.2199	0.0480012	7.20572	932.855
74.9	3.17078	1.85906	49.3183	0.0480969	7.21439	932.855
74.9	3.16987	1.86287	49.4168	0.0481928	7.22307	932.855
74.9	3.16895	1.8667	49.5156	0.0482888	7.23177	932.855
74.8	3.16803	1.87053	49.6146	0.0483851	7.24048	932.855
74.8	3.16711	1.87437	49.7137	0.0484816	7.24922	932.855
74.8	3.16619	1.87821	49.8131	0.0485782	7.25797	932.855
74.8	3.16527	1.88207	49.9127	0.0486751	7.26674	932.855
74.8	3.16436	1.88593	50.0125	0.0487722	7.27553	932.855
74.8	3.16344	1.8898	50.1125	0.0488694	7.28434	932.855
74.8	3.16252	1.89368	50.2126	0.0489669	7.29316	932.855
74.7	3.1616	1.89756	50.313	0.0490645	7.30201	932.855
74.7	3.16068	1.90146	50.4136	0.0491624	7.31087	932.855
74.7	3.15976	1.90536	50.5145	0.0492605	7.31975	932.855
74.7	3.15884	1.90927	50.6155	0.0493587	7.32864	932.855
74.7	3.15791	1.91319	50.7167	0.0494572	7.33756	932.855
74.7	3.15699	1.91712	50.8181	0.0495559	7.34649	932.855
74.7	3.15607	1.92105	50.9198	0.0496547	7.35544	932.855
74.6	3.15514	1.92499	51.0216	0.0497538	7.36442	932.855
74.6	3.15422	1.92894	51.1237	0.0498531	7.3734	932.855
74.6	3.1533	1.9329	51.2259	0.0499526	7.38241	932.855
74.6	3.15238	1.93687	51.3284	0.0500522	7.39144	932.855
74.6	3.15146	1.94085	51.4311	0.0501521	7.40048	932.855
74.6	3.15053	1.94483	51.534	0.0502522	7.40955	932.855
74.6	3.14961	1.94882	51.6371	0.0503525	7.41863	932.855
74.5	3.14867	1.95282	51.7404	0.050453	7.42773	932.855
74.5	3.14775	1.95683	51.844	0.0505537	7.43685	932.855
74.5	3.14683	1.96084	51.9477	0.0506547	7.44598	932.855
74.5	3.1459	1.96487	52.0517	0.0507558	7.45514	932.855
74.5	3.14498	1.9689	52.1558	0.0508571	7.46432	932.855
74.5	3.14405	1.97294	52.2602	0.0509587	7.47351	932.855
74.5	3.14313	1.97699	52.3648	0.0510604	7.48272	932.855
74.4	3.14219	1.98105	52.4696	0.0511624	7.49195	932.855
74.4	3.14126	1.98511	52.5747	0.0512645	7.50121	932.855
74.4	3.14034	1.98919	52.6799	0.0513669	7.51048	932.855
74.4	3.13941	1.99327	52.7854	0.0514695	7.51976	932.855
74.4	3.13849	1.99736	52.891	0.0515723	7.52907	932.855
74.4	3.13756	2.00146	52.9969	0.0516753	7.5384	932.855
74.4	3.13663	2.00557	53.103	0.0517785	7.54774	932.855
74.3	3.13569	2.00968	53.2094	0.0518819	7.55711	932.855
74.3	3.13476	2.01381	53.3159	0.0519856	7.56649	932.855
74.3	3.13383	2.01794	53.4227	0.0520894	7.5759	932.855
74.3	3.1329	2.02208	53.5297	0.0521935	7.58532	932.855
74.3	3.13198	2.02623	53.6369	0.0522978	7.59476	932.855
74.3	3.13105	2.03039	53.7443	0.0524023	7.60423	932.855
74.3	3.13012	2.03456	53.8519	0.052507	7.61371	932.855
74.2	3.12918	2.03873	53.9598	0.0526119	7.62321	932.855
74.2	3.12825	2.04292	54.0679	0.0527171	7.63273	932.855
74.2	3.12732	2.04711	54.1762	0.0528224	7.64227	932.855
74.2	3.12638	2.05131	54.2847	0.052928	7.65183	932.855
74.2	3.12545	2.05552	54.3935	0.0530338	7.66141	932.855
74.2	3.12452	2.05974	54.5025	0.0531398	7.671	932.855
74.2	3.12359	2.06397	54.6117	0.053246	7.68062	932.855
74.1	3.12265	2.0682	54.7211	0.0533525	7.69026	932.855
74.1	3.12171	2.07245	54.8307	0.0534591	7.69992	932.855
74.1	3.12078	2.0767	54.9406	0.053566	7.7096	932.855
74.1	3.11985	2.08096	55.0507	0.0536731	7.71929	932.855
74.1	3.11891	2.08523	55.1611	0.0537804	7.72901	932.855
74.1	3.11798	2.08951	55.2716	0.053888	7.73875	932.855
74.1	3.11704	2.0938	55.3824	0.0539957	7.74851	932.855
74	3.1161	2.0981	55.4934	0.0541037	7.75828	932.855
74	3.11517	2.10241	55.6046	0.0542119	7.76808	932.855
74	3.11423	2.10672	55.7161	0.0543203	7.7779	932.855
74	3.1133	2.11104	55.8278	0.054429	7.78774	932.855
74	3.11236	2.11538	55.9397	0.0545379	7.79759	932.855
74	3.11142	2.11972	56.0519	0.054647	7.80747	932.855
74	3.11049	2.12407	56.1642	0.0547563	7.81737	932.855
73.9	3.10954	2.12843	56.2768	0.0548658	7.82729	932.855
73.9	3.10861	2.1328	56.3897	0.0549756	7.83723	932.855
73.9	3.10767	2.13717	56.5028	0.0550856	7.84719	932.855
73.9	3.10673	2.14156	56.6161	0.0551958	7.85717	932.855
73.9	3.1058	2.14595	56.7296	0.0553062	7.86717	932.855
73.9	3.10486	2.15036	56.8434	0.0554169	7.87719	932.855
73.9	3.10392	2.15477	56.9574	0.0555278	7.88723	932.855
73.8	3.10297	2.15919	57.0716	0.0556389	7.89729	932.855
73.8	3.10203	2.16363	57.1861	0.0557503	7.90737	932.855
73.8	3.1011	2.16807	57.3008	0.0558619	7.91748	932.855
73.8	3.10016	2.17252	57.4157	0.0559737	7.9276	932.855
73.8	3.09922	2.17697	57.5309	0.0560857	7.93775	932.855
73.8	3.09828	2.18144	57.6463	0.056198	7.94791	932.855
73.8	3.09734	2.18592	57.762	0.0563105	7.9581	932.855
73.8	3.0964	2.19041	57.8779	0.0564232	7.96831	932.855
73.7	3.09545	2.1949	57.994	0.0565362	7.97853	932.855
73.7	3.09451	2.19941	58.1104	0.0566494	7.98878	932.855
73.7	3.09357	2.20392	58.227	0.0567628	7.99905	932.855
73.7	3.09263	2.20844	58.3438	0.0568765	8.00935	932.855
73.7	3.09169	2.21297	58.4609	0.0569904	8.01966	932.855
73.7	3.09075	2.21752	58.5782	0.0571045	8.02999	932.855
73.7	3.08981	2.22207	58.6958	0.0572189	8.04035	932.855
73.6	3.08886	2.22663	58.8136	0.0573335	8.05072	932.855
73.6	3.08792	2.2312	58.9317	0.0574483	8.06112	932.855
73.6	3.08697	2.23578	59.05	0.0575634	8.07154	932.856
73.6	3.08603	2.24037	59.1685	0.0576787	8.08198	932.856
73.6	3.08509	2.24496	59.2873	0.0577942	8.09244	932.856
73.6	3.08415	2.24957	59.4063	0.05791	8.10293	932.856
73.6	3.0832	2.25419	59.5256	0.058026	8.11343	932.856
73.5	3.08225	2.25881	59.6451	0.0581423	8.12396	932.856
73.5	3.08131	2.26345	59.7648	0.0582587	8.1345	932.856
73.5	3.08037	2.26809	59.8848	0.0583755	8.14507	932.856
73.5	3.07942	2.27275	60.0051	0.0584924	8.15566	932.856
73.5	3.07848	2.27741	60.1256	0.0586097	8.16628	932.856
73.5	3.07753	2.28209	60.2463	0.0587271	8.17691	932.856
73.5	3.07659	2.28677	60.3673	0.0588448	8.18757	932.856
73.5	3.07564	2.29146	60.4885	0.0589627	8.19825	932.856
73.4	3.07469	2.29617	60.61	0.0590809	8.20895	932.856
73.4	3.07375	2.30088	60.7318	0.0591993	8.21967	932.856
73.4	3.0728	2.3056	60.8537	0.059318	8.23041	932.856
73.4	3.07186	2.31033	60.976	0.0594369	8.24118	932.856
73.4	3.07091	2.31508	61.0985	0.059556	8.25197	932.856
73.4	3.06996	2.31983	61.2212	0.0596754	8.26278	932.856
73.4	3.06902	2.32459	61.3442	0.0597951	8.27361	932.856
73.3	3.06807	2.32936	61.4674	0.059915	8.28447	932.856
73.3	3.06712	2.33414	61.5909	0.0600351	8.29534	932.856
73.3	3.06618	2.33893	61.7147	0.0601555	8.30624	932.856
73.3	3.06523	2.34373	61.8387	0.0602761	8.31717	932.856
73.3	3.06428	2.34854	61.9629	0.060397	8.32811	932.856
73.3	3.06333	2.35336	62.0875	0.0605181	8.33908	932.856
73.3	3.06239	2.35819	62.2122	0.0606395	8.35007	932.856
73.3	3.06144	2.36303	62.3372	0.0607611	8.36108	932.856
73.2	3.06048	2.36788	62.4625	0.0608829	8.37211	932.856
73.2	3.05954	2.37274	62.5881	0.0610051	8.38317	932.856
73.2	3.05859	2.37761	62.7139	0.0611274	8.39425	932.856
73.2	3.05764	2.38249	62.8399	0.06125	8.40535	932.856
73.2	3.0567	2.38738	62.9662	0.0613729	8.41648	932.856
73.2	3.05575	2.39228	63.0928	0.061496	8.42763	932.856
73.2	3.0548	2.39719	63.2196	0.0616194	8.4388	932.856
73.2	3.05385	2.40211	63.3467	0.061743	8.44999	932.856
73.1	3.05289	2.40704	63.4741	0.0618669	8.46121	932.856
73.1	3.05195	2.41198	63.6017	0.061991	8.47245	932.856
73.1	3.051	2.41693	63.7296	0.0621154	8.48371	932.856
73.1	3.05005	2.42189	63.8577	0.0622401	8.495	932.856
73.1	3.0491	2.42686	63.9861	0.062365	8.50631	932.856
73.1	3.04815	2.43184	64.1148	0.0624901	8.51764	932.856
73.1	3.0472	2.43683	64.2437	0.0626156	8.529	932.856
73	3.04624	2.44183	64.3729	0.0627412	8.54037	932.856
73	3.04529	2.44684	64.5023	0.0628672	8.55178	932.856
73	3.04434	2.45186	64.6321	0.0629934	8.5632	932.856
73	3.0434	2.4569	64.7621	0.0631198	8.57465	932.856
73	3.04245	2.46194	64.8923	0.0632465	8.58613	932.856
73	3.0415	2.46699	65.0228	0.0633735	8.59762	932.856
73	3.04055	2.47205	65.1536	0.0635007	8.60914	932.856
73	3.0396	2.47713	65.2847	0.0636282	8.62069	932.856
72.9	3.03864	2.48221	65.416	0.0637559	8.63225	932.856
72.9	3.03769	2.48731	65.5476	0.063884	8.64384	932.856
72.9	3.03673	2.49241	65.6795	0.0640122	8.65546	932.856
72.9	3.03578	2.49753	65.8116	0.0641408	8.6671	932.856
72.9	3.03483	2.50265	65.944	0.0642696	8.67876	932.856
72.9	3.03388	2.50779	66.0767	0.0643986	8.69045	932.856
72.9	3.03293	2.51293	66.2097	0.064528	8.70216	932.856
72.9	3.03198	2.51809	66.3429	0.0646576	8.71389	932.856
72.8	3.03102	2.52326	66.4764	0.0647874	8.72565	932.856
72.8	3.03007	2.52844	66.6102	0.0649176	8.73743	932.856
72.8	3.02912	2.53363	66.7442	0.065048	8.74924	932.856
72.8	3.02817	2.53883	66.8786	0.0651786	8.76107	932.856
72.8	3.02722	2.54404	67.0132	0.0653096	8.77293	932.856
72.8	3.02627	2.54926	67.148	0.0654408	8.78481	932.856
72.8	3.02531	2.55449	67.2832	0.0655722	8.79671	932.856
72.8	3.02436	2.55973	67.4186	0.065704	8.80864	932.856
72.7	3.0234	2.56499	67.5543	0.065836	8.82059	932.856
72.7	3.02245	2.57025	67.6903	0.0659683	8.83257	932.856
72.7	3.0215	2.57553	67.8266	0.0661008	8.84457	932.856
72.7	3.02055	2.58081	67.9631	0.0662336	8.8566	932.856
72.7	3.01959	2.58611	68.1	0.0663667	8.86865	932.856
72.7	3.01864	2.59142	68.2371	0.0665001	8.88073	932.856
72.7	3.01769	2.59673	68.3745	0.0666338	8.89283	932.856
72.7	3.01674	2.60206	68.5121	0.0667677	8.90495	932.856
72.6	3.01578	2.6074	68.6501	0.0669019	8.9171	932.856
72.6	3.01483	2.61275	68.7883	0.0670363	8.92928	932.856
72.6	3.01387	2.61812	68.9268	0.0671711	8.94148	932.856
72.6	3.01292	2.62349	69.0656	0.0673061	8.95371	932.856
72.6	3.01196	2.62887	69.2047	0.0674414	8.96596	932.856
72.6	3.01101	2.63427	69.3441	0.067577	8.97823	932.856
72.6	3.01006	2.63968	69.4838	0.0677128	8.99053	932.856
72.6	3.00911	2.64509	69.6237	0.067849	9.00286	932.856
72.5	3.00815	2.65052	69.7639	0.0679854	9.01521	932.856
72.5	3.00719	2.65596	69.9045	0.0681221	9.02759	932.856
72.5	3.00624	2.66141	70.0453	0.068259	9.03999	932.856
72.5	3.00529	2.66687	70.1864	0.0683963	9.05242	932.856
72.5	3.00433	2.67235	70.3278	0.0685338	9.06487	932.856
72.5	3.00338	2.67783	70.4694	0.0686717	9.07735	932.856
72.5	3.00243	2.68333	70.6114	0.0688098	9.08986	932.856
72.5	3.00147	2.68884	70.7537	0.0689481	9.10239	932.856
72.4	3.00051	2.69435	70.8962	0.0690868	9.11494	932.856
72.4	2.99956	2.69988	71.0391	0.0692258	9.12752	932.856
72.4	2.99861	2.70542	71.1822	0.069365	9.14013	932.856
72.4	2.99765	2.71098	71.3257	0.0695045	9.15276	932.856
72.4	2.9967	2.71654	71.4694	0.0696443	9.16542	932.856
72.4	2.99574	2.72212	71.6134	0.0697844	9.17811	932.856
72.4	2.99479	2.7277	71.7577	0.0699248	9.19082	932.856
72.4	2.99384	2.7333	71.9023	0.0700655	9.20356	932.856
72.3	2.99288	2.73891	72.0472	0.0702065	9.21632	932.857
72.3	2.99192	2.74453	72.1925	0.0703477	9.22911	932.857
72.3	2.99097	2.75016	72.338	0.0704893	9.24193	932.857
72.3	2.99002	2.75581	72.4838	0.0706311	9.25477	932.857
72.3	2.98906	2.76146	72.6299	0.0707732	9.26764	932.857
72.3	2.98811	2.76713	72.7763	0.0709156	9.28053	932.857
72.3	2.98715	2.77281	72.923	0.0710583	9.29345	932.857
72.3	2.9862	2.7785	73.07	0.0712013	9.3064	932.857
72.3	2.98524	2.7842	73.2173	0.0713446	9.31938	932.857
72.2	2.98428	2.78992	73.3649	0.0714882	9.33238	932.857
72.2	2.98333	2.79564	73.5128	0.0716321	9.34541	932.857
72.2	2.98238	2.80138	73.661	0.0717763	9.35846	932.857
72.2	2.98142	2.80713	73.8096	0.0719207	9.37154	932.857
72.2	2.98047	2.81289	73.9584	0.0720655	9.38465	932.857
72.2	2.97951	2.81866	74.1075	0.0722106	9.39779	932.857
72.2	2.97856	2.82445	74.2569	0.0723559	9.41095	932.857
72.2	2.9776	2.83025	74.4067	0.0725016	9.42414	932.857
72.1	2.97664	2.83605	74.5567	0.0726476	9.43735	932.857
72.1	2.97569	2.84188	74.7071	0.0727938	9.4506	932.857
72.1	2.97474	2.84771	74.8578	0.0729404	9.46387	932.857
72.1	2.97378	2.85355	75.0087	0.0730873	9.47717	932.857
72.1	2.97283	2.85941	75.16	0.0732344	9.49049	932.857
72.1	2.97188	2.86528	75.3116	0.0733819	9.50384	932.857
72.1	2.97092	2.87116	75.4635	0.0735297	9.51722	932.857
72.1	2.96997	2.87705	75.6158	0.0736777	9.53063	932.857
72.1	2.96901	2.88295	75.7683	0.0738261	9.54407	932.857
72	2.96805	2.88887	75.9211	0.0739748	9.55753	932.857
72	2.9671	2.8948	76.0743	0.0741238	9.57102	932.857
72	2.96614	2.90074	76.2278	0.0742731	9.58454	932.857
72	2.96519	2.90669	76.3816	0.0744227	9.59808	932.857
72	2.96424	2.91266	76.5357	0.0745726	9.61165	932.857
72	2.96328	2.91864	76.6901	0.0747228	9.62525	932.857
72	2.96233	2.92463	76.8448	0.0748733	9.63888	932.857
72	2.96137	2.93063	76.9999	0.0750241	9.65254	932.857
71.9	2.96041	2.93664	77.1552	0.0751753	9.66623	932.857
71.9	2.95946	2.94267	77.3109	0.0753267	9.67994	932.857
71.9	2.9585	2.94871	77.4669	0.0754785	9.69368	932.857
71.9	2.95755	2.95476	77.6233	0.0756305	9.70745	932.857
71.9	2.9566	2.96083	77.7799	0.0757829	9.72125	932.857
71.9	2.95565	2.9669	77.9369	0.0759356	9.73507	932.857
71.9	2.95469	2.97299	78.0942	0.0760886	9.74893	932.857
71.9	2.95374	2.97909	78.2518	0.076242	9.76281	932.857
71.9	2.95278	2.98521	78.4098	0.0763956	9.77672	932.857
71.8	2.95182	2.99133	78.568	0.0765495	9.79066	932.857
71.8	2.95087	2.99747	78.7266	0.0767038	9.80463	932.857
71.8	2.94992	3.00363	78.8855	0.0768584	9.81863	932.857
71.8	2.94896	3.00979	79.0448	0.0770133	9.83265	932.857
71.8	2.94801	3.01597	79.2044	0.0771685	9.84671	932.857
71.8	2.94706	3.02216	79.3642	0.0773241	9.86079	932.857
71.8	2.9461	3.02836	79.5245	0.0774799	9.8749	932.857
71.8	2.94515	3.03457	79.685	0.0776361	9.88905	932.857
71.8	2.9442	3.0408	79.8459	0.0777926	9.90322	932.857
71.7	2.94324	3.04704	80.0071	0.0779494	9.91742	932.857
71.7	2.94228	3.0533	80.1687	0.0781066	9.93164	932.857
71.7	2.94133	3.05956	80.3305	0.078264	9.9459	932.857
71.7	2.94038	3.06584	80.4928	0.0784218	9.96019	932.857
71.7	2.93943	3.07213	80.6553	0.0785799	9.97451	932.857
71.7	2.93847	3.07844	80.8182	0.0787384	9.98885	932.857
71.7	2.93752	3.08476	80.9814	0.0788971	10.0032	932.857
71.7	2.93657	3.09109	81.1449	0.0790562	10.0176	932.857
71.7	2.93561	3.09743	81.3088	0.0792156	10.0321	932.857
71.6	2.93465	3.10379	81.473	0.0793754	10.0465	932.857
71.6	2.9337	3.11016	81.6376	0.0795354	10.061	932.857
71.6	2.93275	3.11654	81.8025	0.0796958	10.0755	932.857
71.6	2.9318	3.12294	81.9677	0.0798566	10.0901	932.857
71.6	2.93085	3.12935	82.1333	0.0800176	10.1047	932.857
71.6	2.92989	3.13577	82.2992	0.080179	10.1193	932.857
71.6	2.92894	3.1422	82.4654	0.0803407	10.1339	932.857
71.6	2.92799	3.14865	82.632	0.0805028	10.1486	932.857
71.6	2.92704	3.15512	82.7989	0.0806652	10.1633	932.857
71.5	2.92608	3.16159	82.9662	0.0808279	10.178	932.857
71.5	2.92513	3.16808	83.1338	0.0809909	10.1928	932.857
71.5	2.92417	3.17458	83.3018	0.0811543	10.2076	932.857
71.5	2.92322	3.1811	83.4701	0.081318	10.2224	932.857
71.5	2.92227	3.18763	83.6388	0.0814821	10.2373	932.857
71.5	2.92132	3.19417	83.8078	0.0816465	10.2522	932.857
71.5	2.92037	3.20072	83.9771	0.0818112	10.2671	932.857
71.5	2.91942	3.20729	84.1468	0.0819763	10.282	932.857
71.5	2.91847	3.21387	84.3168	0.0821417	10.297	932.857
71.4	2.91751	3.22047	84.4872	0.0823074	10.312	932.857
71.4	2.91656	3.22708	84.658	0.0824735	10.3271	932.857
71.4	2.9156	3.2337	84.8291	0.0826399	10.3421	932.857
71.4	2.91465	3.24034	85.0005	0.0828067	10.3572	932.858
71.4	2.91371	3.24699	85.1723	0.0829738	10.3724	932.858
71.4	2.91276	3.25365	85.3444	0.0831413	10.3875	932.858
71.4	2.91181	3.26033	85.5169	0.0833091	10.4027	932.858
71.4	2.91086	3.26702	85.6898	0.0834772	10.4179	932.858
71.4	2.9099	3.27373	85.863	0.0836457	10.4332	932.858
71.3	2.90895	3.28045	86.0366	0.0838145	10.4485	932.858
71.3	2.908	3.28718	86.2105	0.0839837	10.4638	932.858
71.3	2.90705	3.29392	86.3847	0.0841532	10.4791	932.858
71.3	2.9061	3.30068	86.5594	0.0843231	10.4945	932.858
71.3	2.90515	3.30746	86.7344	0.0844933	10.5099	932.858
71.3	2.9042	3.31425	86.9097	0.0846639	10.5254	932.858
71.3	2.90325	3.32105	87.0854	0.0848348	10.5409	932.858
71.3	2.9023	3.32786	87.2615	0.0850061	10.5564	932.858
71.3	2.90135	3.33469	87.4379	0.0851777	10.5719	932.858
71.2	2.9004	3.34154	87.6147	0.0853497	10.5875	932.858
71.2	2.89945	3.3484	87.7919	0.085522	10.6031	932.858
71.2	2.8985	3.35527	87.9694	0.0856947	10.6187	932.858
71.2	2.89755	3.36215	88.1473	0.0858678	10.6344	932.858
71.2	2.8966	3.36905	88.3256	0.0860412	10.6501	932.858
71.2	2.89565	3.37597	88.5042	0.0862149	10.6658	932.858
71.2	2.8947	3.3829	88.6832	0.086389	10.6816	932.858
71.2	2.89376	3.38984	88.8625	0.0865635	10.6974	932.858
71.2	2.89281	3.3968	89.0422	0.0867383	10.7132	932.858
71.2	2.89186	3.40377	89.2223	0.0869135	10.7291	932.858
71.1	2.8909	3.41075	89.4028	0.087089	10.745	932.858
71.1	2.88996	3.41775	89.5836	0.0872649	10.7609	932.858
71.1	2.88901	3.42477	89.7648	0.0874412	10.7769	932.858
71.1	2.88806	3.4318	89.9464	0.0876178	10.7928	932.858
71.1	2.88711	3.43884	90.1283	0.0877948	10.8089	932.858
71.1	2.88617	3.4459	90.3106	0.0879721	10.8249	932.858
71.1	2.88522	3.45297	90.4933	0.0881498	10.841	932.858
71.1	2.88427	3.46006	90.6764	0.0883279	10.8571	932.858
71.1	2.88333	3.46716	90.8598	0.0885064	10.8733	932.858
71.1	2.88238	3.47427	91.0436	0.0886852	10.8895	932.858
71	2.88143	3.4814	91.2278	0.0888644	10.9057	932.858
71	2.88048	3.48855	91.4124	0.0890439	10.922	932.858
71	2.87953	3.49571	91.5974	0.0892238	10.9383	932.858
71	2.87859	3.50288	91.7827	0.0894041	10.9546	932.858
71	2.87764	3.51007	91.9684	0.0895847	10.9709	932.858
71	2.8767	3.51728	92.1545	0.0897658	10.9873	932.858
71	2.87575	3.52449	92.341	0.0899472	11.0038	932.858
71	2.87481	3.53173	92.5278	0.0901289	11.0202	932.858
71	2.87386	3.53898	92.7151	0.0903111	11.0367	932.858
70.9	2.87291	3.54624	92.9027	0.0904936	11.0532	932.858
70.9	2.87197	3.55352	93.0907	0.0906765	11.0698	932.858
70.9	2.87102	3.56081	93.2791	0.0908597	11.0864	932.858
70.9	2.87008	3.56812	93.4679	0.0910434	11.103	932.858
70.9	2.86913	3.57544	93.6571	0.0912274	11.1197	932.858
70.9	2.86819	3.58278	93.8466	0.0914118	11.1364	932.858
70.9	2.86725	3.59013	94.0366	0.0915965	11.1531	932.858
70.9	2.8663	3.5975	94.2269	0.0917817	11.1699	932.858
70.9	2.86536	3.60488	94.4176	0.0919672	11.1867	932.858
70.9	2.86442	3.61228	94.6088	0.0921531	11.2035	932.858
70.8	2.86347	3.61969	94.8003	0.0923394	11.2204	932.858
70.8	2.86252	3.62712	94.9922	0.0925261	11.2373	932.858
70.8	2.86158	3.63457	95.1845	0.0927132	11.2542	932.858
70.8	2.86063	3.64203	95.3772	0.0929006	11.2712	932.858
70.8	2.85969	3.6495	95.5702	0.0930884	11.2882	932.858
70.8	2.85875	3.65699	95.7637	0.0932766	11.3052	932.858
70.8	2.85781	3.6645	95.9576	0.0934652	11.3223	932.858
70.8	2.85687	3.67202	96.1519	0.0936542	11.3394	932.858
70.8	2.85593	3.67955	96.3466	0.0938436	11.3566	932.858
70.8	2.85499	3.68711	96.5417	0.0940334	11.3738	932.858
70.8	2.85404	3.69467	96.7371	0.0942235	11.391	932.858
70.7	2.8531	3.70226	96.933	0.0944141	11.4082	932.858
70.7	2.85215	3.70985	97.1293	0.094605	11.4255	932.858
70.7	2.85121	3.71747	97.326	0.0947963	11.4428	932.858
70.7	2.85027	3.7251	97.5231	0.094988	11.4602	932.858
70.7	2.84933	3.73274	97.7206	0.0951801	11.4776	932.858
70.7	2.84839	3.7404	97.9185	0.0953727	11.495	932.859
70.7	2.84745	3.74808	98.1168	0.0955656	11.5125	932.859
70.7	2.84651	3.75577	98.3155	0.0957588	11.53	932.859
70.7	2.84557	3.76348	98.5146	0.0959525	11.5475	932.859
70.7	2.84464	3.7712	98.7141	0.0961466	11.5651	932.859
70.6	2.84369	3.77894	98.9141	0.0963411	11.5827	932.859
70.6	2.84275	3.7867	99.1144	0.096536	11.6004	932.859
70.6	2.84181	3.79447	99.3152	0.0967313	11.618	932.859
70.6	2.84087	3.80226	99.5163	0.096927	11.6358	932.859
70.6	2.83993	3.81006	99.7179	0.0971231	11.6535	932.859
70.6	2.839	3.81788	99.9199	0.0973196	11.6713	932.859
70.6	2.83806	3.82572	100.122	0.0975165	11.6891	932.859
70.6	2.83712	3.83357	100.325	0.0977138	11.707	932.859
70.6	2.83618	3.84144	100.528	0.0979115	11.7249	932.859
70.6	2.83525	3.84932	100.732	0.0981096	11.7428	932.859
70.5	2.8343	3.85722	100.936	0.0983081	11.7608	932.859
70.5	2.83336	3.86514	101.141	0.098507	11.7788	932.859
70.5	2.83243	3.87307	101.346	0.0987064	11.7969	932.859
70.5	2.83149	3.88102	101.551	0.0989061	11.815	932.859
70.5	2.83056	3.88898	101.757	0.0991063	11.8331	932.859
70.5	2.82962	3.89696	101.963	0.0993068	11.8512	932.859
70.5	2.82869	3.90496	102.169	0.0995078	11.8694	932.859
70.5	2.82775	3.91298	102.376	0.0997092	11.8877	932.859
70.5	2.82682	3.92101	102.584	0.099911	11.9059	932.859
70.5	2.82588	3.92905	102.792	0.100113	11.9243	932.859
70.5	2.82495	3.93712	103	0.100316	11.9426	932.859
70.4	2.824	3.9452	103.209	0.100519	11.961	932.859
70.4	2.82307	3.95329	103.418	0.100722	11.9794	932.859
70.4	2.82213	3.96141	103.628	0.100926	11.9979	932.859
70.4	2.8212	3.96954	103.838	0.101131	12.0164	932.859
70.4	2.82027	3.97768	104.048	0.101335	12.0349	932.859
70.4	2.81934	3.98585	104.259	0.10154	12.0535	932.859
70.4	2.8184	3.99403	104.47	0.101746	12.0721	932.859
70.4	2.81747	4.00222	104.682	0.101952	12.0907	932.859
70.4	2.81654	4.01044	104.894	0.102158	12.1094	932.859
70.4	2.8156	4.01867	105.107	0.102365	12.1282	932.859
70.4	2.81467	4.02692	105.32	0.102572	12.1469	932.859
70.3	2.81373	4.03518	105.533	0.10278	12.1657	932.859
70.3	2.8128	4.04346	105.747	0.102988	12.1846	932.859
70.3	2.81187	4.05176	105.962	0.103197	12.2035	932.859
70.3	2.81094	4.06008	106.177	0.103406	12.2224	932.859
70.3	2.81001	4.06841	106.392	0.103615	12.2413	932.859
70.3	2.80908	4.07676	106.607	0.103825	12.2603	932.859
70.3	2.80815	4.08513	106.824	0.104035	12.2794	932.859
70.3	2.80722	4.09351	107.04	0.104246	12.2984	932.859
70.3	2.80629	4.10191	107.257	0.104457	12.3176	932.859
70.3	2.80536	4.11033	107.475	0.104668	12.3367	932.859
70.3	2.80443	4.11877	107.693	0.10488	12.3559	932.859
70.2	2.80349	4.12722	107.911	0.105093	12.3751	932.859
70.2	2.80256	4.13569	108.13	0.105306	12.3944	932.859
70.2	2.80164	4.14418	108.349	0.105519	12.4137	932.859
70.2	2.80071	4.15268	108.569	0.105733	12.4331	932.859
70.2	2.79978	4.1612	108.789	0.105947	12.4525	932.859
70.2	2.79885	4.16974	109.01	0.106161	12.4719	932.859
70.2	2.79793	4.1783	109.231	0.106376	12.4914	932.859
70.2	2.797	4.18688	109.452	0.106592	12.5109	932.859
70.2	2.79607	4.19547	109.674	0.106808	12.5304	932.859
70.2	2.79514	4.20408	109.897	0.107024	12.55	932.859
70.2	2.79422	4.21271	110.119	0.107241	12.5697	932.859
70.1	2.79329	4.22135	110.343	0.107458	12.5893	932.859
70.1	2.79236	4.23002	110.567	0.107676	12.609	932.859
70.1	2.79144	4.2387	110.791	0.107894	12.6288	932.859
70.1	2.79051	4.2474	111.016	0.108113	12.6486	932.86
70.1	2.78959	4.25612	111.241	0.108332	12.6684	932.86
70.1	2.78866	4.26485	111.466	0.108551	12.6883	932.86
70.1	2.78774	4.2736	111.692	0.108771	12.7082	932.86
70.1	2.78681	4.28237	111.919	0.108992	12.7282	932.86
70.1	2.78589	4.29116	112.146	0.109213	12.7482	932.86
70.1	2.78496	4.29997	112.374	0.109434	12.7682	932.86
70.1	2.78404	4.30879	112.602	0.109656	12.7883	932.86
70.1	2.78312	4.31764	112.83	0.109878	12.8084	932.86
70	2.78219	4.3265	113.059	0.1101	12.8286	932.86
70	2.78127	4.33538	113.288	0.110324	12.8488	932.86
70	2.78035	4.34428	113.518	0.110547	12.869	932.86
70	2.77942	4.35319	113.748	0.110771	12.8893	932.86
70	2.7785	4.36213	113.979	0.110996	12.9096	932.86
70	2.77758	4.37108	114.211	0.111221	12.93	932.86
70	2.77666	4.38005	114.442	0.111446	12.9504	932.86
70	2.77574	4.38904	114.674	0.111672	12.9709	932.86
70	2.77482	4.39805	114.907	0.111898	12.9914	932.86
70	2.7739	4.40707	115.14	0.112125	13.0119	932.86
70	2.77298	4.41612	115.374	0.112352	13.0325	932.86
70	2.77206	4.42518	115.608	0.11258	13.0531	932.86
69.9	2.77113	4.43426	115.843	0.112808	13.0738	932.86
69.9	2.77022	4.44336	116.078	0.113037	13.0945	932.86
69.9	2.7693	4.45248	116.313	0.113266	13.1152	932.86
69.9	2.76838	4.46162	116.549	0.113496	13.136	932.86
69.9	2.76746	4.47078	116.786	0.113726	13.1568	932.86
69.9	2.76654	4.47995	117.023	0.113957	13.1777	932.86
69.9	2.76562	4.48915	117.261	0.114188	13.1986	932.86
69.9	2.76471	4.49836	117.499	0.114419	13.2196	932.86
69.9	2.76379	4.50759	117.737	0.114651	13.2406	932.86
69.9	2.76288	4.51684	117.976	0.114884	13.2617	932.86
69.9	2.76196	4.52611	118.215	0.115117	13.2827	932.86
69.9	2.76104	4.5354	118.455	0.11535	13.3039	932.86
69.8	2.76012	4.54471	118.696	0.115584	13.3251	932.86
69.8	2.75921	4.55404	118.937	0.115818	13.3463	932.86
69.8	2.75829	4.56338	119.178	0.116053	13.3675	932.86
69.8	2.75738	4.57275	119.42	0.116288	13.3889	932.86
69.8	2.75646	4.58213	119.663	0.116524	13.4102	932.86
69.8	2.75555	4.59154	119.906	0.116761	13.4316	932.86
69.8	2.75463	4.60096	120.149	0.116997	13.453	932.86
69.8	2.75372	4.6104	120.393	0.117235	13.4745	932.86
69.8	2.75281	4.61987	120.637	0.117472	13.4961	932.86
69.8	2.7519	4.62935	120.882	0.117711	13.5176	932.86
69.8	2.75099	4.63885	121.128	0.117949	13.5393	932.86
69.8	2.75008	4.64837	121.374	0.118189	13.5609	932.86
69.7	2.74916	4.65791	121.62	0.118428	13.5826	932.86
69.7	2.74825	4.66747	121.867	0.118669	13.6044	932.86
69.7	2.74733	4.67705	122.114	0.118909	13.6262	932.86
69.7	2.74642	4.68665	122.362	0.119151	13.648	932.86
69.7	2.74551	4.69626	122.611	0.119392	13.6699	932.86
69.7	2.7446	4.7059	122.86	0.119634	13.6918	932.86
69.7	2.74369	4.71556	123.109	0.119877	13.7138	932.86
69.7	2.74279	4.72524	123.359	0.12012	13.7358	932.86
69.7	2.74188	4.73494	123.61	0.120364	13.7579	932.86
69.7	2.74097	4.74465	123.861	0.120608	13.78	932.86
69.7	2.74006	4.75439	124.112	0.120853	13.8021	932.861
69.7	2.73915	4.76415	124.365	0.121098	13.8244	932.861
69.7	2.73825	4.77393	124.617	0.121344	13.8466	932.861
69.6	2.73733	4.78372	124.87	0.12159	13.8689	932.861
69.6	2.73642	4.79354	125.124	0.121837	13.8912	932.861
69.6	2.73552	4.80338	125.378	0.122084	13.9136	932.861
69.6	2.73461	4.81324	125.633	0.122332	13.936	932.861
69.6	2.73371	4.82312	125.888	0.12258	13.9585	932.861
69.6	2.7328	4.83301	126.144	0.122829	13.981	932.861
69.6	2.7319	4.84293	126.4	0.123078	14.0036	932.861
69.6	2.73099	4.85287	126.657	0.123328	14.0262	932.861
69.6	2.73009	4.86283	126.914	0.123578	14.0489	932.861
69.6	2.72918	4.87281	127.172	0.123829	14.0716	932.861
69.6	2.72828	4.88281	127.43	0.12408	14.0943	932.861
69.6	2.72738	4.89283	127.689	0.124332	14.1171	932.861
69.6	2.72647	4.90288	127.948	0.124584	14.14	932.861
69.5	2.72556	4.91294	128.208	0.124837	14.1629	932.861
69.5	2.72466	4.92302	128.469	0.12509	14.1858	932.861
69.5	2.72376	4.93312	128.73	0.125344	14.2088	932.861
69.5	2.72286	4.94325	128.991	0.125599	14.2319	932.861
69.5	2.72196	4.95339	129.253	0.125854	14.2549	932.861
69.5	2.72106	4.96356	129.516	0.126109	14.2781	932.861
69.5	2.72016	4.97375	129.779	0.126365	14.3012	932.861
69.5	2.71926	4.98395	130.043	0.126621	14.3245	932.861
69.5	2.71836	4.99418	130.307	0.126879	14.3477	932.861
69.5	2.71746	5.00443	130.572	0.127136	14.3711	932.861
69.5	2.71656	5.0147	130.837	0.127394	14.3944	932.861
69.5	2.71566	5.025	131.103	0.127653	14.4179	932.861
69.5	2.71476	5.03531	131.369	0.127912	14.4413	932.861
69.5	2.71387	5.04564	131.636	0.128172	14.4648	932.861
69.4	2.71296	5.056	131.904	0.128432	14.4884	932.861
69.4	2.71207	5.06637	132.172	0.128693	14.512	932.861
69.4	2.71117	5.07677	132.44	0.128954	14.5357	932.861
69.4	2.71027	5.08719	132.71	0.129216	14.5594	932.861
69.4	2.70938	5.09763	132.979	0.129478	14.5831	932.861
69.4	2.70848	5.10809	133.25	0.129741	14.6069	932.861
69.4	2.70759	5.11858	133.52	0.130004	14.6308	932.861
69.4	2.70669	5.12908	133.792	0.130268	14.6547	932.861
69.4	2.7058	5.13961	134.064	0.130533	14.6786	932.861
69.4	2.7049	5.15016	134.336	0.130798	14.7026	932.861
69.4	2.70401	5.16073	134.609	0.131064	14.7267	932.861
69.4	2.70312	5.17132	134.883	0.13133	14.7508	932.861
69.4	2.70223	5.18193	135.157	0.131596	14.7749	932.861
69.4	2.70133	5.19257	135.432	0.131864	14.7991	932.861
69.3	2.70044	5.20322	135.707	0.132131	14.8234	932.861
69.3	2.69954	5.2139	135.983	0.1324	14.8477	932.861
69.3	2.69865	5.2246	136.259	0.132669	14.872	932.861
69.3	2.69776	5.23532	136.536	0.132938	14.8964	932.861
69.3	2.69687	5.24607	136.814	0.133208	14.9209	932.861
69.3	2.69598	5.25684	137.092	0.133479	14.9454	932.862
69.3	2.69509	5.26762	137.371	0.13375	14.9699	932.862
69.3	2.6942	5.27844	137.65	0.134021	14.9945	932.862
69.3	2.69331	5.28927	137.93	0.134294	15.0192	932.862
69.3	2.69243	5.30012	138.21	0.134566	15.0439	932.862
69.3	2.69154	5.311	138.491	0.13484	15.0686	932.862
69.3	2.69065	5.3219	138.773	0.135114	15.0934	932.862
69.3	2.68976	5.33282	139.055	0.135388	15.1183	932.862
69.3	2.68888	5.34377	139.338	0.135663	15.1432	932.862
69.2	2.68798	5.35473	139.621	0.135939	15.1681	932.862
69.2	2.6871	5.36572	139.905	0.136215	15.1931	932.862
69.2	2.68621	5.37674	140.189	0.136492	15.2182	932.862
69.2	2.68532	5.38777	140.474	0.136769	15.2433	932.862
69.2	2.68444	5.39883	140.76	0.137047	15.2684	932.862
69.2	2.68356	5.40991	141.046	0.137325	15.2937	932.862
69.2	2.68267	5.42101	141.333	0.137604	15.3189	932.862
69.2	2.68179	5.43214	141.621	0.137884	15.3442	932.862
69.2	2.68091	5.44329	141.908	0.138164	15.3696	932.862
69.2	2.68002	5.45446	142.197	0.138445	15.395	932.862
69.2	2.67914	5.46565	142.486	0.138726	15.4205	932.862
69.2	2.67826	5.47687	142.776	0.139008	15.446	932.862
69.2	2.67738	5.48811	143.066	0.13929	15.4716	932.862
69.2	2.6765	5.49937	143.357	0.139573	15.4972	932.862
69.2	2.67562	5.51066	143.649	0.139857	15.5229	932.862
69.1	2.67473	5.52197	143.941	0.140141	15.5486	932.862
69.1	2.67385	5.5333	144.234	0.140426	15.5744	932.862
69.1	2.67297	5.54466	144.527	0.140711	15.6002	932.862
69.1	2.67209	5.55604	144.821	0.140997	15.6261	932.862
69.1	2.67121	5.56744	145.116	0.141284	15.6521	932.862
69.1	2.67034	5.57887	145.411	0.141571	15.6781	932.862
69.1	2.66946	5.59032	145.707	0.141859	15.7041	932.862
69.1	2.66858	5.60179	146.003	0.142147	15.7302	932.862
69.1	2.6677	5.61329	146.3	0.142436	15.7564	932.862
69.1	2.66683	5.62481	146.598	0.142725	15.7826	932.862
69.1	2.66595	5.63635	146.896	0.143015	15.8089	932.862
69.1	2.66508	5.64792	147.195	0.143306	15.8352	932.862
69.1	2.6642	5.65951	147.494	0.143597	15.8616	932.862
69.1	2.66332	5.67112	147.794	0.143889	15.888	932.862
69.1	2.66245	5.68276	148.095	0.144182	15.9145	932.862
69.1	2.66158	5.69443	148.396	0.144475	15.941	932.862
69	2.6607	5.70611	148.698	0.144768	15.9676	932.862
69	2.65983	5.71782	149.001	0.145063	15.9942	932.862
69	2.65895	5.72956	149.304	0.145358	16.0209	932.862
69	2.65808	5.74132	149.607	0.145653	16.0477	932.862
69	2.65721	5.7531	149.912	0.145949	16.0745	932.863
69	2.65634	5.76491	150.217	0.146246	16.1014	932.863
69	2.65547	5.77674	150.522	0.146543	16.1283	932.863
69	2.6546	5.78859	150.829	0.146841	16.1553	932.863
69	2.65373	5.80047	151.136	0.14714	16.1823	932.863
69	2.65286	5.81238	151.443	0.147439	16.2094	932.863
69	2.65199	5.82431	151.751	0.147738	16.2365	932.863
69	2.65112	5.83626	152.06	0.148039	16.2637	932.863
69	2.65025	5.84824	152.37	0.14834	16.291	932.863
69	2.64939	5.86024	152.68	0.148641	16.3183	932.863
69	2.64852	5.87227	152.99	0.148944	16.3457	932.863
69	2.64765	5.88432	153.302	0.149247	16.3731	932.863
68.9	2.64678	5.8964	153.614	0.14955	16.4006	932.863
68.9	2.64591	5.9085	153.926	0.149854	16.4281	932.863
68.9	2.64505	5.92062	154.239	0.150159	16.4557	932.863
68.9	2.64418	5.93278	154.553	0.150464	16.4833	932.863
68.9	2.64332	5.94495	154.868	0.15077	16.511	932.863
68.9	2.64245	5.95715	155.183	0.151077	16.5388	932.863
68.9	2.64159	5.96938	155.499	0.151384	16.5666	932.863
68.9	2.64073	5.98163	155.815	0.151692	16.5945	932.863
68.9	2.63987	5.99391	156.132	0.152	16.6224	932.863
68.9	2.639	6.00621	156.45	0.152309	16.6504	932.863
68.9	2.63814	6.01853	156.769	0.152619	16.6785	932.863
68.9	2.63728	6.03089	157.088	0.15293	16.7066	932.863
68.9	2.63642	6.04326	157.407	0.153241	16.7347	932.863
68.9	2.63556	6.05567	157.728	0.153552	16.7629	932.863
68.9	2.6347	6.06809	158.049	0.153864	16.7912	932.863
68.9	2.63384	6.08055	158.371	0.154177	16.8196	932.863
68.9	2.63298	6.09303	158.693	0.154491	16.8479	932.863
68.8	2.63211	6.10553	159.016	0.154805	16.8764	932.863
68.8	2.63126	6.11806	159.34	0.15512	16.9049	932.863
68.8	2.6304	6.13062	159.545	0.155316	16.9208	932.884
68.8	2.62954	6.1432	159.703	0.155464	16.9316	932.913
68.8	2.62867	6.15581	159.862	0.155613	16.9424	932.942
68.8	2.6278	6.16844	160.02	0.155762	16.9533	932.972
68.8	2.62693	6.1811	160.18	0.155911	16.9642	933.001
68.8	2.62605	6.19379	160.339	0.15606	16.9751	933.03
68.8	2.62517	6.2065	160.499	0.15621	16.986	933.06
68.8	2.62429	6.21924	160.659	0.15636	16.997	933.089
68.8	2.6234	6.232	160.819	0.156511	17.0079	933.119
68.8	2.62251	6.24479	160.98	0.156662	17.019	933.148
68.8	2.62162	6.25761	161.141	0.156813	17.03	933.178
68.8	2.62073	6.27045	161.303	0.156964	17.041	933.208
68.8	2.61983	6.28332	161.465	0.157116	17.0521	933.238
68.8	2.61893	6.29621	161.627	0.157268	17.0632	933.267
68.8	2.61803	6.30913	161.789	0.15742	17.0743	933.297
68.7	2.61712	6.32208	161.952	0.157573	17.0854	933.327
68.7	2.61621	6.33506	162.115	0.157726	17.0966	933.357
68.7	2.6153	6.34806	162.279	0.157879	17.1078	933.388
68.7	2.61438	6.36109	162.442	0.158032	17.119	933.418
68.7	2.61346	6.37414	162.607	0.158186	17.1302	933.448
68.7	2.61254	6.38722	162.771	0.158341	17.1415	933.478
68.7	2.61162	6.40033	162.933	0.158493	17.1526	933.509
68.7	2.61069	6.41347	163.091	0.15864	17.1636	933.539
68.7	2.60977	6.42663	163.25	0.158788	17.1746	933.57
68.7	2.60884	6.43982	163.408	0.158936	17.1856	933.601
68.7	2.6079	6.45304	163.567	0.159084	17.1966	933.631
68.7	2.60697	6.46628	163.726	0.159233	17.2076	933.662
68.7	2.60603	6.47955	163.886	0.159382	17.2187	933.693
68.7	2.60508	6.49285	164.045	0.159531	17.2298	933.724
68.7	2.60414	6.50618	164.205	0.159681	17.2409	933.755
68.7	2.60319	6.51953	164.366	0.159831	17.252	933.786
68.6	2.60223	6.53291	164.527	0.159981	17.2632	933.817
68.6	2.60128	6.54632	164.688	0.160132	17.2744	933.849
68.6	2.60032	6.55975	164.849	0.160283	17.2856	933.88
68.6	2.59936	6.57321	165.011	0.160434	17.2968	933.911
68.6	2.5984	6.5867	165.173	0.160585	17.3081	933.943
68.6	2.59744	6.60022	165.336	0.160737	17.3193	933.974
68.6	2.59647	6.61377	165.498	0.160889	17.3306	934.006
68.6	2.5955	6.62734	165.662	0.161042	17.342	934.037
68.6	2.59453	6.64094	165.825	0.161194	17.3533	934.069
68.6	2.59355	6.65457	165.989	0.161347	17.3647	934.101
68.6	2.59258	6.66823	166.153	0.161501	17.3761	934.133
68.6	2.59159	6.68192	166.317	0.161654	17.3875	934.164
68.6	2.59061	6.69563	166.482	0.161808	17.3989	934.196
68.6	2.58962	6.70937	166.647	0.161963	17.4104	934.228
68.6	2.58864	6.72314	166.813	0.162117	17.4219	934.261
68.5	2.58764	6.73694	166.979	0.162272	17.4334	934.293
68.5	2.58665	6.75076	167.145	0.162427	17.4449	934.325
68.5	2.58565	6.76462	167.311	0.162583	17.4565	934.357
68.5	2.58465	6.7785	167.478	0.162739	17.468	934.389
68.5	2.58365	6.79241	167.645	0.162895	17.4797	934.422
68.5	2.58265	6.80635	167.813	0.163052	17.4913	934.454
68.5	2.58164	6.82032	167.981	0.163209	17.5029	934.487
68.5	2.58063	6.83432	168.149	0.163366	17.5146	934.519
68.5	2.57962	6.84835	168.318	0.163523	17.5263	934.552
68.5	2.57861	6.8624	168.486	0.163681	17.538	934.585
68.5	2.5776	6.87649	168.656	0.163839	17.5498	934.618
68.5	2.57657	6.8906	168.825	0.163998	17.5615	934.651
68.5	2.57555	6.90474	168.995	0.164156	17.5733	934.684
68.5	2.57453	6.91891	169.166	0.164315	17.5852	934.717
68.4	2.5735	6.93311	169.336	0.164475	17.597	934.75
68.4	2.57247	6.94734	169.507	0.164635	17.6089	934.783
68.4	2.57144	6.9616	169.678	0.164795	17.6208	934.816
68.4	2.57041	6.97589	169.85	0.164955	17.6327	934.849
68.4	2.56937	6.9902	170.022	0.165116	17.6446	934.883
68.4	2.56833	7.00455	170.195	0.165277	17.6566	934.916
68.4	2.56729	7.01892	170.367	0.165438	17.6686	934.95
68.4	2.56625	7.03333	170.541	0.1656	17.6806	934.983
68.4	2.56521	7.04776	170.714	0.165762	17.6926	935.017
68.4	2.56416	7.06223	170.888	0.165925	17.7047	935.05
68.4	2.56311	7.07672	171.062	0.166087	17.7168	935.084
68.4	2.56206	7.09125	171.237	0.166251	17.7289	935.118
68.4	2.56101	7.1058	171.411	0.166414	17.741	935.152
68.3	2.55995	7.12038	171.587	0.166578	17.7532	935.186
68.3	2.55888	7.135	171.762	0.166742	17.7654	935.22
68.3	2.55782	7.14964	171.938	0.166906	17.7776	935.254
68.3	2.55676	7.16431	172.115	0.167071	17.7898	935.288
68.3	2.5557	7.17902	172.283	0.167228	17.8012	935.323
68.3	2.55463	7.19375	172.444	0.167377	17.8118	935.359
68.3	2.55356	7.20851	172.605	0.167527	17.8224	935.395
68.3	2.55248	7.22331	172.766	0.167677	17.8331	935.43
68.3	2.55141	7.23813	172.928	0.167827	17.8437	935.466
68.3	2.55033	7.25299	173.09	0.167978	17.8544	935.502
68.3	2.54925	7.26787	173.253	0.168129	17.8651	935.538
68.3	2.54816	7.28279	173.416	0.16828	17.8759	935.574
68.2	2.54707	7.29773	173.579	0.168432	17.8866	935.611
68.2	2.54598	7.31271	173.742	0.168584	17.8974	935.647
68.2	2.54489	7.32772	173.906	0.168736	17.9082	935.683
68.2	2.5438	7.34276	174.07	0.168889	17.919	935.719
68.2	2.5427	7.35783	174.235	0.169042	17.9298	935.756
68.2	2.5416	7.37293	174.4	0.169195	17.9407	935.793
68.2	2.5405	7.38806	174.565	0.169348	17.9516	935.829
68.2	2.5394	7.40322	174.731	0.169502	17.9625	935.866
68.2	2.5383	7.41842	174.897	0.169656	17.9734	935.903
68.2	2.53718	7.43364	175.063	0.169811	17.9844	935.94
68.2	2.53607	7.4489	175.229	0.169965	17.9953	935.976
68.2	2.53496	7.46419	175.396	0.17012	18.0063	936.013
68.1	2.53384	7.47951	175.563	0.170276	18.0174	936.051
68.1	2.53273	7.49486	175.731	0.170432	18.0284	936.088
68.1	2.5316	7.51024	175.899	0.170588	18.0395	936.125
68.1	2.53047	7.52565	176.067	0.170744	18.0506	936.162
68.1	2.52935	7.5411	176.236	0.170901	18.0617	936.2
68.1	2.52822	7.55657	176.405	0.171058	18.0728	936.237
68.1	2.5271	7.57208	176.574	0.171215	18.084	936.275
68.1	2.52597	7.58762	176.744	0.171373	18.0951	936.312
68.1	2.52483	7.60319	176.914	0.171531	18.1063	936.35
68.1	2.52369	7.6188	177.084	0.171689	18.1176	936.388
68.1	2.52255	7.63443	177.255	0.171847	18.1288	936.426
68	2.5214	7.6501	177.426	0.172006	18.1401	936.463
68	2.52026	7.6658	177.597	0.172166	18.1514	936.501
68	2.51911	7.68154	177.769	0.172325	18.1627	936.54
68	2.51796	7.6973	177.941	0.172485	18.174	936.578
68	2.51681	7.7131	178.114	0.172645	18.1854	936.616
68	2.51566	7.72893	178.287	0.172806	18.1968	936.654
68	2.51451	7.74479	178.46	0.172967	18.2082	936.693
68	2.51336	7.76068	178.633	0.173128	18.2196	936.731
68	2.51219	7.77661	178.807	0.17329	18.2311	936.77
68	2.51103	7.79257	178.982	0.173452	18.2426	936.808
67.9	2.50985	7.80856	179.156	0.173614	18.2541	936.847
67.9	2.50869	7.82459	179.331	0.173776	18.2656	936.886
67.9	2.50752	7.84065	179.506	0.173939	18.2771	936.925
67.9	2.50636	7.85674	179.682	0.174103	18.2887	936.964
67.9	2.50518	7.87287	179.858	0.174266	18.3003	937.003
67.9	2.50401	7.88902	180.035	0.17443	18.3119	937.042
67.9	2.50283	7.90521	180.211	0.174594	18.3236	937.081
67.9	2.50165	7.92144	180.388	0.174759	18.3353	937.12
67.9	2.50047	7.93769	180.566	0.174924	18.3469	937.16
67.9	2.49929	7.95399	180.744	0.175089	18.3587	937.199
67.8	2.4981	7.97031	180.922	0.175255	18.3704	937.239
67.8	2.49691	7.98667	181.101	0.175421	18.3822	937.278
67.8	2.49572	8.00306	181.28	0.175587	18.394	937.318
67.8	2.49453	8.01948	181.459	0.175753	18.4058	937.358
67.8	2.49334	8.03594	181.639	0.17592	18.4176	937.397
67.8	2.49214	8.05243	181.819	0.176088	18.4295	937.437
67.8	2.49095	8.06896	181.999	0.176255	18.4414	937.477
67.8	2.48974	8.08552	182.18	0.176423	18.4533	937.518
67.8	2.48854	8.10211	182.361	0.176592	18.4652	937.558
67.8	2.48734	8.11874	182.533	0.176751	18.4765	937.598
67.7	2.48613	8.1354	182.704	0.176909	18.4877	937.639
67.7	2.48492	8.1521	182.875	0.177067	18.4989	937.679
67.7	2.48372	8.16883	183.047	0.177226	18.5102	937.72
67.7	2.4825	8.1856	183.219	0.177385	18.5215	937.761
67.7	2.48128	8.2024	183.391	0.177544	18.5328	937.801
67.7	2.48006	8.21923	183.564	0.177704	18.5441	937.842
67.7	2.47884	8.2361	183.737	0.177864	18.5555	937.883
67.7	2.47762	8.253	183.91	0.178024	18.5669	937.925
67.7	2.47641	8.26994	184.084	0.178185	18.5783	937.966
67.6	2.47517	8.28691	184.258	0.178346	18.5897	938.007
67.6	2.47394	8.30392	184.433	0.178508	18.6011	938.048
67.6	2.47271	8.32096	184.608	0.178669	18.6126	938.09
67.6	2.47148	8.33804	184.783	0.178831	18.6241	938.131
67.6	2.47024	8.35515	184.958	0.178994	18.6356	938.173
67.6	2.46901	8.3723	185.134	0.179156	18.6472	938.215
67.6	2.46778	8.38948	185.311	0.179319	18.6587	938.256
67.6	2.46654	8.4067	185.487	0.179483	18.6703	938.298
67.5	2.46529	8.42395	185.664	0.179646	18.6819	938.34
67.5	2.46404	8.44124	185.842	0.179811	18.6936	938.382
67.5	2.46279	8.45857	186.019	0.179975	18.7052	938.424
67.5	2.46154	8.47593	186.198	0.18014	18.7169	938.467
67.5	2.4603	8.49332	186.376	0.180305	18.7286	938.509
67.5	2.45905	8.51075	186.555	0.18047	18.7404	938.551
67.5	2.45779	8.52822	186.734	0.180636	18.7521	938.594
67.5	2.45653	8.54572	186.914	0.180802	18.7639	938.636
67.4	2.45527	8.56326	187.094	0.180968	18.7757	938.679
67.4	2.454	8.58083	187.274	0.181135	18.7875	938.722
67.4	2.45274	8.59845	187.455	0.181302	18.7994	938.764
67.4	2.45148	8.61609	187.636	0.181469	18.8113	938.807
67.4	2.45022	8.63377	187.817	0.181637	18.8232	938.85
67.4	2.44896	8.65149	187.999	0.181805	18.8351	938.893
67.4	2.44768	8.66925	188.181	0.181974	18.847	938.937
67.4	2.44641	8.68704	188.364	0.182143	18.859	938.98
67.3	2.44513	8.70487	188.546	0.182312	18.871	939.023
67.3	2.44385	8.72274	188.73	0.182481	18.883	939.067
67.3	2.44258	8.74064	188.913	0.182651	18.8951	939.11
67.3	2.4413	8.75858	189.097	0.182821	18.9072	939.154
67.3	2.44003	8.77655	189.282	0.182992	18.9193	939.197
67.3	2.43874	8.79456	189.467	0.183163	18.9314	939.241
67.3	2.43745	8.81261	189.652	0.183334	18.9435	939.285
67.3	2.43616	8.8307	189.837	0.183506	18.9557	939.329
67.2	2.43487	8.84882	190.023	0.183678	18.9679	939.373
67.2	2.43358	8.86698	190.21	0.18385	18.9801	939.417
67.2	2.43229	8.88518	190.396	0.184023	18.9924	939.462
67.2	2.431	8.90342	190.583	0.184196	19.0047	939.506
67.2	2.42971	8.92169	190.771	0.184369	19.017	939.55
67.2	2.42841	8.94	190.959	0.184543	19.0293	939.595
67.2	2.42711	8.95835	191.147	0.184717	19.0416	939.639
67.2	2.42581	8.97673	191.336	0.184891	19.054	939.684
67.1	2.4245	8.99516	191.525	0.185066	19.0664	939.729
67.1	2.4232	9.01362	191.714	0.185241	19.0788	939.774
67.1	2.4219	9.03212	191.904	0.185417	19.0913	939.819
67.1	2.42059	9.05065	192.094	0.185593	19.1038	939.864
67.1	2.41929	9.06923	192.285	0.185769	19.1163	939.909
67.1	2.41797	9.08784	192.476	0.185945	19.1288	939.954
67.1	2.41666	9.10649	192.667	0.186122	19.1413	940
67	2.41534	9.12518	192.859	0.1863	19.1539	940.045
67	2.41403	9.14391	193.047	0.186474	19.1662	940.091
67	2.41271	9.16267	193.227	0.186639	19.1778	940.137
67	2.41139	9.18148	193.407	0.186805	19.1893	940.183
67	2.41008	9.20032	193.588	0.186971	19.2009	940.229
67	2.40875	9.2192	193.768	0.187137	19.2125	940.275
67	2.40743	9.23813	193.95	0.187304	19.2242	940.322
66.9	2.40609	9.25709	194.131	0.187471	19.2359	940.368
66.9	2.40477	9.27608	194.313	0.187639	19.2475	940.415
66.9	2.40344	9.29512	194.496	0.187806	19.2593	940.461
66.9	2.40211	9.3142	194.678	0.187975	19.271	940.508
66.9	2.40078	9.33331	194.862	0.188143	19.2828	940.555
66.9	2.39944	9.35247	195.045	0.188312	19.2946	940.602
66.9	2.39811	9.37166	195.229	0.188481	19.3064	940.649
66.8	2.39676	9.3909	195.413	0.18865	19.3182	940.696
66.8	2.39542	9.41017	195.598	0.18882	19.3301	940.743
66.8	2.39408	9.42948	195.783	0.188991	19.342	940.791
66.8	2.39273	9.44883	195.968	0.189161	19.3539	940.838
66.8	2.39139	9.46823	196.154	0.189332	19.3658	940.886
66.8	2.39004	9.48766	196.34	0.189503	19.3778	940.933
66.7	2.38869	9.50713	196.527	0.189675	19.3897	940.981
66.7	2.38735	9.52664	196.713	0.189847	19.4017	941.029
66.7	2.38599	9.54619	196.901	0.190019	19.4138	941.077
66.7	2.38464	9.56579	197.088	0.190192	19.4258	941.125
66.7	2.38328	9.58542	197.277	0.190365	19.4379	941.173
66.7	2.38192	9.60509	197.465	0.190538	19.45	941.221
66.6	2.38056	9.6248	197.654	0.190712	19.4622	941.269
66.6	2.3792	9.64456	197.843	0.190886	19.4743	941.318
66.6	2.37784	9.66435	198.033	0.19106	19.4865	941.366
66.6	2.37648	9.68418	198.223	0.191235	19.4987	941.415
66.6	2.37512	9.70406	198.413	0.19141	19.5109	941.464
66.6	2.37375	9.72397	198.604	0.191586	19.5232	941.513
66.6	2.37239	9.74393	198.795	0.191762	19.5355	941.561
66.5	2.37101	9.76393	198.987	0.191938	19.5478	941.61
66.5	2.36964	9.78397	199.179	0.192115	19.5601	941.66
66.5	2.36827	9.80405	199.371	0.192292	19.5725	941.709
66.5	2.3669	9.82417	199.564	0.192469	19.5849	941.758
66.5	2.36552	9.84433	199.757	0.192647	19.5973	941.808
66.5	2.36415	9.86453	199.95	0.192825	19.6097	941.857
66.4	2.36277	9.88478	200.144	0.193003	19.6222	941.907
66.4	2.36139	9.90507	200.339	0.193182	19.6346	941.956
66.4	2.36001	9.92539	200.533	0.193361	19.6471	942.006
66.4	2.35862	9.94576	200.728	0.193541	19.6597	942.056
66.4	2.35724	9.96618	200.924	0.193721	19.6722	942.106
66.4	2.35586	9.98663	201.12	0.193901	19.6848	942.156
66.3	2.35447	10.0071	201.316	0.194081	19.6974	942.207
66.3	2.35309	10.0277	201.513	0.194262	19.7101	942.257
66.3	2.3517	10.0482	201.71	0.194444	19.7228	942.307
66.3	2.35031	10.0689	201.908	0.194626	19.7354	942.358
66.3	2.34892	10.0895	202.106	0.194808	19.7482	942.409
66.2	2.34752	10.1102	202.304	0.19499	19.7609	942.459
66.2	2.34613	10.131	202.503	0.195173	19.7737	942.51
66.2	2.34474	10.1518	202.702	0.195356	19.7865	942.561
66.2	2.34334	10.1726	202.902	0.19554	19.7993	942.612
66.2	2.34194	10.1935	203.102	0.195724	19.8121	942.663
66.2	2.34055	10.2144	203.302	0.195908	19.825	942.715
66.1	2.33915	10.2354	203.503	0.196093	19.8379	942.766
66.1	2.33775	10.2564	203.704	0.196278	19.8508	942.818
66.1	2.33635	10.2774	203.906	0.196464	19.8638	942.869
66.1	2.33494	10.2985	204.108	0.19665	19.8768	942.921
66.1	2.33354	10.3197	204.304	0.19683	19.8893	942.973
66.1	2.33213	10.3408	204.49	0.197	19.9008	943.025
66	2.33072	10.3621	204.677	0.19717	19.9123	943.077
66	2.32931	10.3833	204.864	0.197341	19.9239	943.129
66	2.3279	10.4046	205.051	0.197512	19.9355	943.182
66	2.3265	10.426	205.238	0.197683	19.9471	943.234
66	2.32509	10.4474	205.426	0.197855	19.9587	943.287
65.9	2.32367	10.4688	205.615	0.198027	19.9704	943.339
65.9	2.32225	10.4903	205.803	0.1982	19.982	943.392
65.9	2.32083	10.5118	205.992	0.198372	19.9938	943.445
65.9	2.31941	10.5334	206.182	0.198546	20.0055	943.498
65.9	2.31799	10.555	206.372	0.198719	20.0172	943.551
65.8	2.31657	10.5767	206.562	0.198893	20.029	943.604
65.8	2.31515	10.5984	206.753	0.199067	20.0408	943.658
65.8	2.31373	10.6202	206.944	0.199242	20.0526	943.711
65.8	2.3123	10.642	207.135	0.199417	20.0645	943.765
65.8	2.31088	10.6638	207.327	0.199592	20.0764	943.818
65.7	2.30944	10.6857	207.519	0.199768	20.0883	943.872
65.7	2.30802	10.7076	207.712	0.199944	20.1002	943.926
65.7	2.30659	10.7296	207.905	0.20012	20.1121	943.98
65.7	2.30515	10.7516	208.098	0.200297	20.1241	944.034
65.7	2.30372	10.7737	208.292	0.200474	20.1361	944.088
65.6	2.30228	10.7958	208.486	0.200651	20.1481	944.143
65.6	2.30085	10.8179	208.681	0.200829	20.1602	944.197
65.6	2.29941	10.8401	208.876	0.201007	20.1722	944.252
65.6	2.29798	10.8624	209.071	0.201186	20.1843	944.307
65.6	2.29654	10.8847	209.267	0.201365	20.1965	944.361
65.5	2.2951	10.907	209.463	0.201544	20.2086	944.416
65.5	2.29366	10.9294	209.66	0.201723	20.2208	944.471
65.5	2.29222	10.9518	209.857	0.201903	20.233	944.526
65.5	2.29077	10.9743	210.054	0.202084	20.2452	944.582
65.5	2.28933	10.9968	210.252	0.202265	20.2574	944.637
65.4	2.28788	11.0194	210.45	0.202446	20.2697	944.692
65.4	2.28643	11.042	210.649	0.202627	20.282	944.748
65.4	2.28499	11.0647	210.848	0.202809	20.2943	944.804
65.4	2.28354	11.0874	211.047	0.202991	20.3067	944.859
65.4	2.2821	11.1101	211.247	0.203174	20.3191	944.915
65.3	2.28064	11.1329	211.447	0.203357	20.3314	944.971
65.3	2.27919	11.1558	211.648	0.20354	20.3439	945.028
65.3	2.27774	11.1787	211.849	0.203724	20.3563	945.084
65.3	2.27629	11.2016	212.05	0.203908	20.3688	945.14
65.3	2.27483	11.2246	212.252	0.204093	20.3813	945.197
65.2	2.27337	11.2477	212.455	0.204278	20.3938	945.253
65.2	2.27192	11.2707	212.657	0.204463	20.4064	945.31
65.2	2.27047	11.2939	212.861	0.204648	20.4189	945.367
65.2	2.26901	11.3171	213.064	0.204834	20.4315	945.424
65.1	2.26755	11.3403	213.268	0.205021	20.4442	945.481
65.1	2.2661	11.3636	213.472	0.205208	20.4568	945.538
65.1	2.26463	11.3869	213.677	0.205395	20.4695	945.596
65.1	2.26318	11.4102	213.883	0.205582	20.4822	945.653
65.1	2.26172	11.4337	214.088	0.20577	20.4949	945.711
65	2.26025	11.4571	214.294	0.205959	20.5077	945.768
65	2.25879	11.4806	214.501	0.206147	20.5205	945.826
65	2.25732	11.5042	214.708	0.206336	20.5333	945.884
65	2.25586	11.5278	214.915	0.206526	20.5461	945.942
64.9	2.25439	11.5515	215.123	0.206716	20.559	946
64.9	2.25293	11.5752	215.331	0.206906	20.5719	946.058
64.9	2.25147	11.5989	215.54	0.207097	20.5848	946.117
64.9	2.25	11.6227	215.749	0.207288	20.5977	946.175
64.9	2.24854	11.6466	215.958	0.207479	20.6107	946.234
64.8	2.24706	11.6705	216.168	0.207671	20.6237	946.293
64.8	2.2456	11.6944	216.377	0.207862	20.6367	946.351
64.8	2.24413	11.7184	216.579	0.208046	20.6493	946.41
64.8	2.24265	11.7425	216.782	0.20823	20.662	946.469
64.7	2.24118	11.7666	216.985	0.208414	20.6746	946.527
64.7	2.23971	11.7907	217.188	0.208599	20.6873	946.586
64.7	2.23824	11.8149	217.392	0.208785	20.7001	946.645
64.7	2.23677	11.8392	217.596	0.20897	20.7128	946.705
64.6	2.23529	11.8635	217.8	0.209156	20.7256	946.764
64.6	2.23382	11.8878	218.005	0.209343	20.7384	946.823
64.6	2.23235	11.9122	218.211	0.209529	20.7512	946.883
64.6	2.23088	11.9367	218.416	0.209717	20.7641	946.943
64.5	2.22939	11.9612	218.623	0.209904	20.777	947.002
64.5	2.22791	11.9857	218.829	0.210092	20.7899	947.062
64.5	2.22644	12.0103	219.036	0.21028	20.8028	947.122
64.5	2.22497	12.035	219.244	0.210469	20.8158	947.183
64.4	2.22348	12.0597	219.452	0.210658	20.8288	947.243
64.4	2.222	12.0844	219.66	0.210848	20.8418	947.303
64.4	2.22053	12.1092	219.869	0.211038	20.8549	947.364
64.4	2.21905	12.1341	220.078	0.211228	20.8679	947.424
64.3	2.21757	12.159	220.287	0.211419	20.881	947.485
64.3	2.21609	12.1839	220.497	0.21161	20.8942	947.546
64.3	2.2146	12.2089	220.708	0.211801	20.9073	947.607
64.3	2.21312	12.234	220.919	0.211993	20.9205	947.668
64.2	2.21164	12.2591	221.13	0.212185	20.9337	947.73
64.2	2.21016	12.2843	221.342	0.212378	20.947	947.791
64.2	2.20868	12.3095	221.554	0.212571	20.9602	947.853
64.2	2.20719	12.3347	221.767	0.212764	20.9735	947.914
64.1	2.20571	12.3601	221.98	0.212958	20.9868	947.976
64.1	2.20423	12.3854	222.193	0.213152	21.0002	948.038
64.1	2.20274	12.4108	222.407	0.213347	21.0135	948.1
64.1	2.20126	12.4363	222.622	0.213542	21.0269	948.162
64	2.19977	12.4618	222.836	0.213737	21.0404	948.224
64	2.19829	12.4874	223.052	0.213933	21.0538	948.287
64	2.19681	12.513	223.267	0.214129	21.0673	948.349
64	2.19532	12.5387	223.483	0.214326	21.0808	948.412
63.9	2.19383	12.5645	223.7	0.214523	21.0943	948.475
63.9	2.19235	12.5902	223.917	0.21472	21.1079	948.538
63.9	2.19086	12.6161	224.135	0.214918	21.1215	948.601
63.9	2.18938	12.642	224.353	0.215116	21.1351	948.664
63.8	2.18789	12.6679	224.571	0.215315	21.1488	948.727
63.8	2.1864	12.6939	224.79	0.215514	21.1624	948.791
63.8	2.18492	12.72	225.009	0.215714	21.1762	948.854
63.7	2.18343	12.7461	225.229	0.215913	21.1899	948.918
63.7	2.18194	12.7722	225.449	0.216114	21.2036	948.982
63.7	2.18046	12.7984	225.669	0.216314	21.2174	949.046
63.7	2.17897	12.8247	225.891	0.216515	21.2313	949.11
63.6	2.17748	12.851	226.112	0.216717	21.2451	949.174
63.6	2.176	12.8774	226.334	0.216919	21.259	949.239
63.6	2.17451	12.9038	226.557	0.217121	21.2729	949.303
63.6	2.17302	12.9303	226.779	0.217324	21.2868	949.368
63.5	2.17153	12.9569	227.003	0.217527	21.3008	949.433
63.5	2.17005	12.9834	227.227	0.217731	21.3148	949.497
63.5	2.16856	13.0101	227.451	0.217935	21.3288	949.563
63.4	2.16707	13.0368	227.676	0.218139	21.3428	949.628
63.4	2.16559	13.0635	227.901	0.218344	21.3569	949.693
63.4	2.1641	13.0904	228.126	0.218549	21.371	949.758
63.4	2.16262	13.1172	228.353	0.218755	21.3851	949.824
63.3	2.16113	13.1441	228.579	0.218961	21.3993	949.89
63.3	2.15965	13.1711	228.806	0.219167	21.4134	949.956
63.3	2.15816	13.1982	229.01	0.219351	21.4253	950.021
63.2	2.15667	13.2252	229.214	0.219535	21.4372	950.087
63.2	2.15519	13.2524	229.419	0.21972	21.4492	950.153
63.2	2.1537	13.2796	229.624	0.219905	21.4611	950.219
63.2	2.15221	13.3068	229.829	0.22009	21.4731	950.285
63.1	2.15072	13.3341	230.036	0.220276	21.4851	950.351
63.1	2.14924	13.3615	230.242	0.220462	21.4971	950.418
63.1	2.14775	13.3889	230.449	0.220648	21.5092	950.484
63	2.14626	13.4164	230.656	0.220835	21.5213	950.551
63	2.14477	13.4439	230.864	0.221022	21.5334	950.618
63	2.14328	13.4715	231.072	0.22121	21.5455	950.685
63	2.1418	13.4992	231.281	0.221398	21.5577	950.752
62.9	2.1403	13.5269	231.49	0.221586	21.5699	950.819
62.9	2.13882	13.5546	231.699	0.221775	21.5821	950.887
62.9	2.13733	13.5825	231.909	0.221964	21.5943	950.954
62.8	2.13584	13.6103	232.119	0.222154	21.6066	951.022
62.8	2.13435	13.6383	232.33	0.222344	21.6188	951.09
62.8	2.13286	13.6663	232.541	0.222534	21.6312	951.157
62.7	2.13137	13.6943	232.753	0.222725	21.6435	951.226
62.7	2.12988	13.7224	232.965	0.222916	21.6558	951.294
62.7	2.12839	13.7506	233.177	0.223107	21.6682	951.362
62.7	2.1269	13.7788	233.39	0.223299	21.6806	951.431
62.6	2.12541	13.8071	233.604	0.223492	21.6931	951.499
62.6	2.12393	13.8354	233.817	0.223684	21.7055	951.568
62.6	2.12244	13.8638	234.032	0.223877	21.718	951.637
62.5	2.12095	13.8923	234.246	0.224071	21.7305	951.706
62.5	2.11946	13.9208	234.461	0.224265	21.7431	951.775
62.5	2.11798	13.9493	234.677	0.224459	21.7556	951.845
62.4	2.11649	13.978	234.893	0.224654	21.7682	951.914
62.4	2.115	14.0067	235.109	0.224849	21.7808	951.984
62.4	2.11351	14.0354	235.326	0.225044	21.7935	952.054
62.3	2.11202	14.0642	235.544	0.22524	21.8061	952.123
62.3	2.11054	14.0931	235.761	0.225436	21.8188	952.194
62.3	2.10905	14.122	235.98	0.225633	21.8316	952.264
62.2	2.10756	14.151	236.198	0.22583	21.8443	952.334
62.2	2.10608	14.18	236.417	0.226028	21.8571	952.405
62.2	2.10459	14.2091	236.637	0.226226	21.8699	952.475
62.1	2.1031	14.2383	236.857	0.226424	21.8827	952.546
62.1	2.10162	14.2675	237.077	0.226623	21.8955	952.617
62.1	2.10014	14.2968	237.298	0.226822	21.9084	952.688
62.1	2.09866	14.3261	237.52	0.227021	21.9213	952.759
62	2.09717	14.3555	237.741	0.227221	21.9343	952.831
62	2.09569	14.385	237.964	0.227422	21.9472	952.902
62	2.09421	14.4145	238.186	0.227622	21.9602	952.974
61.9	2.09273	14.4441	238.41	0.227823	21.9732	953.046
61.9	2.09125	14.4737	238.633	0.228025	21.9862	953.118
61.9	2.08977	14.5035	238.857	0.228227	21.9993	953.19
61.8	2.08828	14.5332	239.082	0.228429	22.0124	953.262
61.8	2.08681	14.563	239.307	0.228632	22.0255	953.334
61.8	2.08533	14.5929	239.533	0.228835	22.0386	953.407
61.7	2.08384	14.6229	239.758	0.229039	22.0518	953.48
61.7	2.08237	14.6529	239.985	0.229243	22.065	953.552
61.7	2.0809	14.683	240.212	0.229448	22.0782	953.625
61.6	2.07942	14.7131	240.439	0.229653	22.0915	953.699
61.6	2.07795	14.7433	240.667	0.229858	22.1048	953.772
61.6	2.07648	14.7736	240.895	0.230064	22.1181	953.845
61.5	2.075	14.8039	241.124	0.23027	22.1314	953.919
61.5	2.07353	14.8343	241.353	0.230476	22.1448	953.993
61.4	2.07205	14.8647	241.583	0.230684	22.1582	954.067
61.4	2.07058	14.8952	241.813	0.230891	22.1716	954.141
61.4	2.06911	14.9258	242.044	0.231099	22.185	954.215
61.3	2.06764	14.9564	242.275	0.231307	22.1985	954.289
61.3	2.06617	14.9871	242.506	0.231516	22.212	954.364
61.3	2.0647	15.0179	242.735	0.231721	22.2254	954.438
61.2	2.06323	15.0487	242.958	0.231921	22.2385	954.512
61.2	2.06177	15.0796	243.181	0.232121	22.2517	954.586
61.2	2.06031	15.1105	243.405	0.232322	22.2649	954.66
61.1	2.05884	15.1415	243.629	0.232523	22.2781	954.734
61.1	2.05738	15.1726	243.853	0.232724	22.2913	954.809
61.1	2.05592	15.2037	244.078	0.232926	22.3046	954.883
61	2.05445	15.2349	244.304	0.233128	22.3179	954.958
61	2.05299	15.2662	244.53	0.233331	22.3312	955.033
61	2.05153	15.2975	244.756	0.233534	22.3446	955.108
60.9	2.05007	15.3289	244.983	0.233737	22.358	955.183
60.9	2.04861	15.3604	245.211	0.233941	22.3714	955.258
60.8	2.04715	15.3919	245.439	0.234145	22.3848	955.334
60.8	2.04569	15.4235	245.667	0.23435	22.3983	955.409
60.8	2.04423	15.4552	245.896	0.234555	22.4118	955.485
60.7	2.04277	15.4869	246.125	0.23476	22.4253	955.561
60.7	2.04132	15.5187	246.355	0.234966	22.4389	955.637
60.7	2.03987	15.5505	246.585	0.235173	22.4524	955.713
60.6	2.03842	15.5824	246.816	0.23538	22.466	955.79
60.6	2.03697	15.6144	247.047	0.235587	22.4797	955.866
60.6	2.03552	15.6465	247.278	0.235794	22.4933	955.943
60.5	2.03407	15.6786	247.51	0.236003	22.507	956.02
60.5	2.03263	15.7108	247.743	0.236211	22.5207	956.097
60.4	2.03117	15.743	247.976	0.23642	22.5345	956.174
60.4	2.02973	15.7753	248.21	0.236629	22.5483	956.252
60.4	2.02829	15.8077	248.444	0.236839	22.5621	956.329
60.3	2.02684	15.8401	248.678	0.237049	22.5759	956.407
60.3	2.0254	15.8726	248.913	0.23726	22.5898	956.485
60.3	2.02395	15.9052	249.149	0.237471	22.6036	956.563
60.2	2.02251	15.9378	249.385	0.237683	22.6176	956.641
60.2	2.02107	15.9706	249.621	0.237894	22.6315	956.719
60.1	2.01964	16.0033	249.858	0.238107	22.6455	956.798
60.1	2.01821	16.0362	250.095	0.23832	22.6595	956.876
60.1	2.01677	16.0691	250.333	0.238533	22.6735	956.955
60	2.01534	16.1021	250.572	0.238747	22.6876	957.034
60	2.01391	16.1351	250.81	0.238961	22.7017	957.113
60	2.01248	16.1682	251.05	0.239175	22.7158	957.192
59.9	2.01105	16.2014	251.29	0.23939	22.7299	957.272
59.9	2.00962	16.2347	251.53	0.239606	22.7441	957.351
59.8	2.0082	16.268	251.771	0.239822	22.7583	957.431
59.8	2.00677	16.3014	252.012	0.240038	22.7725	957.511
59.8	2.00535	16.3348	252.254	0.240255	22.7868	957.591
59.7	2.00392	16.3684	252.496	0.240472	22.8011	957.671
59.7	2.0025	16.4019	252.739	0.24069	22.8154	957.752
59.6	2.00107	16.4356	252.982	0.240908	22.8298	957.832
59.6	1.99966	16.4693	253.226	0.241126	22.8441	957.913
59.6	1.99825	16.5031	253.47	0.241345	22.8585	957.994
59.5	1.99684	16.537	253.715	0.241565	22.873	958.075
59.5	1.99543	16.5709	253.961	0.241785	22.8875	958.157
59.4	1.99401	16.605	254.206	0.242005	22.902	958.238
59.4	1.99261	16.639	254.453	0.242226	22.9165	958.32
59.4	1.99121	16.6732	254.7	0.242447	22.931	958.401
59.3	1.9898	16.7074	254.947	0.242669	22.9456	958.483
59.3	1.98839	16.7417	255.195	0.242891	22.9602	958.565
59.2	1.98699	16.776	255.443	0.243114	22.9749	958.648
59.2	1.98559	16.8105	255.692	0.243337	22.9896	958.73
59.2	1.98419	16.845	255.941	0.24356	23.0043	958.813
59.1	1.98279	16.8796	256.191	0.243784	23.019	958.895
59.1	1.98139	16.9142	256.442	0.244009	23.0338	958.978
59	1.97999	16.9489	256.693	0.244234	23.0486	959.061
59	1.97859	16.9837	256.937	0.244452	23.0628	959.144
59	1.97721	17.0185	257.168	0.244657	23.0757	959.227
58.9	1.97582	17.0535	257.399	0.244863	23.0887	959.309
58.9	1.97444	17.0885	257.631	0.245068	23.1017	959.391
58.8	1.97305	17.1235	257.863	0.245275	23.1147	959.474
58.8	1.97167	17.1587	258.096	0.245482	23.1278	959.557
58.8	1.97029	17.1939	258.329	0.245689	23.1409	959.64
58.7	1.96891	17.2292	258.563	0.245896	23.154	959.723
58.7	1.96753	17.2645	258.797	0.246104	23.1671	959.807
58.6	1.96615	17.3	259.032	0.246313	23.1803	959.89
58.6	1.96477	17.3355	259.267	0.246522	23.1935	959.974
58.5	1.96339	17.3711	259.502	0.246731	23.2067	960.058
58.5	1.96202	17.4067	259.739	0.246941	23.22	960.142
58.5	1.96065	17.4424	259.975	0.247151	23.2332	960.226
58.4	1.95927	17.4782	260.212	0.247362	23.2465	960.311
58.4	1.9579	17.5141	260.45	0.247573	23.2599	960.395
58.3	1.95652	17.5501	260.688	0.247784	23.2732	960.48
58.3	1.95516	17.5861	260.926	0.247996	23.2866	960.565
58.2	1.9538	17.6222	261.165	0.248208	23.3	960.65
58.2	1.95244	17.6583	261.405	0.248421	23.3135	960.735
58.2	1.95109	17.6946	261.645	0.248634	23.3269	960.821
58.1	1.94973	17.7309	261.886	0.248848	23.3404	960.906
58.1	1.94838	17.7673	262.127	0.249062	23.3539	960.992
58	1.94702	17.8037	262.368	0.249277	23.3675	961.078
58	1.94567	17.8403	262.61	0.249492	23.3811	961.164
57.9	1.94432	17.8769	262.853	0.249707	23.3947	961.251
57.9	1.94297	17.9136	263.096	0.249923	23.4083	961.337
57.9	1.94163	17.9503	263.339	0.250139	23.422	961.424
57.8	1.94028	17.9872	263.583	0.250356	23.4357	961.511
57.8	1.93893	18.0241	263.828	0.250573	23.4494	961.598
57.7	1.93759	18.0611	264.073	0.250791	23.4631	961.685
57.7	1.93625	18.0982	264.318	0.251009	23.4769	961.772
57.6	1.9349	18.1353	264.564	0.251227	23.4907	961.86
57.6	1.93356	18.1725	264.811	0.251446	23.5045	961.948
57.5	1.93223	18.2098	265.058	0.251666	23.5184	962.036
57.5	1.93091	18.2472	265.305	0.251886	23.5323	962.124
57.5	1.92959	18.2846	265.553	0.252106	23.5462	962.212
57.4	1.92826	18.3222	265.802	0.252327	23.5601	962.301
57.4	1.92694	18.3598	266.051	0.252548	23.5741	962.389
57.3	1.92562	18.3974	266.3	0.25277	23.5881	962.478
57.3	1.9243	18.4352	266.55	0.252992	23.6021	962.567
57.2	1.92298	18.473	266.801	0.253215	23.6162	962.656
57.2	1.92167	18.511	267.052	0.253438	23.6303	962.746
57.1	1.92036	18.5489	267.304	0.253661	23.6444	962.835
57.1	1.91904	18.587	267.556	0.253885	23.6586	962.925
57.1	1.91774	18.6252	267.809	0.25411	23.6727	963.015
57	1.91643	18.6634	268.062	0.254334	23.6869	963.105
57	1.91512	18.7017	268.315	0.25456	23.7012	963.196
56.9	1.91381	18.7401	268.57	0.254786	23.7154	963.286
56.9	1.91251	18.7785	268.824	0.255012	23.7297	963.377
56.8	1.9112	18.8171	269.08	0.255239	23.744	963.468
56.8	1.90991	18.8557	269.335	0.255466	23.7584	963.559
56.7	1.90862	18.8944	269.592	0.255694	23.7728	963.65
56.7	1.90734	18.9332	269.848	0.255922	23.7872	963.741
56.6	1.90605	18.972	270.106	0.25615	23.8016	963.833
56.6	1.90477	19.011	270.364	0.256379	23.8161	963.925
56.6	1.9035	19.05	270.622	0.256609	23.8306	964.017
56.5	1.90222	19.0891	270.881	0.256839	23.8451	964.109
56.5	1.90094	19.1282	271.141	0.257069	23.8597	964.201
56.4	1.89967	19.1675	271.401	0.2573	23.8743	964.294
56.4	1.8984	19.2068	271.661	0.257532	23.8889	964.387
56.3	1.89712	19.2463	271.922	0.257764	23.9035	964.48
56.3	1.89585	19.2858	272.184	0.257996	23.9182	964.573
56.2	1.89459	19.3253	272.44	0.258223	23.9325	964.666
56.2	1.89332	19.365	272.686	0.25844	23.9461	964.757
56.1	1.89205	19.4047	272.933	0.258657	23.9596	964.849
56.1	1.89079	19.4446	273.18	0.258875	23.9733	964.941
56	1.88953	19.4845	273.427	0.259093	23.9869	965.033
56	1.88827	19.5245	273.675	0.259312	24.0006	965.126
55.9	1.88702	19.5645	273.924	0.259531	24.0143	965.218
55.9	1.88578	19.6047	274.173	0.25975	24.028	965.311
55.8	1.88454	19.6449	274.423	0.25997	24.0417	965.404
55.8	1.8833	19.6852	274.673	0.260191	24.0555	965.497
55.8	1.88206	19.7256	274.924	0.260411	24.0693	965.59
55.7	1.88083	19.7661	275.175	0.260633	24.0832	965.684
55.7	1.87959	19.8067	275.426	0.260854	24.097	965.778
55.6	1.87836	19.8473	275.679	0.261077	24.1109	965.872
55.6	1.87713	19.8881	275.931	0.261299	24.1249	965.966
55.5	1.8759	19.9289	276.185	0.261522	24.1388	966.06
55.5	1.87467	19.9698	276.438	0.261746	24.1528	966.155
55.4	1.87345	20.0108	276.693	0.26197	24.1668	966.249
55.4	1.87223	20.0518	276.947	0.262194	24.1809	966.344
55.3	1.871	20.093	277.203	0.262419	24.1949	966.439
55.3	1.86978	20.1342	277.458	0.262645	24.209	966.534
55.2	1.86856	20.1756	277.715	0.262871	24.2231	966.63
55.2	1.86735	20.217	277.972	0.263097	24.2373	966.726
55.1	1.86613	20.2585	278.229	0.263324	24.2515	966.821
55.1	1.86493	20.3	278.487	0.263551	24.2657	966.917
55	1.86373	20.3417	278.746	0.263779	24.2799	967.014
55	1.86254	20.3834	279.005	0.264007	24.2942	967.11
54.9	1.86134	20.4253	279.264	0.264236	24.3085	967.207
54.9	1.86016	20.4672	279.524	0.264465	24.3228	967.304
54.8	1.85897	20.5092	279.785	0.264694	24.3372	967.401
54.8	1.85778	20.5513	280.046	0.264925	24.3516	967.498
54.7	1.8566	20.5935	280.308	0.265155	24.366	967.595
54.7	1.85542	20.6357	280.57	0.265386	24.3805	967.693
54.6	1.85424	20.6781	280.833	0.265618	24.3949	967.791
54.6	1.85306	20.7205	281.096	0.26585	24.4094	967.889
54.5	1.85188	20.763	281.36	0.266082	24.424	967.987
54.5	1.85071	20.8057	281.624	0.266315	24.4385	968.086
54.4	1.84954	20.8484	281.889	0.266548	24.4531	968.184
54.4	1.84837	20.8911	282.154	0.266782	24.4678	968.283
54.3	1.8472	20.934	282.42	0.267017	24.4824	968.382
54.3	1.84604	20.977	282.687	0.267252	24.4971	968.482
54.2	1.84487	21.02	282.954	0.267487	24.5118	968.581
54.2	1.84371	21.0632	283.222	0.267723	24.5266	968.681
54.1	1.84256	21.1064	283.49	0.267959	24.5414	968.781
54.1	1.84142	21.1497	283.759	0.268196	24.5562	968.881
54	1.84028	21.1931	284.028	0.268433	24.571	968.981
54	1.83915	21.2366	284.298	0.268671	24.5859	969.081
53.9	1.83801	21.2802	284.568	0.268909	24.6008	969.182
53.9	1.83688	21.3239	284.839	0.269148	24.6157	969.283
53.8	1.83575	21.3676	285.111	0.269387	24.6307	969.384
53.8	1.83462	21.4115	285.383	0.269627	24.6456	969.485
53.7	1.8335	21.4554	285.655	0.269867	24.6607	969.587
53.7	1.83238	21.4995	285.928	0.270108	24.6757	969.689
53.6	1.83125	21.5436	286.202	0.270349	24.6908	969.791
53.6	1.83013	21.5878	286.476	0.27059	24.7059	969.893
53.5	1.82902	21.6321	286.751	0.270833	24.7211	969.995
53.5	1.82791	21.6765	287.027	0.271075	24.7362	970.098
53.4	1.82679	21.721	287.303	0.271318	24.7514	970.201
53.4	1.82569	21.7656	287.579	0.271562	24.7667	970.303
53.3	1.82458	21.8102	287.856	0.271806	24.782	970.407
53.3	1.82348	21.855	288.134	0.272051	24.7973	970.51
53.2	1.82237	21.8999	288.412	0.272296	24.8126	970.614
53.2	1.82128	21.9448	288.691	0.272542	24.828	970.718
53.1	1.82019	21.9898	288.957	0.272774	24.8424	970.82
53.1	1.81911	22.035	289.221	0.273006	24.8567	970.922
53	1.81803	22.0802	289.486	0.273237	24.871	971.025
53	1.81696	22.1255	289.752	0.273469	24.8854	971.128
52.9	1.81588	22.1709	290.018	0.273702	24.8998	971.231
52.9	1.81482	22.2164	290.284	0.273935	24.9143	971.334
52.8	1.81375	22.262	290.551	0.274168	24.9287	971.438
52.8	1.81268	22.3077	290.819	0.274402	24.9432	971.541
52.7	1.81162	22.3535	291.087	0.274636	24.9577	971.645
52.6	1.81056	22.3994	291.356	0.274871	24.9723	971.749
52.6	1.8095	22.4453	291.625	0.275107	24.9869	971.853
52.5	1.80844	22.4914	291.895	0.275342	25.0015	971.958
52.5	1.80739	22.5376	292.165	0.275579	25.0161	972.063
52.4	1.80634	22.5838	292.436	0.275816	25.0308	972.168
52.4	1.80529	22.6302	292.707	0.276053	25.0455	972.273
52.3	1.80424	22.6766	292.98	0.276291	25.0602	972.378
52.3	1.8032	22.7232	293.252	0.276529	25.075	972.484
52.2	1.80216	22.7698	293.525	0.276768	25.0898	972.59
52.2	1.80112	22.8165	293.799	0.277007	25.1046	972.696
52.1	1.80008	22.8633	294.073	0.277247	25.1195	972.802
52.1	1.79905	22.9103	294.348	0.277487	25.1344	972.908
52	1.79803	22.9573	294.623	0.277728	25.1493	973.015
52	1.79702	23.0044	294.899	0.277969	25.1642	973.122
51.9	1.79601	23.0516	295.176	0.278211	25.1792	973.229
51.9	1.795	23.0989	295.453	0.278453	25.1942	973.336
51.8	1.794	23.1463	295.731	0.278696	25.2092	973.444
51.8	1.793	23.1938	296.009	0.278939	25.2243	973.552
51.7	1.79199	23.2414	296.288	0.279183	25.2394	973.66
51.6	1.79099	23.2891	296.567	0.279427	25.2545	973.768
51.6	1.79	23.3369	296.847	0.279672	25.2697	973.876
51.5	1.78901	23.3848	297.128	0.279917	25.2849	973.985
51.5	1.78802	23.4328	297.409	0.280163	25.3001	974.094
51.4	1.78703	23.4809	297.69	0.280409	25.3154	974.203
51.4	1.78605	23.5291	297.973	0.280656	25.3307	974.312
51.3	1.78507	23.5774	298.255	0.280903	25.346	974.422
51.3	1.78409	23.6258	298.539	0.281151	25.3613	974.532
51.2	1.78311	23.6743	298.823	0.281399	25.3767	974.642
51.2	1.78214	23.7229	299.107	0.281648	25.3921	974.752
51.1	1.78116	23.7715	299.393	0.281897	25.4076	974.862
51.1	1.78019	23.8203	299.678	0.282147	25.4231	974.973
51	1.77923	23.8692	299.965	0.282397	25.4386	975.084
51	1.77826	23.9182	300.252	0.282648	25.4541	975.195
50.9	1.77731	23.9673	300.539	0.282899	25.4697	975.307
50.8	1.77637	24.0165	300.827	0.283151	25.4853	975.418
50.8	1.77544	24.0658	301.116	0.283403	25.5009	975.53
50.7	1.7745	24.1152	301.405	0.283656	25.5166	975.642
50.7	1.77357	24.1647	301.695	0.28391	25.5323	975.754
50.6	1.77264	24.2142	301.986	0.284164	25.548	975.867
50.6	1.77171	24.2639	302.277	0.284418	25.5638	975.98
50.5	1.77079	24.3137	302.568	0.284673	25.5796	976.093
50.5	1.76987	24.3636	302.861	0.284929	25.5954	976.206
50.4	1.76895	24.4136	303.153	0.285185	25.6113	976.319
50.4	1.76803	24.4637	303.447	0.285441	25.6272	976.433
50.3	1.76712	24.514	303.741	0.285698	25.6431	976.547
50.3	1.76621	24.5643	304.036	0.285956	25.659	976.661
50.2	1.76529	24.6147	304.331	0.286214	25.675	976.775
50.1	1.76439	24.6652	304.627	0.286473	25.6911	976.89
50.1	1.76349	24.7158	304.923	0.286732	25.7071	977.005
50	1.76258	24.7665	305.22	0.286991	25.7232	977.12
50	1.76169	24.8174	305.518	0.287252	25.7393	977.235
49.9	1.76079	24.8683	305.816	0.287513	25.7555	977.351
49.9	1.7599	24.9193	306.107	0.287765	25.7709	977.465
49.8	1.75901	24.9705	306.381	0.288002	25.785	977.578
49.8	1.75812	25.0217	306.655	0.288239	25.7991	977.691
49.7	1.75725	25.0731	306.93	0.288477	25.8132	977.804
49.7	1.75638	25.1245	307.206	0.288715	25.8273	977.917
49.6	1.75552	25.1761	307.482	0.288953	25.8415	978.031
49.6	1.75466	25.2278	307.759	0.289192	25.8556	978.144
49.5	1.75381	25.2795	308.036	0.289432	25.8699	978.258
49.4	1.75295	25.3314	308.314	0.289672	25.8841	978.372
49.4	1.7521	25.3834	308.593	0.289913	25.8984	978.487
49.3	1.75126	25.4355	308.872	0.290154	25.9127	978.601
49.3	1.75041	25.4877	309.152	0.290395	25.927	978.716
49.2	1.74957	25.54	309.432	0.290637	25.9414	978.831
49.2	1.74873	25.5924	309.713	0.29088	25.9558	978.947
49.1	1.74789	25.645	309.994	0.291123	25.9702	979.062
49.1	1.74706	25.6976	310.276	0.291367	25.9847	979.178
49	1.74623	25.7503	310.559	0.291611	25.9992	979.294
49	1.7454	25.8032	310.842	0.291855	26.0137	979.411
48.9	1.74457	25.8561	311.126	0.2921	26.0282	979.527
48.8	1.74374	25.9092	311.41	0.292346	26.0428	979.644
48.8	1.74292	25.9624	311.695	0.292592	26.0574	979.761
48.7	1.7421	26.0157	311.98	0.292838	26.072	979.878
48.7	1.74128	26.0691	312.266	0.293085	26.0867	979.996
48.6	1.74047	26.1226	312.553	0.293333	26.1014	980.114
48.6	1.73966	26.1762	312.84	0.293581	26.1161	980.232
48.5	1.73884	26.2299	313.128	0.29383	26.1309	980.35
48.5	1.73805	26.2837	313.417	0.294079	26.1457	980.468
48.4	1.73727	26.3377	313.706	0.294328	26.1605	980.587
48.3	1.73648	26.3917	313.995	0.294579	26.1753	980.706
48.3	1.73571	26.4459	314.285	0.294829	26.1902	980.825
48.2	1.73493	26.5002	314.576	0.29508	26.2051	980.945
48.2	1.73416	26.5545	314.868	0.295332	26.22	981.064
48.1	1.73339	26.609	315.16	0.295584	26.235	981.184
48.1	1.73263	26.6637	315.452	0.295837	26.25	981.304
48	1.73187	26.7184	315.745	0.29609	26.265	981.425
48	1.73111	26.7732	316.039	0.296344	26.2801	981.546
47.9	1.73035	26.8282	316.334	0.296598	26.2952	981.667
47.9	1.72959	26.8832	316.629	0.296853	26.3103	981.788
47.8	1.72884	26.9384	316.924	0.297108	26.3255	981.909
47.7	1.72808	26.9937	317.22	0.297364	26.3406	982.031
47.7	1.72734	27.0491	317.517	0.297621	26.3559	982.153
47.6	1.72659	27.1046	317.815	0.297877	26.3711	982.275
47.6	1.72585	27.1602	318.113	0.298135	26.3864	982.397
47.5	1.72511	27.216	318.411	0.298393	26.4017	982.52
47.5	1.72437	27.2718	318.711	0.298651	26.417	982.643
47.4	1.72364	27.3278	319.01	0.29891	26.4324	982.766
47.4	1.72291	27.3839	319.311	0.29917	26.4478	982.89
47.3	1.72218	27.4401	319.612	0.29943	26.4632	983.013
47.2	1.72145	27.4964	319.914	0.29969	26.4787	983.137
47.2	1.72073	27.5528	320.216	0.299952	26.4942	983.261
47.1	1.72002	27.6094	320.519	0.300213	26.5097	983.386
47.1	1.71932	27.666	320.823	0.300475	26.5253	983.511
47	1.71863	27.7228	321.127	0.300738	26.5409	983.636
47	1.71794	27.7797	321.432	0.301001	26.5565	983.761
46.9	1.71725	27.8367	321.737	0.301265	26.5722	983.886
46.9	1.71657	27.8938	322.043	0.30153	26.5879	984.012
46.8	1.71588	27.9511	322.35	0.301795	26.6036	984.138
46.7	1.7152	28.0085	322.657	0.30206	26.6193	984.264
46.7	1.71453	28.0659	322.965	0.302326	26.6351	984.391
46.6	1.71385	28.1235	323.274	0.302593	26.6509	984.518
46.6	1.71318	28.1813	323.583	0.30286	26.6668	984.645
46.5	1.71252	28.2391	323.893	0.303127	26.6827	984.772
46.5	1.71185	28.2971	324.203	0.303396	26.6986	984.899
46.4	1.71119	28.3551	324.515	0.303664	26.7146	985.027
46.4	1.71053	28.4133	324.826	0.303934	26.7305	985.155
46.3	1.70987	28.4716	325.133	0.304197	26.7463	985.282
46.3	1.70922	28.5301	325.435	0.304457	26.762	985.409
46.2	1.70856	28.5886	325.738	0.304716	26.7777	985.536
46.1	1.70791	28.6473	326.041	0.304977	26.7934	985.662
46.1	1.70727	28.7061	326.346	0.305238	26.8091	985.79
46	1.70662	28.765	326.65	0.305499	26.8249	985.917
46	1.70598	28.824	326.956	0.305761	26.8407	986.045
45.9	1.70535	28.8832	327.262	0.306024	26.8566	986.173
45.9	1.70471	28.9425	327.568	0.306287	26.8724	986.301
45.8	1.70408	29.0019	327.875	0.30655	26.8883	986.429
45.8	1.70345	29.0614	328.183	0.306814	26.9043	986.558
45.7	1.70284	29.121	328.492	0.307079	26.9202	986.687
45.6	1.70224	29.1808	328.801	0.307344	26.9363	986.816
45.6	1.70164	29.2407	329.111	0.30761	26.9523	986.946
45.5	1.70104	29.3007	329.421	0.307876	26.9684	987.076
45.5	1.70045	29.3608	329.732	0.308143	26.9845	987.206
45.4	1.69986	29.4211	330.044	0.308411	27.0006	987.336
45.4	1.69927	29.4815	330.356	0.308679	27.0168	987.467
45.3	1.69869	29.542	330.669	0.308947	27.033	987.598
45.3	1.6981	29.6026	330.983	0.309216	27.0492	987.729
45.2	1.69752	29.6634	331.297	0.309486	27.0655	987.86
45.2	1.69695	29.7242	331.612	0.309756	27.0818	987.992
45.1	1.69637	29.7852	331.927	0.310027	27.0981	988.124
45	1.6958	29.8464	332.244	0.310298	27.1145	988.256
45	1.69523	29.9076	332.56	0.31057	27.1309	988.389
44.9	1.69466	29.969	332.878	0.310842	27.1473	988.522
44.9	1.69409	30.0305	333.196	0.311115	27.1638	988.655
44.8	1.69353	30.0921	333.515	0.311389	27.1803	988.788
44.8	1.69297	30.1539	333.834	0.311663	27.1969	988.922
44.7	1.69242	30.2158	334.154	0.311937	27.2134	989.055
44.7	1.69187	30.2778	334.475	0.312213	27.23	989.19
44.6	1.69132	30.3399	334.797	0.312488	27.2467	989.324
44.6	1.69077	30.4022	335.119	0.312765	27.2634	989.459
44.5	1.69023	30.4646	335.441	0.313041	27.2801	989.594
44.4	1.68969	30.5271	335.765	0.313319	27.2968	989.729
44.4	1.68915	30.5898	336.089	0.313597	27.3136	989.864
44.3	1.68861	30.6526	336.414	0.313876	27.3304	990
44.3	1.68808	30.7155	336.739	0.314155	27.3473	990.136
44.2	1.68758	30.7785	337.065	0.314434	27.3641	990.273
44.2	1.68707	30.8417	337.392	0.314715	27.3811	990.409
44.1	1.68657	30.905	337.719	0.314996	27.398	990.546
44.1	1.68607	30.9684	338.047	0.315277	27.415	990.683
44	1.68557	31.032	338.376	0.315559	27.432	990.821
44	1.68507	31.0956	338.705	0.315842	27.4491	990.959
43.9	1.68458	31.1595	339.036	0.316125	27.4662	991.097
43.8	1.68409	31.2234	339.366	0.316409	27.4833	991.235
43.8	1.6836	31.2875	339.698	0.316693	27.5005	991.374
43.7	1.68312	31.3517	340.03	0.316978	27.5177	991.513
43.7	1.68264	31.416	340.363	0.317264	27.5349	991.652
43.6	1.68216	31.4805	340.696	0.31755	27.5522	991.791
43.6	1.68168	31.5451	341.03	0.317837	27.5695	991.931
43.5	1.6812	31.6099	341.365	0.318124	27.5868	992.071
43.5	1.68074	31.6747	341.701	0.318412	27.6042	992.211
43.4	1.68027	31.7397	342.037	0.3187	27.6216	992.352
43.4	1.6798	31.8049	342.374	0.318989	27.639	992.493
43.3	1.67934	31.8702	342.712	0.319279	27.6565	992.634
43.3	1.67888	31.9356	343.05	0.319569	27.674	992.776
43.2	1.67843	32.0011	343.389	0.31986	27.6916	992.917
43.1	1.67797	32.0668	343.729	0.320152	27.7092	993.059
43.1	1.67752	32.1326	344.069	0.320444	27.7268	993.202
43	1.67707	32.1985	344.41	0.320736	27.7445	993.344
43	1.67663	32.2646	344.721	0.320999	27.7594	993.482
42.9	1.67618	32.3308	345.031	0.321261	27.7741	993.62
42.9	1.67574	32.3972	345.341	0.321523	27.7889	993.758
42.8	1.67531	32.4637	345.651	0.321785	27.8038	993.896
42.8	1.67487	32.5303	345.963	0.322048	27.8186	994.034
42.7	1.67446	32.5971	346.275	0.322311	27.8335	994.173
42.7	1.67405	32.664	346.587	0.322575	27.8484	994.312
42.6	1.67364	32.731	346.901	0.32284	27.8633	994.451
42.6	1.67324	32.7982	347.214	0.323105	27.8783	994.591
42.5	1.67283	32.8655	347.529	0.323371	27.8933	994.731
42.5	1.67243	32.933	347.844	0.323637	27.9083	994.871
42.4	1.67203	33.0005	348.16	0.323904	27.9234	995.011
42.3	1.67164	33.0683	348.476	0.324171	27.9385	995.152
42.3	1.67125	33.1361	348.794	0.324439	27.9536	995.293
42.2	1.67086	33.2041	349.111	0.324707	27.9688	995.435
42.2	1.67047	33.2723	349.43	0.324976	27.984	995.576
42.1	1.67008	33.3406	349.749	0.325246	27.9992	995.718
42.1	1.66971	33.409	350.068	0.325516	28.0144	995.86
42	1.66933	33.4776	350.389	0.325786	28.0297	996.003
42	1.66895	33.5463	350.71	0.326058	28.045	996.146
41.9	1.66858	33.6151	351.032	0.326329	28.0604	996.289
41.9	1.66821	33.6841	351.354	0.326602	28.0758	996.432
41.8	1.66785	33.7532	351.677	0.326874	28.0912	996.576
41.8	1.66748	33.8225	352.001	0.327148	28.1066	996.72
41.7	1.66712	33.8919	352.325	0.327422	28.1221	996.864
41.7	1.66676	33.9615	352.65	0.327696	28.1376	997.008
41.6	1.66641	34.0312	352.976	0.327971	28.1531	997.153
41.6	1.66605	34.101	353.302	0.328247	28.1687	997.298
41.5	1.6657	34.171	353.629	0.328523	28.1843	997.444
41.4	1.66535	34.2411	353.957	0.3288	28.1999	997.59
41.4	1.665	34.3114	354.285	0.329077	28.2156	997.736
41.3	1.66466	34.3818	354.614	0.329355	28.2313	997.882
41.3	1.66432	34.4524	354.944	0.329634	28.247	998.029
41.2	1.66398	34.5231	355.274	0.329913	28.2627	998.175
41.2	1.66364	34.594	355.605	0.330193	28.2785	998.323
41.1	1.66332	34.665	355.937	0.330473	28.2944	998.47
41.1	1.66301	34.7361	356.27	0.330753	28.3102	998.618
41	1.6627	34.8074	356.603	0.331035	28.3261	998.766
41	1.66239	34.8788	356.936	0.331317	28.342	998.915
40.9	1.66209	34.9504	357.271	0.331599	28.358	999.063
40.9	1.66179	35.0221	357.606	0.331882	28.374	999.212
40.8	1.66149	35.094	357.942	0.332166	28.39	999.362
40.8	1.6612	35.166	358.278	0.33245	28.406	999.512
40.7	1.6609	35.2382	358.616	0.332735	28.4221	999.661
40.7	1.66062	35.3105	358.954	0.333021	28.4382	999.812
40.6	1.66033	35.383	359.292	0.333307	28.4544	999.962
40.6	1.66004	35.4556	359.632	0.333593	28.4706	1000.11
40.5	1.65976	35.5284	359.972	0.33388	28.4868	1000.26
40.5	1.65949	35.6013	360.312	0.334168	28.503	1000.42
40.4	1.65921	35.6744	360.654	0.334457	28.5193	1000.57
40.4	1.65894	35.7476	360.996	0.334746	28.5356	1000.72
40.3	1.65867	35.8209	361.339	0.335035	28.552	1000.87
40.3	1.6584	35.8945	361.682	0.335325	28.5684	1001.03
40.2	1.65813	35.9681	362.026	0.335616	28.5848	1001.18
40.2	1.65787	36.0419	362.371	0.335907	28.6013	1001.33
40.1	1.6576	36.1159	362.717	0.336199	28.6177	1001.49
40.1	1.65735	36.19	363.063	0.336492	28.6343	1001.64
40	1.65709	36.2643	363.41	0.336785	28.6508	1001.79
39.9	1.65683	36.3387	363.758	0.337079	28.6674	1001.95
39.9	1.65658	36.4133	364.107	0.337373	28.684	1002.1
39.8	1.65633	36.488	364.456	0.337668	28.7007	1002.26
39.8	1.65608	36.5629	364.806	0.337963	28.7174	1002.41
39.7	1.65583	36.638	365.156	0.33826	28.7341	1002.57
39.7	1.65559	36.7132	365.508	0.338556	28.7509	1002.73
39.6	1.65535	36.7885	365.86	0.338854	28.7676	1002.88
39.6	1.65511	36.864	366.212	0.339152	28.7845	1003.04
39.5	1.65488	36.9397	366.557	0.339441	28.8009	1003.2
39.5	1.65466	37.0155	366.896	0.339725	28.817	1003.35
39.4	1.65445	37.0914	367.235	0.340009	28.8332	1003.5
39.4	1.65424	37.1676	367.575	0.340293	28.8493	1003.66
39.3	1.65404	37.2438	367.916	0.340579	28.8655	1003.81
39.3	1.65384	37.3203	368.258	0.340864	28.8818	1003.97
39.2	1.65364	37.3969	368.6	0.341151	28.8981	1004.12
39.2	1.65344	37.4736	368.943	0.341438	28.9144	1004.28
39.1	1.65324	37.5505	369.286	0.341725	28.9307	1004.43
39.1	1.65305	37.6276	369.631	0.342013	28.9471	1004.59
39	1.65286	37.7048	369.976	0.342302	28.9635	1004.74
39	1.65267	37.7822	370.322	0.342591	28.98	1004.9
38.9	1.65249	37.8597	370.668	0.342881	28.9965	1005.06
38.9	1.65231	37.9374	371.015	0.343172	29.013	1005.22
38.8	1.65213	38.0153	371.363	0.343463	29.0295	1005.37
38.8	1.65195	38.0933	371.712	0.343755	29.0461	1005.53
38.7	1.65177	38.1715	372.061	0.344047	29.0627	1005.69
38.7	1.6516	38.2498	372.411	0.34434	29.0794	1005.85
38.6	1.65142	38.3283	372.762	0.344633	29.0961	1006.01
38.6	1.65125	38.407	373.113	0.344927	29.1128	1006.17
38.5	1.65109	38.4858	373.465	0.345222	29.1295	1006.33
38.5	1.65092	38.5648	373.818	0.345517	29.1463	1006.49
38.4	1.65076	38.644	374.172	0.345813	29.1631	1006.65
38.4	1.6506	38.7233	374.526	0.34611	29.18	1006.81
38.3	1.65045	38.8027	374.881	0.346407	29.1969	1006.97
38.3	1.65029	38.8824	375.237	0.346705	29.2138	1007.13
38.3	1.65014	38.9622	375.593	0.347003	29.2308	1007.29
38.2	1.64999	39.0421	375.951	0.347302	29.2478	1007.45
38.2	1.64985	39.1223	376.309	0.347601	29.2648	1007.62
38.1	1.6497	39.2026	376.667	0.347902	29.2819	1007.78
38.1	1.64956	39.283	377.027	0.348202	29.299	1007.94
38	1.64942	39.3636	377.387	0.348504	29.3161	1008.11
38	1.64928	39.4444	377.748	0.348806	29.3333	1008.27
37.9	1.64914	39.5254	378.11	0.349109	29.3505	1008.43
37.9	1.64901	39.6065	378.472	0.349412	29.3677	1008.6
37.8	1.64888	39.6878	378.835	0.349716	29.385	1008.76
37.8	1.64876	39.7692	379.199	0.35002	29.4023	1008.93
37.7	1.64865	39.8509	379.564	0.350325	29.4197	1009.09
37.7	1.64854	39.9326	379.929	0.350631	29.4371	1009.26
37.6	1.64844	40.0146	380.295	0.350938	29.4545	1009.42
37.6	1.64834	40.0967	380.662	0.351245	29.4719	1009.59
37.5	1.64824	40.179	381.03	0.351552	29.4894	1009.76
37.5	1.64815	40.2615	381.398	0.351861	29.5069	1009.92
37.4	1.64805	40.3441	381.768	0.352169	29.5245	1010.09
37.4	1.64796	40.4269	382.137	0.352479	29.5421	1010.26
37.3	1.64787	40.5099	382.508	0.352789	29.5597	1010.43
37.3	1.64778	40.593	382.88	0.3531	29.5774	1010.6
37.2	1.6477	40.6763	383.252	0.353412	29.5951	1010.76
37.2	1.64762	40.7598	383.625	0.353724	29.6129	1010.93
37.1	1.64753	40.8435	383.999	0.354036	29.6306	1011.1
37.1	1.64746	40.9273	384.373	0.35435	29.6485	1011.27
37.1	1.64738	41.0113	384.748	0.354664	29.6663	1011.44
37	1.6473	41.0954	385.124	0.354978	29.6842	1011.61
37	1.64723	41.1798	385.501	0.355294	29.7021	1011.78
36.9	1.64716	41.2643	385.879	0.35561	29.7201	1011.96
36.9	1.64709	41.349	386.257	0.355926	29.7381	1012.13
36.8	1.64702	41.4338	386.636	0.356244	29.7561	1012.3
36.8	1.64696	41.5189	387.016	0.356562	29.7742	1012.47
36.7	1.6469	41.6041	387.397	0.35688	29.7923	1012.64
36.7	1.64684	41.6895	387.778	0.357199	29.8105	1012.82
36.6	1.64679	41.775	388.161	0.357519	29.8287	1012.99
36.6	1.64673	41.8608	388.544	0.35784	29.8469	1013.16
36.5	1.64668	41.9467	388.928	0.358161	29.8651	1013.34
36.5	1.64663	42.0328	389.304	0.358475	29.8828	1013.51
36.4	1.64658	42.119	389.664	0.358772	29.8992	1013.68
36.4	1.64653	42.2055	390.026	0.359071	29.9157	1013.85
36.4	1.64648	42.2921	390.387	0.359369	29.9321	1014.02
36.3	1.64643	42.3789	390.75	0.359669	29.9487	1014.19
36.3	1.64639	42.4659	391.113	0.359969	29.9652	1014.36
36.2	1.64635	42.553	391.478	0.36027	29.9818	1014.53
36.2	1.64632	42.6404	391.842	0.360571	29.9984	1014.7
36.1	1.64628	42.7279	392.208	0.360873	30.0151	1014.87
36.1	1.64625	42.8156	392.574	0.361176	30.0317	1015.04
36	1.64622	42.9034	392.942	0.361479	30.0485	1015.22
36	1.64621	42.9915	393.309	0.361783	30.0652	1015.39
35.9	1.6462	43.0797	393.678	0.362087	30.082	1015.56
35.9	1.64619	43.1681	394.048	0.362392	30.0988	1015.74
35.9	1.64619	43.2567	394.418	0.362698	30.1157	1015.91
35.8	1.64619	43.3455	394.789	0.363004	30.1326	1016.08
35.8	1.6462	43.4345	395.16	0.363311	30.1495	1016.26
35.7	1.6462	43.5236	395.533	0.363619	30.1665	1016.43
35.7	1.6462	43.6129	395.906	0.363927	30.1835	1016.61
35.6	1.64621	43.7024	396.28	0.364236	30.2005	1016.78
35.6	1.64622	43.7921	396.655	0.364545	30.2176	1016.96
35.5	1.64623	43.882	397.03	0.364855	30.2347	1017.14
35.5	1.64624	43.9721	397.406	0.365166	30.2518	1017.31
35.4	1.64625	44.0623	397.783	0.365477	30.269	1017.49
35.4	1.64627	44.1527	398.161	0.365789	30.2862	1017.67
35.4	1.64628	44.2433	398.54	0.366102	30.3034	1017.84
35.3	1.6463	44.3341	398.919	0.366415	30.3207	1018.02
35.3	1.64632	44.4251	399.299	0.366729	30.338	1018.2
35.2	1.64634	44.5163	399.68	0.367044	30.3553	1018.38
35.2	1.64637	44.6077	400.062	0.367359	30.3727	1018.56
35.1	1.64639	44.6992	400.445	0.367675	30.3901	1018.74
35.1	1.64642	44.791	400.828	0.367992	30.4076	1018.92
35.1	1.64645	44.8829	401.212	0.368309	30.4251	1019.1
35	1.64649	44.975	401.597	0.368627	30.4426	1019.28
35	1.64652	45.0673	401.982	0.368945	30.4602	1019.46
34.9	1.64656	45.1598	402.369	0.369264	30.4778	1019.64
34.9	1.6466	45.2525	402.756	0.369584	30.4954	1019.82
34.8	1.64664	45.3453	403.144	0.369904	30.5131	1020
34.8	1.64668	45.4384	403.533	0.370226	30.5308	1020.19
34.7	1.64673	45.5317	403.923	0.370547	30.5485	1020.37
34.7	1.64677	45.6251	404.313	0.37087	30.5663	1020.55
34.7	1.64682	45.7187	404.704	0.371193	30.5841	1020.74
34.6	1.64687	45.8126	405.096	0.371517	30.602	1020.92
34.6	1.64692	45.9066	405.489	0.371841	30.6199	1021.1
34.5	1.64698	46.0008	405.883	0.372166	30.6378	1021.29
34.5	1.64703	46.0952	406.277	0.372492	30.6558	1021.47
34.4	1.64709	46.1898	406.672	0.372818	30.6738	1021.66
34.4	1.64715	46.2846	407.068	0.373145	30.6918	1021.84
34.4	1.64721	46.3796	407.465	0.373473	30.7099	1022.03
34.3	1.64728	46.4748	407.863	0.373802	30.728	1022.22
34.3	1.64735	46.5702	408.261	0.374131	30.7461	1022.4
34.2	1.64741	46.6658	408.661	0.37446	30.7643	1022.59
34.2	1.64748	46.7615	409.061	0.374791	30.7825	1022.78
34.1	1.64757	46.8575	409.462	0.375122	30.8008	1022.97
34.1	1.64766	46.9537	409.864	0.375454	30.8191	1023.16
34.1	1.64775	47.05	410.266	0.375786	30.8374	1023.35
34	1.64783	47.1466	410.67	0.37612	30.8558	1023.53
34	1.64792	47.2434	411.074	0.376453	30.8742	1023.72
33.9	1.64802	47.3403	411.479	0.376788	30.8927	1023.91
33.9	1.64812	47.4375	411.885	0.377123	30.9112	1024.1
33.9	1.64822	47.5348	412.292	0.377459	30.9297	1024.3
33.8	1.64832	47.6324	412.699	0.377796	30.9482	1024.49
33.8	1.64842	47.7301	413.108	0.378133	30.9668	1024.68
33.7	1.64853	47.8281	413.517	0.378471	30.9855	1024.87
33.7	1.64864	47.9263	413.927	0.378809	31.0041	1025.06
33.6	1.64874	48.0246	414.31	0.379121	31.0207	1025.25
33.6	1.64885	48.1232	414.693	0.379432	31.0374	1025.43
33.6	1.64897	48.2219	415.077	0.379745	31.0541	1025.62
33.5	1.64908	48.3209	415.462	0.380058	31.0708	1025.81
33.5	1.64919	48.4201	415.848	0.380372	31.0875	1025.99
33.4	1.64931	48.5194	416.235	0.380686	31.1043	1026.18
33.4	1.64942	48.619	416.622	0.381001	31.1211	1026.37
33.4	1.64954	48.7188	417.01	0.381317	31.138	1026.55
33.3	1.64966	48.8188	417.399	0.381633	31.1549	1026.74
33.3	1.64979	48.919	417.789	0.38195	31.1718	1026.93
33.2	1.64991	49.0194	418.18	0.382268	31.1887	1027.12
33.2	1.65003	49.12	418.571	0.382586	31.2057	1027.31
33.2	1.65016	49.2208	418.963	0.382905	31.2228	1027.5
33.1	1.65029	49.3218	419.356	0.383225	31.2398	1027.69
33.1	1.65042	49.423	419.75	0.383545	31.2569	1027.88
33	1.65054	49.5245	420.145	0.383866	31.2741	1028.07
33	1.65068	49.6261	420.54	0.384188	31.2912	1028.26
33	1.65082	49.728	420.937	0.38451	31.3084	1028.45
32.9	1.65095	49.83	421.334	0.384833	31.3257	1028.65
32.9	1.65109	49.9323	421.732	0.385157	31.3429	1028.84
32.8	1.65123	50.0348	422.13	0.385481	31.3602	1029.03
32.8	1.65137	50.1374	422.53	0.385806	31.3776	1029.23
32.8	1.65152	50.2403	422.93	0.386131	31.395	1029.42
32.7	1.65167	50.3435	423.331	0.386457	31.4124	1029.61
32.7	1.65181	50.4468	423.733	0.386784	31.4298	1029.81
32.6	1.65197	50.5503	424.136	0.387112	31.4473	1030
32.6	1.65212	50.6541	424.54	0.38744	31.4648	1030.2
32.6	1.65228	50.758	424.944	0.387769	31.4824	1030.39
32.5	1.65243	50.8622	425.349	0.388099	31.5	1030.59
32.5	1.65258	50.9666	425.756	0.388429	31.5176	1030.79
32.4	1.65274	51.0712	426.163	0.38876	31.5353	1030.98
32.4	1.6529	51.176	426.57	0.389092	31.553	1031.18
32.4	1.65306	51.281	426.979	0.389424	31.5707	1031.38
32.3	1.65322	51.3863	427.388	0.389757	31.5885	1031.58
32.3	1.65338	51.4917	427.799	0.390091	31.6063	1031.77
32.2	1.65356	51.5974	428.21	0.390425	31.6242	1031.97
32.2	1.65374	51.7033	428.622	0.39076	31.6421	1032.17
32.2	1.65393	51.8094	429.035	0.391096	31.66	1032.37
32.1	1.65411	51.9157	429.448	0.391432	31.6779	1032.57
32.1	1.65429	52.0223	429.863	0.391769	31.6959	1032.77
32	1.65448	52.129	430.278	0.392107	31.714	1032.97
32	1.65467	52.236	430.695	0.392446	31.732	1033.18
32	1.65486	52.3432	431.112	0.392785	31.7501	1033.38
31.9	1.65505	52.4507	431.53	0.393125	31.7683	1033.58
31.9	1.65525	52.5583	431.948	0.393465	31.7865	1033.78
31.9	1.65544	52.6662	432.368	0.393807	31.8047	1033.99
31.8	1.65564	52.7743	432.789	0.394149	31.8229	1034.19
31.8	1.65583	52.8826	433.21	0.394491	31.8412	1034.39
31.7	1.65603	52.9911	433.632	0.394835	31.8596	1034.6
31.7	1.65623	53.0999	434.055	0.395179	31.8779	1034.8
31.7	1.65643	53.2088	434.479	0.395524	31.8963	1035.01
31.6	1.65663	53.318	434.904	0.395869	31.9148	1035.21
31.6	1.65683	53.4275	435.33	0.396215	31.9333	1035.42
31.6	1.65704	53.5371	435.757	0.396562	31.9518	1035.62
31.5	1.65724	53.647	436.184	0.39691	31.9703	1035.83
31.5	1.65745	53.7571	436.612	0.397258	31.9889	1036.04
31.4	1.65766	53.8674	437.042	0.397607	32.0076	1036.25
31.4	1.65787	53.978	437.472	0.397957	32.0262	1036.45
31.4	1.65809	54.0888	437.903	0.398308	32.0449	1036.66
31.3	1.6583	54.1998	438.335	0.398659	32.0637	1036.87
31.3	1.65852	54.311	438.767	0.399011	32.0825	1037.08
31.3	1.65873	54.4225	439.201	0.399364	32.1013	1037.29
31.2	1.65895	54.5342	439.636	0.399717	32.1202	1037.5
31.2	1.65916	54.6461	440.071	0.400071	32.1391	1037.71
31.1	1.65938	54.7582	440.507	0.400426	32.158	1037.92
31.1	1.6596	54.8706	440.941	0.400778	32.1768	1038.13
31.1	1.65983	54.9832	441.364	0.401119	32.1951	1038.34
31	1.66005	55.0961	441.788	0.40146	32.2135	1038.55
31	1.66027	55.2091	442.212	0.401802	32.2318	1038.76
31	1.6605	55.3224	442.637	0.402144	32.2503	1038.97
30.9	1.66073	55.436	443.064	0.402487	32.2687	1039.17
30.9	1.66096	55.5498	443.491	0.402831	32.2872	1039.38
30.9	1.66119	55.6638	443.919	0.403176	32.3057	1039.59
30.8	1.66142	55.778	444.347	0.403521	32.3243	1039.8
30.8	1.66166	55.8925	444.777	0.403867	32.3429	1040.01
30.7	1.66189	56.0072	445.208	0.404214	32.3615	1040.23
30.7	1.66213	56.1221	445.639	0.404562	32.3802	1040.44
30.7	1.66237	56.2373	446.072	0.40491	32.3989	1040.65
30.6	1.66261	56.3527	446.505	0.405259	32.4176	1040.86
30.6	1.66285	56.4684	446.939	0.405608	32.4364	1041.07
30.6	1.66309	56.5843	447.374	0.405959	32.4553	1041.29
30.5	1.66334	56.7004	447.81	0.40631	32.4741	1041.5
30.5	1.66358	56.8168	448.247	0.406662	32.493	1041.71
30.5	1.66383	56.9334	448.684	0.407014	32.512	1041.93
30.4	1.66408	57.0502	449.123	0.407367	32.531	1042.14
30.4	1.66432	57.1673	449.563	0.407721	32.55	1042.36
30.4	1.66458	57.2846	450.003	0.408076	32.5691	1042.58
30.3	1.66482	57.4022	450.444	0.408431	32.5882	1042.79
30.3	1.66508	57.52	450.887	0.408788	32.6073	1043.01
30.2	1.66533	57.6381	451.33	0.409144	32.6265	1043.23
30.2	1.66559	57.7563	451.774	0.409502	32.6457	1043.44
30.2	1.66586	57.8749	452.219	0.40986	32.6649	1043.66
30.1	1.66612	57.9937	452.665	0.410219	32.6842	1043.88
30.1	1.66639	58.1127	453.111	0.410579	32.7036	1044.1
30.1	1.66666	58.2319	453.559	0.41094	32.723	1044.32
30	1.66693	58.3515	454.008	0.411301	32.7424	1044.54
30	1.66721	58.4712	454.457	0.411663	32.7618	1044.76
30	1.66748	58.5912	454.908	0.412026	32.7813	1044.98
29.9	1.66776	58.7115	455.359	0.412389	32.8009	1045.2
29.9	1.66803	58.832	455.811	0.412754	32.8204	1045.42
29.9	1.66831	58.9527	456.265	0.413119	32.8401	1045.64
29.8	1.66859	59.0737	456.719	0.413484	32.8597	1045.87
29.8	1.66887	59.1949	457.174	0.413851	32.8794	1046.09
29.8	1.66915	59.3164	457.63	0.414218	32.8992	1046.31
29.7	1.66943	59.4381	458.087	0.414586	32.9189	1046.54
29.7	1.66971	59.5601	458.545	0.414955	32.9388	1046.76
29.7	1.67	59.6824	459.004	0.415325	32.9586	1046.99
29.6	1.67028	59.8049	459.463	0.415695	32.9785	1047.21
29.6	1.67056	59.9276	459.924	0.416066	32.9985	1047.44
29.6	1.67085	60.0506	460.386	0.416438	33.0184	1047.66
29.5	1.67113	60.1738	460.849	0.41681	33.0385	1047.89
29.5	1.67142	60.2973	461.312	0.417184	33.0585	1048.12
29.5	1.67171	60.4211	461.777	0.417558	33.0786	1048.35
29.4	1.672	60.5451	462.242	0.417933	33.0988	1048.57
29.4	1.67229	60.6693	462.709	0.418308	33.119	1048.8
29.4	1.67258	60.7939	463.176	0.418685	33.1392	1049.03
29.3	1.67288	60.9186	463.644	0.419062	33.1595	1049.26
29.3	1.67318	61.0436	464.114	0.41944	33.1798	1049.49
29.3	1.67347	61.1689	464.584	0.419818	33.2001	1049.72
29.2	1.67377	61.2945	465.055	0.420198	33.2205	1049.95
29.2	1.67406	61.4203	465.527	0.420578	33.241	1050.18
29.2	1.67436	61.5463	466.001	0.420959	33.2614	1050.42
29.1	1.67465	61.6726	466.475	0.421341	33.282	1050.65
29.1	1.67495	61.7992	466.95	0.421724	33.3025	1050.88
29.1	1.67525	61.926	467.426	0.422107	33.3231	1051.12
29	1.67556	62.0531	467.903	0.422492	33.3438	1051.35
29	1.67586	62.1805	468.381	0.422876	33.3645	1051.58
29	1.67616	62.3081	468.86	0.423262	33.3852	1051.82
28.9	1.67647	62.436	469.298	0.423608	33.4025	1052.04
28.9	1.67678	62.5641	469.736	0.423952	33.4197	1052.26
28.9	1.67709	62.6925	470.175	0.424298	33.4369	1052.49
28.8	1.6774	62.8212	470.615	0.424644	33.4542	1052.71
28.8	1.67771	62.9501	471.055	0.424991	33.4715	1052.93
28.8	1.67802	63.0793	471.496	0.425338	33.4889	1053.16
28.8	1.67833	63.2088	471.939	0.425686	33.5062	1053.38
28.7	1.67865	63.3385	472.382	0.426035	33.5237	1053.61
28.7	1.67896	63.4685	472.826	0.426385	33.5411	1053.84
28.7	1.67928	63.5987	473.271	0.426735	33.5586	1054.06
28.6	1.6796	63.7292	473.717	0.427086	33.5761	1054.29
28.6	1.67991	63.86	474.164	0.427438	33.5937	1054.52
28.6	1.68023	63.9911	474.612	0.427791	33.6113	1054.74
28.5	1.68055	64.1224	475.06	0.428144	33.6289	1054.97
28.5	1.68087	64.254	475.51	0.428498	33.6466	1055.2
28.5	1.68119	64.3859	475.961	0.428853	33.6643	1055.43
28.4	1.68151	64.518	476.412	0.429208	33.682	1055.66
28.4	1.68183	64.6505	476.864	0.429564	33.6998	1055.89
28.4	1.68215	64.7831	477.318	0.429921	33.7176	1056.12
28.3	1.68248	64.9161	477.772	0.430279	33.7354	1056.35
28.3	1.6828	65.0493	478.227	0.430637	33.7533	1056.58
28.3	1.68312	65.1828	478.683	0.430996	33.7713	1056.82
28.2	1.68345	65.3166	479.14	0.431356	33.7892	1057.05
28.2	1.68378	65.4507	479.598	0.431717	33.8072	1057.28
28.2	1.68411	65.585	480.057	0.432078	33.8252	1057.51
28.2	1.68444	65.7196	480.517	0.43244	33.8433	1057.75
28.1	1.68477	65.8545	480.978	0.432803	33.8614	1057.98
28.1	1.6851	65.9896	481.44	0.433167	33.8796	1058.22
28.1	1.68543	66.125	481.902	0.433531	33.8977	1058.45
28	1.68577	66.2608	482.366	0.433896	33.916	1058.69
28	1.68611	66.3967	482.831	0.434262	33.9342	1058.93
28	1.68646	66.533	483.296	0.434628	33.9525	1059.16
27.9	1.6868	66.6696	483.763	0.434996	33.9708	1059.4
27.9	1.68714	66.8064	484.23	0.435364	33.9892	1059.64
27.9	1.68749	66.9435	484.699	0.435733	34.0076	1059.88
27.9	1.68784	67.0809	485.168	0.436102	34.0261	1060.11
27.8	1.68819	67.2186	485.638	0.436472	34.0445	1060.35
27.8	1.68854	67.3565	486.11	0.436844	34.0631	1060.59
27.8	1.68889	67.4947	486.582	0.437215	34.0816	1060.83
27.7	1.68924	67.6333	487.055	0.437588	34.1002	1061.08
27.7	1.68959	67.7721	487.53	0.437961	34.1189	1061.32
27.7	1.68994	67.9112	488.005	0.438335	34.1375	1061.56
27.6	1.6903	68.0505	488.481	0.43871	34.1562	1061.8
27.6	1.69065	68.1902	488.958	0.439086	34.175	1062.04
27.6	1.69101	68.3301	489.436	0.439463	34.1938	1062.29
27.6	1.69136	68.4704	489.915	0.43984	34.2126	1062.53
27.5	1.69172	68.6109	490.396	0.440218	34.2315	1062.77
27.5	1.69208	68.7517	490.877	0.440596	34.2504	1063.02
27.5	1.69244	68.8928	491.359	0.440976	34.2693	1063.26
27.4	1.6928	69.0342	491.842	0.441356	34.2883	1063.51
27.4	1.69315	69.1759	492.326	0.441737	34.3073	1063.76
27.4	1.69351	69.3179	492.811	0.442119	34.3264	1064
27.4	1.69388	69.4601	493.297	0.442502	34.3455	1064.25
27.3	1.69424	69.6027	493.784	0.442885	34.3646	1064.5
27.3	1.6946	69.7455	494.272	0.44327	34.3838	1064.75
27.3	1.69496	69.8887	494.761	0.443655	34.403	1065
27.2	1.69533	70.0321	495.251	0.444041	34.4223	1065.24
27.2	1.69569	70.1758	495.742	0.444427	34.4415	1065.49
27.2	1.69606	70.3198	496.234	0.444815	34.4609	1065.74
27.2	1.69643	70.4642	496.727	0.445203	34.4803	1066
27.1	1.6968	70.6088	497.221	0.445592	34.4997	1066.25
27.1	1.69717	70.7537	497.716	0.445982	34.5191	1066.5
27.1	1.69754	70.8989	498.213	0.446372	34.5386	1066.75
27	1.6979	71.0444	498.71	0.446764	34.5582	1067
27	1.69828	71.1902	499.208	0.447156	34.5777	1067.26
27	1.69865	71.3363	499.707	0.447549	34.5973	1067.51
27	1.69902	71.4827	500.207	0.447943	34.617	1067.77
26.9	1.69939	71.6294	500.709	0.448337	34.6367	1068.02
26.9	1.69976	71.7764	501.199	0.448721	34.6559	1068.27
26.9	1.70014	71.9237	501.684	0.449098	34.6748	1068.52
26.8	1.70051	72.0714	502.169	0.449475	34.6937	1068.77
26.8	1.70089	72.2193	502.655	0.449853	34.7126	1069.02
26.8	1.70126	72.3675	503.142	0.450232	34.7316	1069.27
26.8	1.70164	72.516	503.63	0.450611	34.7506	1069.52
26.7	1.70201	72.6648	504.12	0.450992	34.7697	1069.77
26.7	1.70239	72.814	504.61	0.451373	34.7888	1070.02
26.7	1.70277	72.9634	505.101	0.451755	34.808	1070.28
26.6	1.70314	73.1131	505.593	0.452137	34.8271	1070.53
26.6	1.70352	73.2632	506.086	0.452521	34.8464	1070.78
26.6	1.7039	73.4136	506.581	0.452905	34.8656	1071.04
26.6	1.70428	73.5642	507.076	0.45329	34.8849	1071.29
26.5	1.70466	73.7152	507.572	0.453676	34.9043	1071.55
26.5	1.70504	73.8665	508.069	0.454063	34.9236	1071.8
26.5	1.70542	74.0181	508.568	0.45445	34.9431	1072.06
26.5	1.7058	74.17	509.067	0.454838	34.9625	1072.31
26.4	1.70619	74.3222	509.567	0.455228	34.982	1072.57
26.4	1.70658	74.4748	510.069	0.455617	35.0016	1072.83
26.4	1.70696	74.6276	510.571	0.456008	35.0211	1073.09
26.3	1.70734	74.7808	511.075	0.456399	35.0408	1073.35
26.3	1.70773	74.9342	511.579	0.456792	35.0604	1073.6
26.3	1.70812	75.088	512.085	0.457185	35.0801	1073.86
26.3	1.7085	75.2421	512.591	0.457579	35.0999	1074.12
26.2	1.70889	75.3965	513.099	0.457973	35.1197	1074.39
26.2	1.70928	75.5513	513.607	0.458369	35.1395	1074.65
26.2	1.70966	75.7063	514.117	0.458765	35.1593	1074.91
26.2	1.71005	75.8617	514.628	0.459162	35.1792	1075.17
26.1	1.71044	76.0174	515.139	0.45956	35.1992	1075.43
26.1	1.71083	76.1734	515.652	0.459959	35.2192	1075.7
26.1	1.71122	76.3297	516.166	0.460358	35.2392	1075.96
26.1	1.71161	76.4864	516.681	0.460759	35.2593	1076.23
26	1.712	76.6434	517.197	0.46116	35.2794	1076.49
26	1.7124	76.8007	517.714	0.461562	35.2995	1076.76
26	1.71279	76.9583	518.232	0.461965	35.3197	1077.02
25.9	1.71319	77.1162	518.751	0.462369	35.34	1077.29
25.9	1.71358	77.2745	519.271	0.462773	35.3602	1077.56
25.9	1.71398	77.4331	519.793	0.463178	35.3806	1077.82
25.9	1.71437	77.592	520.315	0.463584	35.4009	1078.09
25.8	1.71477	77.7513	520.839	0.463991	35.4213	1078.36
25.8	1.71516	77.9108	521.363	0.464399	35.4418	1078.63
25.8	1.71556	78.0707	521.889	0.464808	35.4622	1078.9
25.8	1.71596	78.231	522.415	0.465218	35.4828	1079.17
25.7	1.71635	78.3915	522.943	0.465628	35.5033	1079.44
25.7	1.71675	78.5524	523.472	0.466039	35.5239	1079.71
25.7	1.71715	78.7136	524.002	0.466451	35.5446	1079.99
25.7	1.71754	78.8752	524.533	0.466864	35.5653	1080.26
25.6	1.71794	79.037	525.065	0.467278	35.586	1080.53
25.6	1.71834	79.1992	525.598	0.467692	35.6068	1080.81
25.6	1.71874	79.3618	526.132	0.468108	35.6276	1081.08
25.6	1.71915	79.5247	526.668	0.468524	35.6485	1081.36
25.5	1.71955	79.6879	527.204	0.468941	35.6694	1081.63
25.5	1.71995	79.8514	527.742	0.469359	35.6904	1081.91
25.5	1.72036	80.0153	528.28	0.469778	35.7114	1082.18
25.5	1.72076	80.1795	528.82	0.470198	35.7324	1082.46
25.4	1.72117	80.3441	529.361	0.470618	35.7535	1082.74
25.4	1.72158	80.509	529.903	0.47104	35.7746	1083.02
25.4	1.72199	80.6742	530.446	0.471462	35.7958	1083.3
25.4	1.7224	80.8398	530.99	0.471885	35.817	1083.58
25.3	1.7228	81.0057	531.536	0.472309	35.8382	1083.86
25.3	1.72321	81.1719	532.082	0.472734	35.8595	1084.14
25.3	1.72362	81.3385	532.63	0.47316	35.8809	1084.42
25.3	1.72404	81.5054	533.178	0.473586	35.9023	1084.7
25.2	1.72445	81.6727	533.728	0.474014	35.9237	1084.98
25.2	1.72486	81.8403	534.279	0.474442	35.9452	1085.27
25.2	1.72527	82.0083	534.807	0.474847	35.9649	1085.54
25.2	1.72568	82.1766	535.327	0.475244	35.9841	1085.81
25.1	1.72609	82.3453	535.849	0.475642	36.0032	1086.09
25.1	1.72651	82.5143	536.371	0.476041	36.0225	1086.36
25.1	1.72692	82.6836	536.894	0.47644	36.0417	1086.63
25.1	1.72733	82.8533	537.419	0.47684	36.061	1086.91
25	1.72775	83.0233	537.944	0.477241	36.0804	1087.18
25	1.72816	83.1937	538.471	0.477643	36.0997	1087.46
25	1.72857	83.3645	538.998	0.478046	36.1191	1087.73
25	1.72899	83.5356	539.527	0.478449	36.1386	1088.01
24.9	1.7294	83.707	540.057	0.478854	36.1581	1088.29
24.9	1.72981	83.8788	540.588	0.479259	36.1776	1088.56
24.9	1.73023	84.0509	541.12	0.479665	36.1972	1088.84
24.9	1.73065	84.2234	541.653	0.480072	36.2168	1089.12
24.8	1.73106	84.3963	542.187	0.480479	36.2365	1089.4
24.8	1.73148	84.5695	542.723	0.480888	36.2562	1089.68
24.8	1.7319	84.7431	543.259	0.481297	36.2759	1089.96
24.8	1.73231	84.917	543.796	0.481707	36.2957	1090.24
24.8	1.73273	85.0913	544.335	0.482118	36.3155	1090.53
24.7	1.73315	85.2659	544.875	0.48253	36.3354	1090.81
24.7	1.73357	85.4409	545.416	0.482943	36.3553	1091.09
24.7	1.73399	85.6162	545.958	0.483356	36.3752	1091.37
24.7	1.73441	85.7919	546.501	0.483771	36.3952	1091.66
24.6	1.73483	85.968	547.045	0.484186	36.4152	1091.94
24.6	1.73525	86.1445	547.59	0.484602	36.4353	1092.23
24.6	1.73567	86.3212	548.136	0.485019	36.4554	1092.51
24.6	1.73609	86.4984	548.684	0.485437	36.4755	1092.8
24.5	1.73651	86.6759	549.232	0.485855	36.4957	1093.09
24.5	1.73694	86.8538	549.782	0.486275	36.516	1093.37
24.5	1.73736	87.0321	550.333	0.486695	36.5362	1093.66
24.5	1.73778	87.2107	550.885	0.487117	36.5565	1093.95
24.5	1.7382	87.3897	551.438	0.487539	36.5769	1094.24
24.4	1.73863	87.569	551.993	0.487962	36.5973	1094.53
24.4	1.73905	87.7487	552.548	0.488386	36.6177	1094.82
24.4	1.73947	87.9288	553.105	0.48881	36.6382	1095.11
24.4	1.7399	88.1093	553.662	0.489236	36.6587	1095.4
24.3	1.74032	88.2901	554.221	0.489662	36.6793	1095.7
24.3	1.74074	88.4713	554.781	0.49009	36.6999	1095.99
24.3	1.74117	88.6529	555.342	0.490518	36.7206	1096.28
24.3	1.74159	88.8348	555.905	0.490947	36.7412	1096.58
24.2	1.74201	89.0172	556.468	0.491377	36.762	1096.87
24.2	1.74243	89.1998	557.033	0.491808	36.7828	1097.17
24.2	1.74286	89.3829	557.598	0.492239	36.8036	1097.46
24.2	1.74328	89.5664	558.165	0.492672	36.8244	1097.76
24.2	1.7437	89.7502	558.733	0.493106	36.8453	1098.06
24.1	1.74413	89.9344	559.303	0.49354	36.8663	1098.36
24.1	1.74456	90.1189	559.873	0.493975	36.8873	1098.65
24.1	1.74499	90.3039	560.445	0.494411	36.9083	1098.95
24.1	1.74542	90.4892	561.017	0.494849	36.9294	1099.25
24	1.74585	90.6749	561.591	0.495287	36.9505	1099.55
24	1.74627	90.861	562.167	0.495725	36.9717	1099.85
24	1.7467	91.0475	562.743	0.496165	36.9929	1100.16
24	1.74713	91.2344	563.32	0.496606	37.0141	1100.46
24	1.74755	91.4216	563.899	0.497047	37.0354	1100.76
23.9	1.74798	91.6092	564.479	0.49749	37.0568	1101.06
23.9	1.74841	91.7972	565.06	0.497933	37.0781	1101.37
23.9	1.74883	91.9856	565.642	0.498378	37.0996	1101.67
23.9	1.74926	92.1744	566.226	0.498823	37.121	1101.98
23.8	1.74968	92.3636	566.81	0.499269	37.1425	1102.28
23.8	1.75011	92.5532	567.396	0.499716	37.1641	1102.59
23.8	1.75054	92.7431	567.983	0.500164	37.1857	1102.9
23.8	1.75097	92.9334	568.571	0.500613	37.2074	1103.21
23.8	1.75139	93.1242	569.161	0.501063	37.229	1103.51
23.7	1.75182	93.3153	569.751	0.501513	37.2508	1103.82
23.7	1.75225	93.5068	570.343	0.501965	37.2726	1104.13
23.7	1.75267	93.6987	570.936	0.502418	37.2944	1104.44
23.7	1.7531	93.891	571.514	0.502854	37.3151	1104.75
23.6	1.75352	94.0837	572.072	0.503271	37.3344	1105.04
23.6	1.75395	94.2768	572.632	0.503689	37.3537	1105.34
23.6	1.75438	94.4703	573.192	0.504107	37.373	1105.64
23.6	1.75481	94.6642	573.754	0.504527	37.3924	1105.94
23.6	1.75523	94.8585	574.317	0.504947	37.4119	1106.24
23.5	1.75566	95.0531	574.881	0.505368	37.4314	1106.53
23.5	1.75609	95.2482	575.446	0.50579	37.4509	1106.83
23.5	1.75652	95.4437	576.012	0.506213	37.4704	1107.14
23.5	1.75695	95.6396	576.58	0.506637	37.49	1107.44
23.5	1.75738	95.8359	577.149	0.507061	37.5097	1107.74
23.4	1.75781	96.0325	577.718	0.507487	37.5294	1108.04
23.4	1.75824	96.2296	578.289	0.507913	37.5491	1108.34
23.4	1.75867	96.4271	578.862	0.50834	37.5688	1108.65
23.4	1.7591	96.625	579.435	0.508768	37.5886	1108.95
23.4	1.75953	96.8233	580.009	0.509197	37.6085	1109.26
23.3	1.75996	97.022	580.585	0.509627	37.6284	1109.56
23.3	1.76039	97.2212	581.162	0.510058	37.6483	1109.87
23.3	1.76082	97.4207	581.74	0.51049	37.6682	1110.18
23.3	1.76125	97.6206	582.319	0.510922	37.6882	1110.48
23.2	1.76168	97.821	582.9	0.511355	37.7083	1110.79
23.2	1.76211	98.0217	583.481	0.51179	37.7284	1111.1
23.2	1.76254	98.2229	584.064	0.512225	37.7485	1111.41
23.2	1.76297	98.4245	584.648	0.512661	37.7687	1111.72
23.2	1.7634	98.6265	585.233	0.513098	37.7889	1112.03
23.1	1.76383	98.8289	585.82	0.513536	37.8091	1112.34
23.1	1.76427	99.0317	586.407	0.513974	37.8294	1112.66
23.1	1.7647	99.235	586.996	0.514414	37.8498	1112.97
23.1	1.76513	99.4386	587.586	0.514855	37.8701	1113.28
23.1	1.76556	99.6427	588.178	0.515296	37.8906	1113.6
23	1.766	99.8472	588.77	0.515738	37.911	1113.91
23	1.76643	100.052	589.364	0.516182	37.9315	1114.23
23	1.76686	100.257	589.959	0.516626	37.9521	1114.54
23	1.76729	100.463	590.555	0.517071	37.9727	1114.86
23	1.76772	100.669	591.152	0.517517	37.9933	1115.18
22.9	1.76815	100.876	591.751	0.517964	38.014	1115.49
22.9	1.76858	101.083	592.35	0.518412	38.0347	1115.81
22.9	1.76901	101.291	592.951	0.518861	38.0554	1116.13
22.9	1.76944	101.498	593.554	0.51931	38.0762	1116.45
22.9	1.76987	101.707	594.157	0.519761	38.0971	1116.77
22.8	1.77031	101.915	594.762	0.520212	38.118	1117.09
22.8	1.77074	102.125	595.368	0.520665	38.1389	1117.41
22.8	1.77117	102.334	595.975	0.521118	38.1599	1117.74
22.8	1.7716	102.544	596.584	0.521572	38.1809	1118.06
22.8	1.77203	102.755	597.193	0.522028	38.2019	1118.38
22.7	1.77247	102.966	597.804	0.522484	38.223	1118.71
22.7	1.7729	103.177	598.417	0.522941	38.2442	1119.03
22.7	1.77333	103.389	599.03	0.523399	38.2654	1119.36
22.7	1.77377	103.601	599.645	0.523858	38.2866	1119.69
22.7	1.7742	103.813	600.261	0.524318	38.3079	1120.01
22.6	1.77463	104.026	600.878	0.524779	38.3292	1120.34
22.6	1.77507	104.24	601.497	0.525241	38.3506	1120.67
22.6	1.7755	104.454	602.116	0.525703	38.372	1121
22.6	1.77593	104.668	602.737	0.526167	38.3934	1121.33
22.6	1.77637	104.883	603.36	0.526632	38.4149	1121.66
22.5	1.7768	105.098	603.983	0.527097	38.4364	1121.99
22.5	1.77723	105.314	604.608	0.527564	38.458	1122.32
22.5	1.77766	105.53	605.234	0.528031	38.4796	1122.65
22.5	1.7781	105.747	605.862	0.5285	38.5013	1122.99
22.5	1.77853	105.964	606.491	0.528969	38.523	1123.32
22.5	1.77896	106.181	607.121	0.52944	38.5448	1123.66
22.4	1.77939	106.399	607.752	0.529911	38.5666	1123.99
22.4	1.77981	106.618	608.385	0.530384	38.5884	1124.33
22.4	1.78024	106.836	609.019	0.530857	38.6103	1124.66
22.4	1.78067	107.056	609.654	0.531331	38.6323	1125
22.4	1.7811	107.275	610.29	0.531806	38.6543	1125.34
22.3	1.78153	107.496	610.928	0.532283	38.6763	1125.68
22.3	1.78196	107.716	611.567	0.53276	38.6984	1126.02
22.3	1.78239	107.937	612.201	0.533231	38.7201	1126.35
22.3	1.78282	108.159	612.821	0.533687	38.7412	1126.68
22.3	1.78325	108.381	613.443	0.534145	38.7624	1127.02
22.2	1.78368	108.603	614.066	0.534604	38.7836	1127.35
22.2	1.7841	108.826	614.69	0.535063	38.8049	1127.68
22.2	1.78453	109.049	615.315	0.535524	38.8261	1128.02
22.2	1.78497	109.273	615.942	0.535985	38.8475	1128.35
22.2	1.78539	109.497	616.57	0.536447	38.8689	1128.68
22.1	1.78583	109.722	617.2	0.536911	38.8903	1129.02
22.1	1.78626	109.947	617.83	0.537375	38.9117	1129.36
22.1	1.78669	110.173	618.462	0.53784	38.9333	1129.69
22.1	1.78712	110.399	619.095	0.538306	38.9548	1130.03
22.1	1.78755	110.626	619.73	0.538773	38.9764	1130.37
22.1	1.78798	110.853	620.366	0.539242	38.9981	1130.71
22	1.7884	111.08	621.003	0.539711	39.0197	1131.05
22	1.78883	111.308	621.641	0.540181	39.0415	1131.39
22	1.78926	111.537	622.281	0.540652	39.0632	1131.73
22	1.78969	111.766	622.922	0.541123	39.0851	1132.07
22	1.79011	111.995	623.565	0.541596	39.1069	1132.42
21.9	1.79054	112.225	624.208	0.54207	39.1288	1132.76
21.9	1.79097	112.455	624.853	0.542545	39.1508	1133.1
21.9	1.79139	112.686	625.5	0.543021	39.1728	1133.45
21.9	1.79182	112.917	626.147	0.543498	39.1949	1133.79
21.9	1.79225	113.149	626.796	0.543975	39.2169	1134.14
21.9	1.79268	113.381	627.447	0.544454	39.2391	1134.49
21.8	1.79311	113.614	628.098	0.544934	39.2613	1134.83
21.8	1.79354	113.847	628.751	0.545415	39.2835	1135.18
21.8	1.79396	114.081	629.406	0.545896	39.3058	1135.53
21.8	1.79439	114.315	630.061	0.546379	39.3281	1135.88
21.8	1.79481	114.549	630.719	0.546863	39.3504	1136.23
21.7	1.79524	114.784	631.377	0.547348	39.3729	1136.58
21.7	1.79567	115.02	632.037	0.547833	39.3953	1136.93
21.7	1.79609	115.256	632.698	0.54832	39.4178	1137.29
21.7	1.79651	115.493	633.36	0.548808	39.4404	1137.64
21.7	1.79694	115.73	634.024	0.549296	39.463	1137.99
21.7	1.79736	115.967	634.689	0.549786	39.4856	1138.35
21.6	1.79779	116.205	635.356	0.550277	39.5083	1138.71
21.6	1.79821	116.444	636.024	0.550768	39.531	1139.06
21.6	1.79863	116.683	636.693	0.551261	39.5538	1139.42
21.6	1.79906	116.922	637.364	0.551755	39.5766	1139.78
21.6	1.79948	117.162	638.036	0.552249	39.5995	1140.13
21.6	1.79991	117.403	638.709	0.552745	39.6224	1140.49
21.5	1.80033	117.643	639.384	0.553242	39.6454	1140.85
21.5	1.80076	117.885	640.06	0.55374	39.6684	1141.21
21.5	1.80118	118.127	640.737	0.554238	39.6915	1141.58
21.5	1.80161	118.369	641.416	0.554738	39.7146	1141.94
21.5	1.80203	118.612	642.097	0.555239	39.7377	1142.3
21.4	1.80245	118.856	642.779	0.555741	39.7609	1142.66
21.4	1.80287	119.1	643.462	0.556244	39.7842	1143.03
21.4	1.8033	119.344	644.146	0.556748	39.8075	1143.39
21.4	1.80372	119.589	644.832	0.557253	39.8309	1143.76
21.4	1.80414	119.834	645.52	0.557759	39.8542	1144.13
21.4	1.80457	120.08	646.208	0.558266	39.8777	1144.49
21.3	1.80499	120.327	646.898	0.558774	39.9012	1144.86
21.3	1.80541	120.574	647.59	0.559283	39.9247	1145.23
21.3	1.80583	120.821	648.283	0.559793	39.9483	1145.6
21.3	1.80625	121.069	648.978	0.560304	39.972	1145.97
21.3	1.80667	121.318	649.673	0.560817	39.9956	1146.34
21.3	1.80709	121.567	650.371	0.56133	40.0194	1146.71
21.2	1.80751	121.816	651.069	0.561844	40.0432	1147.09
21.2	1.80792	122.066	651.77	0.56236	40.067	1147.46
21.2	1.80834	122.317	652.471	0.562876	40.0909	1147.84
21.2	1.80875	122.568	653.174	0.563394	40.1148	1148.21
21.2	1.80917	122.819	653.879	0.563913	40.1388	1148.59
21.2	1.80959	123.071	654.585	0.564432	40.1628	1148.96
21.1	1.81	123.324	655.261	0.564922	40.1845	1149.33
21.1	1.81042	123.577	655.918	0.565391	40.2046	1149.68
21.1	1.81083	123.831	656.575	0.565861	40.2247	1150.04
21.1	1.81125	124.085	657.234	0.566332	40.2449	1150.39
21.1	1.81167	124.339	657.895	0.566804	40.2651	1150.75
21.1	1.81209	124.595	658.556	0.567277	40.2854	1151.11
21	1.8125	124.85	659.219	0.567751	40.3057	1151.47
21	1.81292	125.106	659.884	0.568226	40.326	1151.82
21	1.81333	125.363	660.55	0.568702	40.3464	1152.18
21	1.81375	125.621	661.217	0.569178	40.3668	1152.55
21	1.81416	125.878	661.885	0.569656	40.3873	1152.91
21	1.81457	126.137	662.555	0.570135	40.4078	1153.27
20.9	1.81498	126.396	663.227	0.570615	40.4283	1153.63
20.9	1.8154	126.655	663.899	0.571096	40.4489	1153.99
20.9	1.81581	126.915	664.573	0.571577	40.4695	1154.36
20.9	1.81622	127.175	665.249	0.57206	40.4902	1154.72
20.9	1.81664	127.436	665.925	0.572544	40.5109	1155.09
20.9	1.81705	127.698	666.604	0.573028	40.5317	1155.46
20.8	1.81746	127.96	667.283	0.573514	40.5525	1155.82
20.8	1.81787	128.223	667.964	0.574001	40.5733	1156.19
20.8	1.81828	128.486	668.647	0.574488	40.5942	1156.56
20.8	1.81869	128.749	669.33	0.574977	40.6151	1156.93
20.8	1.8191	129.014	670.016	0.575467	40.6361	1157.3
20.8	1.81951	129.278	670.702	0.575958	40.6571	1157.67
20.8	1.81992	129.544	671.39	0.576449	40.6782	1158.04
20.7	1.82033	129.81	672.08	0.576942	40.6993	1158.42
20.7	1.82074	130.076	672.77	0.577436	40.7204	1158.79
20.7	1.82115	130.343	673.463	0.57793	40.7416	1159.16
20.7	1.82156	130.611	674.156	0.578426	40.7628	1159.54
20.7	1.82197	130.879	674.851	0.578923	40.7841	1159.91
20.7	1.82238	131.147	675.548	0.579421	40.8054	1160.29
20.6	1.82278	131.416	676.246	0.57992	40.8268	1160.67
20.6	1.82319	131.686	676.945	0.580419	40.8482	1161.05
20.6	1.8236	131.956	677.646	0.58092	40.8696	1161.43
20.6	1.82401	132.227	678.348	0.581422	40.8911	1161.8
20.6	1.82441	132.498	679.052	0.581925	40.9127	1162.19
20.6	1.82482	132.77	679.757	0.582429	40.9343	1162.57
20.5	1.82522	133.043	680.464	0.582934	40.9559	1162.95
20.5	1.82562	133.316	681.172	0.58344	40.9776	1163.33
20.5	1.82603	133.59	681.881	0.583947	40.9993	1163.71
20.5	1.82643	133.864	682.592	0.584455	41.021	1164.1
20.5	1.82683	134.138	683.305	0.584964	41.0428	1164.48
20.5	1.82724	134.414	684.019	0.585475	41.0647	1164.87
20.5	1.82764	134.69	684.734	0.585986	41.0866	1165.26
20.4	1.82804	134.966	685.451	0.586498	41.1085	1165.64
20.4	1.82845	135.243	686.169	0.587011	41.1305	1166.03
20.4	1.82885	135.521	686.889	0.587526	41.1525	1166.42
20.4	1.82925	135.799	687.61	0.588041	41.1746	1166.81
20.4	1.82965	136.077	688.333	0.588558	41.1967	1167.2
20.4	1.83005	136.357	689.057	0.589075	41.2189	1167.59
20.3	1.83045	136.637	689.783	0.589594	41.2411	1167.98
20.3	1.83086	136.917	690.51	0.590114	41.2633	1168.38
20.3	1.83126	137.198	691.238	0.590634	41.2856	1168.77
20.3	1.83166	137.48	691.968	0.591156	41.308	1169.17
20.3	1.83206	137.762	692.7	0.591679	41.3304	1169.56
20.3	1.83246	138.044	693.433	0.592203	41.3528	1169.96
20.3	1.83286	138.328	694.168	0.592728	41.3753	1170.36
20.2	1.83326	138.612	694.904	0.593254	41.3978	1170.75
20.2	1.83366	138.896	695.642	0.593782	41.4204	1171.15
20.2	1.83405	139.181	696.381	0.59431	41.443	1171.55
20.2	1.83445	139.467	697.122	0.594839	41.4657	1171.95
20.2	1.83485	139.753	697.864	0.59537	41.4884	1172.35
20.2	1.83524	140.04	698.608	0.595901	41.5112	1172.75
20.1	1.83564	140.327	699.353	0.596434	41.534	1173.16
20.1	1.83603	140.615	700.1	0.596968	41.5569	1173.56
20.1	1.83642	140.904	700.848	0.597502	41.5798	1173.97
20.1	1.83682	141.193	701.598	0.598038	41.6027	1174.37
20.1	1.83721	141.483	702.349	0.598575	41.6257	1174.78
20.1	1.8376	141.773	703.102	0.599113	41.6488	1175.18
20.1	1.83799	142.064	703.857	0.599653	41.6719	1175.59
20	1.83839	142.356	704.602	0.600182	41.6944	1175.99
20	1.83878	142.648	705.327	0.600689	41.7156	1176.39
20	1.83917	142.941	706.053	0.601197	41.737	1176.78
20	1.83957	143.234	706.781	0.601706	41.7583	1177.17
20	1.83996	143.528	707.51	0.602217	41.7797	1177.57
20	1.84035	143.822	708.241	0.602728	41.8012	1177.96
20	1.84073	144.118	708.973	0.60324	41.8227	1178.36
19.9	1.84112	144.413	709.707	0.603754	41.8442	1178.76
19.9	1.84151	144.71	710.442	0.604268	41.8658	1179.15
19.9	1.8419	145.007	711.179	0.604783	41.8874	1179.55
19.9	1.84228	145.304	711.917	0.6053	41.9091	1179.95
19.9	1.84267	145.603	712.657	0.605818	41.9308	1180.35
19.9	1.84306	145.901	713.398	0.606336	41.9526	1180.75
19.9	1.84344	146.201	714.141	0.606856	41.9744	1181.16
19.8	1.84383	146.501	714.885	0.607377	41.9962	1181.56
19.8	1.84422	146.802	715.631	0.607899	42.0181	1181.96
19.8	1.8446	147.103	716.378	0.608422	42.04	1182.37
19.8	1.84498	147.405	717.127	0.608946	42.062	1182.77
19.8	1.84537	147.707	717.878	0.609471	42.084	1183.18
19.8	1.84576	148.01	718.63	0.609997	42.1061	1183.58
19.8	1.84614	148.314	719.383	0.610524	42.1282	1183.99
19.7	1.84653	148.619	720.138	0.611052	42.1504	1184.4
19.7	1.84691	148.924	720.895	0.611582	42.1726	1184.81
19.7	1.8473	149.229	721.653	0.612112	42.1949	1185.22
19.7	1.84768	149.536	722.413	0.612644	42.2172	1185.63
19.7	1.84806	149.842	723.174	0.613176	42.2395	1186.04
19.7	1.84844	150.15	723.937	0.61371	42.2619	1186.46
19.7	1.84883	150.458	724.701	0.614245	42.2843	1186.87
19.6	1.84921	150.767	725.467	0.614781	42.3068	1187.28
19.6	1.84958	151.076	726.235	0.615318	42.3294	1187.7
19.6	1.84996	151.386	727.004	0.615856	42.3519	1188.12
19.6	1.85034	151.697	727.775	0.616396	42.3746	1188.53
19.6	1.85072	152.008	728.547	0.616936	42.3972	1188.95
19.6	1.85109	152.32	729.321	0.617477	42.4199	1189.37
19.6	1.85147	152.633	730.096	0.61802	42.4427	1189.79
19.5	1.85185	152.946	730.873	0.618564	42.4655	1190.21
19.5	1.85222	153.26	731.652	0.619108	42.4884	1190.63
19.5	1.8526	153.575	732.432	0.619654	42.5113	1191.05
19.5	1.85297	153.89	733.214	0.620201	42.5342	1191.48
19.5	1.85334	154.206	733.998	0.62075	42.5572	1191.9
19.5	1.85372	154.522	734.783	0.621299	42.5803	1192.32
19.5	1.85409	154.839	735.569	0.621849	42.6034	1192.75
19.4	1.85446	155.157	736.358	0.622401	42.6265	1193.18
19.4	1.85483	155.475	737.147	0.622954	42.6497	1193.6
19.4	1.8552	155.795	737.939	0.623507	42.6729	1194.03
19.4	1.85557	156.114	738.732	0.624062	42.6962	1194.46
19.4	1.85594	156.435	739.527	0.624619	42.7195	1194.89
19.4	1.85631	156.756	740.323	0.625176	42.7429	1195.32
19.4	1.85668	157.077	741.121	0.625734	42.7663	1195.75
19.3	1.85705	157.4	741.921	0.626294	42.7898	1196.19
19.3	1.85741	157.723	742.722	0.626854	42.8133	1196.62
19.3	1.85778	158.047	743.525	0.627416	42.8369	1197.05
19.3	1.85815	158.371	744.33	0.627979	42.8605	1197.49
19.3	1.85851	158.696	745.136	0.628543	42.8842	1197.93
19.3	1.85888	159.022	745.944	0.629109	42.9079	1198.36
19.3	1.85924	159.348	746.754	0.629675	42.9317	1198.8
19.3	1.8596	159.675	747.565	0.630243	42.9555	1199.24
19.2	1.85997	160.003	748.378	0.630812	42.9793	1199.68
19.2	1.86033	160.331	749.193	0.631381	43.0033	1200.12
19.2	1.86069	160.66	750.009	0.631953	43.0272	1200.56
19.2	1.86105	160.99	750.827	0.632525	43.0512	1201
19.2	1.86141	161.32	751.646	0.633098	43.0753	1201.45
19.2	1.86177	161.651	752.468	0.633673	43.0994	1201.89
19.2	1.86213	161.983	753.291	0.634249	43.1235	1202.34
19.1	1.86249	162.316	754.115	0.634826	43.1478	1202.78
19.1	1.86285	162.649	754.942	0.635404	43.172	1203.23
19.1	1.86321	162.983	755.77	0.635983	43.1963	1203.68
19.1	1.86357	163.317	756.599	0.636564	43.2207	1204.13
19.1	1.86393	163.652	757.431	0.637146	43.2451	1204.58
19.1	1.86428	163.988	758.252	0.637716	43.2688	1205.02
19.1	1.86463	164.325	759.057	0.638269	43.2917	1205.46
19	1.86499	164.662	759.864	0.638823	43.3146	1205.89
19	1.86534	165	760.673	0.639378	43.3375	1206.33
19	1.8657	165.338	761.483	0.639935	43.3605	1206.77
19	1.86605	165.678	762.295	0.640492	43.3835	1207.21
19	1.8664	166.018	763.109	0.641051	43.4066	1207.65
19	1.86675	166.359	763.924	0.641611	43.4297	1208.09
19	1.8671	166.7	764.741	0.642172	43.4529	1208.53
19	1.86745	167.042	765.56	0.642734	43.4761	1208.98
18.9	1.8678	167.385	766.38	0.643297	43.4994	1209.42
18.9	1.86815	167.728	767.202	0.643862	43.5227	1209.86
18.9	1.86849	168.073	768.026	0.644427	43.5461	1210.31
18.9	1.86884	168.418	768.852	0.644994	43.5695	1210.76
18.9	1.86919	168.763	769.679	0.645562	43.593	1211.2
18.9	1.86953	169.11	770.508	0.646131	43.6165	1211.65
18.9	1.86988	169.457	771.338	0.646701	43.64	1212.1
18.9	1.87022	169.804	772.17	0.647273	43.6636	1212.55
18.8	1.87056	170.153	773.004	0.647845	43.6873	1213
18.8	1.87091	170.502	773.84	0.648419	43.711	1213.46
18.8	1.87126	170.852	774.677	0.648994	43.7347	1213.91
18.8	1.87161	171.203	775.517	0.64957	43.7585	1214.36
18.8	1.87196	171.554	776.357	0.650148	43.7824	1214.82
18.8	1.8723	171.906	777.2	0.650726	43.8063	1215.27
18.8	1.87265	172.259	778.044	0.651306	43.8302	1215.73
18.8	1.873	172.613	778.89	0.651887	43.8542	1216.19
18.7	1.87334	172.967	779.738	0.652469	43.8783	1216.65
18.7	1.87369	173.322	780.587	0.653052	43.9024	1217.11
18.7	1.87403	173.677	781.439	0.653636	43.9265	1217.57
18.7	1.87437	174.034	782.292	0.654222	43.9507	1218.03
18.7	1.87471	174.391	783.146	0.654809	43.9749	1218.49
18.7	1.87505	174.749	784.003	0.655397	43.9992	1218.95
18.7	1.87539	175.108	784.861	0.655986	44.0236	1219.42
18.7	1.87573	175.467	785.721	0.656577	44.048	1219.88
18.6	1.87607	175.827	786.583	0.657169	44.0724	1220.35
18.6	1.87641	176.188	787.446	0.657762	44.0969	1220.82
18.6	1.87675	176.55	788.312	0.658356	44.1214	1221.29
18.6	1.87709	176.912	789.179	0.658951	44.146	1221.76
18.6	1.87742	177.275	790.048	0.659548	44.1707	1222.23
18.6	1.87776	177.639	790.918	0.660145	44.1954	1222.7
18.6	1.87809	178.003	791.791	0.660744	44.2201	1223.17
18.6	1.87843	178.369	792.665	0.661345	44.2449	1223.64
18.5	1.87876	178.735	793.541	0.661946	44.2698	1224.12
18.5	1.87909	179.102	794.419	0.662549	44.2947	1224.59
18.5	1.87942	179.469	795.298	0.663153	44.3196	1225.07
18.5	1.87975	179.837	796.18	0.663758	44.3446	1225.54
18.5	1.88008	180.207	797.063	0.664365	44.3697	1226.02
18.5	1.88041	180.576	797.948	0.664972	44.3948	1226.5
18.5	1.88074	180.947	798.835	0.665581	44.4199	1226.98
18.5	1.88107	181.318	799.724	0.666191	44.4451	1227.46
18.4	1.88139	181.69	800.614	0.666803	44.4704	1227.94
18.4	1.88172	182.063	801.507	0.667415	44.4957	1228.43
18.4	1.88205	182.437	802.401	0.668029	44.5211	1228.91
18.4	1.88237	182.811	803.297	0.668645	44.5465	1229.39
18.4	1.8827	183.187	804.195	0.669261	44.5719	1229.88
18.4	1.88302	183.563	805.094	0.669879	44.5975	1230.37
18.4	1.88335	183.939	805.996	0.670498	44.623	1230.85
18.4	1.88367	184.317	806.899	0.671118	44.6486	1231.34
18.3	1.88399	184.695	807.804	0.67174	44.6743	1231.83
18.3	1.88431	185.074	808.712	0.672363	44.7	1232.32
18.3	1.88463	185.454	809.62	0.672987	44.7258	1232.82
18.3	1.88495	185.835	810.531	0.673612	44.7517	1233.31
18.3	1.88527	186.216	811.444	0.674239	44.7775	1233.8
18.3	1.88558	186.598	812.359	0.674867	44.8035	1234.3
18.3	1.8859	186.981	813.275	0.675496	44.8295	1234.79
18.3	1.88621	187.365	814.193	0.676126	44.8555	1235.29
18.3	1.88653	187.749	815.113	0.676758	44.8816	1235.79
18.2	1.88684	188.135	815.993	0.677348	44.9047	1236.26
18.2	1.88716	188.521	816.853	0.677917	44.9262	1236.73
18.2	1.88747	188.908	817.715	0.678487	44.9478	1237.19
18.2	1.88778	189.295	818.579	0.679059	44.9694	1237.66
18.2	1.88809	189.684	819.445	0.679632	44.9911	1238.13
18.2	1.8884	190.073	820.312	0.680206	45.0128	1238.6
18.2	1.88872	190.463	821.181	0.680781	45.0346	1239.07
18.2	1.88903	190.854	822.052	0.681357	45.0564	1239.54
18.1	1.88934	191.246	822.925	0.681934	45.0782	1240.01
18.1	1.88965	191.638	823.799	0.682513	45.1001	1240.48
18.1	1.88996	192.032	824.676	0.683093	45.1221	1240.96
18.1	1.89027	192.426	825.554	0.683674	45.144	1241.43
18.1	1.89057	192.821	826.434	0.684256	45.1661	1241.91
18.1	1.89088	193.216	827.315	0.684839	45.1881	1242.38
18.1	1.89118	193.613	828.199	0.685424	45.2103	1242.86
18.1	1.89148	194.01	829.084	0.68601	45.2324	1243.34
18	1.89179	194.409	829.971	0.686597	45.2546	1243.82
18	1.89209	194.808	830.86	0.687185	45.2769	1244.3
18	1.89239	195.207	831.751	0.687774	45.2992	1244.78
18	1.89269	195.608	832.644	0.688365	45.3215	1245.26
18	1.89299	196.009	833.538	0.688957	45.3439	1245.74
18	1.89329	196.412	834.435	0.68955	45.3664	1246.23
18	1.89359	196.815	835.333	0.690144	45.3889	1246.71
18	1.89389	197.219	836.233	0.690739	45.4114	1247.2
18	1.89418	197.623	837.134	0.691336	45.434	1247.69
17.9	1.89448	198.029	838.038	0.691934	45.4566	1248.18
17.9	1.89477	198.435	838.944	0.692533	45.4793	1248.67
17.9	1.89507	198.843	839.851	0.693134	45.502	1249.16
17.9	1.89536	199.251	840.76	0.693735	45.5248	1249.65
17.9	1.89565	199.66	841.671	0.694338	45.5476	1250.14
17.9	1.89594	200.07	842.584	0.694942	45.5704	1250.63
17.9	1.89624	200.48	843.499	0.695547	45.5933	1251.13
17.9	1.89653	200.892	844.416	0.696154	45.6163	1251.62
17.9	1.89682	201.304	845.335	0.696762	45.6393	1252.12
17.8	1.89711	201.717	846.255	0.697371	45.6623	1252.62
17.8	1.89739	202.131	847.177	0.697981	45.6854	1253.12
17.8	1.89768	202.546	848.102	0.698593	45.7086	1253.62
17.8	1.89797	202.962	849.028	0.699205	45.7318	1254.12
17.8	1.89826	203.378	849.956	0.699819	45.755	1254.62
17.8	1.89855	203.795	850.886	0.700435	45.7783	1255.12
17.8	1.89883	204.214	851.818	0.701051	45.8016	1255.62
17.8	1.89912	204.633	852.752	0.701669	45.825	1256.13
17.8	1.89941	205.053	853.687	0.702288	45.8484	1256.63
17.7	1.89969	205.474	854.625	0.702909	45.8719	1257.14
17.7	1.89997	205.895	855.565	0.70353	45.8954	1257.65
17.7	1.90026	206.318	856.506	0.704153	45.919	1258.16
17.7	1.90054	206.741	857.45	0.704778	45.9426	1258.67
17.7	1.90082	207.166	858.395	0.705403	45.9663	1259.18
17.7	1.9011	207.591	859.342	0.70603	45.99	1259.69
17.7	1.90138	208.017	860.291	0.706658	46.0138	1260.2
17.7	1.90165	208.444	861.243	0.707287	46.0376	1260.72
17.7	1.90193	208.872	862.196	0.707918	46.0614	1261.23
17.6	1.9022	209.3	863.151	0.70855	46.0853	1261.75
17.6	1.90248	209.73	864.108	0.709183	46.1093	1262.27
17.6	1.90275	210.16	865.067	0.709818	46.1333	1262.78
17.6	1.90302	210.592	866.028	0.710453	46.1574	1263.3
17.6	1.9033	211.024	866.991	0.711091	46.1815	1263.82
17.6	1.90357	211.457	867.956	0.711729	46.2056	1264.35
17.6	1.90384	211.891	868.923	0.712369	46.2299	1264.87
17.6	1.90412	212.326	869.892	0.71301	46.2541	1265.39
17.6	1.90439	212.761	870.863	0.713652	46.2784	1265.92
17.5	1.90466	213.198	871.836	0.714296	46.3028	1266.44
17.5	1.90492	213.636	872.81	0.714941	46.3272	1266.97
17.5	1.9052	214.074	873.787	0.715587	46.3516	1267.5
17.5	1.90547	214.513	874.766	0.716235	46.3762	1268.03
17.5	1.90574	214.954	875.747	0.716884	46.4007	1268.56
17.5	1.90602	215.395	876.73	0.717534	46.4253	1269.09
17.5	1.90629	215.837	877.715	0.718186	46.45	1269.62
17.5	1.90655	216.28	878.702	0.718839	46.4747	1270.15
17.5	1.90682	216.724	879.691	0.719494	46.4994	1270.69
17.4	1.90709	217.169	880.682	0.720149	46.5243	1271.22
17.4	1.90735	217.614	881.675	0.720806	46.5491	1271.76
17.4	1.90762	218.061	882.67	0.721465	46.574	1272.3
17.4	1.90788	218.508	883.643	0.722098	46.5977	1272.82
17.4	1.90814	218.957	884.605	0.722719	46.6206	1273.34
17.4	1.90841	219.406	885.569	0.723341	46.6436	1273.85
17.4	1.90867	219.856	886.534	0.723965	46.6667	1274.37
17.4	1.90893	220.308	887.502	0.724589	46.6898	1274.89
17.4	1.9092	220.76	888.472	0.725215	46.7129	1275.41
17.3	1.90946	221.213	889.444	0.725843	46.7361	1275.93
17.3	1.90972	221.667	890.417	0.726471	46.7594	1276.45
17.3	1.90998	222.122	891.393	0.727101	46.7827	1276.98
17.3	1.91024	222.578	892.371	0.727732	46.806	1277.5
17.3	1.9105	223.034	893.351	0.728364	46.8294	1278.03
17.3	1.91076	223.492	894.332	0.728998	46.8528	1278.55
17.3	1.91102	223.951	895.316	0.729633	46.8763	1279.08
17.3	1.91127	224.411	896.302	0.730269	46.8999	1279.61
17.3	1.91152	224.871	897.29	0.730907	46.9234	1280.14
17.3	1.91178	225.333	898.28	0.731546	46.9471	1280.67
17.2	1.91203	225.795	899.271	0.732186	46.9707	1281.2
17.2	1.91228	226.258	900.265	0.732827	46.9945	1281.74
17.2	1.91254	226.723	901.261	0.73347	47.0182	1282.27
17.2	1.91279	227.188	902.259	0.734114	47.0421	1282.81
17.2	1.91304	227.654	903.259	0.73476	47.0659	1283.34
17.2	1.91329	228.122	904.261	0.735407	47.0899	1283.88
17.2	1.91354	228.59	905.265	0.736055	47.1138	1284.42
17.2	1.91378	229.059	906.272	0.736704	47.1378	1284.96
17.2	1.91403	229.529	907.28	0.737355	47.1619	1285.5
17.2	1.91427	230	908.29	0.738007	47.186	1286.04
17.1	1.91452	230.472	909.303	0.738661	47.2102	1286.58
17.1	1.91476	230.945	910.317	0.739316	47.2344	1287.13
17.1	1.915	231.419	911.334	0.739972	47.2587	1287.67
17.1	1.91524	231.894	912.352	0.740629	47.283	1288.22
17.1	1.91548	232.37	913.373	0.741288	47.3074	1288.77
17.1	1.91572	232.847	914.396	0.741948	47.3318	1289.32
17.1	1.91596	233.325	915.421	0.74261	47.3562	1289.87
17.1	1.9162	233.804	916.448	0.743273	47.3808	1290.42
17.1	1.91644	234.283	917.477	0.743937	47.4053	1290.97
17.1	1.91668	234.764	918.508	0.744603	47.4299	1291.52
17	1.91691	235.246	919.542	0.74527	47.4546	1292.08
17	1.91715	235.729	920.577	0.745938	47.4793	1292.63
17	1.91738	236.213	921.615	0.746608	47.5041	1293.19
17	1.91762	236.697	922.655	0.747279	47.5289	1293.75
17	1.91785	237.183	923.696	0.747951	47.5538	1294.3
17	1.91808	237.67	924.741	0.748625	47.5787	1294.86
17	1.91831	238.158	925.787	0.749301	47.6037	1295.43
17	1.91854	238.647	926.835	0.749977	47.6287	1295.99
17	1.91876	239.136	927.885	0.750655	47.6538	1296.55
16.9	1.91899	239.627	928.938	0.751335	47.6789	1297.12
16.9	1.91922	240.119	929.993	0.752016	47.7041	1297.68
16.9	1.91944	240.612	931.05	0.752698	47.7293	1298.25
16.9	1.91967	241.106	932.109	0.753381	47.7546	1298.82
16.9	1.91989	241.6	933.17	0.754066	47.7799	1299.39
16.9	1.92011	242.096	934.234	0.754753	47.8053	1299.96
16.9	1.92034	242.593	935.299	0.755441	47.8308	1300.53
16.9	1.92056	243.091	936.367	0.75613	47.8562	1301.1
16.9	1.92078	243.59	937.437	0.756821	47.8818	1301.68
16.9	1.92099	244.09	938.509	0.757513	47.9074	1302.25
16.8	1.92121	244.591	939.584	0.758206	47.933	1302.83
16.8	1.92143	245.093	940.66	0.758901	47.9587	1303.4
16.8	1.92165	245.596	941.739	0.759597	47.9845	1303.98
16.8	1.92186	246.1	942.82	0.760295	48.0103	1304.56
16.8	1.92208	246.605	943.904	0.760994	48.0361	1305.14
16.8	1.9223	247.111	944.989	0.761695	48.0621	1305.73
16.8	1.92251	247.618	946.077	0.762397	48.088	1306.31
16.8	1.92273	248.126	947.167	0.763101	48.114	1306.89
16.8	1.92294	248.635	948.259	0.763806	48.1401	1307.48
16.8	1.92315	249.146	949.353	0.764512	48.1662	1308.07
16.8	1.92336	249.657	950.45	0.76522	48.1924	1308.66
16.7	1.92357	250.169	951.549	0.765929	48.2186	1309.25
16.7	1.92378	250.683	952.65	0.76664	48.2449	1309.84
16.7	1.92399	251.197	953.754	0.767352	48.2713	1310.43
16.7	1.9242	251.713	954.859	0.768066	48.2977	1311.02
16.7	1.92441	252.23	955.967	0.768781	48.3241	1311.61
16.7	1.92461	252.747	957.062	0.769481	48.3497	1312.2
16.7	1.92481	253.266	958.138	0.770159	48.3742	1312.77
16.7	1.92503	253.786	959.215	0.770838	48.3987	1313.35
16.7	1.92524	254.307	960.296	0.771519	48.4233	1313.92
16.7	1.92545	254.828	961.378	0.772201	48.4479	1314.5
16.6	1.92566	255.351	962.462	0.772885	48.4726	1315.08
16.6	1.92587	255.875	963.549	0.77357	48.4974	1315.65
16.6	1.92607	256.401	964.638	0.774256	48.5221	1316.23
16.6	1.92628	256.927	965.729	0.774944	48.547	1316.81
16.6	1.92648	257.454	966.823	0.775633	48.5719	1317.4
16.6	1.92668	257.983	967.918	0.776324	48.5968	1317.98
16.6	1.92688	258.512	969.016	0.777016	48.6218	1318.56
16.6	1.92708	259.043	970.117	0.77771	48.6468	1319.15
16.6	1.92728	259.574	971.219	0.778405	48.6719	1319.74
16.6	1.92748	260.107	972.324	0.779101	48.697	1320.32
16.5	1.92768	260.641	973.431	0.779799	48.7222	1320.91
16.5	1.92788	261.176	974.54	0.780498	48.7475	1321.5
16.5	1.92807	261.712	975.651	0.781199	48.7728	1322.1
16.5	1.92827	262.249	976.765	0.781901	48.7981	1322.69
16.5	1.92847	262.787	977.881	0.782604	48.8235	1323.28
16.5	1.92866	263.326	979	0.783309	48.849	1323.88
16.5	1.92886	263.867	980.12	0.784016	48.8745	1324.48
16.5	1.92905	264.408	981.243	0.784724	48.9	1325.07
16.5	1.92924	264.951	982.369	0.785433	48.9256	1325.67
16.5	1.92943	265.495	983.496	0.786144	48.9513	1326.27
16.5	1.92962	266.04	984.626	0.786856	48.977	1326.87
16.4	1.92981	266.586	985.758	0.78757	49.0028	1327.48
16.4	1.93	267.133	986.893	0.788285	49.0286	1328.08
16.4	1.93018	267.681	988.03	0.789002	49.0545	1328.69
16.4	1.93037	268.23	989.169	0.78972	49.0804	1329.29
16.4	1.93055	268.781	990.311	0.790439	49.1064	1329.9
16.4	1.93074	269.332	991.454	0.79116	49.1324	1330.51
16.4	1.93092	269.885	992.601	0.791883	49.1585	1331.12
16.4	1.9311	270.439	993.749	0.792607	49.1846	1331.73
16.4	1.93128	270.994	994.9	0.793332	49.2108	1332.34
16.4	1.93146	271.55	996.054	0.794059	49.237	1332.96
16.4	1.93164	272.108	997.209	0.794788	49.2633	1333.57
16.3	1.93182	272.666	998.367	0.795518	49.2897	1334.19
16.3	1.93199	273.226	999.528	0.796249	49.3161	1334.81
16.3	1.93217	273.786	1000.69	0.796982	49.3426	1335.43
16.3	1.93234	274.348	1001.86	0.797717	49.3691	1336.05
16.3	1.93252	274.911	1003.02	0.798453	49.3957	1336.67
16.3	1.93269	275.476	1004.19	0.79919	49.4223	1337.29
16.3	1.93286	276.041	1005.37	0.799929	49.449	1337.92
16.3	1.93303	276.607	1006.54	0.80067	49.4757	1338.54
16.3	1.9332	277.175	1007.72	0.801412	49.5025	1339.17
16.3	1.93337	277.744	1008.9	0.802156	49.5293	1339.8
16.3	1.93354	278.314	1010.08	0.802901	49.5562	1340.42
16.2	1.93371	278.885	1011.26	0.803647	49.5832	1341.05
16.2	1.93388	279.458	1012.45	0.804396	49.6102	1341.69
16.2	1.93404	280.031	1013.64	0.805145	49.6373	1342.32
16.2	1.93421	280.606	1014.83	0.805897	49.6644	1342.95
16.2	1.93437	281.182	1016.03	0.806649	49.6915	1343.59
16.2	1.93453	281.759	1017.22	0.807404	49.7188	1344.23
16.2	1.93469	282.337	1018.42	0.80816	49.7461	1344.87
16.2	1.93484	282.916	1019.62	0.808917	49.7734	1345.51
16.2	1.935	283.497	1020.83	0.809676	49.8008	1346.15
16.2	1.93516	284.079	1022.03	0.810436	49.8283	1346.79
16.2	1.93531	284.662	1023.24	0.811199	49.8558	1347.43
16.1	1.93547	285.246	1024.45	0.811962	49.8834	1348.08
16.1	1.93562	285.832	1025.67	0.812727	49.911	1348.72
16.1	1.93577	286.418	1026.88	0.813494	49.9387	1349.37
16.1	1.93592	287.006	1028.1	0.814263	49.9664	1350.02
16.1	1.93607	287.595	1029.33	0.815033	49.9942	1350.67
16.1	1.93622	288.185	1030.55	0.815804	50.022	1351.32
16.1	1.93637	288.777	1031.78	0.816577	50.05	1351.97
16.1	1.93652	289.369	1033	0.817352	50.0779	1352.63
16.1	1.93667	289.963	1034.24	0.818128	50.106	1353.28
16.1	1.93681	290.558	1035.47	0.818906	50.134	1353.94
16.1	1.93696	291.155	1036.71	0.819685	50.1621	1354.6
16	1.9371	291.752	1037.87	0.820388	50.1852	1355.21
16	1.93724	292.351	1039.04	0.821093	50.2084	1355.82
16	1.93739	292.951	1040.21	0.8218	50.2316	1356.43
16	1.93754	293.552	1041.38	0.822507	50.2549	1357.05
16	1.93769	294.155	1042.56	0.823216	50.2782	1357.66
16	1.93784	294.758	1043.74	0.823927	50.3015	1358.28
16	1.93799	295.363	1044.92	0.824639	50.3249	1358.9
16	1.93813	295.969	1046.1	0.825353	50.3483	1359.52
16	1.93828	296.577	1047.28	0.826068	50.3718	1360.14
16	1.93843	297.186	1048.47	0.826784	50.3954	1360.76
16	1.93857	297.796	1049.66	0.827502	50.419	1361.39
16	1.93872	298.407	1050.85	0.828222	50.4426	1362.01
15.9	1.93886	299.019	1052.05	0.828943	50.4663	1362.64
15.9	1.939	299.633	1053.24	0.829665	50.49	1363.26
15.9	1.93915	300.248	1054.44	0.830389	50.5138	1363.89
15.9	1.93929	300.864	1055.64	0.831114	50.5376	1364.52
15.9	1.93943	301.481	1056.85	0.831841	50.5615	1365.15
15.9	1.93956	302.1	1058.06	0.83257	50.5855	1365.78
15.9	1.9397	302.72	1059.27	0.8333	50.6094	1366.42
15.9	1.93984	303.341	1060.48	0.834031	50.6335	1367.05
15.9	1.93998	303.964	1061.69	0.834764	50.6575	1367.69
15.9	1.94011	304.588	1062.91	0.835498	50.6817	1368.33
15.9	1.94025	305.213	1064.13	0.836234	50.7058	1368.96
15.8	1.94038	305.839	1065.35	0.836971	50.7301	1369.6
15.8	1.94051	306.467	1066.57	0.83771	50.7543	1370.25
15.8	1.94064	307.096	1067.8	0.838451	50.7787	1370.89
15.8	1.94077	307.726	1069.03	0.839193	50.803	1371.53
15.8	1.9409	308.358	1070.26	0.839936	50.8275	1372.18
15.8	1.94103	308.991	1071.5	0.840681	50.8519	1372.82
15.8	1.94116	309.625	1072.73	0.841428	50.8765	1373.47
15.8	1.94128	310.26	1073.97	0.842176	50.9011	1374.12
15.8	1.94141	310.897	1075.21	0.842925	50.9257	1374.77
15.8	1.94154	311.535	1076.46	0.843676	50.9504	1375.42
15.8	1.94166	312.174	1077.71	0.844429	50.9751	1376.08
15.8	1.94178	312.815	1078.96	0.845183	50.9999	1376.73
15.7	1.9419	313.457	1080.21	0.845939	51.0247	1377.39
15.7	1.94202	314.1	1081.46	0.846696	51.0496	1378.05
15.7	1.94214	314.745	1082.72	0.847455	51.0745	1378.71
15.7	1.94226	315.391	1083.98	0.848215	51.0995	1379.37
15.7	1.94237	316.038	1085.24	0.848977	51.1245	1380.03
15.7	1.94249	316.687	1086.51	0.849741	51.1496	1380.69
15.7	1.9426	317.337	1087.78	0.850506	51.1747	1381.35
15.7	1.94271	317.988	1089.05	0.851273	51.1999	1382.02
15.7	1.94282	318.641	1090.32	0.852041	51.2252	1382.69
15.7	1.94293	319.295	1091.59	0.852811	51.2505	1383.35
15.7	1.94304	319.95	1092.87	0.853582	51.2758	1384.02
15.7	1.94315	320.607	1094.15	0.854355	51.3012	1384.69
15.6	1.94326	321.265	1095.44	0.85513	51.3267	1385.37
15.6	1.94336	321.924	1096.72	0.855906	51.3522	1386.04
15.6	1.94347	322.585	1098.01	0.856684	51.3777	1386.72
15.6	1.94357	323.247	1099.3	0.857463	51.4033	1387.39
15.6	1.94368	323.91	1100.6	0.858244	51.429	1388.07
15.6	1.94378	324.575	1101.89	0.859027	51.4547	1388.75
15.6	1.94388	325.241	1103.19	0.859811	51.4804	1389.43
15.6	1.94398	325.908	1104.49	0.860596	51.5063	1390.11
15.6	1.94408	326.577	1105.8	0.861384	51.5321	1390.8
15.6	1.94418	327.248	1107.11	0.862173	51.5581	1391.48
15.6	1.94428	327.919	1108.42	0.862963	51.584	1392.17
15.6	1.94438	328.592	1109.73	0.863756	51.6101	1392.85
15.5	1.94447	329.267	1111.04	0.86455	51.6361	1393.54
15.5	1.94457	329.942	1112.36	0.865345	51.6623	1394.23
15.5	1.94466	330.619	1113.68	0.866142	51.6885	1394.93
15.5	1.94475	331.298	1115.01	0.866941	51.7147	1395.62
15.5	1.94485	331.978	1116.33	0.867741	51.741	1396.31
15.5	1.94494	332.659	1117.66	0.868543	51.7674	1397.01
15.5	1.94503	333.342	1118.99	0.869347	51.7938	1397.71
15.5	1.94513	334.026	1120.33	0.870152	51.8202	1398.41
15.5	1.94523	334.712	1121.67	0.870959	51.8467	1399.11
15.5	1.94532	335.399	1123.01	0.871768	51.8733	1399.81
15.5	1.94542	336.087	1124.35	0.872578	51.8999	1400.51
15.5	1.94552	336.777	1125.69	0.87339	51.9266	1401.22
15.4	1.94561	337.468	1127.04	0.874204	51.9533	1401.92
15.4	1.9457	338.16	1128.39	0.875019	51.9801	1402.63
15.4	1.94579	338.854	1129.75	0.875836	52.007	1403.34
15.4	1.94588	339.55	1131.1	0.876655	52.0339	1404.05
15.4	1.94597	340.247	1132.45	0.877459	52.06	1404.75
15.4	1.94606	340.945	1133.76	0.878225	52.0842	1405.43
15.4	1.94614	341.645	1135.07	0.878993	52.1084	1406.1
15.4	1.94623	342.346	1136.39	0.879762	52.1326	1406.78
15.4	1.94631	343.049	1137.71	0.880533	52.157	1407.46
15.4	1.9464	343.753	1139.03	0.881305	52.1813	1408.14
15.4	1.94649	344.458	1140.36	0.882079	52.2057	1408.82
15.4	1.94657	345.165	1141.69	0.882854	52.2302	1409.51
15.4	1.94665	345.873	1143.02	0.883631	52.2547	1410.19
15.3	1.94674	346.583	1144.35	0.88441	52.2793	1410.88
15.3	1.94682	347.295	1145.69	0.88519	52.3039	1411.57
15.3	1.9469	348.007	1147.02	0.885972	52.3285	1412.25
15.3	1.94697	348.722	1148.37	0.886755	52.3533	1412.95
15.3	1.94705	349.437	1149.71	0.88754	52.378	1413.64
15.3	1.94713	350.154	1151.06	0.888327	52.4028	1414.33
15.3	1.9472	350.873	1152.41	0.889115	52.4277	1415.02
15.3	1.94728	351.593	1153.76	0.889905	52.4526	1415.72
15.3	1.94735	352.315	1155.12	0.890696	52.4776	1416.42
15.3	1.94743	353.038	1156.47	0.891489	52.5026	1417.12
15.3	1.9475	353.762	1157.83	0.892284	52.5277	1417.82
15.3	1.94757	354.488	1159.2	0.89308	52.5528	1418.52
15.2	1.94764	355.216	1160.57	0.893878	52.578	1419.22
15.2	1.94771	355.945	1161.93	0.894678	52.6032	1419.93
15.2	1.94777	356.675	1163.31	0.895479	52.6285	1420.63
15.2	1.94784	357.407	1164.68	0.896282	52.6538	1421.34
15.2	1.9479	358.141	1166.06	0.897087	52.6792	1422.05
15.2	1.94797	358.876	1167.44	0.897893	52.7046	1422.76
15.2	1.94803	359.612	1168.82	0.898701	52.7301	1423.47
15.2	1.94809	360.351	1170.21	0.89951	52.7557	1424.19
15.2	1.94816	361.09	1171.6	0.900321	52.7813	1424.9
15.2	1.94821	361.831	1172.99	0.901134	52.8069	1425.62
15.2	1.94827	362.574	1174.39	0.901949	52.8326	1426.33
15.2	1.94833	363.318	1175.78	0.902765	52.8583	1427.05
15.2	1.94838	364.064	1177.18	0.903583	52.8841	1427.77
15.1	1.94844	364.811	1178.59	0.904402	52.91	1428.5
15.1	1.94849	365.559	1179.99	0.905224	52.9359	1429.22
15.1	1.94855	366.31	1181.4	0.906046	52.9619	1429.95
15.1	1.9486	367.061	1182.82	0.906871	52.9879	1430.67
15.1	1.94865	367.815	1184.23	0.907697	53.0139	1431.4
15.1	1.9487	368.57	1185.65	0.908525	53.0401	1432.13
15.1	1.94875	369.326	1187.07	0.909355	53.0662	1432.86
15.1	1.9488	370.084	1188.49	0.910186	53.0925	1433.59
15.1	1.94885	370.844	1189.92	0.911019	53.1187	1434.33
15.1	1.94889	371.605	1191.35	0.911854	53.1451	1435.06
15.1	1.94894	372.367	1192.78	0.912691	53.1715	1435.8
15.1	1.94899	373.132	1194.22	0.913529	53.1979	1436.54
15.1	1.94903	373.897	1195.66	0.914369	53.2244	1437.28
15	1.94907	374.665	1197.1	0.915211	53.251	1438.02
15	1.94911	375.434	1198.54	0.916054	53.2776	1438.77
15	1.94916	376.204	1199.99	0.916899	53.3042	1439.51
15	1.9492	376.976	1201.44	0.917746	53.331	1440.26
15	1.94926	377.75	1202.89	0.918595	53.3577	1441
15	1.9493	378.525	1204.35	0.919445	53.3846	1441.75
15	1.94935	379.302	1205.81	0.920297	53.4114	1442.5
15	1.9494	380.08	1207.27	0.921151	53.4384	1443.26
15	1.94945	380.86	1208.73	0.922006	53.4654	1444.01
15	1.94949	381.642	1210.2	0.922864	53.4924	1444.77
15	1.94953	382.425	1211.67	0.923723	53.5195	1445.52
15	1.94957	383.21	1213.15	0.924584	53.5467	1446.28
15	1.94961	383.997	1214.63	0.925446	53.5739	1447.04
15	1.94965	384.785	1216.11	0.926311	53.6012	1447.8
14.9	1.94969	385.574	1217.59	0.927177	53.6285	1448.57
14.9	1.94972	386.366	1219.08	0.928045	53.6559	1449.33
14.9	1.94976	387.159	1220.57	0.928915	53.6833	1450.1
14.9	1.94979	387.953	1222.06	0.929786	53.7108	1450.87
14.9	1.94983	388.75	1223.55	0.93066	53.7384	1451.64
14.9	1.94986	389.547	1225.05	0.931535	53.766	1452.41
14.9	1.94989	390.347	1226.55	0.932412	53.7936	1453.18
14.9	1.94993	391.148	1228.06	0.93329	53.8213	1453.96
14.9	1.94996	391.951	1229.57	0.934171	53.8491	1454.73
14.9	1.94999	392.755	1231.08	0.935053	53.877	1455.51
14.9	1.95002	393.561	1232.59	0.935937	53.9048	1456.29
14.9	1.95004	394.369	1234.11	0.936823	53.9328	1457.07
14.9	1.95007	395.178	1235.63	0.937711	53.9608	1457.85
14.8	1.95009	395.989	1237.15	0.938601	53.9889	1458.63
14.8	1.95012	396.802	1238.68	0.939489	54.0169	1459.42
14.8	1.95014	397.616	1240.15	0.940325	54.0421	1460.17
14.8	1.95016	398.432	1241.64	0.941162	54.0675	1460.91
14.8	1.95018	399.25	1243.12	0.942	54.0928	1461.66
14.8	1.9502	400.07	1244.61	0.942841	54.1183	1462.41
14.8	1.95022	400.891	1246.1	0.943683	54.1438	1463.17
14.8	1.95024	401.713	1247.59	0.944527	54.1693	1463.92
14.8	1.95025	402.538	1249.09	0.945372	54.1949	1464.67
14.8	1.95026	403.364	1250.59	0.946219	54.2205	1465.43
14.8	1.95028	404.192	1252.09	0.947068	54.2462	1466.19
14.8	1.95029	405.021	1253.6	0.947919	54.272	1466.95
14.8	1.9503	405.853	1255.11	0.948772	54.2978	1467.71
14.8	1.95031	406.685	1256.62	0.949626	54.3236	1468.48
14.7	1.95032	407.52	1258.13	0.950482	54.3495	1469.24
14.7	1.95033	408.356	1259.65	0.95134	54.3755	1470.01
14.7	1.95034	409.195	1261.17	0.952199	54.4015	1470.77
14.7	1.95035	410.034	1262.7	0.953061	54.4275	1471.54
14.7	1.95035	410.876	1264.22	0.953924	54.4537	1472.32
14.7	1.95036	411.719	1265.75	0.954789	54.4798	1473.09
14.7	1.95037	412.564	1267.29	0.955655	54.5061	1473.86
14.7	1.95037	413.411	1268.83	0.956524	54.5323	1474.64
14.7	1.95038	414.259	1270.37	0.957394	54.5587	1475.42
14.7	1.95038	415.109	1271.91	0.958266	54.5851	1476.19
14.7	1.95038	415.961	1273.46	0.959139	54.6115	1476.98
14.7	1.95038	416.815	1275.01	0.960015	54.638	1477.76
14.7	1.95038	417.671	1276.56	0.960892	54.6645	1478.54
14.7	1.95038	418.528	1278.11	0.961771	54.6911	1479.33
14.6	1.95037	419.387	1279.67	0.962652	54.7178	1480.11
14.6	1.95037	420.247	1281.24	0.963535	54.7445	1480.9
14.6	1.95036	421.11	1282.8	0.96442	54.7713	1481.69
14.6	1.95037	421.974	1284.37	0.965306	54.7981	1482.48
14.6	1.95037	422.84	1285.94	0.966194	54.825	1483.28
14.6	1.95037	423.708	1287.52	0.967084	54.8519	1484.07
14.6	1.95037	424.578	1289.1	0.967976	54.8789	1484.87
14.6	1.95037	425.449	1290.68	0.96887	54.9059	1485.67
14.6	1.95037	426.322	1292.26	0.969765	54.933	1486.47
14.6	1.95037	427.197	1293.85	0.970663	54.9602	1487.27
14.6	1.95037	428.074	1295.44	0.971562	54.9874	1488.07
14.6	1.95037	428.952	1297.04	0.972463	55.0147	1488.88
14.6	1.95037	429.833	1298.64	0.973366	55.042	1489.69
14.6	1.95036	430.715	1300.24	0.974271	55.0694	1490.49
14.5	1.95035	431.599	1301.84	0.975177	55.0968	1491.3
14.5	1.95034	432.485	1303.45	0.976086	55.1243	1492.12
14.5	1.95033	433.372	1305.06	0.976996	55.1518	1492.93
14.5	1.95032	434.262	1306.68	0.977908	55.1794	1493.74
14.5	1.95031	435.153	1308.29	0.978822	55.2071	1494.56
14.5	1.9503	436.046	1309.91	0.979738	55.2348	1495.38
14.5	1.95028	436.941	1311.54	0.980656	55.2626	1496.2
14.5	1.95027	437.838	1313.17	0.981576	55.2904	1497.02
14.5	1.95025	438.736	1314.8	0.982497	55.3183	1497.84
14.5	1.95024	439.637	1316.43	0.983421	55.3463	1498.67
14.5	1.95022	440.539	1318.07	0.984346	55.3743	1499.5
14.5	1.9502	441.443	1319.71	0.985273	55.4023	1500.32
14.5	1.95018	442.349	1321.36	0.986203	55.4304	1501.15
14.5	1.95016	443.257	1323	0.987134	55.4586	1501.99
14.5	1.95013	444.166	1324.65	0.988067	55.4869	1502.82
14.4	1.95011	445.078	1326.31	0.989002	55.5151	1503.66
14.4	1.95009	445.991	1327.97	0.989938	55.5435	1504.49
14.4	1.95006	446.907	1329.63	0.990877	55.5719	1505.33
14.4	1.95004	447.824	1331.29	0.991818	55.6004	1506.17
14.4	1.95001	448.743	1332.96	0.99276	55.6289	1507.01
14.4	1.94998	449.664	1334.63	0.993705	55.6575	1507.86
14.4	1.94995	450.587	1336.31	0.994652	55.6861	1508.7
14.4	1.94992	451.512	1337.99	0.9956	55.7148	1509.55
14.4	1.94988	452.438	1339.67	0.99655	55.7436	1510.4
14.4	1.94985	453.367	1341.36	0.997503	55.7724	1511.25
14.4	1.94981	454.297	1343.04	0.998457	55.8013	1512.1
14.4	1.94978	455.23	1344.74	0.999413	55.8302	1512.96
14.4	1.94974	456.164	1346.43	1.00037	55.8592	1513.81
14.4	1.9497	457.1	1348.13	1.00133	55.8883	1514.67
14.3	1.94966	458.038	1349.84	1.00229	55.9174	1515.53
14.3	1.94962	458.978	1351.54	1.00326	55.9465	1516.39
14.3	1.94958	459.92	1353.25	1.00422	55.9758	1517.26
14.3	1.94954	460.864	1354.97	1.00519	56.0051	1518.12
14.3	1.9495	461.81	1356.68	1.00616	56.0344	1518.99
14.3	1.94945	462.758	1358.38	1.00711	56.0625	1519.84
14.3	1.94941	463.707	1360.04	1.00801	56.0883	1520.66
14.3	1.94936	464.659	1361.71	1.00892	56.1143	1521.48
14.3	1.94932	465.613	1363.38	1.00983	56.1403	1522.3
14.3	1.94927	466.568	1365.05	1.01074	56.1663	1523.13
14.3	1.94922	467.526	1366.73	1.01165	56.1924	1523.95
14.3	1.94918	468.485	1368.41	1.01257	56.2185	1524.78
14.3	1.94913	469.447	1370.09	1.01348	56.2447	1525.61
14.3	1.94909	470.41	1371.78	1.0144	56.271	1526.44
14.2	1.94905	471.376	1373.47	1.01532	56.2973	1527.28
14.2	1.94901	472.343	1375.16	1.01624	56.3237	1528.11
14.2	1.94897	473.313	1376.86	1.01717	56.3501	1528.95
14.2	1.94893	474.284	1378.56	1.01809	56.3766	1529.79
14.2	1.94888	475.257	1380.27	1.01902	56.4031	1530.63
14.2	1.94884	476.233	1381.97	1.01995	56.4297	1531.47
14.2	1.94879	477.21	1383.69	1.02088	56.4563	1532.31
14.2	1.94875	478.19	1385.4	1.02181	56.483	1533.16
14.2	1.9487	479.171	1387.12	1.02275	56.5097	1534.01
14.2	1.94865	480.154	1388.84	1.02369	56.5365	1534.86
14.2	1.9486	481.14	1390.57	1.02463	56.5634	1535.71
14.2	1.94855	482.127	1392.3	1.02557	56.5903	1536.56
14.2	1.9485	483.117	1394.03	1.02651	56.6172	1537.41
14.2	1.94844	484.108	1395.77	1.02745	56.6443	1538.27
14.2	1.94839	485.102	1397.5	1.0284	56.6713	1539.13
14.2	1.94833	486.097	1399.25	1.02935	56.6985	1539.99
14.1	1.94828	487.095	1401	1.0303	56.7257	1540.85
14.1	1.94822	488.095	1402.75	1.03125	56.7529	1541.71
14.1	1.94816	489.096	1404.5	1.03221	56.7802	1542.58
14.1	1.9481	490.1	1406.26	1.03316	56.8076	1543.44
14.1	1.94804	491.106	1408.02	1.03412	56.835	1544.31
14.1	1.94797	492.114	1409.78	1.03508	56.8624	1545.18
14.1	1.94791	493.124	1411.55	1.03605	56.8899	1546.05
14.1	1.94784	494.136	1413.32	1.03701	56.9175	1546.93
14.1	1.94778	495.15	1415.1	1.03798	56.9452	1547.8
14.1	1.94771	496.166	1416.88	1.03895	56.9729	1548.68
14.1	1.94764	497.185	1418.66	1.03992	57.0006	1549.56
14.1	1.94757	498.205	1420.45	1.04089	57.0284	1550.44
14.1	1.9475	499.227	1422.24	1.04186	57.0563	1551.32
14.1	1.94743	500.252	1424.03	1.04284	57.0842	1552.21
14.1	1.94736	501.279	1425.83	1.04382	57.1122	1553.09
14.1	1.94728	502.307	1427.63	1.0448	57.1402	1553.98
14	1.94721	503.338	1429.44	1.04578	57.1683	1554.87
14	1.94713	504.371	1431.25	1.04677	57.1964	1555.76
14	1.94706	505.407	1433.06	1.04775	57.2247	1556.66
14	1.94698	506.444	1434.88	1.04874	57.2529	1557.55
14	1.9469	507.483	1436.7	1.04973	57.2812	1558.45
14	1.94682	508.525	1438.52	1.05072	57.3096	1559.35
14	1.94674	509.568	1440.35	1.05172	57.3381	1560.25
14	1.94666	510.614	1442.18	1.05271	57.3666	1561.15
14	1.94657	511.662	1444.01	1.05371	57.3951	1562.06
14	1.94649	512.712	1445.85	1.05471	57.4237	1562.97
14	1.9464	513.764	1447.69	1.05572	57.4524	1563.87
14	1.94631	514.819	1449.54	1.05672	57.4811	1564.78
14	1.94622	515.875	1451.39	1.05773	57.5099	1565.7
14	1.94613	516.934	1453.24	1.05874	57.5388	1566.61
14	1.94604	517.995	1455.1	1.05975	57.5677	1567.53
13.9	1.94595	519.058	1456.96	1.06076	57.5967	1568.45
13.9	1.94586	520.123	1458.83	1.06178	57.6257	1569.36
13.9	1.94577	521.191	1460.7	1.06279	57.6548	1570.29
13.9	1.94569	522.261	1462.57	1.06381	57.6839	1571.21
13.9	1.94561	523.332	1464.45	1.06483	57.7131	1572.14
13.9	1.94552	524.406	1466.33	1.06586	57.7424	1573.06
13.9	1.94544	525.483	1468.21	1.06688	57.7717	1573.99
13.9	1.94535	526.561	1470.1	1.06791	57.8011	1574.92
13.9	1.94526	527.642	1471.99	1.06894	57.8306	1575.86
13.9	1.94517	528.725	1473.89	1.06997	57.8601	1576.79
13.9	1.94508	529.81	1475.79	1.07101	57.8897	1577.73
13.9	1.94499	530.897	1477.69	1.07204	57.9193	1578.67
13.9	1.9449	531.987	1479.6	1.07308	57.949	1579.61
13.9	1.94481	533.079	1481.51	1.07412	57.9787	1580.55
13.9	1.94472	534.173	1483.43	1.07517	58.0085	1581.49
13.9	1.94462	535.269	1485.35	1.07621	58.0384	1582.44
13.8	1.94453	536.367	1487.27	1.07726	58.0684	1583.39
13.8	1.94444	537.468	1489.2	1.07831	58.0983	1584.34
13.8	1.94434	538.571	1491.13	1.07936	58.1284	1585.29
13.8	1.94425	539.677	1493.07	1.08041	58.1585	1586.25
13.8	1.94415	540.784	1494.94	1.08139	58.1848	1587.15
13.8	1.94405	541.894	1496.8	1.08236	58.2099	1588.03
13.8	1.94395	543.006	1498.67	1.08332	58.2351	1588.92
13.8	1.94385	544.121	1500.53	1.08428	58.2603	1589.81
13.8	1.94375	545.237	1502.4	1.08525	58.2856	1590.7
13.8	1.94365	546.356	1504.28	1.08622	58.3109	1591.59
13.8	1.94354	547.478	1506.15	1.08719	58.3363	1592.48
13.8	1.94344	548.601	1508.04	1.08816	58.3617	1593.38
13.8	1.94333	549.727	1509.92	1.08914	58.3872	1594.28
13.8	1.94323	550.855	1511.81	1.09012	58.4127	1595.17
13.8	1.94312	551.986	1513.71	1.0911	58.4383	1596.08
13.8	1.94301	553.119	1515.6	1.09208	58.4639	1596.98
13.7	1.9429	554.254	1517.5	1.09306	58.4896	1597.88
13.7	1.94279	555.391	1519.41	1.09405	58.5153	1598.79
13.7	1.94267	556.531	1521.32	1.09503	58.5411	1599.7
13.7	1.94256	557.673	1523.23	1.09602	58.5669	1600.61
13.7	1.94244	558.818	1525.15	1.09701	58.5928	1601.52
13.7	1.94233	559.965	1527.07	1.09801	58.6188	1602.44
13.7	1.94221	561.114	1528.99	1.099	58.6448	1603.35
13.7	1.94209	562.266	1530.92	1.1	58.6708	1604.27
13.7	1.94197	563.42	1532.86	1.101	58.6969	1605.19
13.7	1.94185	564.576	1534.79	1.102	58.7231	1606.11
13.7	1.94173	565.735	1536.73	1.10301	58.7493	1607.03
13.7	1.94161	566.896	1538.68	1.10401	58.7756	1607.96
13.7	1.94148	568.059	1540.63	1.10502	58.8019	1608.89
13.7	1.94136	569.225	1542.58	1.10603	58.8283	1609.82
13.7	1.94123	570.393	1544.54	1.10704	58.8547	1610.75
13.7	1.9411	571.564	1546.5	1.10805	58.8812	1611.68
13.6	1.94098	572.737	1548.46	1.10907	58.9077	1612.62
13.6	1.94085	573.912	1550.43	1.11009	58.9343	1613.55
13.6	1.94072	575.09	1552.4	1.11111	58.961	1614.49
13.6	1.9406	576.27	1554.38	1.11213	58.9877	1615.43
13.6	1.94048	577.453	1556.36	1.11316	59.0144	1616.37
13.6	1.94036	578.638	1558.34	1.11418	59.0412	1617.32
13.6	1.94024	579.826	1560.33	1.11521	59.0681	1618.27
13.6	1.94011	581.016	1562.33	1.11624	59.095	1619.21
13.6	1.93999	582.208	1564.32	1.11727	59.122	1620.16
13.6	1.93987	583.403	1566.32	1.11831	59.149	1621.12
13.6	1.93974	584.6	1568.33	1.11935	59.1761	1622.07
13.6	1.93961	585.8	1570.34	1.12039	59.2033	1623.03
13.6	1.93948	587.002	1572.35	1.12143	59.2305	1623.99
13.6	1.93935	588.207	1574.37	1.12247	59.2577	1624.95
13.6	1.93922	589.414	1576.39	1.12352	59.285	1625.91
13.6	1.93909	590.624	1578.42	1.12456	59.3124	1626.87
13.6	1.93896	591.836	1580.45	1.12561	59.3398	1627.84
13.5	1.93882	593.051	1582.48	1.12667	59.3673	1628.81
13.5	1.93869	594.268	1584.52	1.12772	59.3948	1629.78
13.5	1.93855	595.488	1586.56	1.12878	59.4224	1630.75
13.5	1.93841	596.71	1588.61	1.12984	59.4501	1631.72
13.5	1.93828	597.934	1590.66	1.1309	59.4778	1632.7
13.5	1.93814	599.161	1592.72	1.13196	59.5055	1633.68
13.5	1.938	600.391	1594.78	1.13302	59.5334	1634.66
13.5	1.93786	601.623	1596.84	1.13409	59.5612	1635.64
13.5	1.93772	602.858	1598.91	1.13516	59.5892	1636.62
13.5	1.93757	604.095	1600.98	1.13623	59.6172	1637.61
13.5	1.93743	605.335	1603.06	1.13731	59.6452	1638.6
13.5	1.93729	606.577	1605.14	1.13838	59.6733	1639.59
13.5	1.93715	607.822	1607.22	1.13946	59.7015	1640.58
13.5	1.937	609.07	1609.31	1.14054	59.7297	1641.57
13.5	1.93686	610.32	1611.41	1.14162	59.758	1642.57
13.5	1.93671	611.572	1613.5	1.14271	59.7863	1643.57
13.5	1.93656	612.827	1615.61	1.1438	59.8147	1644.57
13.4	1.93641	614.085	1617.71	1.14489	59.8432	1645.57
13.4	1.93626	615.346	1619.82	1.14598	59.8717	1646.58
13.4	1.93611	616.608	1621.94	1.14707	59.9003	1647.58
13.4	1.93596	617.874	1624.06	1.14817	59.9289	1648.59
13.4	1.93581	619.142	1626.18	1.14927	59.9576	1649.6
13.4	1.93565	620.413	1628.31	1.15037	59.9863	1650.62
13.4	1.9355	621.686	1630.44	1.15147	60.0151	1651.63
13.4	1.93534	622.962	1632.58	1.15257	60.044	1652.65
13.4	1.93519	624.24	1634.72	1.15368	60.0729	1653.67
13.4	1.93503	625.521	1636.87	1.15479	60.1019	1654.69
13.4	1.93487	626.805	1639.02	1.1559	60.131	1655.71
13.4	1.93471	628.092	1641.17	1.15702	60.1601	1656.74
13.4	1.93455	629.381	1643.33	1.15813	60.1892	1657.76
13.4	1.93439	630.672	1645.49	1.15925	60.2184	1658.79
13.4	1.93423	631.967	1647.66	1.16037	60.2477	1659.82
13.4	1.93407	633.264	1649.84	1.1615	60.2771	1660.86
13.4	1.9339	634.563	1652.01	1.16262	60.3065	1661.89
13.3	1.93375	635.866	1654.19	1.16375	60.3359	1662.93
0.1	nan	637.171	nan	nan	inf	-inf
0.1	nan	638.478	nan	nan	inf	-inf
0.1	nan	639.789	nan	nan	inf	-inf
0.1	nan	641.102	nan	nan	inf	-inf
0.1	nan	642.418	nan	nan	inf	-inf
0.1	nan	643.736	nan	nan	inf	-inf
0.1	nan	645.057	nan	nan	inf	-inf
0.1	nan	646.381	nan	nan	inf	-inf
0.1	nan	647.708	nan	nan	inf	-inf
0.1	nan	649.037	nan	nan	inf	-inf
0.1	nan	650.369	nan	nan	inf	-inf
0.1	nan	651.704	nan	nan	inf	-inf
0.1	nan	653.041	nan	nan	inf	-inf
0.1	nan	654.381	nan	nan	inf	-inf
0.1	nan	655.724	nan	nan	inf	-inf
0.1	nan	657.07	nan	nan	inf	-inf
0.1	nan	658.419	nan	nan	inf	-inf
0.1	nan	659.77	nan	nan	inf	-inf
0.1	nan	661.124	nan	nan	inf	-inf
0.1	nan	662.481	nan	nan	inf	-inf
0.1	nan	663.841	nan	nan	inf	-inf
0.1	nan	665.203	nan	nan	inf	-inf
0.1	nan	666.568	nan	nan	inf	-inf
0.1	nan	667.936	nan	nan	inf	-inf
0.1	nan	669.307	nan	nan	inf	-inf
0.1	nan	670.681	nan	nan	inf	-inf
0.1	nan	672.057	nan	nan	inf	-inf
0.1	nan	673.436	nan	nan	inf	-inf
0.1	nan	674.818	nan	nan	inf	-inf
0.1	nan	676.203	nan	nan	inf	-inf
0.1	nan	677.591	nan	nan	inf	-inf
0.1	nan	678.982	nan	nan	inf	-inf
0.1	nan	680.375	nan	nan	inf	-inf
0.1	nan	681.772	nan	nan	inf	-inf
0.1	nan	683.171	nan	nan	inf	-inf
0.1	nan	684.573	nan	nan	inf	-inf
0.1	nan	685.978	nan	nan	inf	-inf
0.1	nan	687.386	nan	nan	inf	-inf
0.1	nan	688.796	nan	nan	inf	-inf
0.1	nan	690.21	nan	nan	inf	-inf
0.1	nan	691.627	nan	nan	inf	-inf
0.1	nan	693.046	nan	nan	inf	-inf
0.1	nan	694.468	nan	nan	inf	-inf
0.1	nan	695.894	nan	nan	inf	-inf
0.1	nan	697.322	nan	nan	inf	-inf
0.1	nan	698.753	nan	nan	inf	-inf
0.1	nan	700.187	nan	nan	inf	-inf
0.1	nan	701.624	nan	nan	inf	-inf
0.1	nan	703.064	nan	nan	inf	-inf
0.1	nan	704.507	nan	nan	inf	-inf
0.1	nan	705.953	nan	nan	inf	-inf
0.1	nan	707.402	nan	nan	inf	-inf
0.1	nan	708.854	nan	nan	inf	-inf
0.1	nan	710.308	nan	nan	inf	-inf
0.1	nan	711.766	nan	nan	inf	-inf
0.1	nan	713.227	nan	nan	inf	-inf
0.1	nan	714.691	nan	nan	inf	-inf
0.1	nan	716.157	nan	nan	inf	-inf
0.1	nan	717.627	nan	nan	inf	-inf
0.1	nan	719.1	nan	nan	inf	-inf
0.1	nan	720.576	nan	nan	inf	-inf
0.1	nan	722.055	nan	nan	inf	-inf
0.1	nan	723.537	nan	nan	inf	-inf
0.1	nan	725.021	nan	nan	inf	-inf
0.1	nan	726.509	nan	nan	inf	-inf
0.1	nan	728	nan	nan	inf	-inf
0.1	nan	729.495	nan	nan	inf	-inf
0.1	nan	730.992	nan	nan	inf	-inf
0.1	nan	732.492	nan	nan	inf	-inf
0.1	nan	733.995	nan	nan	inf	-inf
0.1	nan	735.502	nan	nan	inf	-inf
0.1	nan	737.011	nan	nan	inf	-inf
0.1	nan	738.524	nan	nan	inf	-inf
0.1	nan	740.039	nan	nan	inf	-inf
0.1	nan	741.558	nan	nan	inf	-inf
0.1	nan	743.08	nan	nan	inf	-inf
0.1	nan	744.605	nan	nan	inf	-inf
0.1	nan	746.133	nan	nan	inf	-inf
0.1	nan	747.665	nan	nan	inf	-inf
0.1	nan	749.199	nan	nan	inf	-inf
0.1	nan	750.737	nan	nan	inf	-inf
0.4	nan	752.277	1843.42	1.25764	62.6698	1750.49
0.5	nan	753.821	1847.2	1.26022	62.7985	1754.09
0.6	nan	755.368	1850.99	1.26281	62.9273	1757.69
0.7	nan	756.919	1854.79	1.2654	63.0565	1761.29
0.7	nan	758.472	1858.6	1.268	63.1859	1764.91
0.8	nan	760.029	1862.41	1.2706	63.3156	1768.53
0.8	nan	761.589	1866.24	1.27321	63.4455	1772.16
0.9	nan	763.152	1870.07	1.27582	63.5757	1775.8
0.9	nan	764.718	1873.9	1.27844	63.7062	1779.44
0.9	nan	766.287	1877.75	1.28106	63.837	1783.09
1	nan	767.86	1881.6	1.28369	63.968	1786.75
1	nan	769.436	1885.47	1.28633	64.0992	1790.42
1.1	nan	771.015	1889.33	1.28897	64.2308	1794.09
1.1	nan	772.597	1893.21	1.29161	64.3626	1797.78
1.1	nan	774.183	1897.1	1.29426	64.4947	1801.47
1.1	nan	775.772	1900.99	1.29692	64.6271	1805.16
1.2	nan	777.364	1904.89	1.29958	64.7597	1808.87
1.2	nan	778.959	1908.8	1.30225	64.8926	1812.58
1.2	nan	780.558	1912.72	1.30492	65.0258	1816.3
1.2	nan	782.16	1916.65	1.3076	65.1593	1820.03
1.3	nan	783.765	1920.58	1.31028	65.293	1823.76
1.3	nan	785.374	1924.52	1.31297	65.427	1827.51
1.3	nan	786.986	1928.47	1.31567	65.5613	1831.26
1.3	nan	788.601	1932.43	1.31837	65.6958	1835.01
1.4	nan	790.219	1936.39	1.32107	65.8306	1838.78
1.4	nan	791.841	1940.37	1.32378	65.9658	1842.55
1.4	nan	793.466	1944.35	1.3265	66.1011	1846.34
1.4	nan	795.095	1948.34	1.32922	66.2368	1850.12
1.4	nan	796.726	1952.34	1.33195	66.3727	1853.92
1.5	nan	798.362	1956.35	1.33468	66.509	1857.73
1.5	nan	800	1960.36	1.33742	66.6455	1861.54


==> anc/qmc1_nm_T0.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^-3]	s[]	mu_B-m_n[MeV]   mu_Q[MeV]	mul[MeV]	F[MeV]	E[MeV]	e[MeV/fm^-3]
1.000000000000000056e-01	9.999999999999999799e-13	1.000000000000000021e-02	3.272419399999999961e-12	1.579928800000000138e+02	-1.091082289959960594e+00	-2.006029523649420199e+01	-2.005998330079799885e+01	-4.564101515136258058e+00	1.123518659331443814e+01	9.502351865933144418e-10
1.000000000000000056e-01	1.098495252297123070e-12	1.000000000000000021e-02	3.281911784078427496e-12	1.453842121352530796e+02	-1.081688210882503220e+00	-2.009419852541833507e+01	-2.009385589971771324e+01	-4.270269857542189129e+00	1.026815187779425287e+01	1.042766557994621257e-09
1.000000000000000056e-01	1.206691819319320406e-12	1.000000000000000021e-02	3.292346560099871068e-12	1.338982367853944879e+02	-1.072294080164414298e+00	-2.012810263621839013e+01	-2.012772636127986203e+01	-4.001978419634724560e+00	9.387845511374280250e+00	1.144411854720450872e-09
1.000000000000000056e-01	1.325545234508051392e-12	1.000000000000000021e-02	3.303804978679379096e-12	1.234338873346041083e+02	-1.062899933622174498e+00	-2.016200777083141205e+01	-2.016159395500445939e+01	-3.756928063073246449e+00	8.586461002309192736e+00	1.256068717665960463e-09
1.000000000000000056e-01	1.456105146812171298e-12	1.000000000000000021e-02	3.316392051939436967e-12	1.138996930514209822e+02	-1.053505883195374970e+00	-2.019591285192047181e+01	-2.019545856183754751e+01	-3.533037728572935521e+00	7.856931417066221002e+00	1.378723251131169253e-09
1.000000000000000056e-01	1.599524590618575778e-12	1.000000000000000021e-02	3.330218379811599957e-12	1.052122374882756759e+02	-1.044111723184936169e+00	-2.022981808095284251e+01	-2.022931930972360348e+01	-3.328410091889963951e+00	7.192813583071256289e+00	1.513458672792700439e-09
1.000000000000000056e-01	1.757070168727004945e-12	1.000000000000000021e-02	3.345406494050386293e-12	9.729560836478192698e+01	-1.034717577105410236e+00	-2.026372523418618599e+01	-2.026317705262795954e+01	-3.141318051683128942e+00	6.588242921512801331e+00	1.661464893536374587e-09
1.000000000000000056e-01	1.930133238299520374e-12	1.000000000000000021e-02	3.362090296112930513e-12	9.008069391381195601e+01	-1.025323519412199236e+00	-2.029763232540291540e+01	-2.029702985610328980e+01	-2.970189270149376171e+00	6.037880172251902877e+00	1.824049023972582766e-09
1.000000000000000056e-01	2.120242198572894853e-12	1.000000000000000021e-02	3.380417254305835240e-12	8.350457408370749590e+01	-1.015929354646645688e+00	-2.033154039354478115e+01	-2.033087877166817137e+01	-2.813592409974489783e+00	5.536864980048562757e+00	2.002646919238447729e-09
1.000000000000000056e-01	2.329075988852339038e-12	1.000000000000000021e-02	3.400549332655944410e-12	7.750997530893684484e+01	-1.006535215969233121e+00	-2.036544846649075424e+01	-2.036472260937649992e+01	-2.670224716426673695e+00	5.080772828171348010e+00	2.198835859531253696e-09
1.000000000000000056e-01	2.558478915993521786e-12	1.000000000000000021e-02	3.422663758610605675e-12	7.204475006929895642e+01	-9.971411487455560385e-01	-2.039935764494431680e+01	-2.039856040181740937e+01	-2.538899663480265190e+00	4.665575402122271953e+00	2.414348478415224820e-09
1.000000000000000056e-01	2.810476942321174344e-12	1.000000000000000021e-02	3.446956799603984714e-12	6.706144113145067820e+01	-9.877469790943479433e-01	-2.043326779055763964e+01	-2.043239145564562875e+01	-2.418537663334404897e+00	4.287606432883080743e+00	2.651088067856948408e-09
1.000000000000000056e-01	3.087295577830345739e-12	1.000000000000000021e-02	3.473642119459313778e-12	6.251683663078793529e+01	-9.783528391291733683e-01	-2.046717872822392792e+01	-2.046621626759179691e+01	-2.308155834865488032e+00	3.943527867624311511e+00	2.911145383729461994e-09
1.000000000000000056e-01	3.391379534684538688e-12	1.000000000000000021e-02	3.502956212550323201e-12	5.837160101700707315e+01	-9.689587684272967794e-01	-2.050108995428541903e+01	-2.050003236488307934e+01	-2.206859060804731598e+00	3.630300988721614885e+00	3.196817111546677486e-09
1.000000000000000056e-01	3.725414317588592219e-12	1.000000000000000021e-02	3.535157387284402886e-12	5.458992575361160959e+01	-9.595645937270698145e-01	-2.053500297234874594e+01	-2.053384136175099783e+01	-2.113833000461340816e+00	3.345159630266834938e+00	3.510626149796903500e-09
1.000000000000000056e-01	4.092349940710795645e-12	1.000000000000000021e-02	3.570530593489134652e-12	5.113921548382745641e+01	-9.501704314474956892e-01	-2.056891593284300868e+01	-2.056763995887136787e+01	-2.028335965656197004e+00	3.085585610329530937e+00	3.855343890416927365e-09
1.000000000000000056e-01	4.495426980609222231e-12	1.000000000000000021e-02	3.609388148840779451e-12	4.798979343666312758e+01	-9.407762939087043197e-01	-2.060283003732210716e+01	-2.060142812320287220e+01	-1.949692794377142491e+00	2.849286594484510715e+00	4.234014694624393693e-09
1.000000000000000056e-01	4.938205195247622687e-12	1.000000000000000021e-02	3.652073385356806682e-12	4.511464731565666142e+01	-9.313822124267120417e-01	-2.063674509881882813e+01	-2.063520561382109264e+01	-1.877289035654371219e+00	2.634175744046274303e+00	4.649982778681962224e-09
1.000000000000000056e-01	5.424594961848500805e-12	1.000000000000000021e-02	3.698963479265848178e-12	4.248918566608086422e+01	-9.219880292800471944e-01	-2.067066113993860199e+01	-2.066896926944760082e+01	-1.810565279252159598e+00	2.438353343577432497e+00	5.106921748438518460e-09
1.000000000000000056e-01	5.958891811225473108e-12	1.000000000000000021e-02	3.750472775465905298e-12	4.009102058925250844e+01	-9.125938987750665810e-01	-2.070457816417707519e+01	-2.070271992124127181e+01	-1.749012117135293920e+00	2.260090070801425099e+00	5.608867042956249972e-09
1.000000000000000056e-01	6.545814363583387335e-12	1.000000000000000021e-02	3.807056339887690001e-12	3.789977424472682088e+01	-9.031998071839841824e-01	-2.073849617150555957e+01	-2.073645511550363452e+01	-1.692165997351366968e+00	2.097811538233600004e+00	6.160251572303860821e-09
1.000000000000000056e-01	7.190546000814667087e-12	1.000000000000000021e-02	3.869214340766879055e-12	3.589689425980368043e+01	-8.938056211232946469e-01	-2.077241515221262702e+01	-2.077017286063934165e+01	-1.639604792296040614e+00	1.950084664055225403e+00	6.765944868247344372e-09
1.000000000000000056e-01	7.898780643318977268e-12	1.000000000000000021e-02	3.937495973470545706e-12	3.406549204799122066e+01	-8.844114963812195196e-01	-2.080633511577812200e+01	-2.080387158116750257e+01	-1.590944381921190143e+00	1.815604781592014660e+00	7.431296087981276392e-09
1.000000000000000056e-01	8.676773035622312662e-12	1.000000000000000021e-02	4.012504807900138752e-12	3.239019253085258043e+01	-8.750173958689284603e-01	-2.084025606702810407e+01	-2.083755000205347940e+01	-1.545834968064355053e+00	1.693184333591830182e+00	8.162181256619399962e-09
1.000000000000000056e-01	9.531393984890807918e-12	1.000000000000000021e-02	4.094903713078630178e-12	3.085700137206942983e+01	-8.656232072443891257e-01	-2.087417792999122312e+01	-2.087120612338620873e+01	-1.503958074324032168e+00	1.581742129588860735e+00	8.965055159232079852e-09
1.000000000000000056e-01	1.047019104017590952e-11	1.000000000000000021e-02	4.185421111383065438e-12	2.945317807634209473e+01	-8.562290893855357687e-01	-2.090810126409272129e+01	-2.090483691832565682e+01	-1.465023883876369837e+00	1.480293997564558595e+00	9.847008347675305449e-09
1.000000000000000056e-01	1.150145514827711423e-11	1.000000000000000021e-02	4.284857239118744800e-12	2.816712424353345412e+01	-8.468349783213893200e-01	-2.094202620969373996e+01	-2.093843966382518929e+01	-1.428768472710430615e+00	1.387943950655994740e+00	1.081582975932900270e-08
1.000000000000000056e-01	1.263429387489071572e-11	1.000000000000000021e-02	4.394091018068388123e-12	2.698828154465614659e+01	-8.374407952223599239e-01	-2.097595202390570890e+01	-2.097201291583212068e+01	-1.394951688273181389e+00	1.303876426064675798e+00	1.188007550646582476e-08
1.000000000000000056e-01	1.387871183769407704e-11	1.000000000000000021e-02	4.514088712915269172e-12	2.590703919236152686e+01	-8.280466228639442594e-01	-2.100987873362410596e+01	-2.100555208234132820e+01	-1.363354877040023894e+00	1.227349060260621627e+00	1.304914443952636032e-08
1.000000000000000056e-01	1.524569906170682489e-11	1.000000000000000021e-02	4.645911051069961901e-12	2.491464807599499309e+01	-8.186525155679182930e-01	-2.104380702712350981e+01	-2.103905453618195054e+01	-1.333778922886722285e+00	1.157685932686945307e+00	1.433336115028042433e-08
1.000000000000000056e-01	1.674732803723565073e-11	1.000000000000000021e-02	4.790723729813184389e-12	2.400314318873570230e+01	-8.092583931876013992e-01	-2.107773684223534261e+01	-2.107251669108636349e+01	-1.306042558339527204e+00	1.094271786197509755e+00	1.574406715552961897e-08
1.000000000000000056e-01	1.839686033756586408e-11	1.000000000000000021e-02	4.949807947553344663e-12	2.316527428263598409e+01	-7.998642067284339463e-01	-2.111166735187221732e+01	-2.110593392340124197e+01	-1.279980773543115902e+00	1.036546622184687294e+00	1.729372106041605395e-08
1.000000000000000056e-01	2.020886373798934935e-11	1.000000000000000021e-02	5.124570856571468047e-12	2.239444138407074902e+01	-7.904701075431184165e-01	-2.114560029955763909e+01	-2.113930235270005298e+01	-1.255443483846534036e+00	9.840006462244446084e-01	1.899600858494964357e-08
1.000000000000000056e-01	2.219934087050079329e-11	1.000000000000000021e-02	5.316558708244247211e-12	2.168463633606621599e+01	-7.810759828631153034e-01	-2.117953427996080862e+01	-2.117261688424066080e+01	-1.232293887698006074e+00	9.361697867580005550e-01	2.086596342960914967e-08
1.000000000000000056e-01	2.438587055037061093e-11	1.000000000000000021e-02	5.527470648917386625e-12	2.103039079000702216e+01	-7.716818086609745775e-01	-2.121346933852356642e+01	-2.120587173065037945e+01	-1.210407464767513375e+00	8.926315967838718279e-01	2.292010004536634503e-08
1.000000000000000056e-01	2.678776302271435040e-11	1.000000000000000021e-02	5.759173132079910527e-12	2.042672620692102115e+01	-7.622876348788050205e-01	-2.124740659412369226e+01	-2.123906257239477924e+01	-1.189670986153373633e+00	8.530015875315939411e-01	2.517655948271357088e-08
1.000000000000000056e-01	2.942623050011214820e-11	1.000000000000000021e-02	6.013717470382690849e-12	1.986910981354528616e+01	-7.528935476266749305e-01	-2.128134491728326694e+01	-2.127218192253011964e+01	-1.169981266962167865e+00	8.169297421856072106e-01	2.765526960250125692e-08
1.000000000000000056e-01	3.232457449737399118e-11	1.000000000000000021e-02	6.293357930960912060e-12	1.935341772243637948e+01	-7.434994130341733287e-01	-2.131528574852560354e+01	-2.130522184130171937e+01	-1.151244280714649904e+00	7.840974807763814169e-01	3.037812107046473504e-08
1.000000000000000056e-01	3.550839161788999494e-11	1.000000000000000021e-02	6.600570945925516065e-12	1.887589454559742563e+01	-7.341052458903928324e-01	-2.134922814641635824e+01	-2.133817654014294973e+01	-1.133374614505100908e+00	7.542148377423245620e-01	3.336916068502128360e-08
1.000000000000000056e-01	3.900579960895913004e-11	1.000000000000000021e-02	6.938078263910025547e-12	1.843312313397875357e+01	-7.247110782979239163e-01	-2.138317126754422404e+01	-2.137103682969762986e+01	-1.116294475201470959e+00	7.270178887878273599e-01	3.665480374689481276e-08
1.000000000000000056e-01	4.284768568249458783e-11	1.000000000000000021e-02	7.308871111170745769e-12	1.802199252031297405e+01	-7.153170031615776470e-01	-2.141711700771755744e+01	-2.140379444552068477e+01	-1.099932874065757460e+00	7.022663982335188848e-01	4.026406734575930628e-08
1.000000000000000056e-01	4.706797929413972136e-11	1.000000000000000021e-02	7.716236444845792989e-12	1.763967086477901347e+01	-7.059228632594787278e-01	-2.145106493300539441e+01	-2.143643797428107334e+01	-1.084225324439330507e+00	6.797417547296618068e-01	4.422882662803417617e-08
1.000000000000000056e-01	5.170395178983179170e-11	1.000000000000000021e-02	8.163785998656303666e-12	1.728358108551984884e+01	-6.965287041566975423e-01	-2.148501484382455473e+01	-2.146895899395281049e+01	-1.069113092255975062e+00	6.592449854812230114e-01	4.858409630159906196e-08
1.000000000000000056e-01	5.679654556612956778e-11	1.000000000000000021e-02	8.655490963037803166e-12	1.695137729493842826e+01	-6.871345429208945976e-01	-2.151896574986824007e+01	-2.150134439059634062e+01	-1.054542693821872490e+00	6.405950122373269551e-01	5.336833987039763381e-08
1.000000000000000056e-01	6.239073565127055617e-11	1.000000000000000021e-02	9.195714566449951013e-12	1.664092438833907650e+01	-6.777404772858726112e-01	-2.155291938762780291e+01	-2.153358286609100958e+01	-1.040465402731115319e+00	6.236270483739190240e-01	5.862380932686313026e-08
1.000000000000000056e-01	6.853592690024557025e-11	1.000000000000000021e-02	9.789252781698282521e-12	1.635027934233457714e+01	-6.683463341342306130e-01	-2.158687506225613362e+01	-2.156565977984023164e+01	-1.026836822900463631e+00	6.081911504847994365e-01	6.439691830356159781e-08
1.000000000000000056e-01	7.528639031170244041e-11	1.000000000000000021e-02	1.044137705263749285e-11	1.607767405090640978e+01	-6.589521810001732760e-01	-2.162083359906790747e+01	-2.159756397580107645e+01	-1.013616546847288191e+00	5.941508631591432277e-01	7.073865197647642987e-08
1.000000000000000056e-01	8.270174231999327557e-11	1.000000000000000021e-02	1.115788246573630085e-11	1.582150001445678633e+01	-6.495580285162388945e-01	-2.165479417360600323e+01	-2.162927802047397563e+01	-1.000767970533274820e+00	5.813820191804097703e-01	7.770501734441341874e-08
1.000000000000000056e-01	9.084747129521266552e-11	1.000000000000000021e-02	1.194513782364155465e-11	1.558029080205141348e+01	-6.401638776708101775e-01	-2.168875669128553696e+01	-2.166078764192630501e+01	-9.882573974482511403e-01	5.697716373468892925e-01	8.535753785867339388e-08
1.000000000000000056e-01	9.979551590099029686e-11	1.000000000000000021e-02	1.281014320448111446e-11	1.535271344557049922e+01	-6.307697271712684461e-01	-2.172272113617450273e+01	-2.169207704753571520e+01	-9.760544527183583341e-01	5.592168958045249383e-01	9.376379676964725573e-08
1.000000000000000056e-01	1.096249004177799017e-10	1.000000000000000021e-02	1.376059674911077427e-11	1.513755470544766979e+01	-6.213755774658697995e-01	-2.175668944739537380e+01	-2.172312930387890972e+01	-9.641312500649519279e-01	5.496242231831729441e-01	1.029980339930289828e-07
1.000000000000000056e-01	1.204224326424761362e-10	1.000000000000000021e-02	1.480495678633653868e-11	1.493371070952436419e+01	-6.119814250414650214e-01	-2.179065974934777472e+01	-2.175392844212453625e+01	-9.524626229915611475e-01	5.409084448449448246e-01	1.131418017620501724e-07
1.000000000000000056e-01	1.322834705278301600e-10	1.000000000000000021e-02	1.595252310226008981e-11	1.474017330241114898e+01	-6.025873704809990850e-01	-2.182463203040225252e+01	-2.178445751319811308e+01	-9.410253721038088770e-01	5.329920061071788950e-01	1.242846848579639564e-07
1.000000000000000056e-01	1.453127643322078634e-10	1.000000000000000021e-02	1.721351412190814729e-11	1.455602797436911011e+01	-5.931932224265384912e-01	-2.185860817583811766e+01	-2.181470061494877655e+01	-9.297985217742734676e-01	5.258042727841711894e-01	1.365250917803191492e-07
1.000000000000000056e-01	1.596253817171010822e-10	1.000000000000000021e-02	1.859916547123282523e-11	1.438043880687704146e+01	-5.837990658710878744e-01	-2.189258631959622292e+01	-2.184464389407987284e+01	-9.187630863599451914e-01	5.192808683199245934e-01	1.499711238391818613e-07
1.000000000000000056e-01	1.753477239623515451e-10	1.000000000000000021e-02	2.012181986319070298e-11	1.421264541863260256e+01	-5.744048168194008097e-01	-2.192656842256284833e+01	-2.187427440806662204e+01	-9.079014359012944624e-01	5.133630804491531308e-01	1.647415298483711724e-07
1.000000000000000056e-01	1.926186422737496924e-10	1.000000000000000021e-02	2.179504642214191738e-11	1.405195097663735027e+01	-5.650106720306148356e-01	-2.196055330786127158e+01	-2.190358053005753192e+01	-8.971977714888907940e-01	5.079973242696951274e-01	1.809667548499304777e-07
1.000000000000000056e-01	2.115906640416319600e-10	1.000000000000000021e-02	2.363374770061633541e-11	1.389772287304925946e+01	-5.556165173269316249e-01	-2.199454025513703570e+01	-2.193255538600703147e+01	-8.866377463410799464e-01	5.031346400839993294e-01	1.987900921276901223e-07
1.000000000000000056e-01	2.324313398801283107e-10	1.000000000000000021e-02	2.565430310395155409e-11	1.374938173532612851e+01	-5.462223663028993315e-01	-2.202853126368207981e+01	-2.196119165825198039e+01	-8.762079786891945332e-01	4.987302233065520340e-01	2.183689486814823543e-07
1.000000000000000056e-01	2.553247233433799618e-10	1.000000000000000021e-02	2.787469595218323786e-11	1.360639643483615657e+01	-5.368282088964472232e-01	-2.206252606601597677e+01	-2.198949095679792975e+01	-8.658966482353207539e-01	4.947430590302701603e-01	2.398762353541067315e-07
1.000000000000000056e-01	2.804729963867793270e-10	1.000000000000000021e-02	3.031468800191025892e-11	1.346828279950049279e+01	-5.274340403732579174e-01	-2.209652383656329278e+01	-2.201745462692836242e+01	-8.556926937408206868e-01	4.911355404624373477e-01	2.635018938638513505e-07
1.000000000000000056e-01	3.080982549284253365e-10	1.000000000000000021e-02	3.299597195753657052e-11	1.333459486283720175e+01	-5.180397902186651971e-01	-2.213052548571118550e+01	-2.204508975421989447e+01	-8.455863781099424159e-01	4.878731591459199990e-01	2.894545742467506602e-07
1.000000000000000056e-01	3.384444702799038880e-10	1.000000000000000021e-02	3.594237937197597815e-11	1.320492660629682469e+01	-5.086456457979685597e-01	-2.216453008133536073e+01	-2.207240768598457592e+01	-8.355684347544638513e-01	4.849242384558465346e-01	3.179634775198398259e-07
1.000000000000000056e-01	3.717796437686892903e-10	1.000000000000000021e-02	3.918007143603637853e-11	1.307890588656147735e+01	-4.992514663534936004e-01	-2.219853893388341248e+01	-2.209942156966115689e+01	-8.256308555120313031e-01	4.822597088359543704e-01	3.492803798415542454e-07
1.000000000000000056e-01	4.083981735806208761e-10	1.000000000000000021e-02	4.273777448749652904e-11	1.295618921133603685e+01	-4.898571967322617460e-01	-2.223255233073235360e+01	-2.212615099919471362e+01	-8.157660391191257077e-01	4.798528929997019077e-01	3.836818560372914341e-07
1.000000000000000056e-01	4.486234547251284334e-10	1.000000000000000021e-02	4.664703116133166562e-11	1.283646606533000956e+01	-4.804629641191991984e-01	-2.226656886895263909e+01	-2.215261516953509968e+01	-8.059672759433169631e-01	4.776793556949314734e-01	4.214717221496983309e-07
1.000000000000000056e-01	4.928107350846870031e-10	1.000000000000000021e-02	5.094248375646553587e-11	1.271945148145408666e+01	-4.710687897578684780e-01	-2.230059034251474159e+01	-2.217883541948459225e+01	-7.962283673367664960e-01	4.757167382076659123e-01	4.629837185599693203e-07
1.000000000000000056e-01	5.413502527715840073e-10	1.000000000000000021e-02	5.566216327266703468e-11	1.260488468897606218e+01	-4.616745162348345755e-01	-2.233461553396492860e+01	-2.220483407459734337e+01	-7.865438139954221697e-01	4.739446453064601883e-01	5.085844574060537644e-07
1.000000000000000056e-01	5.946706824994326217e-10	1.000000000000000021e-02	6.084784999436838786e-11	1.249253017026945756e+01	-4.522802572311402924e-01	-2.236864493051391278e+01	-2.223063354180064621e+01	-7.769085283526919739e-01	4.723444974514450223e-01	5.586766602916415745e-07
1.000000000000000056e-01	6.532429214059166912e-10	1.000000000000000021e-02	6.654540932176804792e-11	1.238217274107953436e+01	-4.428859938945162722e-01	-2.240267934317704146e+01	-2.225625523756737678e+01	-7.673178390264183690e-01	4.708994174568488233e-01	6.137027149113036313e-07
1.000000000000000056e-01	7.175842477611022145e-10	1.000000000000000021e-02	7.280522750277328429e-11	1.227361806571932767e+01	-4.334917369938894316e-01	-2.243671856370541917e+01	-2.228172111480809647e+01	-7.577677246895291319e-01	4.695941109267778302e-01	6.741485819845173788e-07
1.000000000000000056e-01	7.882628892887734379e-10	1.000000000000000021e-02	7.968265434944037883e-11	1.216669082925718293e+01	-4.240974344569863885e-01	-2.247076311783751024e+01	-2.230704973872407493e+01	-7.482543531912142498e-01	4.684147499938262627e-01	7.405480870063739159e-07
1.000000000000000056e-01	8.659030414457303259e-10	1.000000000000000021e-02	8.723847872938361836e-11	1.206123074863318756e+01	-4.147031034728798082e-01	-2.250481283465578741e+01	-2.233225917356802270e+01	-7.387742626251565525e-01	4.673488669959624531e-01	8.134876347228887883e-07
1.000000000000000056e-01	9.511903799777737990e-10	1.000000000000000021e-02	9.553946991187201419e-11	1.195709665639215302e+01	-4.053088138366951476e-01	-2.253886703283282955e+01	-2.235736424216706553e+01	-7.293244542809134146e-01	4.663852186612302830e-01	8.936113879324839816e-07
1.000000000000000056e-01	1.044878116436281047e-09	1.000000000000000021e-02	1.046589842012706581e-10	1.185415771145800967e+01	-3.959144396443243230e-01	-2.257292690533280322e+01	-2.238237890204050018e+01	-7.199020260502493329e-01	4.655136878428720593e-01	9.816269563989965690e-07
1.000000000000000056e-01	1.147793650134415556e-09	1.000000000000000021e-02	1.146776030966199600e-10	1.175229762024445357e+01	-3.865200836940796969e-01	-2.260699187911248487e+01	-2.240731591423389801e+01	-7.105045523264834628e-01	4.647251983383284824e-01	1.078311646107926411e-06
1.000000000000000056e-01	1.260845875289441014e-09	1.000000000000000021e-02	1.256838499429731720e-10	1.165141247357678367e+01	-3.771256830586363074e-01	-2.264106344234336987e+01	-2.243218565420547250e+01	-7.011297096153157327e-01	4.640115679509335678e-01	1.184519323968322719e-06
1.000000000000000056e-01	1.385033207883861427e-09	1.000000000000000021e-02	1.377749722781327154e-10	1.155140818836595784e+01	-3.677312413207591280e-01	-2.267514081489527911e+01	-2.245699657896822288e+01	-6.917753050862529562e-01	4.633654825088342477e-01	1.301187958783607833e-06
1.000000000000000056e-01	1.521452403134276153e-09	1.000000000000000021e-02	1.510578020907154801e-10	1.145219925311556963e+01	-3.583367990008016202e-01	-2.270922395523885484e+01	-2.248175553440671592e+01	-6.824396168960902287e-01	4.627803555016498649e-01	1.429347904827086530e-06
1.000000000000000056e-01	1.671308241439051187e-09	1.000000000000000021e-02	1.656497051969243250e-10	1.135371079393617677e+01	-3.489423179519998697e-01	-2.274331348943708875e+01	-2.250646849850050302e+01	-6.731208081012027833e-01	4.622502780757713481e-01	1.570131001410624549e-06
1.000000000000000056e-01	1.835924168345851743e-09	1.000000000000000021e-02	1.816796167347450639e-10	1.125587285295748430e+01	-3.395478054085283581e-01	-2.277741001671884646e+01	-2.253114029623819548e+01	-6.638173039439152490e-01	4.617699399502726010e-01	1.724780568669725035e-06
1.000000000000000056e-01	2.016753982505462284e-09	1.000000000000000021e-02	1.992891856787916280e-10	1.115862371208656434e+01	-3.301532594252613584e-01	-2.281151332585020342e+01	-2.255577560156069694e+01	-6.545278103055807151e-01	4.613345835610971335e-01	1.894662387931293326e-06
1.000000000000000056e-01	2.215394674833565449e-09	1.000000000000000021e-02	2.186340273823690754e-10	1.106190840091616501e+01	-3.207586774518988992e-01	-2.284562282934861344e+01	-2.258037642757771835e+01	-6.452509459246584811e-01	4.609399254995878437e-01	2.081276763525087976e-06
1.000000000000000056e-01	2.433600532269001125e-09	1.000000000000000021e-02	2.398851026216124927e-10	1.096567665651049239e+01	-3.113640473257262009e-01	-2.287973990757962284e+01	-2.260494426364424925e+01	-6.359855591155110233e-01	4.605820988482491884e-01	2.286271772641502646e-06
1.000000000000000056e-01	2.673298630685249819e-09	1.000000000000000021e-02	2.632302327650882579e-10	1.086988290158871706e+01	-3.019693695325687544e-01	-2.291386486049419347e+01	-2.262948053389471070e+01	-6.267306073688132528e-01	4.602576481901223815e-01	2.511457820354118532e-06
1.000000000000000056e-01	2.936605853780147753e-09	1.000000000000000021e-02	2.888757646286735499e-10	1.077448611686227231e+01	-2.925746380493054466e-01	-2.294799761726335419e+01	-2.265398630625692533e+01	-6.174851201071760443e-01	4.599634659886078225e-01	2.758823628106305926e-06
1.000000000000000056e-01	3.225847588245431839e-09	1.000000000000000021e-02	3.170483937161186934e-10	1.067944916180653436e+01	-2.831798479221758758e-01	-2.298213819977130612e+01	-2.267846119778566560e+01	-6.082481957885192969e-01	4.596967411730474851e-01	3.030553796986297811e-06
1.000000000000000056e-01	3.543578260321731882e-09	1.000000000000000021e-02	3.479971852806806935e-10	1.058473996182688026e+01	-2.737850009782880623e-01	-2.301628653560056037e+01	-2.270290408751906952e+01	-5.990190972593154584e-01	4.594549437282466897e-01	3.329048100992298897e-06
1.000000000000000056e-01	3.892603895106722078e-09	1.000000000000000021e-02	3.819957742763842320e-10	1.049032775822233354e+01	-2.643900840644917705e-01	-2.305044333163647607e+01	-2.272731405867977017e+01	-5.897969615158444867e-01	4.592358071803346320e-01	3.656942680597014559e-06
1.000000000000000056e-01	4.276006897848022890e-09	1.000000000000000021e-02	4.193447976942480543e-10	1.039618465895240362e+01	-2.549950800347468016e-01	-2.308460989267903329e+01	-2.275168934859113179e+01	-5.805811905544260298e-01	4.590372679235770192e-01	4.017133323603304203e-06
1.000000000000000056e-01	4.697173276075803015e-09	1.000000000000000021e-02	4.603745614319974258e-10	1.030228786990520184e+01	-2.455999979696946167e-01	-2.311878447944007675e+01	-2.277602797747397645e+01	-5.713712280160052615e-01	4.588575000734635978e-01	4.412801039422050662e-06
1.000000000000000056e-01	5.159822542986194200e-09	1.000000000000000021e-02	5.054479786897809038e-10	1.020861304994143559e+01	-2.362048236129083434e-01	-2.315296935360999342e+01	-2.280032721236091930e+01	-5.621664558748307172e-01	4.586948318890335941e-01	4.847440151797968583e-06
1.000000000000000056e-01	5.668040566166003031e-09	1.000000000000000021e-02	5.549637926172778780e-10	1.011514208173195506e+01	-2.268095542476931958e-01	-2.318716331017941101e+01	-2.282458321778554833e+01	-5.529664624704082598e-01	4.585477625915928002e-01	5.324889158949770733e-06
1.000000000000000056e-01	6.226315651760852789e-09	1.000000000000000021e-02	6.093601193446944595e-10	1.002185518601427461e+01	-2.174141607731373826e-01	-2.322136768657703243e+01	-2.284879184178697997e+01	-5.437705703433266535e-01	4.584149511789519238e-01	5.849364633188967320e-06
1.000000000000000056e-01	6.839578182762564281e-09	1.000000000000000021e-02	6.691183498448401000e-10	9.928737057884109873e+00	-2.080186522807607463e-01	-2.325558285398250646e+01	-2.287295107661416083e+01	-5.345785234197819591e-01	4.582952029760463120e-01	6.425498459485587213e-06
1.000000000000000056e-01	7.513244161479663908e-09	1.000000000000000021e-02	7.347674398291204167e-10	9.835772440951870976e+00	-1.986230015182585129e-01	-2.328980876981792036e+01	-2.289705448304674107e+01	-5.253898653745636693e-01	4.581874087824644448e-01	7.058378741503302647e-06
1.000000000000000056e-01	8.253263040734490053e-09	1.000000000000000021e-02	8.068886169296544036e-10	9.742947868551521395e+00	-1.892272134315138576e-01	-2.332404540312058572e+01	-2.292109677952708324e+01	-5.162041704329567438e-01	4.580906054976594532e-01	7.753594737513347328e-06
1.000000000000000056e-01	9.066170266206154417e-09	1.000000000000000021e-02	8.861205570835673858e-10	9.650251389132417756e+00	-1.798312543619920434e-01	-2.335829369336383365e+01	-2.294507307386238182e+01	-5.070212371736033674e-01	4.580039184056658996e-01	8.517286221474433801e-06
1.000000000000000056e-01	9.959144993944807900e-09	1.000000000000000021e-02	9.731651051210813247e-10	9.557671887569762603e+00	-1.704351104237705750e-01	-2.339255369952931929e+01	-2.296897649326942670e+01	-4.978405784994492933e-01	4.579265823236937649e-01	9.356197706544117269e-06
1.000000000000000056e-01	1.094007349278703233e-08	1.000000000000000021e-02	1.068793520203441094e-09	9.465199538791631895e+00	-1.610387727596277740e-01	-2.342682637059072448e+01	-2.299280102705641582e+01	-4.886620779084296373e-01	4.578578962195933855e-01	1.027773800876091817e-05
1.000000000000000056e-01	1.201761879160816143e-08	1.000000000000000021e-02	1.173853399182533882e-09	9.372825360507372139e+00	-1.516422077517845801e-01	-2.346111176115000063e+01	-2.301653782626996758e+01	-4.794852476604773983e-01	4.577972487020360859e-01	1.129004567813881113e-05
1.000000000000000056e-01	1.320129718649825578e-08	1.000000000000000021e-02	1.289276214685793491e-09	9.280541444299108989e+00	-1.422454114232020728e-01	-2.349541081116941044e+01	-2.304017886233758006e+01	-4.703100784565776848e-01	4.577441004514639644e-01	1.240206087402728756e-05
1.000000000000000056e-01	1.450156228353170174e-08	1.000000000000000021e-02	1.416085724444025544e-09	9.188340491060733584e+00	-1.328483558194613334e-01	-2.352972354486064077e+01	-2.306371613102565021e+01	-4.611360852763937146e-01	4.576979638671900830e-01	1.362360431976633399e-05
1.000000000000000056e-01	1.592989731935060306e-08	1.000000000000000021e-02	1.555407097616313023e-09	9.096215927958246183e+00	-1.234510085201482449e-01	-2.356405094832492608e+01	-2.308713969173121328e+01	-4.519631524949545565e-01	4.576584413227919867e-01	1.496546403484782226e-05
1.000000000000000056e-01	1.749891657488730940e-08	1.000000000000000021e-02	1.708477061933062167e-09	9.004162006464738965e+00	-1.140533359807974489e-01	-2.359839207674235340e+01	-2.311043949231781269e+01	-4.427909912143377369e-01	4.576251755455587045e-01	1.643949060858862238e-05
1.000000000000000056e-01	1.922247677785714407e-08	1.000000000000000021e-02	1.876654940265680291e-09	8.912173489464979781e+00	-1.046553121935123315e-01	-2.363274897107779537e+01	-2.313360350584242298e+01	-4.336195016983310779e-01	4.575978515885026354e-01	1.805870185848361617e-05
1.000000000000000056e-01	2.111579947786777941e-08	1.000000000000000021e-02	2.061435009562837702e-09	8.820245712600838672e+00	-9.525691166346621219e-02	-2.366712244562189582e+01	-2.315661980583034563e+01	-4.244483695559893022e-01	4.575762240514222867e-01	1.983739779751075532e-05
1.000000000000000056e-01	2.319560547489582580e-08	1.000000000000000021e-02	2.264459874196013342e-09	8.728374519024495015e+00	-8.585808841273510905e-02	-2.370151162752836527e+01	-2.317947627386978127e+01	-4.152773260337880856e-01	4.575600786886298010e-01	2.179128692399350458e-05
1.000000000000000056e-01	2.548026248833022177e-08	1.000000000000000021e-02	2.487535306438882688e-09	8.636556047369950306e+00	-7.645879176752512496e-02	-2.373591856777711939e+01	-2.320215887982248759e+01	-4.061063533046080920e-01	4.575492605769113652e-01	2.393762495180291834e-05
1.000000000000000056e-01	2.798994737071523637e-08	1.000000000000000021e-02	2.732646585031789436e-09	8.544787195303641170e+00	-6.705898537862059472e-02	-2.377034316302908934e+01	-2.322465347649391276e+01	-3.969351368798470503e-01	4.575436339066527580e-01	2.629536720333445899e-05
1.000000000000000056e-01	3.074682429877702923e-08	1.000000000000000021e-02	3.001976473368376855e-09	8.453065073326646583e+00	-5.765862907216760119e-02	-2.380478639493391668e+01	-2.324694382641115808e+01	-3.877633990873619041e-01	4.575431103704659108e-01	2.888533601417530767e-05
1.000000000000000056e-01	3.377524051542039553e-08	1.000000000000000021e-02	3.297924927083541446e-09	8.361387105867949643e+00	-4.825765379052861237e-02	-2.383924844815211941e+01	-2.326901326799868386e+01	-3.785910478301275361e-01	4.575476597743772800e-01	3.173040462623590117e-05
1.000000000000000056e-01	3.710194135138273890e-08	1.000000000000000021e-02	3.623131034725993359e-09	8.269751006950317063e+00	-3.885599770553197635e-02	-2.387373123276193709e+01	-2.329084629723485023e+01	-3.694178628950339771e-01	4.575572333496893407e-01	3.485569919058503178e-05
1.000000000000000056e-01	4.075630642550024735e-08	1.000000000000000021e-02	3.980496816586193306e-09	8.178154882349437216e+00	-2.945359693239138141e-02	-2.390823443390490866e+01	-2.331242257908028748e+01	-3.602436126966495067e-01	4.575718790621294829e-01	3.828882067325948261e-05
1.000000000000000056e-01	4.477060910957875528e-08	1.000000000000000021e-02	4.373213842535111069e-09	8.086597136866148006e+00	-2.005039070163323889e-02	-2.394275875699521805e+01	-2.333372366044255486e+01	-3.510680932771492735e-01	4.575916284353525043e-01	4.206008860982294369e-05
1.000000000000000056e-01	4.918030154932259896e-08	1.000000000000000021e-02	4.804792178117382526e-09	7.995076249738043650e+00	-1.064628029079888599e-02	-2.397730661137824271e+01	-2.335473087202317899e+01	-3.418910782509101409e-01	4.576165522897781557e-01	4.620280887484949509e-05
1.000000000000000056e-01	5.402432775847172474e-08	1.000000000000000021e-02	5.279092599732900297e-09	7.903591054982406661e+00	-1.241186885425814724e-03	-2.401187722876478503e+01	-2.337542181572191424e+01	-3.327123574003962858e-01	4.576467577405765041e-01	5.075356782364272648e-05
1.000000000000000056e-01	5.934546755122488806e-08	1.000000000000000021e-02	5.800361838142799555e-09	7.812140582924371301e+00	8.164983005610120664e-03	-2.404647243453892003e+01	-2.339577463535948709e+01	-3.235316890901458464e-01	4.576823720959737329e-01	5.575255540496215834e-05
1.000000000000000056e-01	6.519071435037351042e-08	1.000000000000000021e-02	6.373271618561794754e-09	7.720723826067803053e+00	1.757233908378862813e-02	-2.408109288137182702e+01	-2.341576751487504993e+01	-3.143488231537503452e-01	4.577235560215058285e-01	6.124392010059275828e-05
1.000000000000000056e-01	7.161169020774324115e-08	1.000000000000000021e-02	7.002961508942987963e-09	7.629340171413708127e+00	2.698100447250267875e-02	-2.411574068671407645e+01	-2.343537761780969930e+01	-3.051635337453717511e-01	4.577704897626517777e-01	6.727615882357002941e-05
1.000000000000000056e-01	7.866510170217834140e-08	1.000000000000000021e-02	7.695086339503639498e-09	7.537989072044502414e+00	3.639109721353350757e-02	-2.415041523900200460e+01	-2.345458001679167381e+01	-2.959755468303910675e-01	4.578233681563688151e-01	7.390254522016312356e-05
1.000000000000000056e-01	8.641324074131324774e-08	1.000000000000000021e-02	8.455868194927433103e-09	7.446670062975037752e+00	4.580276382125767626e-02	-2.418511902153682058e+01	-2.347335069169459842e+01	-2.867845945149838371e-01	4.578824202432087986e-01	8.118160015990482671e-05
1.000000000000000056e-01	9.492453468994093473e-08	1.000000000000000021e-02	9.292154212254898433e-09	7.355382870238359239e+00	5.521615451098886573e-02	-2.421985360471926185e+01	-2.349166416238611532e+01	-2.775903940558919203e-01	4.579478848932012625e-01	8.917760856374027083e-05
1.000000000000000056e-01	1.042741506834136966e-07	1.000000000000000021e-02	1.021147984700672239e-08	7.264127146537660451e+00	6.463144259674712122e-02	-2.425461988315271711e+01	-2.350949489800984793e+01	-2.683926696794287636e-01	4.580200433115351188e-01	9.796118714273775469e-05
1.000000000000000056e-01	1.145446594630447664e-07	1.000000000000000021e-02	1.122213909249049293e-08	7.172902693308227384e+00	7.404881470395299758e-02	-2.428941875375722503e+01	-2.352681731310554980e+01	-2.591910982612262160e-01	4.580991718322593442e-01	1.076099080494368642e-04
1.000000000000000056e-01	1.258267645961454112e-07	1.000000000000000021e-02	1.233326158753113669e-08	7.081709498280532422e+00	8.346847511844689149e-02	-2.432425218699353664e+01	-2.354360424485695802e+01	-2.499853587273719313e-01	4.581855924697038063e-01	1.182089839664655749e-04
1.000000000000000056e-01	1.382201035207734643e-07	1.000000000000000021e-02	1.355489806898275384e-08	6.990547558450166399e+00	9.289065125898191000e-02	-2.435912240509027527e+01	-2.355982880185151984e+01	-2.407751298941320783e-01	4.582796285098993394e-01	1.298520206637003951e-04
1.000000000000000056e-01	1.518341274895865712e-07	1.000000000000000021e-02	1.489811463058855897e-08	6.899416798355376912e+00	1.023155830162325447e-01	-2.439403064635876461e+01	-2.357546405581904381e+01	-2.315600518638802896e-01	4.583816308129371464e-01	1.426418436876935388e-04
1.000000000000000056e-01	1.667890681839869719e-07	1.000000000000000021e-02	1.637509679129932767e-08	6.808317369587727264e+00	1.117435519503207075e-01	-2.442897914902628642e+01	-2.359048333846402912e+01	-2.223397605945365285e-01	4.584919840975771876e-01	1.566914064755612257e-04
1.000000000000000056e-01	1.832169995351708365e-07	1.000000000000000021e-02	1.799926458137924083e-08	6.717249424898467325e+00	1.211748503923739950e-01	-2.446396910382503265e+01	-2.360485775109080109e+01	-2.131138687050224689e-01	4.586110718041709333e-01	1.721247879080549967e-04
1.000000000000000056e-01	2.012630041295094136e-07	1.000000000000000021e-02	1.978539998437941537e-08	6.626213187114235126e+00	1.306098046466046825e-01	-2.449900329787712749e+01	-2.361856032905441083e+01	-2.038819919572461004e-01	4.587393296786785868e-01	1.890782881332128402e-04
1.000000000000000056e-01	2.210864544993223533e-07	1.000000000000000021e-02	2.174978726722071787e-08	6.535208917993685418e+00	1.400487747668103244e-01	-2.453408412732325772e+01	-2.363156270656412872e+01	-1.946436947838492415e-01	4.588771984659842929e-01	2.077016323077231035e-04
1.000000000000000056e-01	2.428624206147095803e-07	1.000000000000000021e-02	2.391036922976185811e-08	6.444236917484151839e+00	1.494921635040925012e-01	-2.456921351075223825e+01	-2.364383747887793774e+01	-1.853985297373128560e-01	4.590251645705620831e-01	2.281592929198029648e-04
1.000000000000000056e-01	2.667832160066454798e-07	1.000000000000000021e-02	2.628691974255675998e-08	6.353297697073251982e+00	1.589403996127059238e-01	-2.460439461409738371e+01	-2.365535622778968161e+01	-1.761460455173846640e-01	4.591837306284105580e-01	2.506319423426350964e-04
1.000000000000000056e-01	2.930600961758579456e-07	1.000000000000000021e-02	2.890123424692280333e-08	6.262391688361844899e+00	1.683939637574720094e-01	-2.463963049437058572e+01	-2.366609016467813120e+01	-1.668857418605966814e-01	4.593534296662937777e-01	2.753180484694073434e-04
1.000000000000000056e-01	3.219251242869182419e-07	1.000000000000000021e-02	3.177734333146780919e-08	6.171519481462849122e+00	1.778533730728429629e-01	-2.467492332645740305e+01	-2.367601231471062562e+01	-1.576171036340383580e-01	4.595348490278183817e-01	3.024356275188036709e-04
1.000000000000000056e-01	3.536332206243410022e-07	1.000000000000000021e-02	3.494174615358235425e-08	6.080681865385908935e+00	1.873192125509094974e-01	-2.471027642765523780e+01	-2.368509216217171343e+01	-1.483395841595438469e-01	4.597286083359222175e-01	3.322241694746351677e-04
1.000000000000000056e-01	3.884644139103796226e-07	1.000000000000000021e-02	3.842367279533383653e-08	5.989879705605116733e+00	1.967920989708579482e-01	-2.474569388526218106e+01	-2.369330260118417542e+01	-1.390526238554912197e-01	4.599353509581760591e-01	3.649467531783930790e-04
1.000000000000000056e-01	4.267263143669365586e-07	1.000000000000000021e-02	4.225537434274578442e-08	5.899113991848382810e+00	2.062727437169782074e-01	-2.478117986883662383e+01	-2.370061417243287849e+01	-1.297555918715715961e-01	4.601558126827285378e-01	4.008923697845340715e-04
1.000000000000000056e-01	4.687568303623295254e-07	1.000000000000000021e-02	4.647244516905687112e-08	5.808385762049613099e+00	2.157618973370888094e-01	-2.481673646662719435e+01	-2.370699711425036327e+01	-1.204478484213495904e-01	4.603907324692499969e-01	4.403784750107079095e-04
1.000000000000000056e-01	5.149271526348670341e-07	1.000000000000000021e-02	5.111418296845792811e-08	5.717696509838316565e+00	2.252603991210297141e-01	-2.485236970248565314e+01	-2.371242371220685996e+01	-1.111287114788410690e-01	4.606409391924444208e-01	4.837537928513455728e-04
1.000000000000000056e-01	5.656450324482774873e-07	1.000000000000000021e-02	5.622398833944833173e-08	5.627047741141392834e+00	2.347691711866533026e-01	-2.488808428780018644e+01	-2.371686258501809874e+01	-1.017974623222244190e-01	4.609073137870609571e-01	5.314013954013952499e-04
1.000000000000000056e-01	6.213583826298849409e-07	1.000000000000000021e-02	6.184981207999911949e-08	5.536441169111461669e+00	2.442892337110901813e-01	-2.492388492624967355e+01	-2.372028524217282808e+01	-9.245329502061849780e-02	4.611908153784725073e-01	5.837420860685892630e-04
1.000000000000000056e-01	6.825592332939480299e-07	1.000000000000000021e-02	6.804465266556544880e-08	5.445878801049977902e+00	2.538216759674707945e-01	-2.495977658732507365e+01	-2.372266033989622969e+01	-8.309540594098052679e-02	4.614924690474708768e-01	6.412381160088611838e-04
1.000000000000000056e-01	7.497880771849663250e-07	1.000000000000000021e-02	7.486711318840165164e-08	5.355362904706939098e+00	2.633677123906912887e-01	-2.499576499947097119e+01	-2.372395866374224127e+01	-7.372290456589780661e-02	4.618133956897736425e-01	7.043972666546558740e-04
1.000000000000000056e-01	8.236386430166743031e-07	1.000000000000000021e-02	8.238202195514251469e-08	5.264896171005856829e+00	2.729287041849937645e-01	-2.503185808748739660e+01	-2.372414771310169712e+01	-6.433481790520545474e-02	4.621548005660542913e-01	7.737773343454589945e-04
1.000000000000000056e-01	9.047631389622618380e-07	1.000000000000000021e-02	9.066114655554081959e-08	5.174481469617536078e+00	2.825061031310954762e-01	-2.506806100614080179e+01	-2.372319731981582080e+01	-5.493015592037409078e-02	4.625179868698978680e-01	8.499910567111907842e-04
1.000000000000000056e-01	9.938780126034870377e-07	1.000000000000000021e-02	9.978394884152838320e-08	5.084122037245762726e+00	2.921015083330724127e-01	-2.510438242137716358e+01	-2.372107481688136943e+01	-4.550782241403794615e-02	4.629043784194664113e-01	9.337115243183232880e-04
1.000000000000000056e-01	1.091770278207430789e-06	1.000000000000000021e-02	1.098384873312025617e-07	4.993821453345094419e+00	3.017167199299467528e-01	-2.514082939717580700e+01	-2.371774919741547905e+01	-3.606662774166125018e-02	4.633155210450468076e-01	1.025678125352086703e-03
1.000000000000000056e-01	1.199304467209972165e-06	1.000000000000000021e-02	1.209223877464103069e-07	4.903583989656680409e+00	3.113536596268106083e-01	-2.517741275039572812e+01	-2.371318671263700750e+01	-2.660530522246062901e-02	4.637530923836266084e-01	1.126703075865541880e-03
1.000000000000000056e-01	1.317430263288885311e-06	1.000000000000000021e-02	1.331439938036886753e-07	4.813414163836501558e+00	3.210144553833625958e-01	-2.521413958670405364e+01	-2.370735536957126754e+01	-1.712251907167683385e-02	4.642189015627309345e-01	1.237678593257972781e-03
1.000000000000000056e-01	1.447190889455389449e-06	1.000000000000000021e-02	1.466235838360003424e-07	4.723316969575331647e+00	3.307014449464159567e-01	-2.525102171027956288e+01	-2.370022230039199229e+01	-7.616769164542347426e-03	4.647149292974290802e-01	1.359584776410483918e-03
1.000000000000000056e-01	1.589732321234396076e-06	1.000000000000000021e-02	1.614948148636861624e-07	4.633298020459656108e+00	3.404172135478818473e-01	-2.528806922916315614e+01	-2.369175265102566286e+01	1.913523528514815553e-03	4.652433301920382291e-01	1.493498261998342947e-03
1.000000000000000056e-01	1.746313407299269177e-06	1.000000000000000021e-02	1.779063008383738433e-07	4.543363646835851810e+00	3.501645724169308305e-01	-2.532529602940183366e+01	-2.368191348400772966e+01	1.147008056659615249e-02	4.658064417849345773e-01	1.640601733488509075e-03
1.000000000000000056e-01	1.918316986941059441e-06	1.000000000000000021e-02	1.960235203994209155e-07	4.453520697612407986e+00	3.599466105884329137e-01	-2.536271412796567049e+01	-2.367066987795338662e+01	2.105475874589046725e-02	4.664068247977866122e-01	1.802194366872489654e-03
1.000000000000000056e-01	2.107262102555676152e-06	1.000000000000000021e-02	2.160307659939526964e-07	4.363776719751886191e+00	3.697667119659004964e-01	-2.540033857211722790e+01	-2.365798694329343022e+01	3.066956709847090679e-02	4.670472447830888996e-01	1.979703305258814511e-03
1.000000000000000056e-01	2.314817415003064583e-06	1.000000000000000021e-02	2.381336077384804445e-07	4.274140197774130456e+00	3.796285997072864626e-01	-2.543818437994027448e+01	-2.364382978655631362e+01	4.031669897960910021e-02	4.677307157746781741e-01	2.174696263894284731e-03
1.000000000000000056e-01	2.542815940315565345e-06	1.000000000000000021e-02	2.625615326674488221e-07	4.184620149072541651e+00	3.895363791473226978e-01	-2.547626877281108548e+01	-2.362816359578449266e+01	4.999853557160349737e-02	4.684605551848335381e-01	2.388895376923448870e-03
1.000000000000000056e-01	2.793271237902093647e-06	1.000000000000000021e-02	2.895709834743269466e-07	4.095226972996600878e+00	3.994945043269521046e-01	-2.551461080592473962e+01	-2.361095426877831116e+01	5.971762490685250668e-02	4.692403277024368435e-01	2.624192407901100935e-03
1.000000000000000056e-01	3.068395193213558559e-06	1.000000000000000021e-02	3.194489994064016836e-07	4.005971594242479838e+00	4.095079007083985423e-01	-2.555323067705153051e+01	-2.359216502497637080e+01	6.947678576761973090e-02	4.700739487541341077e-01	2.882665459072343474e-03
1.000000000000000056e-01	3.370617551916407274e-06	1.000000000000000021e-02	3.525170107076257130e-07	3.916866488846868943e+00	4.195819364881103186e-01	-2.559215051738243218e+01	-2.357176182723791413e+01	7.927902756262028561e-02	4.709656668351271946e-01	3.166597326392490887e-03
1.000000000000000056e-01	3.702607378089525669e-06	1.000000000000000021e-02	3.891357577393264775e-07	3.827924718050631281e+00	4.297225165594628637e-01	-2.563139367349914366e+01	-2.354970822097858374e+01	8.912767308538604993e-02	4.719201491417379657e-01	3.478495663052146025e-03
1.000000000000000056e-01	4.067296625951643148e-06	1.000000000000000021e-02	4.297103069481503105e-07	3.739161236604380711e+00	4.399361228238758414e-01	-2.567098654562066073e+01	-2.352597198813889889e+01	9.902630659576061589e-02	4.729424351298803231e-01	3.821115128939265877e-03
1.000000000000000056e-01	4.467906033291988562e-06	1.000000000000000021e-02	4.746963980835802801e-07	3.650591975892109264e+00	4.502298386718660561e-01	-2.571095768073859844e+01	-2.350051654191097583e+01	1.089788421231787652e-01	4.740380397769285992e-01	4.197481722679106096e-03
1.000000000000000056e-01	4.907973565280921855e-06	1.000000000000000021e-02	5.246074168349412681e-07	3.562234439123242336e+00	4.606114301309691683e-01	-2.575133827627314531e+01	-2.347330997827826238e+01	1.189895277963159970e-01	4.752129759660874697e-01	4.610919510522705489e-03
1.000000000000000056e-01	5.391385659860877199e-06	1.000000000000000021e-02	5.800226416812640730e-07	3.474107804992604631e+00	4.710893873175560076e-01	-2.579216149055052654e+01	-2.344431755438920817e+01	1.290629963709761796e-01	4.764737796211875320e-01	5.065079988512113419e-03
1.000000000000000056e-01	5.922411550659965730e-06	1.000000000000000021e-02	6.415966174861360691e-07	3.386232855311505752e+00	4.816730493565973270e-01	-2.583346574976106780e+01	-2.341350798610756456e+01	1.392043039419377237e-01	4.778275907178795023e-01	5.563974337712199528e-03
1.000000000000000056e-01	6.505740970549615531e-06	1.000000000000000021e-02	7.100701959622530102e-07	3.298632442636426632e+00	4.923725942927528187e-01	-2.587528957421131182e+01	-2.338085031844496697e+01	1.494189275642838766e-01	4.792821721216569131e-01	6.112008857009714434e-03
1.000000000000000056e-01	7.146525568823631644e-06	1.000000000000000021e-02	7.862834043367566196e-07	3.211331268637072522e+00	5.031991814531706630e-01	-2.591767678797994634e+01	-2.334631438184105789e+01	1.597128649713113191e-01	4.808459892859673346e-01	6.714023887282488320e-03
1.000000000000000056e-01	7.850424407772756165e-06	1.000000000000000021e-02	8.711901849691006522e-07	3.124356061769902659e+00	5.141650139490260285e-01	-2.596067630471807419e+01	-2.330987286234120504e+01	1.700926388102743658e-01	4.825282480401256180e-01	7.375336570434471925e-03
1.000000000000000056e-01	8.623653940455829414e-06	1.000000000000000021e-02	9.658758024305142718e-07	3.037736039707566782e+00	5.252834332599026768e-01	-2.600433900149161204e+01	-2.327149902765692246e+01	1.805653662970598816e-01	4.843389721096400535e-01	8.101787821773374226e-03
1.000000000000000056e-01	9.473042911044105105e-06	1.000000000000000021e-02	1.071462881866690209e-06	2.951502619355850676e+00	5.365440238400278616e-01	-2.604863026214408350e+01	-2.323107728323901355e+01	1.911267306625177298e-01	4.862769935767801144e-01	8.899793816297220383e-03
1.000000000000000056e-01	1.040609266258887006e-05	1.000000000000000021e-02	1.191034002146159138e-06	2.865693552950106415e+00	5.483027197622150073e-01	-2.609485086099021700e+01	-2.318982486290803990e+01	2.019490237654508746e-01	4.885183856257526713e-01	9.776404577759148506e-03
1.000000000000000056e-01	1.143104338481780539e-05	1.000000000000000021e-02	1.311119194423761046e-06	2.780315199649791236e+00	5.577532032085292801e-01	-2.613278149033040876e+01	-2.313743601322331500e+01	2.116807268507727713e-01	4.897122529027910787e-01	1.073934766035292837e-02
1.000000000000000056e-01	1.255694688702479556e-05	1.000000000000000021e-02	1.435999636573290372e-06	2.695419156812967731e+00	5.659842358137555651e-01	-2.616639207695497049e+01	-2.307779178454343239e+01	2.208473448356471636e-01	4.903892564442458024e-01	1.179713091876342067e-02
1.000000000000000056e-01	1.379374653874387683e-05	1.000000000000000021e-02	1.599444351040573872e-06	2.611104615763542025e+00	5.782198717526788601e-01	-2.621471543770201862e+01	-2.302983440712707619e+01	2.319672220752408975e-01	4.930776814135242603e-01	1.295912938844183057e-02
1.000000000000000056e-01	1.515236508420002508e-05	1.000000000000000021e-02	1.777742886926389422e-06	2.527368660030270497e+00	5.899767992012620033e-01	-2.626142477187489632e+01	-2.297714209320654177e+01	2.428809235651669951e-01	4.956177873273190926e-01	1.423558059571963103e-02
1.000000000000000056e-01	1.664480110606642756e-05	1.000000000000000021e-02	1.978283199770022738e-06	2.444268768419102233e+00	6.020515274997424449e-01	-2.630942509256765760e+01	-2.292252227734946501e+01	2.539733788694320538e-01	4.984002576999273515e-01	1.563776401175700353e-02
1.000000000000000056e-01	1.828423499044387520e-05	1.000000000000000021e-02	2.203416173037371154e-06	2.361856688555930894e+00	6.143808967711673619e-01	-2.635849141123120631e+01	-2.286564859460718679e+01	2.652153364375635647e-01	5.014010111525522007e-01	1.717806438993915719e-02
1.000000000000000056e-01	2.008514532888752989e-05	1.000000000000000021e-02	2.456489727488739927e-06	2.280188484129585191e+00	6.269881588487710156e-01	-2.640871192237292675e+01	-2.280650559008294564e+01	2.766192994897664903e-01	5.046381508005879368e-01	1.887008719442272164e-02
1.000000000000000056e-01	2.206343678548069743e-05	1.000000000000000021e-02	2.741356828028850167e-06	2.199323572593742337e+00	6.398984946042829414e-01	-2.646018274457189179e+01	-2.274508206092724549e+01	2.881988197516420769e-01	5.081311745907441946e-01	2.072877826161569070e-02
1.000000000000000056e-01	2.423658055820824745e-05	1.000000000000000021e-02	3.062457917465172736e-06	2.119324742204785395e+00	6.531391705665167136e-01	-2.651300897533838707e+01	-2.268137135281853389e+01	2.999686080881929229e-01	5.119010782652821945e-01	2.277055587587875282e-02
1.000000000000000056e-01	2.662376867510851840e-05	1.000000000000000021e-02	3.424917019723705405e-06	2.040258181558537220e+00	6.667396491469012032e-01	-2.656730161420543723e+01	-2.261537080425701163e+01	3.119446089710891101e-01	5.159704279001289251e-01	2.501345586324250914e-02
1.000000000000000056e-01	2.924608348786357566e-05	1.000000000000000021e-02	3.834653520573750320e-06	1.962193470518724725e+00	6.807317263167491639e-01	-2.662318155174896717e+01	-2.254708373796694687e+01	3.241440692848982508e-01	5.203634222393702657e-01	2.747729098719474058e-02
1.000000000000000056e-01	3.212668385970342722e-05	1.000000000000000021e-02	4.298513206520441876e-06	1.885203182327481075e+00	6.951496737508056079e-01	-2.668077856758461053e+01	-2.247651752833854033e+01	3.365856502922497384e-01	5.251059739779293523e-01	3.018382605788035022e-02
1.000000000000000056e-01	3.529100969193483411e-05	1.000000000000000021e-02	4.824421207671155326e-06	1.809362559978249907e+00	7.100303654929720487e-01	-2.674023153421413213e+01	-2.240368565183543126e+01	3.492895418113448613e-01	5.302257931260783153e-01	3.315697030433093634e-02
1.000000000000000056e-01	3.876700659536217212e-05	1.000000000000000021e-02	5.421559002919086694e-06	1.734749244734868023e+00	7.254134053937314475e-01	-2.680169144900430211e+01	-2.232860814255095860e+01	3.622774997271562825e-01	5.357524237282405011e-01	3.642298871078923639e-02
1.000000000000000056e-01	4.258537269077660933e-05	1.000000000000000021e-02	6.100572906968282596e-06	1.661442941682751639e+00	7.413412565922039565e-01	-2.686531760825980086e+01	-2.225131199574313356e+01	3.755730217283144157e-01	5.417173159754611333e-01	4.001073419043309903e-02
1.000000000000000056e-01	4.677982971812166970e-05	1.000000000000000021e-02	6.873813822733743668e-06	1.589524618920178822e+00	7.578593601373950772e-01	-2.693128068412180198e+01	-2.217182882302068592e+01	3.892013884146763303e-01	5.481538540711881069e-01	4.395190264926902846e-02
1.000000000000000056e-01	5.138742084862452558e-05	1.000000000000000021e-02	7.755618749242934186e-06	1.519075931859624529e+00	7.750162635339599149e-01	-2.699976331920885997e+01	-2.209019798733685036e+01	4.031898195974008559e-01	5.550974140204516516e-01	4.828131320128468268e-02
1.000000000000000056e-01	5.644883783000823746e-05	1.000000000000000021e-02	8.762634756776231207e-06	1.450178137827638158e+00	7.928636816051337632e-01	-2.707096008946501442e+01	-2.200646771705388716e+01	4.175675458759542380e-01	5.625853649032706016e-01	5.303721601240669881e-02
1.000000000000000056e-01	6.200878035395431323e-05	1.000000000000000021e-02	9.914198879912428702e-06	1.382911726501517169e+00	8.114566363444449815e-01	-2.714507682022262003e+01	-2.192069151630366619e+01	4.323659234958086017e-01	5.706570939506718787e-01	5.826163050275931510e-02
1.000000000000000056e-01	6.811635081955393176e-05	1.000000000000000021e-02	1.123277296093877213e-05	1.317354883427545920e+00	8.308535001824658428e-01	-2.722233310233907844e+01	-2.183293235322079440e+01	4.476185035879325369e-01	5.793539905693023684e-01	6.400071689923146623e-02
1.000000000000000056e-01	7.482548797908522944e-05	1.000000000000000021e-02	1.274445123824691948e-05	1.253582637529189636e+00	8.511160938632832407e-01	-2.730296032111648330e+01	-2.174325913853152770e+01	4.633611737917817663e-01	5.887194378707363285e-01	7.030518443158248476e-02
1.000000000000000056e-01	8.219544329584059549e-05	1.000000000000000021e-02	1.447954593882622009e-05	1.191665400281938236e+00	8.723097164401134584e-01	-2.738720171801567815e+01	-2.165174812991597264e+01	4.796322721959995761e-01	5.987988102737062945e-01	7.723073978844978427e-02
1.000000000000000056e-01	9.029130422093829681e-05	1.000000000000000021e-02	1.647326356474434954e-05	1.131668107830580583e+00	8.945031862309679171e-01	-2.747531453853314076e+01	-2.155848598637474467e+01	4.964725902473219321e-01	6.096394003707246156e-01	8.483857980002500188e-02
1.000000000000000056e-01	9.918456901041592440e-05	1.000000000000000021e-02	1.876648640232487041e-05	1.073648734635644031e+00	9.177688951388268679e-01	-2.756756943309552810e+01	-2.146356285322393020e+01	5.139255428323394881e-01	6.212904153810541175e-01	9.319593272286041952e-02
1.000000000000000056e-01	1.089537781590782831e-04	1.000000000000000021e-02	2.140667111026340859e-05	1.017657037613104221e+00	9.421828191384271634e-01	-2.766425026963653977e+01	-2.136708033388332240e+01	5.320372213499240388e-01	6.338029292768396772e-01	1.023766529151275140e-01
1.000000000000000056e-01	1.196852080275814789e-04	1.000000000000000021e-02	2.444888933672381855e-05	9.637337942705453964e-01	9.678245365789330812e-01	-2.776565322979088535e+01	-2.126914476182525249e+01	5.508564690724142565e-01	6.472298491264609765e-01	1.124618741770333635e-01
1.000000000000000056e-01	1.314736327884918053e-04	1.000000000000000021e-02	2.795702470862061723e-05	9.119094386221966442e-01	9.947772141133944812e-01	-2.787208752214812080e+01	-2.116987035398769024e+01	5.704349234182473083e-01	6.616258716928768990e-01	1.235407275452921200e-01
1.000000000000000056e-01	1.444231614204135987e-04	1.000000000000000021e-02	3.200514790298259539e-05	8.622035815464195174e-01	1.023127667069074764e+00	-2.798387559385054502e+01	-2.106937849863722434e+01	5.908271285227328917e-01	6.770474829577324272e-01	1.357111299116888492e-01
1.000000000000000056e-01	1.586481571420653950e-04	1.000000000000000021e-02	3.667911187141694818e-05	8.146243432744969537e-01	1.052966425064653988e+00	-2.810135621418060126e+01	-2.096779753842272953e+01	6.120906014500633319e-01	6.935530393764111068e-01	1.490806504679767497e-01
1.000000000000000056e-01	1.742742474062467537e-04	1.000000000000000021e-02	4.207837839604885533e-05	7.691682850783488901e-01	1.084387675086627034e+00	-2.822487733673441213e+01	-2.086526213935514562e+01	6.342858415068803879e-01	7.112026700477827035e-01	1.637674626245415876e-01
1.000000000000000056e-01	1.914394333734163441e-04	1.000000000000000021e-02	4.831812610236463492e-05	7.258203975843681155e-01	1.117489343522284795e+00	-2.835480214632589835e+01	-2.076191408144174133e+01	6.574763965261354315e-01	7.300584381044927795e-01	1.799013899113581505e-01
1.000000000000000056e-01	2.102953086631492849e-04	1.000000000000000021e-02	5.553168024964917919e-05	6.845544639042068225e-01	1.152373248559148688e+00	-2.849150994251543523e+01	-2.065790300721063488e+01	6.817289752435726768e-01	7.501844277360305568e-01	1.976250551004822276e-01
1.000000000000000056e-01	2.310083981468275406e-04	1.000000000000000021e-02	6.387332065788757485e-05	6.453338223135003382e-01	1.189145116239782363e+00	-2.863538946001858321e+01	-2.055338206330687356e+01	7.071134602382471712e-01	7.716468391871558197e-01	2.170951427601267580e-01
1.000000000000000056e-01	2.537616286050536148e-04	1.000000000000000021e-02	7.352150166411389881e-05	6.081122548354791491e-01	1.227914812066488670e+00	-2.878684973339329289e+01	-2.044851614822941599e+01	7.337030186596393833e-01	7.945142461662726419e-01	2.384837864892024040e-01
1.000000000000000056e-01	2.787559442378372758e-04	1.000000000000000021e-02	8.468257386250047439e-05	5.728353174120500713e-01	1.268796334791473024e+00	-2.894630982483455384e+01	-2.034347355856004924e+01	7.615740876267409476e-01	8.188576211365443669e-01	2.619800930687054552e-01
1.000000000000000056e-01	3.062120812948658467e-04	1.000000000000000021e-02	9.759507194088840325e-05	5.394414886157750111e-01	1.311908164358041251e+00	-2.911420828207986844e+01	-2.023843272457208542e+01	7.908065836854802910e-01	8.447507395759430437e-01	2.877918172180199408e-01
1.000000000000000056e-01	3.363725174984307561e-04	1.000000000000000021e-02	1.125346609473436125e-04	5.078637213901636693e-01	1.357373350066411355e+00	-2.929099614087011005e+01	-2.013357902247464892e+01	8.214838978391298951e-01	8.722702615682464966e-01	3.161472016748492209e-01
1.000000000000000056e-01	3.695036134752572232e-04	1.000000000000000021e-02	1.298198220977620561e-04	4.780307924675789577e-01	1.405319777857503505e+00	-2.947714556397924923e+01	-2.002910527091387394e+01	8.536929980756440273e-01	9.014960783993046789e-01	3.472969991117688671e-01
1.000000000000000056e-01	4.058979651092014390e-04	1.000000000000000021e-02	1.498184133043488017e-04	4.498687428625885998e-01	1.455880392312421945e+00	-2.967314235383069487e+01	-1.992521459874684453e+01	8.875246089294250851e-01	9.325114861047723025e-01	3.815166937521910495e-01
1.000000000000000056e-01	4.458769875895211192e-04	1.000000000000000021e-02	1.729552256965536771e-04	4.233020237495526694e-01	1.509193468682265449e+00	-2.987949457461688496e+01	-1.982211922529356585e+01	9.230732989780108255e-01	9.654035061151944319e-01	4.191089425536753121e-01
1.000000000000000056e-01	4.897937539756323398e-04	1.000000000000000021e-02	1.997206839817358519e-04	3.982547131918452443e-01	1.565402870528622703e+00	-3.009672575450635534e+01	-1.972004174156062817e+01	9.604375917571132959e-01	1.000263058514065051e+00	4.604062575815114911e-01
1.000000000000000056e-01	5.380361133470173019e-04	1.000000000000000021e-02	2.306808818460162201e-04	3.746513797481831332e-01	1.624658377290048250e+00	-3.032538256851119485e+01	-1.961921458388911788e+01	9.997201412664935560e-01	1.037185272942565462e+00	5.057739535659240282e-01
1.000000000000000056e-01	5.910301160760953344e-04	1.000000000000000021e-02	2.664891149243155772e-04	3.524178613678551342e-01	1.687115914715039189e+00	-3.056603198187144343e+01	-1.951988003863090881e+01	1.041027892551142031e+00	1.076269678299240695e+00	5.556133867883479294e-01
1.000000000000000056e-01	6.492437764742083669e-04	1.000000000000000021e-02	3.078992180814647665e-04	3.314818029533247445e-01	1.752938038870469839e+00	-3.081926114923110660e+01	-1.942229385669899955e+01	1.084472279583337695e+00	1.117620460201806054e+00	6.103655142375279397e-01
1.000000000000000056e-01	7.131912060403724357e-04	1.000000000000000021e-02	3.557808985219373943e-04	3.117731711458294752e-01	1.822294225882575835e+00	-3.108568346197485610e+01	-1.932672373516259867e+01	1.130169364251287334e+00	1.161346683307101557e+00	6.705148047136084699e-01
1.000000000000000056e-01	7.834371538154085443e-04	1.000000000000000021e-02	4.111374628212459588e-04	2.932244631476887964e-01	1.895361379768885079e+00	-3.136593304828966211e+01	-1.923345034348284699e+01	1.178240101323012823e+00	1.207562548171154049e+00	7.365935367984619564e-01
1.000000000000000056e-01	8.606019939393972674e-04	1.000000000000000021e-02	4.751262857505071093e-04	2.757709256740968895e-01	1.972324198407106266e+00	-3.166067318479666781e+01	-1.914276963285094268e+01	1.228810571992653422e+00	1.256387665306533563e+00	8.091865220390177527e-01
1.000000000000000056e-01	9.453672044598655051e-04	1.000000000000000021e-02	5.490824381783451693e-04	2.593506834769443992e-01	2.053376047238463009e+00	-3.197059244319885352e+01	-1.905499210276816413e+01	1.282012203363706249e+00	1.307947270290469532e+00	8.889362954423091212e-01
1.000000000000000056e-01	1.038481385776566027e-03	1.000000000000000021e-02	6.345460867254202946e-04	2.439047422184636438e-01	2.138719253377746821e+00	-3.229640739514959336e+01	-1.897044567354075184e+01	1.337982091749836400e+00	1.362372566111275773e+00	9.765488197945947357e-01
1.000000000000000056e-01	1.140766871874494999e-03	1.000000000000000021e-02	7.332942522693482092e-04	2.293769923460446669e-01	2.228566287290456582e+00	-3.263886919673834797e+01	-1.888947822852590619e+01	1.396863375013026598e+00	1.419801070355106276e+00	1.072799754715863862e+00
1.000000000000000056e-01	1.253126992731973689e-03	1.000000000000000021e-02	8.473776684660669660e-04	2.157141849306744297e-01	2.323140665896819890e+00	-3.299876200389473269e+01	-1.881245804152667489e+01	1.458805539571585541e+00	1.480376962987747902e+00	1.178541346507061771e+00
1.000000000000000056e-01	1.376554052041444173e-03	1.000000000000000021e-02	9.791636731935650373e-04	2.028658342111094304e-01	2.422677718324286023e+00	-3.337690582580271581e+01	-1.873977774951649522e+01	1.523964843126236701e+00	1.544251443632560949e+00	1.294710000449019294e+00
1.000000000000000056e-01	1.512138090697893534e-03	1.000000000000000021e-02	1.131386349393086362e-03	1.907841414625908727e-01	2.527426710346664773e+00	-3.377416357698762539e+01	-1.867185820207254920e+01	1.592505029349126744e+00	1.611583491076544306e+00	1.422334603948518739e+00
1.000000000000000056e-01	1.661076513449273161e-03	1.000000000000000021e-02	1.307204989761279841e-03	1.794239200201154516e-01	2.637651855446921267e+00	-3.419144469960239974e+01	-1.860915135258671427e+01	1.664597825360829120e+00	1.682540262103771056e+00	1.562545674241180960e+00
1.000000000000000056e-01	1.824684663726284682e-03	1.000000000000000021e-02	1.510272675143963742e-03	1.687424690031188168e-01	2.753634445572276768e+00	-3.462970869146536046e+01	-1.855214741747035845e+01	1.740423299340363883e+00	1.757297562940607349e+00	1.716585413151682671e+00
1.000000000000000056e-01	2.004407440042696876e-03	1.000000000000000021e-02	1.744817056252140819e-03	1.586994704864125860e-01	2.875675270817960705e+00	-3.508997295291219132e+01	-1.850137793849756918e+01	1.820171218663062973e+00	1.836041215676345928e+00	1.885818760873019029e+00
1.000000000000000056e-01	2.201832056555933035e-03	1.000000000000000021e-02	2.015735447319648606e-03	1.492568983908700575e-01	3.004097160936060273e+00	-3.557332268031663602e+01	-1.845742658589495022e+01	1.904041827435662526e+00	1.918967544209522202e+00	2.071745545360351937e+00
1.000000000000000056e-01	2.418702060482302765e-03	1.000000000000000021e-02	2.328707394713731924e-03	1.403788736139364723e-01	3.139248363466534020e+00	-3.608091692712209664e+01	-1.842093474805569286e+01	1.992246845919453335e+00	2.006284709578039838e+00	2.276013839753852963e+00
1.000000000000000056e-01	2.656932730161079038e-03	1.000000000000000021e-02	2.690327960453818643e-03	1.320316223160026281e-01	3.281506130610523986e+00	-3.661399848573126548e+01	-1.839261264131488360e+01	2.085010978238983625e+00	2.098214114963639076e+00	2.500434647378185993e+00
1.000000000000000056e-01	2.918627989754778596e-03	1.000000000000000021e-02	3.108261742470657622e-03	1.241851617953940445e-01	3.431278977143954023e+00	-3.717387317306795325e+01	-1.837321461602991945e+01	2.182573317903802490e+00	2.194991777947052469e+00	2.746998046820134931e+00
1.000000000000000056e-01	3.206098989967120973e-03	1.000000000000000021e-02	3.591395296366458982e-03	1.168050228580337774e-01	3.588998359758492462e+00	-3.776180202064558955e+01	-1.836343447807579210e+01	2.285187986499295221e+00	2.296868461274129913e+00	3.017890939232904746e+00
1.000000000000000056e-01	3.521884518873484842e-03	1.000000000000000021e-02	4.150835785437795820e-03	1.098724996937368997e-01	3.755401658483023208e+00	-3.838278533041213336e+01	-1.836768729307717152e+01	2.393141045995548666e+00	2.404128342257763506e+00	3.315516625612184853e+00
1.000000000000000056e-01	3.868773423121261382e-03	1.000000000000000021e-02	4.786921696644830769e-03	1.048838020538905430e-01	3.927188356291294369e+00	-3.897803199231326943e+01	-1.832657461942105925e+01	2.506599731545520626e+00	2.517088155371425273e+00	3.642516288070018593e+00
1.000000000000000056e-01	4.249829237511994554e-03	1.000000000000000021e-02	5.528813563014413346e-03	9.936091779323935613e-02	4.110271932038011222e+00	-3.966100212965513094e+01	-1.835293431915208373e+01	2.625793031847024395e+00	2.635729062133009393e+00	4.001791052454175990e+00
1.000000000000000056e-01	4.668417240480429199e-03	1.000000000000000021e-02	6.394588128239968652e-03	9.345660248639116319e-02	4.305292456362645126e+00	-4.041872535941622147e+01	-1.843315261711286723e+01	2.751205917700872305e+00	2.760551610067750516e+00	4.396531195540799075e+00
1.000000000000000056e-01	5.128234174409789306e-03	1.000000000000000021e-02	7.397558559046758797e-03	8.801889100501288088e-02	4.511042689987458942e+00	-4.121069340351373000e+01	-1.852605462311018414e+01	2.883266397925694946e+00	2.892068309139858684e+00	4.830243093308451030e+00
1.000000000000000056e-01	5.633340893257011463e-03	1.000000000000000021e-02	8.561641861437097045e-03	8.289287932743792664e-02	4.728582670920645548e+00	-4.204540570880712380e+01	-1.863945649443056496e+01	3.022372005671968509e+00	3.030661255047675695e+00	5.306779846750003138e+00
1.000000000000000056e-01	6.188198225814060816e-03	1.000000000000000021e-02	9.913864704739747125e-03	7.806958026356351776e-02	4.958778087209844365e+00	-4.292521214159469878e+01	-1.877500065344547764e+01	3.168968114949620940e+00	3.176775040516531590e+00	5.830376647708938265e+00
1.000000000000000056e-01	6.797706371330226698e-03	1.000000000000000021e-02	1.148611764973608319e-02	7.353060841481494359e-02	5.202594469567300095e+00	-4.385308424242413849e+01	-1.893492676099120331e+01	3.323540223763302492e+00	3.330893360082654908e+00	6.405688717695138479e+00
1.000000000000000056e-01	7.467248175416158276e-03	1.000000000000000021e-02	1.331593202316017251e-02	6.925867554510127533e-02	5.461080082645291434e+00	-4.483218159966012450e+01	-1.912164277828160763e+01	3.486618775975216522e+00	3.493544657699089839e+00	7.037833201686710893e+00
1.000000000000000056e-01	8.202736668419006311e-03	1.000000000000000021e-02	1.544740447335400842e-02	6.523752643149706432e-02	5.735359802230701298e+00	-4.586580089408482763e+01	-1.933766837757734436e+01	3.658781731435396978e+00	3.665305504476918941e+00	7.732435267507978160e+00
1.000000000000000056e-01	9.010667286101800219e-03	1.000000000000000021e-02	1.793220645219471832e-02	6.145188674939820739e-02	6.026621309826181161e+00	-4.695729367382534747e+01	-1.958555366377685658e+01	3.840657114697933139e+00	3.846802284730188148e+00	8.495678837152709661e+00
1.000000000000000056e-01	9.898175233811834853e-03	1.000000000000000021e-02	2.083062218477829339e-02	5.788739984872247335e-02	6.336091407404702558e+00	-4.810995438753560904e+01	-1.986776521002171947e+01	4.032922600498864085e+00	4.038711323308916690e+00	9.334362416946204277e+00
1.000000000000000056e-01	1.087309850074726428e-02	1.000000000000000021e-02	2.421253099713037080e-02	5.453057462207242662e-02	6.664997561658001501e+00	-4.932684083709182232e+01	-2.018650762481422589e+01	4.236303451140656762e+00	4.241756497429946648e+00	1.025596052841442152e+01
1.000000000000000056e-01	1.194404708082983865e-02	1.000000000000000021e-02	2.815822471821039299e-02	5.136872910369277151e-02	7.014512489040893861e+00	-5.061054525543568161e+01	-2.054349123954903433e+01	4.451566381515817739e+00	4.456703309890940545e+00	1.126869128305784606e+01
1.000000000000000056e-01	1.312047901150489339e-02	1.000000000000000021e-02	3.275883170336629097e-02	4.838995265720690692e-02	7.385674703353873660e+00	-5.196287224894451384e+01	-2.093961325063937906e+01	4.679507526015868280e+00	4.684346604219172150e+00	1.238159066310636724e+01
1.000000000000000056e-01	1.441278390200217453e-02	1.000000000000000021e-02	3.811609202389880380e-02	4.558305304187167811e-02	7.779283299380613137e+00	-5.338443938336307326e+01	-2.137455324855039507e+01	4.920934660644661562e+00	4.925493047721033690e+00	1.360459415088765844e+01
1.000000000000000056e-01	1.583237468873379544e-02	1.000000000000000021e-02	4.434109142039485002e-02	4.293750607343370385e-02	8.195762526516160662e+00	-5.487418391386250249e+01	-2.184628036391258021e+01	5.176640237805941069e+00	5.180933995811756176e+00	1.494862632098032407e+01
1.000000000000000056e-01	1.739178842816321846e-02	1.000000000000000021e-02	5.155144750834037004e-02	4.044343327966542362e-02	8.634992868420075851e+00	-5.642878019582038007e+01	-2.235047126506849580e+01	5.447362529280326271e+00	5.451406817685096939e+00	1.642569904805428749e+01
1.000000000000000056e-01	1.910479701729334359e-02	1.000000000000000021e-02	5.986638480731158035e-02	3.809154984102998409e-02	9.096113132512527955e+00	-5.804199462677613752e+01	-2.287986285622334037e+01	5.733736103599767375e+00	5.737545185215481069e+00	1.804901903537954055e+01
1.000000000000000056e-01	2.098652881959697791e-02	1.000000000000000021e-02	6.942104900529634526e-02	3.587343037893403475e-02	9.578565727573453259e+00	-5.970919710323034479e+01	-2.342804374899895237e+01	6.036181830348596122e+00	6.039769103038906906e+00	1.983310434994620053e+01
1.000000000000000056e-01	2.305360227052401928e-02	1.000000000000000021e-02	7.997384882371903758e-02	3.377628564621187185e-02	1.006143292243704757e+01	-6.134320999226029869e+01	-2.391717663386349813e+01	6.355760278675575137e+00	6.359137882207846815e+00	2.179393356754189526e+01
1.000000000000000056e-01	2.532427264251682283e-02	1.000000000000000021e-02	8.263078084185629391e-02	3.169497866207594133e-02	1.011602853031558880e+01	-6.119075936883251643e+01	-2.283196163887240715e+01	6.705305550676712301e+00	6.708475026008272835e+00	2.394937926189744459e+01
1.000000000000000056e-01	2.781859326568265206e-02	1.000000000000000021e-02	8.608086656923727431e-02	2.980914649992878404e-02	1.020132151815729316e+01	-6.112689061503497356e+01	-2.172647648584118230e+01	7.020596501943487056e+00	7.023577398667612215e+00	2.631704511939958735e+01
1.000000000000000056e-01	3.055859262793711451e-02	1.000000000000000021e-02	8.976696188889149441e-02	2.809071889001549249e-02	1.029040844200389948e+01	-6.103787473524091922e+01	-2.049641322975035251e+01	7.308197328593678321e+00	7.311006386394637957e+00	2.891793254349503073e+01
1.000000000000000056e-01	3.356846891867078936e-02	1.000000000000000021e-02	9.381611597404861114e-02	2.652637067394576081e-02	1.038827000489127883e+01	-6.094009121390810435e+01	-1.914519458290944343e+01	7.570010999134410667e+00	7.572663625607674476e+00	3.177499503817963245e+01
1.000000000000000056e-01	3.687480373404340706e-02	1.000000000000000021e-02	9.826408839669319162e-02	2.510228663148443215e-02	1.049577046710546036e+01	-6.083267647997110572e+01	-1.766088731453935523e+01	7.808349667267862060e+00	7.810859888517597938e+00	3.491346463164995839e+01
1.000000000000000056e-01	4.050679683123491887e-02	1.000000000000000021e-02	1.031684982274781726e-01	2.380556247228720126e-02	1.061433672321708599e+01	-6.071843790377848649e+01	-1.603448067923308784e+01	8.025377755805038760e+00	8.027758307532394610e+00	3.836106099930306357e+01
1.000000000000000056e-01	4.449652400487570658e-02	1.000000000000000021e-02	1.080769506367984661e-01	2.263290740872708415e-02	1.073317785606056596e+01	-6.050310686930558290e+01	-1.414997842605776768e+01	8.221589302723941728e+00	8.223852591620470776e+00	4.214816889483388707e+01
1.000000000000000056e-01	4.887922036308094131e-02	1.000000000000000021e-02	1.182830730646559914e-01	2.149397226097804828e-02	1.096883458076830031e+01	-6.109618276065930331e+01	-1.298270724491851702e+01	8.411987916308930835e+00	8.414137313746550717e+00	4.630886439285684020e+01
1.000000000000000056e-01	5.369359150482928139e-02	1.000000000000000021e-02	1.602070154999938045e-01	2.004378892961109285e-02	1.182042773120251233e+01	-6.638627736991576000e+01	-1.678032241914371170e+01	8.670485911250352729e+00	8.672490290091786846e+00	5.088393957400047896e+01
1.000000000000000056e-01	5.898215534683610983e-02	1.000000000000000021e-02	2.061881073276327636e-01	1.873189515279510484e-02	1.267127612437903572e+01	-7.136751246980877283e+01	-2.017688779851934200e+01	8.973736260827422484e+00	8.975609450342858509e+00	5.591364466161176239e+01
1.000000000000000056e-01	6.479161761875085190e-02	1.000000000000000021e-02	2.621929058569406612e-01	1.749023875127062380e-02	1.361365228088031820e+01	-7.673423750915333130e+01	-2.391539955486101121e+01	9.327787993272522726e+00	9.329537017147686129e+00	6.144380473898206674e+01
1.000000000000000056e-01	7.117328434284843353e-02	1.000000000000000021e-02	3.294476894422380675e-01	1.632329250146187169e-02	1.464275076220869387e+01	-8.238168123654251929e+01	-2.788283406322036839e+01	9.735111309597073159e+00	9.736743638847315196e+00	6.752471002151577295e+01
1.000000000000000056e-01	7.818351494101219434e-02	1.000000000000000021e-02	4.103607941894091282e-01	1.522669027040711963e-02	1.576834441747181970e+01	-8.829522480565054821e+01	-3.206292500164171599e+01	1.019902822240044316e+01	1.020055089142726956e+01	7.421183545263690462e+01
1.000000000000000056e-01	8.588421997060308177e-02	1.000000000000000021e-02	5.081945557253089163e-01	1.419672456497855610e-02	1.700457139809313389e+01	-9.445349928761960712e+01	-3.643260355832962460e+01	1.072304013087045860e+01	1.072445980332702220e+01	8.156634441721112694e+01
1.000000000000000056e-01	9.434340788494925689e-02	1.000000000000000021e-02	6.273675098735576050e-01	1.322959605027762206e-02	1.837220427287814672e+01	-1.008275430491475788e+02	-4.096115414438298075e+01	1.131276394171493394e+01	1.131408690132013817e+01	8.965586951934436399e+01
1.000000000000000056e-01	1.036357856471477323e-01	1.000000000000000021e-02	7.741913571070658806e-01	1.232197728631457233e-02	1.990160809840777389e+01	-1.073798944556664736e+02	-4.560930537392926709e+01	1.197520590123247075e+01	1.197643809896135281e+01	9.855519029431201261e+01
1.000000000000000056e-01	1.138434185014741556e-01	1.000000000000000021e-02	9.577742532958576360e-01	1.147058858994508095e-02	2.163651415321084315e+01	-1.140636531488468108e+02	-5.032828956954573840e+01	1.272014716444186888e+01	1.272129422330078796e+01	1.083472055950278445e+02
1.000000000000000056e-01	1.250564547291438122e-01	1.000000000000000021e-02	1.191403447758949685e+00	1.067239145471519414e-02	2.363875462563373020e+01	-1.208216678322868489e+02	-5.505902871604153859e+01	1.356123947610308278e+01	1.356230671524849640e+01	1.191240649864242727e+02
1.000000000000000056e-01	1.373739217890745934e-01	1.000000000000000021e-02	1.494360175771790367e+00	9.924647929179731404e-03	2.599292400485350996e+01	-1.275863630006580109e+02	-5.973195930039417334e+01	1.451755597070325621e+01	1.451854843549608631e+01	1.309885824972097623e+02
1.000000000000000056e-01	1.509046008747347289e-01	1.000000000000000021e-02	1.897369980976042259e+00	9.224801577995994303e-03	2.883153053909334318e+01	-1.342790333330179919e+02	-6.426632475556178292e+01	1.561555958602218652e+01	1.561648206617996948e+01	1.440560192146402585e+02
1.000000000000000056e-01	1.657679876106884498e-01	1.000000000000000021e-02	2.420587316845938641e+00	8.568974943483473675e-03	3.217985398210014125e+01	-1.408296252564631743e+02	-6.858995501276119455e+01	1.689169405748577901e+01	1.689255095498015180e+01	1.584563845438545400e+02
1.000000000000000056e-01	1.820953473731896088e-01	1.000000000000000021e-02	3.133734945784662607e+00	7.955890951039386316e-03	3.633051874649120805e+01	-1.471507845056362100e+02	-7.261331198554940158e+01	1.839507747576726615e+01	1.839587306486259877e+01	1.743373340794042861e+02
1.000000000000000056e-01	2.000308745548441958e-01	1.000000000000000021e-02	4.154833882827068336e+00	7.385331783938949533e-03	4.172441102858054052e+01	-1.531636628910517857e+02	-7.625529419659417840e+01	2.019089514365191462e+01	2.019163367683029264e+01	1.918679413500661042e+02
1.000000000000000056e-01	2.197329660113377658e-01	1.000000000000000021e-02	5.563266745114848533e+00	6.853106842316042738e-03	4.847741604065623733e+01	-1.588668843509936153e+02	-7.951220061997706523e+01	2.236398679043645643e+01	2.236467210112073190e+01	2.112435108192964321e+02
1.000000000000000056e-01	2.413756199366196842e-01	1.000000000000000021e-02	7.513175316040213936e+00	6.357599598207087400e-03	5.697163939019844037e+01	-1.643023100851290792e+02	-8.242349353483244556e+01	2.502091654354796901e+01	2.502155230350774673e+01	2.326912998195216176e+02
1.000000000000000056e-01	2.651499725206515889e-01	1.000000000000000021e-02	1.019064774518057526e+01	5.897034292856132356e-03	6.757593059389974144e+01	-1.696049707127108377e+02	-8.512172833143621631e+01	2.829118963979976797e+01	2.829177934322888177e+01	2.564773887123093346e+02
1.000000000000000056e-01	2.912659859606484547e-01	1.000000000000000021e-02	1.382448846428900069e+01	5.469659246053510879e-03	8.066788236303945325e+01	-1.749798526097578133e+02	-8.780933741822705940e+01	3.232633932207465932e+01	3.232688628799951402e+01	2.829144832247608292e+02
1.000000000000000056e-01	3.199543027334128542e-01	1.000000000000000021e-02	1.868916502095112264e+01	5.073711530054141917e-03	9.661691373794249671e+01	-1.806760216914633759e+02	-9.073275150850406590e+01	3.729760407013407075e+01	3.729811144128700562e+01	3.123707815061447945e+02
1.000000000000000056e-01	3.514682825046904213e-01	1.000000000000000021e-02	2.511185186296625815e+01	4.707638183405623254e-03	1.157832192623274352e+02	-1.869550952228541405e+02	-9.415086883774752380e+01	4.339329513227698953e+01	4.339376589609537405e+01	3.452802496428155337e+02
1.000000000000000056e-01	3.860862396644265115e-01	1.000000000000000021e-02	3.348534198095853753e+01	4.369900792325936978e-03	1.385301129289361484e+02	-1.940485013973637933e+02	-9.829231206837636137e+01	5.081697634593660950e+01	5.081741333601587485e+01	3.821548830692717615e+02
1.000000000000000056e-01	4.241139012486217497e-01	1.000000000000000021e-02	4.428452886276110689e+01	4.058995521950045822e-03	1.652370000700671255e+02	-2.021433535070452194e+02	-1.033412997323270304e+02	5.978699348223835841e+01	5.978739938179057845e+01	4.235996204697764824e+02
1.000000000000000056e-01	4.658871069548218835e-01	1.000000000000000021e-02	5.808603738385544801e+01	3.773447791111182292e-03	1.963098429108856635e+02	-2.113788203043514784e+02	-1.094340137367911154e+02	7.053714933394053332e+01	7.053752667871958693e+01	4.703305176666750071e+02
1.000000000000000056e-01	5.117747750963139719e-01	1.000000000000000021e-02	7.559009602433366126e+01	3.511781879642560025e-03	2.321865315034271759e+02	-2.218506038593841367e+02	-1.166630742919878401e+02	8.331802153031685521e+01	8.331837270850485311e+01	5.231967552697248038e+02
1.000000000000000056e-01	5.621821606887288381e-01	1.000000000000000021e-02	9.764485448962166458e+01	3.272537768610856226e-03	2.733382836528323878e+02	-2.336179103938897583e+02	-1.250845077284047164e+02	9.839844358859068052e+01	9.839877084236741211e+01	5.832070824879936026e+02
1.000000000000000056e-01	6.175544344427069676e-01	1.000000000000000021e-02	1.252736900683369896e+02	3.054252378801643186e-03	3.202685734084099636e+02	-2.467091963712395852e+02	-1.347234894655785808e+02	1.160668481539100867e+02	1.160671535791482256e+02	6.515613993276475640e+02
1.000000000000000056e-01	6.783806142703487918e-01	1.000000000000000021e-02	1.597066691327916033e+02	2.855471088521229894e-03	3.735115475607581175e+02	-2.611272352327176804e+02	-1.455794075307237563e+02	1.366323558039462114e+02	1.366326413510550992e+02	7.296883319689665086e+02
1.000000000000000056e-01	7.451978840263840942e-01	1.000000000000000021e-02	2.024173416389021440e+02	2.674703520875737570e-03	4.336309073102549974e+02	-2.768528396128012332e+02	-1.576295814535902480e+02	1.604256308211904525e+02	1.604258982915425804e+02	8.192898530506640782e+02
1.000000000000000056e-01	8.185963376248451828e-01	1.000000000000000021e-02	2.551665185930999371e+02	2.510507849833048914e-03	5.012202067038778068e+02	-2.938480862793002188e+02	-1.708324837804714775e+02	1.877996167789058291e+02	1.877998678296908110e+02	9.223942450415445364e+02
1.000000000000000056e-01	8.992241904287053833e-01	1.000000000000000021e-02	3.200549905164572237e+02	2.361437716717124102e-03	5.769050911982004664e+02	-3.120594882449139504e+02	-1.851309086505743267e+02	2.191303161694904702e+02	2.191305523132625694e+02	1.041419008314642952e+03
1.000000000000000056e-01	9.877935039366569914e-01	1.000000000000000021e-02	3.995874968092608128e+02	2.226107392365313156e-03	6.613476827721706286e+02	-3.314212527460510955e+02	-2.004552261271594205e+02	2.548177968082743519e+02	2.548180194190133534e+02	1.179245684464627175e+03
1.000000000000000056e-01	1.085086474324357342e+00	1.000000000000000021e-02	4.967509405792687858e+02	2.103163552712792109e-03	7.552533566279086017e+02	-3.518591117258725944e+02	-2.167276035586526177e+02	2.952875987813888514e+02	2.952878090977440024e+02	1.339309007075406498e+03
1.000000000000000056e-01	1.191962340377130891e+00	1.000000000000000021e-02	6.151090028374778740e+02	1.991352647171598916e-03	8.593786295603117651e+02	-3.732928598950278456e+02	-2.338597620990160522e+02	3.409926854746165645e+02	3.409928846098812301e+02	1.525703314405668834e+03
1.000000000000000056e-01	1.309364971821245893e+00	1.000000000000000021e-02	7.589172655084730650e+02	1.889410516933632623e-03	9.745415736766792634e+02	-3.956405003655779637e+02	-2.518409244428146394e+02	3.924160404896686032e+02	3.924162294307202501e+02	1.743309773730904453e+03
1.000000000000000056e-01	1.438331205069795171e+00	1.000000000000000021e-02	9.332670967738492891e+02	1.796381975922528009e-03	1.101632670412455809e+03	-4.188205972686393466e+02	-2.704506829133545693e+02	4.500740655255929141e+02	4.500742451637902377e+02	1.997948832977850543e+03
1.000000000000000056e-01	1.579999999999969651e+00	1.000000000000000021e-02	1.144249809018026781e+03	1.711204517756675664e-03	1.241625263715124220e+03	-4.427544008469103574e+02	-2.896566383062555587e+02	5.145199574472208042e+02	5.145201285676721454e+02	2.296561803136878098e+03


==> anc/qmc1_nm_T20.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[]    mu_B-m_n[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3]
2.000000000000000000e+01	9.999999999999999799e-13	1.000000000000000021e-02	1.255860772220745818e-02	2.511834652252855301e+09	-4.899152972491850733e+02	-9.315548576771466571e+01	-9.315548576771466571e+01	3.767808679216916312e-02
2.000000000000000000e+01	1.098495252297123070e-12	1.000000000000000021e-02	1.255859966215032257e-02	2.286612647721873760e+09	-4.880364680732135980e+02	-9.315548576692464167e+01	-9.315548576692464167e+01	3.767806354237427519e-02
2.000000000000000000e+01	1.206691819319320406e-12	1.000000000000000021e-02	1.255862031901837893e-02	2.081589691764714479e+09	-4.861576515071234326e+02	-9.315548577039163547e+01	-9.315548577039163547e+01	3.767812593202142513e-02
2.000000000000000000e+01	1.325545234508051392e-12	1.000000000000000021e-02	1.255862685970534146e-02	1.894947377013408899e+09	-4.842788319555711496e+02	-9.315548588298545951e+01	-9.315548588298545951e+01	3.767814533814291961e-02
2.000000000000000000e+01	1.456105146812171298e-12	1.000000000000000021e-02	1.255863323804741818e-02	1.725040157447651625e+09	-4.824000068625351219e+02	-9.315548576664522784e+01	-9.315548576664522784e+01	3.767816644809543480e-02
2.000000000000000000e+01	1.599524590618575778e-12	1.000000000000000021e-02	1.255863892669538753e-02	1.570367193348613262e+09	-4.805211811175492471e+02	-9.315548588362686644e+01	-9.315548588362686644e+01	3.767818212292042140e-02
2.000000000000000000e+01	1.757070168727004945e-12	1.000000000000000021e-02	1.255864422644938604e-02	1.429562745397050142e+09	-4.786423544659091363e+02	-9.315548576619293897e+01	-9.315548576619293897e+01	3.767819821049597090e-02
2.000000000000000000e+01	1.930133238299520374e-12	1.000000000000000021e-02	1.255864883474191139e-02	1.301383219576213837e+09	-4.767635294504421495e+02	-9.315548589481862507e+01	-9.315548589481862507e+01	3.767821255931501356e-02
2.000000000000000000e+01	2.120242198572894853e-12	1.000000000000000021e-02	1.255865325458959715e-02	1.184696630085135698e+09	-4.748847087092660786e+02	-9.315548586787939200e+01	-9.315548586787939200e+01	3.767822413253111430e-02
2.000000000000000000e+01	2.329075988852339038e-12	1.000000000000000021e-02	1.255865702995871691e-02	1.078472562972339630e+09	-4.730058819829363870e+02	-9.315548577209557379e+01	-9.315548577209557379e+01	3.767823583379820845e-02
2.000000000000000000e+01	2.558478915993521786e-12	1.000000000000000021e-02	1.255865932576334491e-02	9.817728145403578281e+08	-4.711270558186062090e+02	-9.315548587130975022e+01	-9.315548587130975022e+01	3.767824426791183123e-02
2.000000000000000000e+01	2.810476942321174344e-12	1.000000000000000021e-02	1.255866153835775469e-02	8.937435245803412199e+08	-4.692482344358609794e+02	-9.315548584698284174e+01	-9.315548584698284174e+01	3.767825157191290186e-02
2.000000000000000000e+01	3.087295577830345739e-12	1.000000000000000021e-02	1.255866278591173321e-02	8.136071542850846052e+08	-4.673694066054860059e+02	-9.315548632972577536e+01	-9.315548632972577536e+01	3.767825451826165017e-02
2.000000000000000000e+01	3.391379534684538688e-12	1.000000000000000021e-02	1.255866340991218522e-02	7.406560866504970789e+08	-4.654905802890262976e+02	-9.315548579224557102e+01	-9.315548579224557102e+01	3.767825728369274263e-02
2.000000000000000000e+01	3.725414317588592219e-12	1.000000000000000021e-02	1.255866343025020121e-02	6.742460487022464275e+08	-4.636117578118034430e+02	-9.315548579108836691e+01	-9.315548579108836691e+01	3.767825656010881374e-02
2.000000000000000000e+01	4.092349940710795645e-12	1.000000000000000021e-02	1.255866281214454427e-02	6.137905611955984831e+08	-4.617329296332665081e+02	-9.315548587366160405e+01	-9.315548587366160405e+01	3.767825615939394274e-02
2.000000000000000000e+01	4.495426980609222231e-12	1.000000000000000021e-02	1.255866097125921295e-02	5.587556924560823441e+08	-4.598541014478110469e+02	-9.315548574793761816e+01	-9.315548574625549350e+01	3.767825062689481030e-02
2.000000000000000000e+01	4.938205195247622687e-12	1.000000000000000021e-02	1.255865904114166626e-02	5.086554550418199897e+08	-4.579752731356479103e+02	-9.315548578213419262e+01	-9.315548580599725881e+01	3.767824512478658294e-02
2.000000000000000000e+01	5.424594961848500805e-12	1.000000000000000021e-02	1.255865623720805666e-02	4.630473782136706114e+08	-4.560964463493352241e+02	-9.315548605440220342e+01	-9.315548586388688079e+01	3.767823741128255299e-02
2.000000000000000000e+01	5.958891811225473108e-12	1.000000000000000021e-02	1.255865233536471691e-02	4.215286792226740718e+08	-4.542176243787458247e+02	-9.315548621153416775e+01	-9.315548574564344619e+01	3.767822733530234308e-02
2.000000000000000000e+01	6.545814363583387335e-12	1.000000000000000021e-02	1.255864864289358250e-02	3.837327012009328008e+08	-4.523387988685076380e+02	-9.315548568061012702e+01	-9.315548580934498091e+01	3.767821588715145747e-02
2.000000000000000000e+01	7.190546000814667087e-12	1.000000000000000021e-02	1.255864415900971240e-02	3.493256478380362391e+08	-4.504599697354184968e+02	-9.315548576117799939e+01	-9.315548583594436138e+01	3.767820314162302620e-02
2.000000000000000000e+01	7.898780643318977268e-12	1.000000000000000021e-02	1.255863955964022990e-02	3.180036689276614785e+08	-4.485811408277381247e+02	-9.315548582195168592e+01	-9.315548580558694880e+01	3.767818952968929325e-02
2.000000000000000000e+01	8.676773035622312662e-12	1.000000000000000021e-02	1.255863455165802563e-02	2.894901345149469376e+08	-4.467023115220874274e+02	-9.315548584145710720e+01	-9.315548584381593855e+01	3.767817416758326848e-02
2.000000000000000000e+01	9.531393984890807918e-12	1.000000000000000021e-02	1.255862886839730942e-02	2.635332313908431828e+08	-4.448234819297037461e+02	-9.315548580590402139e+01	-9.315548580590402139e+01	3.767815835773127148e-02
2.000000000000000000e+01	1.047019104017590952e-11	1.000000000000000021e-02	1.255862304065486282e-02	2.399037378875777721e+08	-4.429446556617812121e+02	-9.315548586365146377e+01	-9.315548586365146377e+01	3.767814256132450551e-02
2.000000000000000000e+01	1.150145514827711423e-11	1.000000000000000021e-02	1.255861690530148123e-02	2.183929574629410207e+08	-4.410658290207999812e+02	-9.315548614339473943e+01	-9.315548614339473943e+01	3.767812521426592426e-02
2.000000000000000000e+01	1.263429387489071572e-11	1.000000000000000021e-02	1.255861061965575509e-02	1.988109177591846883e+08	-4.391870017822437262e+02	-9.315548607966432826e+01	-9.315548607966432826e+01	3.767810775053953565e-02
2.000000000000000000e+01	1.387871183769407704e-11	1.000000000000000021e-02	1.255860566392521388e-02	1.809847018620318174e+08	-4.373081768363181823e+02	-9.315548578113589429e+01	-9.315548577633832394e+01	3.767809319478761243e-02
2.000000000000000000e+01	1.524569906170682489e-11	1.000000000000000021e-02	1.255860027514490822e-02	1.647568574735790491e+08	-4.354293472493025092e+02	-9.315548578786400924e+01	-9.315548583608651256e+01	3.767807778349401698e-02
2.000000000000000000e+01	1.674732803723565073e-11	1.000000000000000021e-02	1.255859416999992491e-02	1.499840629917646945e+08	-4.335505172809028522e+02	-9.315548613915551357e+01	-9.315548575727902403e+01	3.767806135497463876e-02
2.000000000000000000e+01	1.839686033756586408e-11	1.000000000000000021e-02	1.255858885193663656e-02	1.365358675449905992e+08	-4.316716917408812719e+02	-9.315548602693706925e+01	-9.315548576404421510e+01	3.767804674504362378e-02
2.000000000000000000e+01	2.020886373798934935e-11	1.000000000000000021e-02	1.255858390679388814e-02	1.242934952566581815e+08	-4.297928652870680821e+02	-9.315548575089619021e+01	-9.315548580147731172e+01	3.767803277665963263e-02
2.000000000000000000e+01	2.219934087050079329e-11	1.000000000000000021e-02	1.255857973928252262e-02	1.131488315774536580e+08	-4.279140359029187266e+02	-9.315548624566223168e+01	-9.315548622804779200e+01	3.767802327892123826e-02
2.000000000000000000e+01	2.438587055037061093e-11	1.000000000000000021e-02	1.255857566974004878e-02	1.030034466633550227e+08	-4.260352068081440962e+02	-9.315548597025731681e+01	-9.315548596422539163e+01	3.767801257536022158e-02
2.000000000000000000e+01	2.678776302271435040e-11	1.000000000000000021e-02	1.255857217646203471e-02	9.376774384620629251e+07	-4.241563835136183229e+02	-9.315548573199866667e+01	-9.315548573307594893e+01	3.767800400173697967e-02
2.000000000000000000e+01	2.942623050011214820e-11	1.000000000000000021e-02	1.255856955554500616e-02	8.536015521621130407e+07	-4.222775564046668251e+02	-9.315548576647879031e+01	-9.315548576637725375e+01	3.767799882554078578e-02
2.000000000000000000e+01	3.232457449737399118e-11	1.000000000000000021e-02	1.255856731674013550e-02	7.770642789967972040e+07	-4.203987326712060053e+02	-9.315548581592045707e+01	-9.315548581592045707e+01	3.767799465137149778e-02
2.000000000000000000e+01	3.550839161788999494e-11	1.000000000000000021e-02	1.255856576988133473e-02	7.073896791716575623e+07	-4.185199062020324732e+02	-9.315548628290152067e+01	-9.315548627766844447e+01	3.767799390578575186e-02
2.000000000000000000e+01	3.900579960895913004e-11	1.000000000000000021e-02	1.255856540639268062e-02	6.439624291483606398e+07	-4.166410786229224072e+02	-9.315548594852961628e+01	-9.315548599517111938e+01	3.767799572054216645e-02
2.000000000000000000e+01	4.284768568249458783e-11	1.000000000000000021e-02	1.255856561037513482e-02	5.862223421890208125e+07	-4.147622504869192426e+02	-9.315548628775849238e+01	-9.315548577676180741e+01	3.767799879050696271e-02
2.000000000000000000e+01	4.706797929413972136e-11	1.000000000000000021e-02	1.255856679011411320e-02	5.336594873804745078e+07	-4.128834240744815816e+02	-9.315548581716103627e+01	-9.315548571489635776e+01	3.767800622321125503e-02
2.000000000000000000e+01	5.170395178983179170e-11	1.000000000000000021e-02	1.255856836539456789e-02	4.858096412578538805e+07	-4.110045969592686106e+02	-9.315548638856128605e+01	-9.315548640355383725e+01	3.767801627553668542e-02
2.000000000000000000e+01	5.679654556612956778e-11	1.000000000000000021e-02	1.255857104434056869e-02	4.422502145941818506e+07	-4.091257808687913666e+02	-9.315548586341928683e+01	-9.315548586278863752e+01	3.767802899052336008e-02
2.000000000000000000e+01	6.239073565127055617e-11	1.000000000000000021e-02	1.255857476935416835e-02	4.025965099180609733e+07	-4.072469557949132763e+02	-9.315548572360569324e+01	-9.315548572360569324e+01	3.767804421291608141e-02
2.000000000000000000e+01	6.853592690024557025e-11	1.000000000000000021e-02	1.255857891793770234e-02	3.664983221044612676e+07	-4.053681294459445326e+02	-9.315548632027487486e+01	-9.315548631731996920e+01	3.767806275413326106e-02
2.000000000000000000e+01	7.528639031170244041e-11	1.000000000000000021e-02	1.255858411131496530e-02	3.336368383940640837e+07	-4.034893038902274043e+02	-9.315548578543480573e+01	-9.315548580841179671e+01	3.767808423990508249e-02
2.000000000000000000e+01	8.270174231999327557e-11	1.000000000000000021e-02	1.255858947098849841e-02	3.037218484772310406e+07	-4.016104771041568142e+02	-9.315548632223797654e+01	-9.315548576316702167e+01	3.767810754554740821e-02
2.000000000000000000e+01	9.084747129521266552e-11	1.000000000000000021e-02	1.255859548892994393e-02	2.764891402615807578e+07	-3.997316524239411137e+02	-9.315548578902763666e+01	-9.315548576905624145e+01	3.767813328327881961e-02
2.000000000000000000e+01	9.979551590099029686e-11	1.000000000000000021e-02	1.255860232025171434e-02	2.516982255859878659e+07	-3.978528324460824024e+02	-9.315548576009159376e+01	-9.315548576091391908e+01	3.767816141220093479e-02
2.000000000000000000e+01	1.096249004177799017e-10	1.000000000000000021e-02	1.255860886654416864e-02	2.291301477431560680e+07	-3.959740070833082086e+02	-9.315548633544904078e+01	-9.315548633616124619e+01	3.767819043645293658e-02
2.000000000000000000e+01	1.204224326424761362e-10	1.000000000000000021e-02	1.255861532116136874e-02	2.085855906430269405e+07	-3.940951869554892824e+02	-9.315548633513625987e+01	-9.315548576489798904e+01	3.767821986091274972e-02
2.000000000000000000e+01	1.322834705278301600e-10	1.000000000000000021e-02	1.255862232093593253e-02	1.898831356503289938e+07	-3.922163605833022189e+02	-9.315548633632897690e+01	-9.315548635286245371e+01	3.767825116982159717e-02
2.000000000000000000e+01	1.453127643322078634e-10	1.000000000000000021e-02	1.255863001428342805e-02	1.728576071958634257e+07	-3.903375371930843016e+02	-9.315548633632897690e+01	-9.315548633254294941e+01	3.767828507649252645e-02
2.000000000000000000e+01	1.596253817171010822e-10	1.000000000000000021e-02	1.255863581560196646e-02	1.573586318071064539e+07	-3.884587101957953337e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767831663148878130e-02
2.000000000000000000e+01	1.753477239623515451e-10	1.000000000000000021e-02	1.255864178220292109e-02	1.432493431680943258e+07	-3.865798855052622116e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767834836907395235e-02
2.000000000000000000e+01	1.926186422737496924e-10	1.000000000000000021e-02	1.255864755928020292e-02	1.304051393464713544e+07	-3.847010654500289206e+02	-9.315548633633248699e+01	-9.315548633632897690e+01	3.767838128911694257e-02
2.000000000000000000e+01	2.115906640416319600e-10	1.000000000000000021e-02	1.255865262075515389e-02	1.187125828885918856e+07	-3.828222386011594267e+02	-9.315548633615853191e+01	-9.315548633632897690e+01	3.767841330090593299e-02
2.000000000000000000e+01	2.324313398801283107e-10	1.000000000000000021e-02	1.255865765995126115e-02	1.080684229474855028e+07	-3.809434132644891520e+02	-9.315548633812939272e+01	-9.315548633632897690e+01	3.767844921288052845e-02
2.000000000000000000e+01	2.553247233433799618e-10	1.000000000000000021e-02	1.255866129711223286e-02	9.837864010974295437e+06	-3.790645859446606778e+02	-9.315548635197004046e+01	-9.315548633632897690e+01	3.767847905694658023e-02
2.000000000000000000e+01	2.804729963867793270e-10	1.000000000000000021e-02	1.255866478333779804e-02	8.955767597411056980e+06	-3.771857660470677729e+02	-9.315548633852965565e+01	-9.315548633632897690e+01	3.767851338557623442e-02
2.000000000000000000e+01	3.080982549284253365e-10	1.000000000000000021e-02	1.255866744574217313e-02	8.152762792202555574e+06	-3.753069383982150953e+02	-9.315548633529465405e+01	-9.315548633632897690e+01	3.767854649668074540e-02
2.000000000000000000e+01	3.384444702799038880e-10	1.000000000000000021e-02	1.255866966006697130e-02	7.421757732945601456e+06	-3.734281176101238202e+02	-9.315548624591001214e+01	-9.315548633618718100e+01	3.767857942544149130e-02
2.000000000000000000e+01	3.717796437686892903e-10	1.000000000000000021e-02	1.255867083372123189e-02	6.756296963500417769e+06	-3.715492894408906750e+02	-9.315548634728850175e+01	-9.315548633901541109e+01	3.767861498645375118e-02
2.000000000000000000e+01	4.083981735806208761e-10	1.000000000000000021e-02	1.255867145999134925e-02	6.150503639259042218e+06	-3.696704620128494412e+02	-9.315548622232648768e+01	-9.315548631284973169e+01	3.767864988333918114e-02
2.000000000000000000e+01	4.486234547251284334e-10	1.000000000000000021e-02	1.255867166916319402e-02	5.599027503575788811e+06	-3.677916341390398998e+02	-9.315548622232536502e+01	-9.315548625245742187e+01	3.767868577227847376e-02
2.000000000000000000e+01	4.928107350846870031e-10	1.000000000000000021e-02	1.255867093301572812e-02	5.096998652497262694e+06	-3.659128052212610669e+02	-9.315548637784470998e+01	-9.315548635184694604e+01	3.767872557638372866e-02
2.000000000000000000e+01	5.413502527715840073e-10	1.000000000000000021e-02	1.255866972747866732e-02	4.639983510326121934e+06	-3.640339810332131378e+02	-9.315548687808178840e+01	-9.315548649537851134e+01	3.767876672515375891e-02
2.000000000000000000e+01	5.946706824994326217e-10	1.000000000000000021e-02	1.255866816787517756e-02	4.223945812662623823e+06	-3.621551614036744695e+02	-9.315548679195612181e+01	-9.315548667440633324e+01	3.767880953827616036e-02
2.000000000000000000e+01	6.532429214059166912e-10	1.000000000000000021e-02	1.255866609099272335e-02	3.845211448003490455e+06	-3.602763319357605951e+02	-9.315548681893089622e+01	-9.315548633411179935e+01	3.767885587752065751e-02
2.000000000000000000e+01	7.175842477611022145e-10	1.000000000000000021e-02	1.255866352041582097e-02	3.500435932016512379e+06	-3.583975035890341587e+02	-9.315548675791404776e+01	-9.315548689021272821e+01	3.767890752762730056e-02
2.000000000000000000e+01	7.882628892887734379e-10	1.000000000000000021e-02	1.255866041961216546e-02	3.186574227044697385e+06	-3.565186747347784149e+02	-9.315548689880375832e+01	-9.315548679369705098e+01	3.767896307982434440e-02
2.000000000000000000e+01	8.659030414457303259e-10	1.000000000000000021e-02	1.255865698616703482e-02	2.900854476565605029e+06	-3.546398449044434642e+02	-9.315548734693187782e+01	-9.315548680888807098e+01	3.767902329494868946e-02
2.000000000000000000e+01	9.511903799777737990e-10	1.000000000000000021e-02	1.255865423390048474e-02	2.640753574495350942e+06	-3.527610180984924568e+02	-9.315548727018378372e+01	-9.315548677841741210e+01	3.767909125024046513e-02
2.000000000000000000e+01	1.044878116436281047e-09	1.000000000000000021e-02	1.255865030499860382e-02	2.403974231041859370e+06	-3.508821925542551980e+02	-9.315548723672051779e+01	-9.315548701149671729e+01	3.767916561851836904e-02
2.000000000000000000e+01	1.147793650134415556e-09	1.000000000000000021e-02	1.255864629541945943e-02	2.188425433279211633e+06	-3.490033650320988841e+02	-9.315548712834939238e+01	-9.315548732850041347e+01	3.767924708692019925e-02
2.000000000000000000e+01	1.260845875289441014e-09	1.000000000000000021e-02	1.255864244081726297e-02	1.992203647833606461e+06	-3.471245398024162228e+02	-9.315548746334461327e+01	-9.315548726658430212e+01	3.767933885482186579e-02
2.000000000000000000e+01	1.385033207883861427e-09	1.000000000000000021e-02	1.255863935971306480e-02	1.813576014205507934e+06	-3.452457102887279916e+02	-9.315548775821908123e+01	-9.315548728349304497e+01	3.767944346373452991e-02
2.000000000000000000e+01	1.521452403134276153e-09	1.000000000000000021e-02	1.255863646786186880e-02	1.650964852350330446e+06	-3.433668812085667810e+02	-9.315548758462296064e+01	-9.315548730715437387e+01	3.767955885347318984e-02
2.000000000000000000e+01	1.671308241439051187e-09	1.000000000000000021e-02	1.255863359589000708e-02	1.502934045916117495e+06	-3.414880542443863192e+02	-9.315548799368241362e+01	-9.315548718411325524e+01	3.767968578219132308e-02
2.000000000000000000e+01	1.835924168345851743e-09	1.000000000000000021e-02	1.255863103514861211e-02	1.368176319196150405e+06	-3.396092279429021801e+02	-9.315548816304020363e+01	-9.315548750608401463e+01	3.767982835026560673e-02
2.000000000000000000e+01	2.016753982505462284e-09	1.000000000000000021e-02	1.255862930599539913e-02	1.245501548415655037e+06	-3.377303980511217674e+02	-9.315548852070497787e+01	-9.315548776868803316e+01	3.767998770442334416e-02
2.000000000000000000e+01	2.215394674833565449e-09	1.000000000000000021e-02	1.255862883872655399e-02	1.133826393189693801e+06	-3.358515698347145531e+02	-9.315548870504014189e+01	-9.315548804142815698e+01	3.768016731282198412e-02
2.000000000000000000e+01	2.433600532269001125e-09	1.000000000000000021e-02	1.255862833673066295e-02	1.032164476410090341e+06	-3.339727410574614623e+02	-9.315548904769757144e+01	-9.315548830995427920e+01	3.768036424614534807e-02
2.000000000000000000e+01	2.673298630685249819e-09	1.000000000000000021e-02	1.255862885578379676e-02	9.396180228077031206e+05	-3.320939158862938143e+02	-9.315548918484547869e+01	-9.315548817476172871e+01	3.768058404324286376e-02
2.000000000000000000e+01	2.936605853780147753e-09	1.000000000000000021e-02	1.255863068127538625e-02	8.553697080010747304e+05	-3.302150939508015881e+02	-9.315548946960255705e+01	-9.315548860376986795e+01	3.768082972840457179e-02
2.000000000000000000e+01	3.225847588245431839e-09	1.000000000000000021e-02	1.255863359224412140e-02	7.786754559489622479e+05	-3.283362662533551202e+02	-9.315548959231017534e+01	-9.315548867662059251e+01	3.768110077997173513e-02
2.000000000000000000e+01	3.543578260321731882e-09	1.000000000000000021e-02	1.255863766618879086e-02	7.088579364864970557e+05	-3.264574383646078672e+02	-9.315549464881489428e+01	-9.315548909816838830e+01	3.768140278738376509e-02
2.000000000000000000e+01	3.892603895106722078e-09	1.000000000000000021e-02	1.255864319971262272e-02	6.453005831444388023e+05	-3.245786101727274513e+02	-9.315549620419564292e+01	-9.315548922662169673e+01	3.768173724066095631e-02
2.000000000000000000e+01	4.276006897848022890e-09	1.000000000000000021e-02	1.255864981750720935e-02	5.874420409316450823e+05	-3.226997830153690643e+02	-9.315549565693432044e+01	-9.315549391050596739e+01	3.768210638192778100e-02
2.000000000000000000e+01	4.697173276075803015e-09	1.000000000000000021e-02	1.255865852512150910e-02	5.347713485988051398e+05	-3.208209561859244445e+02	-9.315549587881879745e+01	-9.315549553171469199e+01	3.768251547316388284e-02
2.000000000000000000e+01	5.159822542986194200e-09	1.000000000000000021e-02	1.255866901911452393e-02	4.868233354784951662e+05	-3.189421280464111419e+02	-9.315549688432781750e+01	-9.315549527528575879e+01	3.768296722432155910e-02
2.000000000000000000e+01	5.668040566166003031e-09	1.000000000000000021e-02	1.255868073444914648e-02	4.431745392005544272e+05	-3.170633119092164520e+02	-9.315549746927813146e+01	-9.315549565474981364e+01	3.768346580881865027e-02
2.000000000000000000e+01	6.226315651760852789e-09	1.000000000000000021e-02	1.255869408363509583e-02	4.034394632680637296e+05	-3.151844859162788453e+02	-9.315549795102477049e+01	-9.315549615755848833e+01	3.768401411671608303e-02
2.000000000000000000e+01	6.839578182762564281e-09	1.000000000000000021e-02	1.255870995363620596e-02	3.672672045183267328e+05	-3.133056601323390282e+02	-9.315549863873317804e+01	-9.315549652925534474e+01	3.768461943222153887e-02
2.000000000000000000e+01	7.513244161479663908e-09	1.000000000000000021e-02	1.255872735725465858e-02	3.343382863792673452e+05	-3.114268334334672659e+02	-9.315550427332162542e+01	-9.315549696615059361e+01	3.768528569508498849e-02
2.000000000000000000e+01	8.253263040734490053e-09	1.000000000000000021e-02	1.255874708834479360e-02	3.043619038157844334e+05	-3.095480080636585285e+02	-9.315550567074998867e+01	-9.315549804905339215e+01	3.768601785618248129e-02
2.000000000000000000e+01	9.066170266206154417e-09	1.000000000000000021e-02	1.255876868678730031e-02	2.770733049987549311e+05	-3.076691825442478034e+02	-9.315550642026424555e+01	-9.315549832812652653e+01	3.768682242985686714e-02
2.000000000000000000e+01	9.959144993944807900e-09	1.000000000000000021e-02	1.255879224874008673e-02	2.522315000701783574e+05	-3.057903620973666534e+02	-9.315550728686014281e+01	-9.315550473052462621e+01	3.768770685827822764e-02
2.000000000000000000e+01	1.094007349278703233e-08	1.000000000000000021e-02	1.255881826891188692e-02	2.296170943949286884e+05	-3.039115370498017796e+02	-9.315550815869340795e+01	-9.315550514954853156e+01	3.768867786208067450e-02
2.000000000000000000e+01	1.201761879160816143e-08	1.000000000000000021e-02	1.255884589974259891e-02	2.090303598644827434e+05	-3.020327101195986188e+02	-9.315551506498501055e+01	-9.315550607895593771e+01	3.768974139671958656e-02
2.000000000000000000e+01	1.320129718649825578e-08	1.000000000000000021e-02	1.255887636214529472e-02	1.902895022110947757e+05	-3.001538913186012678e+02	-9.315551578769792229e+01	-9.315550703231777163e+01	3.769091000288365273e-02
2.000000000000000000e+01	1.450156228353170174e-08	1.000000000000000021e-02	1.255890927161161692e-02	1.732290035667197080e+05	-2.982750671419389050e+02	-9.315551711676847901e+01	-9.315550806093241931e+01	3.769219343314779425e-02
2.000000000000000000e+01	1.592989731935060306e-08	1.000000000000000021e-02	1.255894436427432495e-02	1.576981973153620784e+05	-2.963962411494325124e+02	-9.315551875826143657e+01	-9.315551493703296160e+01	3.769359909076614584e-02
2.000000000000000000e+01	1.749891657488730940e-08	1.000000000000000021e-02	1.255898176808526584e-02	1.435599068449290644e+05	-2.945174155915533447e+02	-9.315552619114909305e+01	-9.315551547969761259e+01	3.769513912877132250e-02
2.000000000000000000e+01	1.922247677785714407e-08	1.000000000000000021e-02	1.255902208874551396e-02	1.306893058337171096e+05	-2.926385953904774055e+02	-9.315552782200654747e+01	-9.315551720263574964e+01	3.769682919478688221e-02
2.000000000000000000e+01	2.111579947786777941e-08	1.000000000000000021e-02	1.255906543936720354e-02	1.189727102546927927e+05	-2.907597692917015593e+02	-9.315553509833672763e+01	-9.315552412339644661e+01	3.769868284142464943e-02
2.000000000000000000e+01	2.319560547489582580e-08	1.000000000000000021e-02	1.255911206528059591e-02	1.083066564268335496e+05	-2.888809449639678064e+02	-9.315553695722543637e+01	-9.315552482651295918e+01	3.770071614811550814e-02
2.000000000000000000e+01	2.548026248833022177e-08	1.000000000000000021e-02	1.255916154858047543e-02	9.859693163847937831e+04	-2.870021169161474290e+02	-9.315554512453743996e+01	-9.315552752703119666e+01	3.770294428424675326e-02
2.000000000000000000e+01	2.798994737071523637e-08	1.000000000000000021e-02	1.255921579380924608e-02	8.975781478986560251e+04	-2.851232912292127821e+02	-9.315554744892027372e+01	-9.315553531286333566e+01	3.770539034132481399e-02
2.000000000000000000e+01	3.074682429877702923e-08	1.000000000000000021e-02	1.255927359869765149e-02	8.171122495092003373e+04	-2.832444641996468135e+02	-9.315555696198656221e+01	-9.315553712124568619e+01	3.770807588401274557e-02
2.000000000000000000e+01	3.377524051542039553e-08	1.000000000000000021e-02	1.255933660475199928e-02	7.438611037301350734e+04	-2.813656384726799615e+02	-9.315556412331702063e+01	-9.315554477324522509e+01	3.771102095751619615e-02
2.000000000000000000e+01	3.710194135138273890e-08	1.000000000000000021e-02	1.255940455509147423e-02	6.771777824085460452e+04	-2.794868184982685761e+02	-9.315556828090703334e+01	-9.315554701989093189e+01	3.771425246367417217e-02
2.000000000000000000e+01	4.075630642550024735e-08	1.000000000000000021e-02	1.255947864157073296e-02	6.164734354869407252e+04	-2.776079948241400643e+02	-9.315557810654595983e+01	-9.315555567342069310e+01	3.771780091124379147e-02
2.000000000000000000e+01	4.477060910957875528e-08	1.000000000000000021e-02	1.255955870402946338e-02	5.612119376560940145e+04	-2.757291674088569948e+02	-9.315558764160562077e+01	-9.315556331852252470e+01	3.772169794028087247e-02
2.000000000000000000e+01	4.918030154932259896e-08	1.000000000000000021e-02	1.255964637840879285e-02	5.109052825233156182e+04	-2.738503388740709852e+02	-9.315559774919782399e+01	-9.315556698740827812e+01	3.772597341603214222e-02
2.000000000000000000e+01	5.402432775847172474e-08	1.000000000000000021e-02	1.255974216908554986e-02	4.651092138982562756e+04	-2.719715121466017536e+02	-9.315560775587232456e+01	-9.315557690243448974e+01	3.773066973552367809e-02
2.000000000000000000e+01	5.934546755122488806e-08	1.000000000000000021e-02	1.255984638601372917e-02	4.234192840310897009e+04	-2.700926838247085016e+02	-9.315562028228231384e+01	-9.315558618890297282e+01	3.773582678403229751e-02
2.000000000000000000e+01	6.519071435037351042e-08	1.000000000000000021e-02	1.255996019878603299e-02	3.854673244596071163e+04	-2.682138550682133200e+02	-9.315563584966045596e+01	-9.315559614305578862e+01	3.774149022916329504e-02
2.000000000000000000e+01	7.161169020774324115e-08	1.000000000000000021e-02	1.256008581645834399e-02	3.509182075665926095e+04	-2.663350272140851303e+02	-9.315564925206643920e+01	-9.315560826546516182e+01	3.774771126076596761e-02
2.000000000000000000e+01	7.866510170217834140e-08	1.000000000000000021e-02	1.256022313059491739e-02	3.194667930212651481e+04	-2.644561988191269393e+02	-9.315566813451314943e+01	-9.315562380646262852e+01	3.775454426697031490e-02
2.000000000000000000e+01	8.641324074131324774e-08	1.000000000000000021e-02	1.256037353572851505e-02	2.908353466709742497e+04	-2.625773692370001982e+02	-9.315568479682556813e+01	-9.315563374976859734e+01	3.776204916773346493e-02
2.000000000000000000e+01	9.492453468994093473e-08	1.000000000000000021e-02	1.256053884290781776e-02	2.647710239030624143e+04	-2.606985411390720628e+02	-9.315570265439781394e+01	-9.315564758742060292e+01	3.777029372056925349e-02
2.000000000000000000e+01	1.042741506834136966e-07	1.000000000000000021e-02	1.256072063833239133e-02	2.410436447270828648e+04	-2.588197125109098806e+02	-9.315572808001417116e+01	-9.315566638530815169e+01	3.777935102527749112e-02
2.000000000000000000e+01	1.145446594630447664e-07	1.000000000000000021e-02	1.256092043591709034e-02	2.194436596149296747e+04	-2.569408831447103694e+02	-9.315574827061278995e+01	-9.315568477638275624e+01	3.778929888497049860e-02
2.000000000000000000e+01	1.258267645961454112e-07	1.000000000000000021e-02	1.256113994557328875e-02	1.997803359520537924e+04	-2.550620529581763662e+02	-9.315577307727991752e+01	-9.315570443946543833e+01	3.780022825806682307e-02
2.000000000000000000e+01	1.382201035207734643e-07	1.000000000000000021e-02	1.256138268552909817e-02	1.818800346339753378e+04	-2.531832255208352080e+02	-9.315580339784587238e+01	-9.315572477148558050e+01	3.781223862744868131e-02
2.000000000000000000e+01	1.518341274895865712e-07	1.000000000000000021e-02	1.256164959720853722e-02	1.655846642379810146e+04	-2.513043970458750209e+02	-9.315583285087598142e+01	-9.315574862582184323e+01	3.782543187685016850e-02
2.000000000000000000e+01	1.667890681839869719e-07	1.000000000000000021e-02	1.256194223169635089e-02	1.507503066672675595e+04	-2.494255675006917272e+02	-9.315586777104999783e+01	-9.315577358974324795e+01	3.783992412046850717e-02
2.000000000000000000e+01	1.832169995351708365e-07	1.000000000000000021e-02	1.256226507292500585e-02	1.372459862081791107e+04	-2.475467344355952832e+02	-9.315590700095897603e+01	-9.315579947106547820e+01	3.785584777866852352e-02
2.000000000000000000e+01	2.012630041295094136e-07	1.000000000000000021e-02	1.256262041526354060e-02	1.249524402291989463e+04	-2.456679028286205266e+02	-9.315595077459569495e+01	-9.315583299631752823e+01	3.787334102096412414e-02
2.000000000000000000e+01	2.210864544993223533e-07	1.000000000000000021e-02	1.256301160330446955e-02	1.137610995411265867e+04	-2.437890757483141044e+02	-9.315599477745088564e+01	-9.315586669259239727e+01	3.789256119428049963e-02
2.000000000000000000e+01	2.428624206147095803e-07	1.000000000000000021e-02	1.256344204568900745e-02	1.035731382818489328e+04	-2.419102473472487702e+02	-9.315604594767920332e+01	-9.315590224312832390e+01	3.791367606898714965e-02
2.000000000000000000e+01	2.667832160066454798e-07	1.000000000000000021e-02	1.256391568875268872e-02	9.429858884910057895e+03	-2.400314190284248923e+02	-9.315609984749296757e+01	-9.315594625693121600e+01	3.793687210762451689e-02
2.000000000000000000e+01	2.930600961758579456e-07	1.000000000000000021e-02	1.256443711764688130e-02	8.585555707521345539e+03	-2.381525870529652025e+02	-9.315616099546220141e+01	-9.315599343179938785e+01	3.796235687844667916e-02
2.000000000000000000e+01	3.219251242869182419e-07	1.000000000000000021e-02	1.256501074346441649e-02	7.816948092593915135e+03	-2.362737531194971439e+02	-9.315622941724967632e+01	-9.315604232713066324e+01	3.799035595022508954e-02
2.000000000000000000e+01	3.536332206243410022e-07	1.000000000000000021e-02	1.256564193617567063e-02	7.117248824264665927e+03	-2.343949245102824648e+02	-9.315629934542477031e+01	-9.315609739730118122e+01	3.802111411552039355e-02
2.000000000000000000e+01	3.884644139103796226e-07	1.000000000000000021e-02	1.256633632429472736e-02	6.480279324404182262e+03	-2.325160933260304716e+02	-9.315638159655672723e+01	-9.315615611253998907e+01	3.805490397105185107e-02
2.000000000000000000e+01	4.267263143669365586e-07	1.000000000000000021e-02	1.256709991469474874e-02	5.900414930033201927e+03	-2.306372599773036427e+02	-9.315647101960210819e+01	-9.315622173447179932e+01	3.809202727251824461e-02
2.000000000000000000e+01	4.687568303623295254e-07	1.000000000000000021e-02	1.256793977737873796e-02	5.372535373195207285e+03	-2.287584322023087111e+02	-9.315656682143777800e+01	-9.315629648942287133e+01	3.813280823900601357e-02
2.000000000000000000e+01	5.149271526348670341e-07	1.000000000000000021e-02	1.256886312830904698e-02	4.891979433696137676e+03	-2.268795972262679754e+02	-9.315667374866495720e+01	-9.315637400605048413e+01	3.817760880690959646e-02
2.000000000000000000e+01	5.656450324482774873e-07	1.000000000000000021e-02	1.256987856683437765e-02	4.454503834490604277e+03	-2.250007646843492921e+02	-9.315679062773565988e+01	-9.315646485675399902e+01	3.822682488020909958e-02
2.000000000000000000e+01	6.213583826298849409e-07	1.000000000000000021e-02	1.257099436491361348e-02	4.056245657968096566e+03	-2.231219329656799744e+02	-9.315691744391790508e+01	-9.315656245945343983e+01	3.828088994128625577e-02
2.000000000000000000e+01	6.825592332939480299e-07	1.000000000000000021e-02	1.257222071057530893e-02	3.693688679280473934e+03	-2.212431028379287454e+02	-9.315706037726235422e+01	-9.315666763487490698e+01	3.834028238538480376e-02
2.000000000000000000e+01	7.497880771849663250e-07	1.000000000000000021e-02	1.257356871909785616e-02	3.363631643115947099e+03	-2.193642666761580244e+02	-9.315721659122041842e+01	-9.315678286849201584e+01	3.840552657069179476e-02
2.000000000000000000e+01	8.236386430166743031e-07	1.000000000000000021e-02	1.257504956502701436e-02	3.063160407951759680e+03	-2.174854315772816733e+02	-9.315738524438637569e+01	-9.315690920764490102e+01	3.847719800031262211e-02
2.000000000000000000e+01	9.047631389622618380e-07	1.000000000000000021e-02	1.257667660672390567e-02	2.789622319608927683e+03	-2.156065962100445574e+02	-9.315757114460346600e+01	-9.315705140722819522e+01	3.855592948001046461e-02
2.000000000000000000e+01	9.938780126034870377e-07	1.000000000000000021e-02	1.257846400352507533e-02	2.540602243511935285e+03	-2.137277616851898756e+02	-9.315777701022578583e+01	-9.315720560424740881e+01	3.864241725041104442e-02
2.000000000000000000e+01	1.091770278207430789e-06	1.000000000000000021e-02	1.258042785432494579e-02	2.313901814937319159e+03	-2.118489268106390568e+02	-9.315800284275698573e+01	-9.315737143623944405e+01	3.873742335795795494e-02
2.000000000000000000e+01	1.199304467209972165e-06	1.000000000000000021e-02	1.258258446975151629e-02	2.107519699326495356e+03	-2.099700863368579746e+02	-9.315824989755898855e+01	-9.315756115576451180e+01	3.884178451824672057e-02
2.000000000000000000e+01	1.317430263288885311e-06	1.000000000000000021e-02	1.258495353540189932e-02	1.919634186876218791e+03	-2.080912466581716558e+02	-9.315852406297665311e+01	-9.315776543796083331e+01	3.895642545514584054e-02
2.000000000000000000e+01	1.447190889455389449e-06	1.000000000000000021e-02	1.258755570448284039e-02	1.748586812055343444e+03	-2.062124088704991607e+02	-9.315882222782556710e+01	-9.315798892592508196e+01	3.908235861823470408e-02
2.000000000000000000e+01	1.589732321234396076e-06	1.000000000000000021e-02	1.259041342432528840e-02	1.592867556907540120e+03	-2.043335647843723564e+02	-9.315914934812651893e+01	-9.315823423356091837e+01	3.922069047732905378e-02
2.000000000000000000e+01	1.746313407299269177e-06	1.000000000000000021e-02	1.259355138907934483e-02	1.451102233073814432e+03	-2.024547187600392135e+02	-9.315951325392224192e+01	-9.315850506580214585e+01	3.937264501581067000e-02
2.000000000000000000e+01	1.918316986941059441e-06	1.000000000000000021e-02	1.259699773408205076e-02	1.322039528556316327e+03	-2.005758758654841643e+02	-9.315991088476930315e+01	-9.315880558186267990e+01	3.953956598017039498e-02
2.000000000000000000e+01	2.107262102555676152e-06	1.000000000000000021e-02	1.260078239640456850e-02	1.204540643560011631e+03	-1.986970195707818050e+02	-9.316034735530028854e+01	-9.315913002009099841e+01	3.972292364579861623e-02
2.000000000000000000e+01	2.314817415003064583e-06	1.000000000000000021e-02	1.260493945002444383e-02	1.097568565688608714e+03	-1.968181722460157914e+02	-9.316082582761228537e+01	-9.315949041635876426e+01	3.992433865486317429e-02
2.000000000000000000e+01	2.542815940315565345e-06	1.000000000000000021e-02	1.260950384152682673e-02	1.000179498845114608e+03	-1.949393165449216667e+02	-9.316135366033749676e+01	-9.315988324835396384e+01	4.014558519367564943e-02
2.000000000000000000e+01	2.793271237902093647e-06	1.000000000000000021e-02	1.261451777870113873e-02	9.115142869610585876e+02	-1.930604611301619116e+02	-9.316192714067177860e+01	-9.316031691019014715e+01	4.038862486280860031e-02
2.000000000000000000e+01	3.068395193213558559e-06	1.000000000000000021e-02	1.262002389982457354e-02	8.307906040301066923e+02	-1.911815947707372061e+02	-9.316256580040877111e+01	-9.316079583818323329e+01	4.065559964750153910e-02
2.000000000000000000e+01	3.370617551916407274e-06	1.000000000000000021e-02	1.262607155713207398e-02	7.572964184190342394e+02	-1.893027315245162185e+02	-9.316325982777327397e+01	-9.316131882650368823e+01	4.094886389443762320e-02
2.000000000000000000e+01	3.702607378089525669e-06	1.000000000000000021e-02	1.263271364950162290e-02	6.903835340813653829e+02	-1.874238592050836871e+02	-9.316402574854940610e+01	-9.316189233498835165e+01	4.127101247470038592e-02
2.000000000000000000e+01	4.067296625951643148e-06	1.000000000000000021e-02	1.264000942701267068e-02	6.294618472963352360e+02	-1.855449846611864757e+02	-9.316486965579652235e+01	-9.316252458871765896e+01	4.162488782736912390e-02
2.000000000000000000e+01	4.467906033291988562e-06	1.000000000000000021e-02	1.264802272466132235e-02	5.739941561974045499e+02	-1.836661085404196285e+02	-9.316579126435134128e+01	-9.316321818284677647e+01	4.201361738490035080e-02
2.000000000000000000e+01	4.907973565280921855e-06	1.000000000000000021e-02	1.265682439925586329e-02	5.234914588718862660e+02	-1.817872217113699946e+02	-9.316680932705381224e+01	-9.316398090617343541e+01	4.244063022120207751e-02
2.000000000000000000e+01	5.391385659860877199e-06	1.000000000000000021e-02	1.266649215795780624e-02	4.775085774432217249e+02	-1.799083306558170534e+02	-9.316792505524657031e+01	-9.316481652756473864e+01	4.290969906949818058e-02
2.000000000000000000e+01	5.922411550659965730e-06	1.000000000000000021e-02	1.267711200449919001e-02	4.356402411194529236e+02	-1.780294346217730492e+02	-9.316915072386358077e+01	-9.316573428537256518e+01	4.342496827724795505e-02
2.000000000000000000e+01	6.505740970549615531e-06	1.000000000000000021e-02	1.268877680988256436e-02	3.975175430853117859e+02	-1.761505321426511728e+02	-9.317049453380451496e+01	-9.316674346191970812e+01	4.399098689870184486e-02
2.000000000000000000e+01	7.146525568823631644e-06	1.000000000000000021e-02	1.270159039072835290e-02	3.628046372208258958e+02	-1.742716212501818518e+02	-9.317197262046245498e+01	-9.316785427653525176e+01	4.461275558295905996e-02
2.000000000000000000e+01	7.850424407772756165e-06	1.000000000000000021e-02	1.271566616753843672e-02	3.311957915102302081e+02	-1.723927035722741152e+02	-9.317359690987571241e+01	-9.316907385234094363e+01	4.529576411836495897e-02
2.000000000000000000e+01	8.623653940455829414e-06	1.000000000000000021e-02	1.273112723699339199e-02	3.024126783721679317e+02	-1.705137713772864743e+02	-9.317538256532466789e+01	-9.317040922978875983e+01	4.604604450236708668e-02
2.000000000000000000e+01	9.473042911044105105e-06	1.000000000000000021e-02	1.274811198749430281e-02	2.762019469140589649e+02	-1.686348470405741296e+02	-9.317741475873546619e+01	-9.317195449099018845e+01	4.687022393070253146e-02
2.000000000000000000e+01	1.040609266258887006e-05	1.000000000000000021e-02	1.276677014724844801e-02	2.523329494368122710e+02	-1.667557223240353323e+02	-9.317871560205234971e+01	-9.317271756692531426e+01	4.777558249057642370e-02
2.000000000000000000e+01	1.143104338481780539e-05	1.000000000000000021e-02	1.278725745211192408e-02	2.305956873943306675e+02	-1.648780752927025617e+02	-9.318760772716692031e+01	-9.318101638440217016e+01	4.877009978026101283e-02
2.000000000000000000e+01	1.255694688702479556e-05	1.000000000000000021e-02	1.280975615168629053e-02	2.107990226430040650e+02	-1.630012667179118750e+02	-9.320096438128753391e+01	-9.319372680550564780e+01	4.986256082825431951e-02
2.000000000000000000e+01	1.379374653874387683e-05	1.000000000000000021e-02	1.283448726519144205e-02	1.927690391775647640e+02	-1.611222114544372062e+02	-9.320349881521623558e+01	-9.319555071485116571e+01	5.106265389179035635e-02
2.000000000000000000e+01	1.515236508420002508e-05	1.000000000000000021e-02	1.286165116383320393e-02	1.763472643611027593e+02	-1.592435789292974846e+02	-9.320849725331086688e+01	-9.319976551412206334e+01	5.238094540636970692e-02
2.000000000000000000e+01	1.664480110606642756e-05	1.000000000000000021e-02	1.289149007910727653e-02	1.613895013755145271e+02	-1.573649104650282879e+02	-9.321371470976002627e+01	-9.320412027219859397e+01	5.382908212408019782e-02
2.000000000000000000e+01	1.828423499044387520e-05	1.000000000000000021e-02	1.292426910262912607e-02	1.477644958951662488e+02	-1.554862560378554690e+02	-9.321944594309661625e+01	-9.320890763035809812e+01	5.541985554438244588e-02
2.000000000000000000e+01	2.008514532888752989e-05	1.000000000000000021e-02	1.296027675669450194e-02	1.353527473732303292e+02	-1.536076186169488551e+02	-9.322573759539608318e+01	-9.321416353128689991e+01	5.716731280201537563e-02
2.000000000000000000e+01	2.206343678548069743e-05	1.000000000000000021e-02	1.299983151921193028e-02	1.240454615685662532e+02	-1.517290055937605189e+02	-9.323265075332061258e+01	-9.321993396218022099e+01	5.908688885190656326e-02
2.000000000000000000e+01	2.423658055820824745e-05	1.000000000000000021e-02	1.304328207972032909e-02	1.137436105829932416e+02	-1.498504112042445797e+02	-9.324024049396204816e+01	-9.322627392716397310e+01	6.119553547684552369e-02
2.000000000000000000e+01	2.662376867510851840e-05	1.000000000000000021e-02	1.309101238694216490e-02	1.043570442738243429e+02	-1.479718353231039885e+02	-9.324857566498648964e+01	-9.323323371594658227e+01	6.351187425735319025e-02
2.000000000000000000e+01	2.924608348786357566e-05	1.000000000000000021e-02	1.314344405365154740e-02	9.580369584953132289e+01	-1.460932875433839513e+02	-9.325772939475122314e+01	-9.324087606978740439e+01	6.605636304955417315e-02
2.000000000000000000e+01	3.212668385970342722e-05	1.000000000000000021e-02	1.320103975541339278e-02	8.800885611186716062e+01	-1.442147705940225819e+02	-9.326778313423821487e+01	-9.324926543096528064e+01	6.885147114876177810e-02
2.000000000000000000e+01	3.529100969193483411e-05	1.000000000000000021e-02	1.326430814101854476e-02	8.090451077044720307e+01	-1.423362828246025913e+02	-9.327882147288431725e+01	-9.325847978661504101e+01	7.192188489834989984e-02
2.000000000000000000e+01	3.876700659536217212e-05	1.000000000000000021e-02	1.333380742971204333e-02	7.442874783539936345e+01	-1.404578288882331094e+02	-9.329094112654686910e+01	-9.326860170537818817e+01	7.529472182806318248e-02
2.000000000000000000e+01	4.258537269077660933e-05	1.000000000000000021e-02	1.341015140560185455e-02	6.852520673000319107e+01	-1.385794025668138829e+02	-9.330425099125783106e+01	-9.327970777186335738e+01	7.899976558921883996e-02
2.000000000000000000e+01	4.677982971812166970e-05	1.000000000000000021e-02	1.349401383186327012e-02	6.314257852374731073e+01	-1.367010227122887329e+02	-9.331886539344073128e+01	-9.329190151679917165e+01	8.306973628818094257e-02
2.000000000000000000e+01	5.138742084862452558e-05	1.000000000000000021e-02	1.358613428099620865e-02	5.823415447978613457e+01	-1.348226826966669023e+02	-9.333491145038743753e+01	-9.330529355146644832e+01	8.754057808879525671e-02
2.000000000000000000e+01	5.644883783000823746e-05	1.000000000000000021e-02	1.368732541620389272e-02	5.375741610260634218e+01	-1.329443944232665729e+02	-9.335252248421794263e+01	-9.331999096506885394e+01	9.245177345958034698e-02
2.000000000000000000e+01	6.200878035395431323e-05	1.000000000000000021e-02	1.379848016149239943e-02	4.967365553934740774e+01	-1.310661613057984027e+02	-9.337185844063768059e+01	-9.333612390619515509e+01	9.784669211524661681e-02
2.000000000000000000e+01	6.811635081955393176e-05	1.000000000000000021e-02	1.392057966667508383e-02	4.594763700862985445e+01	-1.291879804488544892e+02	-9.339308492321359267e+01	-9.335383101919438786e+01	1.037729787925683461e-01
2.000000000000000000e+01	7.482548797908522944e-05	1.000000000000000021e-02	1.405470017040468846e-02	4.254728274655599307e+01	-1.273098661700282150e+02	-9.341638704623544243e+01	-9.337326304713228353e+01	1.102829677919172913e-01
2.000000000000000000e+01	8.219544329584059549e-05	1.000000000000000021e-02	1.420202472318852355e-02	3.944339088874621524e+01	-1.254318209563866304e+02	-9.344196197665519321e+01	-9.339458523745878438e+01	1.174341482547696242e-01
2.000000000000000000e+01	9.029130422093829681e-05	1.000000000000000021e-02	1.436385208264268944e-02	3.660938035696841553e+01	-1.235538491257468650e+02	-9.347002648774167710e+01	-9.341799026310866338e+01	1.252896716009146982e-01
2.000000000000000000e+01	9.918456901041592440e-05	1.000000000000000021e-02	1.454160956926186903e-02	3.402105070886695160e+01	-1.216759524397729564e+02	-9.350082364416002179e+01	-9.344365956596153922e+01	1.339189087761283314e-01
2.000000000000000000e+01	1.089537781590782831e-04	1.000000000000000021e-02	1.473686277223865311e-02	3.165637340017386236e+01	-1.197981585240433873e+02	-9.353461885522342811e+01	-9.347182597049970809e+01	1.433980623553988143e-01
2.000000000000000000e+01	1.196852080275814789e-04	1.000000000000000021e-02	1.495133312923822497e-02	2.949529248154573935e+01	-1.179204524706505737e+02	-9.357169238251978527e+01	-9.350271899259826114e+01	1.538108396442008918e-01
2.000000000000000000e+01	1.314736327884918053e-04	1.000000000000000021e-02	1.518691108353081159e-02	2.751955399416910097e+01	-1.160428632430623139e+02	-9.361236829282074723e+01	-9.353659504985162698e+01	1.652491935547757695e-01
2.000000000000000000e+01	1.444231614204135987e-04	1.000000000000000021e-02	1.544567139837988226e-02	2.571253790449459231e+01	-1.141653875888436289e+02	-9.365698444891916097e+01	-9.357374658559743352e+01	1.778141324376821542e-01
2.000000000000000000e+01	1.586481571420653950e-04	1.000000000000000021e-02	1.572989255887532675e-02	2.405911516620759372e+01	-1.122880418590543030e+02	-9.370590890347367008e+01	-9.361447721778493758e+01	1.916166062178852048e-01
2.000000000000000000e+01	1.742742474062467537e-04	1.000000000000000021e-02	1.604207755829314963e-02	2.254551236613929177e+01	-1.104108281223924592e+02	-9.375955976846334750e+01	-9.365911950318879065e+01	2.067784981187250071e-01
2.000000000000000000e+01	1.914394333734163441e-04	1.000000000000000021e-02	1.638497496871222162e-02	2.115919311660341862e+01	-1.085337719370859588e+02	-9.381837710709780254e+01	-9.370804711830396627e+01	2.234336941255306019e-01
2.000000000000000000e+01	2.102953086631492849e-04	1.000000000000000021e-02	1.676160253613747167e-02	1.988874235654964906e+01	-1.066568823867615379e+02	-9.388284795137268191e+01	-9.376165278566575978e+01	2.417292603767448034e-01
2.000000000000000000e+01	2.310083981468275406e-04	1.000000000000000021e-02	1.717527443479917662e-02	1.872377196729180682e+01	-1.047801758257720763e+02	-9.395350629585166757e+01	-9.382037342636242272e+01	2.618267523887824466e-01
2.000000000000000000e+01	2.537616286050536148e-04	1.000000000000000021e-02	1.762962804189692825e-02	1.765482192427969466e+01	-1.029036637465911639e+02	-9.403091928538674438e+01	-9.388466963538571974e+01	2.839036270357095937e-01
2.000000000000000000e+01	2.787559442378372758e-04	1.000000000000000021e-02	1.812865967205392823e-02	1.667328240227019620e+01	-1.010273641324104119e+02	-9.411571644704201844e+01	-9.395506205647821218e+01	3.081548224236397848e-01
2.000000000000000000e+01	3.062120812948658467e-04	1.000000000000000021e-02	1.867675502400451687e-02	1.577131392715462965e+01	-9.915129531427817255e+01	-9.420857549130867881e+01	-9.403209629707028228e+01	3.347944670468738226e-01
2.000000000000000000e+01	3.363725174984307561e-04	1.000000000000000021e-02	1.927873016179043261e-02	1.494178146435118393e+01	-9.727547759752077638e+01	-9.431023073166041115e+01	-9.411637342693285291e+01	3.640577794106001908e-01
2.000000000000000000e+01	3.695036134752572232e-04	1.000000000000000021e-02	1.993987187173097003e-02	1.417818835409583578e+01	-9.539993709874499928e+01	-9.442148223347723501e+01	-9.420853360237789786e+01	3.962031352892252389e-01
2.000000000000000000e+01	4.058979651092014390e-04	1.000000000000000021e-02	2.066598476295691475e-02	1.347462075391008085e+01	-9.352468857652527845e+01	-9.454319273552066250e+01	-9.430926826716549272e+01	4.315143536647529365e-01
2.000000000000000000e+01	4.458769875895211192e-04	1.000000000000000021e-02	2.146344024276927720e-02	1.282569578971473589e+01	-9.164975192763949963e+01	-9.467629597772624095e+01	-9.441933174305995635e+01	4.703031979055797285e-01
2.000000000000000000e+01	4.897937539756323398e-04	1.000000000000000021e-02	2.233923327017790089e-02	1.222651211310942543e+01	-8.977516408054665931e+01	-9.482179846492687147e+01	-9.453952479750525129e+01	5.129121265005384123e-01
2.000000000000000000e+01	5.380361133470173019e-04	1.000000000000000021e-02	2.330104189580783566e-02	1.167260744433842312e+01	-8.790093859624201400e+01	-9.498078052504541802e+01	-9.467070395855465392e+01	5.597173128561307998e-01
2.000000000000000000e+01	5.910301160760953344e-04	1.000000000000000021e-02	2.435729313861231468e-02	1.115991964500757305e+01	-8.602711006661553483e+01	-9.515440542451459294e+01	-9.481379234551118884e+01	6.111319721638235336e-01
2.000000000000000000e+01	6.492437764742083669e-04	1.000000000000000021e-02	2.551723907275079209e-02	1.068475228965697532e+01	-8.415370076174214375e+01	-9.534392417317747004e+01	-9.496976019616393216e+01	6.676099941389296299e-01
2.000000000000000000e+01	7.131912060403724357e-04	1.000000000000000021e-02	2.679103339412858623e-02	1.024373733375672657e+01	-8.228074018311440341e+01	-9.555067102939888457e+01	-9.513965932572658346e+01	7.296499547600023838e-01
2.000000000000000000e+01	7.834371538154085443e-04	1.000000000000000021e-02	2.818982042877934274e-02	9.833811100130997573e+00	-8.040825572219723938e+01	-9.577607657525943807e+01	-9.532458745894464869e+01	7.977995103639651253e-01
2.000000000000000000e+01	8.606019939393972674e-04	1.000000000000000021e-02	2.972583446799376486e-02	9.452183233436590726e+00	-7.853627504591528918e+01	-9.602165792960316537e+01	-9.552570408416376324e+01	8.726602249394385113e-01
2.000000000000000000e+01	9.453672044598655051e-04	1.000000000000000021e-02	3.141250215944894897e-02	9.096312878534837054e+00	-7.666482441374736823e+01	-9.628903046859278447e+01	-9.574423316115131399e+01	9.548928812945652878e-01
2.000000000000000000e+01	1.038481385776566027e-03	1.000000000000000021e-02	3.326456183296794267e-02	8.763887970575192199e+00	-7.479392919432557107e+01	-9.657990437468721723e+01	-9.598145743655845763e+01	1.045223301725809018e+00
2.000000000000000000e+01	1.140766871874494999e-03	1.000000000000000021e-02	3.529819246462366500e-02	8.452802628110614336e+00	-7.292361225737442965e+01	-9.689608582166229667e+01	-9.623870798050924691e+01	1.144448748842004093e+00
2.000000000000000000e+01	1.253126992731973689e-03	1.000000000000000021e-02	3.753115583491730550e-02	8.161139796849020911e+00	-7.105389114853223020e+01	-9.723947476465927764e+01	-9.651736101516800659e+01	1.253444952380324828e+00
2.000000000000000000e+01	1.376554052041444173e-03	1.000000000000000021e-02	3.998295298725689645e-02	7.887154383850640826e+00	-6.918478289807070780e+01	-9.761205993059905950e+01	-9.681884512718926317e+01	1.373173836845442253e+00
2.000000000000000000e+01	1.512138090697893534e-03	1.000000000000000021e-02	4.267499616015688751e-02	7.629256954258170964e+00	-6.731629378552007381e+01	-9.801591755085041768e+01	-9.714460776991234070e+01	1.504691986369151691e+00
2.000000000000000000e+01	1.661076513449273161e-03	1.000000000000000021e-02	4.563080236413617763e-02	7.386000473400127220e+00	-6.544842289795388979e+01	-9.845321697535885619e+01	-9.749612153904845968e+01	1.649159964925589472e+00
2.000000000000000000e+01	1.824684663726284682e-03	1.000000000000000021e-02	4.887620836151661263e-02	7.156067504319051586e+00	-6.358116057346946093e+01	-9.892619004605953137e+01	-9.787487869248339223e+01	1.807852552542983382e+00
2.000000000000000000e+01	2.004407440042696876e-03	1.000000000000000021e-02	5.243960360145834276e-02	6.938258210543528648e+00	-6.171448324857868073e+01	-9.943714588540585453e+01	-9.828235188521168197e+01	1.982169967743801164e+00
2.000000000000000000e+01	2.201832056555933035e-03	1.000000000000000021e-02	5.635219643569824854e-02	6.731480131415428225e+00	-5.984835281987307098e+01	-9.998845227738252106e+01	-9.871999891170158037e+01	2.173650214611618559e+00
2.000000000000000000e+01	2.418702060482302765e-03	1.000000000000000021e-02	6.064830855302893314e-02	6.534738121654264376e+00	-5.798270917129377011e+01	-1.005825112237279342e+02	-9.918924291979287489e+01	2.383982634033690484e+00
2.000000000000000000e+01	2.656932730161079038e-03	1.000000000000000021e-02	6.536570191118609707e-02	6.347126020264457047e+00	-5.611747179221159598e+01	-1.012217868440321382e+02	-9.969144488584701946e+01	2.615022796356970769e+00
2.000000000000000000e+01	2.918627989754778596e-03	1.000000000000000021e-02	7.054595578881803219e-02	6.167818603597326366e+00	-5.425253312491658164e+01	-1.019087468695530134e+02	-1.002278831004251884e+02	2.868808856468538782e+00
2.000000000000000000e+01	3.206098989967120973e-03	1.000000000000000021e-02	7.623488013910462158e-02	5.996063912279351982e+00	-5.238775210438737417e+01	-1.026458742482747368e+02	-1.007997240496998614e+02	3.147579511778465289e+00
2.000000000000000000e+01	3.521884518873484842e-03	1.000000000000000021e-02	8.248298435447626309e-02	5.831176873263991922e+00	-5.052295020349178856e+01	-1.034356553834587515e+02	-1.014080275270789997e+02	3.453793750694006182e+00
2.000000000000000000e+01	3.868773423121261382e-03	1.000000000000000021e-02	8.934601418450505150e-02	5.672533429711731578e+00	-4.865790760137885229e+01	-1.042805505716271597e+02	-1.020536934858862281e+02	3.790152525737917610e+00
2.000000000000000000e+01	4.249829237511994554e-03	1.000000000000000021e-02	9.688555475773065473e-02	5.519564703732033450e+00	-4.679235577333214735e+01	-1.051830109207404149e+02	-1.027374497969638014e+02	4.159622570628566329e+00
2.000000000000000000e+01	4.668417240480429199e-03	1.000000000000000021e-02	1.051697079196039913e-01	5.371752095140363004e+00	-4.492597105550381542e+01	-1.061454252478218905e+02	-1.034598267378261198e+02	4.565462581915708640e+00
2.000000000000000000e+01	5.128234174409789306e-03	1.000000000000000021e-02	1.142738711101810717e-01	5.228622828877898421e+00	-4.305837154727083060e+01	-1.071701525981132761e+02	-1.042211498176641697e+02	5.011251959389880106e+00
2.000000000000000000e+01	5.633340893257011463e-03	1.000000000000000021e-02	1.242816109066735841e-01	5.089745448818717044e+00	-4.118910929183940084e+01	-1.082594898904307286e+02	-1.050214896305880643e+02	5.500922417676262555e+00
2.000000000000000000e+01	6.188198225814060816e-03	1.000000000000000021e-02	1.352856353680532420e-01	4.954726446544304608e+00	-3.931767418291205729e+01	-1.094156666574170629e+02	-1.058606758410539044e+02	6.038792672813634077e+00
2.000000000000000000e+01	6.797706371330226698e-03	1.000000000000000021e-02	1.473888890661626538e-01	4.823206346941934619e+00	-3.744348821487552215e+01	-1.106408403480331941e+02	-1.067382543486924504e+02	6.629606622384196513e+00
2.000000000000000000e+01	7.467248175416158276e-03	1.000000000000000021e-02	1.607057662325372949e-01	4.694856775010955552e+00	-3.556591414761578562e+01	-1.119370823853100632e+02	-1.076534899580522904e+02	7.278575236400289583e+00
2.000000000000000000e+01	8.202736668419006311e-03	1.000000000000000021e-02	1.753633815247530314e-01	4.569377544614400044e+00	-3.368426386022483143e+01	-1.133063958923626728e+02	-1.086053423175992236e+02	7.991422619900745872e+00
2.000000000000000000e+01	9.010667286101800219e-03	1.000000000000000021e-02	1.915029270532990491e-01	4.446493888612382150e+00	-3.179782324631097623e+01	-1.147506441868142133e+02	-1.095924210835769372e+02	8.774436607269214150e+00
2.000000000000000000e+01	9.898175233811834853e-03	1.000000000000000021e-02	2.092810167174164737e-01	4.325954365033136462e+00	-2.990587997575306289e+01	-1.162715575137066111e+02	-1.106129858019771461e+02	9.634524325713616832e+00
2.000000000000000000e+01	1.087309850074726428e-02	1.000000000000000021e-02	2.288709256811550241e-01	4.207528249313921442e+00	-2.800777413995488985e+01	-1.178706901883654012e+02	-1.116649043078507333e+02	1.057927323830981159e+01
2.000000000000000000e+01	1.194404708082983865e-02	1.000000000000000021e-02	2.504635380409249157e-01	4.091003576774841832e+00	-2.610296387549594499e+01	-1.195493442210473347e+02	-1.127456002424029720e+02	1.161701807137863263e+01
2.000000000000000000e+01	1.312047901150489339e-02	1.000000000000000021e-02	2.742677879393987661e-01	3.976185889964212183e+00	-2.419112215027271517e+01	-1.213084992805132032e+02	-1.138520075623876977e+02	1.275691427776882492e+01
2.000000000000000000e+01	1.441278390200217453e-02	1.000000000000000021e-02	3.005102448458688014e-01	3.862895916684519371e+00	-2.227225467187548347e+01	-1.231487009942045461e+02	-1.149804774730783663e+02	1.400901848583453813e+01
2.000000000000000000e+01	1.583237468873379544e-02	1.000000000000000021e-02	3.294334110521811021e-01	3.750968319283144226e+00	-2.034685292563005987e+01	-1.250699367250472278e+02	-1.161267225581837010e+02	1.538437657058054597e+01
2.000000000000000000e+01	1.739178842816321846e-02	1.000000000000000021e-02	3.612921006005851421e-01	3.640250339835552573e+00	-1.841608685345542895e+01	-1.270714941711902242e+02	-1.172857399473093807e+02	1.689511980200486008e+01
2.000000000000000000e+01	1.910479701729334359e-02	1.000000000000000021e-02	3.963472221321737710e-01	3.530600661226560799e+00	-1.648202361421138207e+01	-1.291518205699683790e+02	-1.184517681937943934e+02	1.855456976952271475e+01
2.000000000000000000e+01	2.098652881959697791e-02	1.000000000000000021e-02	4.349429469839101725e-01	3.421869446872364495e+00	-1.454326226694042745e+01	-1.313251394896788327e+02	-1.196348473912575798e+02	2.037734468024742185e+01
2.000000000000000000e+01	2.305360227052401928e-02	1.000000000000000021e-02	4.759831521195861392e-01	3.314168009553008609e+00	-1.266985049638527983e+01	-1.333529208071670666e+02	-1.205942908673254266e+02	2.237961983613685035e+01
2.000000000000000000e+01	2.532427264251682283e-02	1.000000000000000021e-02	4.843967080357249877e-01	3.214142586415946745e+00	-1.241088522601388000e+01	-1.296045359118630529e+02	-1.157312805964576654e+02	2.458224122308599746e+01
2.000000000000000000e+01	2.781859326568265206e-02	1.000000000000000021e-02	4.956632005189257062e-01	3.123239702679494023e+00	-1.203661356268484539e+01	-1.257761118566218812e+02	-1.106751908797283619e+02	2.700167260362468014e+01
2.000000000000000000e+01	3.055859262793711451e-02	1.000000000000000021e-02	5.092524691919643187e-01	3.039516882679262011e+00	-1.158616962802501682e+01	-1.218209150727936247e+02	-1.053735989547379290e+02	2.965889609288062800e+01
2.000000000000000000e+01	3.356846891867078936e-02	1.000000000000000021e-02	5.502321474942947210e-01	2.947912091424033765e+00	-1.029019762231495250e+01	-1.219912280496883596e+02	-1.041007851779773290e+02	3.256911958936660056e+01
2.000000000000000000e+01	3.687480373404340706e-02	1.000000000000000021e-02	6.123154184643567755e-01	2.847223746012503831e+00	-8.514245547654340385e+00	-1.249948074416495984e+02	-1.056003352566573170e+02	3.576009231416961143e+01
2.000000000000000000e+01	4.050679683123491887e-02	1.000000000000000021e-02	6.796546501677729335e-01	2.748285642445715826e+00	-6.758243052857993760e+00	-1.279821098249244358e+02	-1.069900274660165564e+02	3.926561941304324677e+01
2.000000000000000000e+01	4.449652400487570658e-02	1.000000000000000021e-02	7.549973113536462277e-01	2.649944956919669359e+00	-4.968603488643839050e+00	-1.312520940239847675e+02	-1.085731482720831877e+02	4.311610863857990950e+01
2.000000000000000000e+01	4.887922036308094131e-02	1.000000000000000021e-02	8.389859609111558481e-01	2.552373093817509542e+00	-3.151218007508731045e+00	-1.347612508148437485e+02	-1.103071479155095886e+02	4.734581554372972789e+01
2.000000000000000000e+01	5.369359150482928139e-02	1.000000000000000021e-02	9.327399253352908204e-01	2.455568931456254766e+00	-1.303169028806413499e+00	-1.385123798234293133e+02	-1.121968405423669850e+02	5.199229428774296480e+01
2.000000000000000000e+01	5.898215534683610983e-02	1.000000000000000021e-02	1.037541745562766238e+00	2.359571762722089350e+00	5.786407128491853902e-01	-1.425046012939438071e+02	-1.142437887241907077e+02	5.709690054393893632e+01
2.000000000000000000e+01	6.479161761875085190e-02	1.000000000000000021e-02	1.154893727772332790e+00	2.264404865135763334e+00	2.497986017082214349e+00	-1.467326726360471696e+02	-1.164454598291583380e+02	6.270512558655930491e+01
2.000000000000000000e+01	7.117328434284843353e-02	1.000000000000000021e-02	1.286615740969582644e+00	2.170128007548446814e+00	4.460138268300588571e+00	-1.511862477357689727e+02	-1.187943228205242292e+02	6.886709364518664245e+01
2.000000000000000000e+01	7.818351494101219434e-02	1.000000000000000021e-02	1.435008885096032083e+00	2.076817740729249628e+00	6.473094045599680157e+00	-1.558491565327154262e+02	-1.212769759198784527e+02	7.563804041596151251e+01
2.000000000000000000e+01	8.588421997060308177e-02	1.000000000000000021e-02	1.603119756856255185e+00	1.984554152774734126e+00	8.549300364663189100e+00	-1.606986536756614328e+02	-1.238732638775226320e+02	8.307886243933907622e+01
2.000000000000000000e+01	9.434340788494925689e-02	1.000000000000000021e-02	1.795153843035612429e+00	1.893450774264306968e+00	1.070796993318516854e+01	-1.657046230679438565e+02	-1.265553777071579589e+02	9.125682759041298198e+01
2.000000000000000000e+01	1.036357856471477323e-01	1.000000000000000021e-02	2.017105320597394780e+00	1.803632923010545897e+00	1.297809103897485272e+01	-1.708287220497554699e+02	-1.292869227683085569e+02	1.002463227630323246e+02
2.000000000000000000e+01	1.138434185014741556e-01	1.000000000000000021e-02	2.277696282806636052e+00	1.715243125074440877e+00	1.540225731807204212e+01	-1.760234979669226050e+02	-1.320219868147064801e+02	1.101298035669966282e+02
2.000000000000000000e+01	1.250564547291438122e-01	1.000000000000000021e-02	2.589752401343461408e+00	1.628440920232576472e+00	1.804146252696705943e+01	-1.812316332659896148e+02	-1.347043607511831738e+02	1.209989442533217954e+02
2.000000000000000000e+01	1.373739217890745934e-01	1.000000000000000021e-02	2.972186532565815664e+00	1.543411504405009405e+00	2.098102419930078355e+01	-1.863857058193686953e+02	-1.372672941969100862e+02	1.329560920079453581e+02
2.000000000000000000e+01	1.509046008747347289e-01	1.000000000000000021e-02	3.452788992484961295e+00	1.460338633905433614e+00	2.433761156114170987e+01	-1.914093359994639343e+02	-1.396346524548411026e+02	1.461160097688442363e+02
2.000000000000000000e+01	1.657679876106884498e-01	1.000000000000000021e-02	4.072044884197579151e+00	1.379431167142780801e+00	2.826717359913059724e+01	-1.962211176451249059e+02	-1.417248674291672614e+02	1.606082642273223939e+02
2.000000000000000000e+01	1.820953473731896088e-01	1.000000000000000021e-02	4.888110410466008027e+00	1.300902070119444698e+00	3.297281742690388739e+01	-2.007433873919516998e+02	-1.434597330365803884e+02	1.765801481133166533e+02
2.000000000000000000e+01	2.000308745548441958e-01	1.000000000000000021e-02	5.982757000295351624e+00	1.224959173117092126e+00	3.871023114471361026e+01	-2.049180388368537820e+02	-1.447802484697666046e+02	1.942004634013020450e+02
2.000000000000000000e+01	2.197329660113377658e-01	1.000000000000000021e-02	7.467664341239944825e+00	1.151813268484735309e+00	4.578744692997250354e+01	-2.087293349128947000e+02	-1.456694603794712464e+02	2.136643454260326962e+02
2.000000000000000000e+01	2.413756199366196842e-01	1.000000000000000021e-02	9.489921084201952795e+00	1.081656946632618688e+00	5.455554610530991511e+01	-2.122288351391347021e+02	-1.461774190343399198e+02	2.351990405173881982e+02
2.000000000000000000e+01	2.651499725206515889e-01	1.000000000000000021e-02	1.223585564150388194e+01	1.014667589969086459e+00	6.539065972302886109e+01	-2.155509467159600092e+02	-1.464367563986376410e+02	2.590708049336156478e+02
2.000000000000000000e+01	2.912659859606484547e-01	1.000000000000000021e-02	1.593361811289385521e+01	9.509995625362487326e-01	7.867337018040892360e+01	-2.189071610819563602e+02	-1.466569471512842142e+02	2.855927343381558785e+02
2.000000000000000000e+01	3.199543027334128542e-01	1.000000000000000021e-02	2.085694088403142032e+01	8.907696950148723536e-01	9.477593123097587124e+01	-2.225564326162549378e+02	-1.470947090596404507e+02	3.151335925735183423e+02
2.000000000000000000e+01	3.514682825046904213e-01	1.000000000000000021e-02	2.733269851257250949e+01	8.340565721463041315e-01	1.140626682051623391e+02	-2.267647703739763188e+02	-1.480136135419568859e+02	3.481280965811812962e+02
2.000000000000000000e+01	3.860862396644265115e-01	1.000000000000000021e-02	3.575335672061444825e+01	7.809008205358376475e-01	1.369006232022108520e+02	-2.317717253263421640e+02	-1.496505889811242298e+02	3.850891902596576415e+02
2.000000000000000000e+01	4.241139012486217497e-01	1.000000000000000021e-02	4.659365259405116433e+01	7.313000487280210127e-01	1.636730486432611258e+02	-2.377728949025338352e+02	-1.521984387663581231e+02	4.266229114451705868e+02
2.000000000000000000e+01	4.658871069548218835e-01	1.000000000000000021e-02	6.043021619794613031e+01	6.852053448245180034e-01	1.947897200591564797e+02	-2.449167437339271203e+02	-1.558026731817377595e+02	4.734464984845598110e+02
2.000000000000000000e+01	5.117747750963139719e-01	1.000000000000000021e-02	7.796348990139601653e+01	6.425316668458003200e-01	2.306923104164903577e+02	-2.533090711467680762e+02	-1.605659859291578186e+02	5.264104229315663588e+02
2.000000000000000000e+01	5.621821606887288381e-01	1.000000000000000021e-02	1.000420372698829112e+02	6.031638988676043533e-01	2.718556701380691720e+02	-2.630196540884738852e+02	-1.665549042085587530e+02	5.865248375897857613e+02
2.000000000000000000e+01	6.175544344427069676e-01	1.000000000000000021e-02	1.276899144206470709e+02	5.669455850742317615e-01	3.187868016345764204e+02	-2.740882136424624491e+02	-1.738057607362410124e+02	6.549909529128998429e+02
2.000000000000000000e+01	6.783806142703487918e-01	1.000000000000000021e-02	1.621381005287088897e+02	5.337047178775580214e-01	3.720231379318639711e+02	-2.865290014226917492e+02	-1.823292842005054410e+02	7.332387932437661675e+02
2.000000000000000000e+01	7.451978840263840942e-01	1.000000000000000021e-02	2.048612761063605490e+02	5.032496388999034842e-01	4.321313605988220843e+02	-3.003342986710113109e+02	-1.921141011645266303e+02	8.229716941759271549e+02
2.000000000000000000e+01	8.185963376248451828e-01	1.000000000000000021e-02	2.576215596964805741e+02	4.753746020375307357e-01	4.997076293020991216e+02	-3.154773725423479505e+02	-2.031296940656550589e+02	9.262192222536529016e+02
2.000000000000000000e+01	8.992241904287053833e-01	1.000000000000000021e-02	3.225211701334568488e+02	4.498726311988189841e-01	5.753797673880550292e+02	-3.319153368094833354e+02	-2.153292626903770213e+02	1.045400184286042077e+03
2.000000000000000000e+01	9.877935039366569914e-01	1.000000000000000021e-02	4.020663539569342788e+02	4.265299375868923937e-01	6.598116417378371352e+02	-3.495921453864277737e+02	-2.286527176386191513e+02	1.183397253758611669e+03
2.000000000000000000e+01	1.085086474324357342e+00	1.000000000000000021e-02	4.992452896338615460e+02	4.051427384628363271e-01	7.537096940631219013e+02	-3.684417282486298859e+02	-2.430298154756785323e+02	1.343646318716782844e+03
2.000000000000000000e+01	1.191962340377130891e+00	1.000000000000000021e-02	6.176230853689884270e+02	3.855151830865333751e-01	8.578313766518730290e+02	-3.883911789973286091e+02	-2.583833448968940729e+02	1.530242807609709871e+03
2.000000000000000000e+01	1.309364971821245893e+00	1.000000000000000021e-02	7.614573880402522263e+02	3.674611460405855512e-01	9.729950746289817971e+02	-4.093637237412082186e+02	-2.746320936602505753e+02	1.748068867321734388e+03
2.000000000000000000e+01	1.438331205069795171e+00	1.000000000000000021e-02	9.358389207181019174e+02	3.508124357308815000e-01	1.100091355832611271e+03	-4.312815368146563628e+02	-2.916936822193015928e+02	2.002945975172331146e+03
2.000000000000000000e+01	1.579999999999969651e+00	1.000000000000000021e-02	1.146860348843377778e+03	3.354115931400720174e-01	1.240093412888586499e+03	-4.540674193568294754e+02	-3.094861056889823203e+02	2.301816370049891702e+03


==> anc/qmc2_nm_T0.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^-3]	s[]	mu_B-m_n[MeV]   mu_Q[MeV]	mul[MeV]	F[MeV]	E[MeV]	e[MeV/fm^-3]
1.000000000000000056e-01	9.999999999999999799e-13	1.000000000000000021e-02	3.272419399999999961e-12	1.579928800000000138e+02	-1.091082289959960594e+00	-2.006029523649420199e+01	-2.005998330079799885e+01	-4.564101515136258058e+00	1.123518659331443814e+01	9.502351865933144418e-10
1.000000000000000056e-01	1.098495252297123070e-12	1.000000000000000021e-02	3.281911784078427496e-12	1.453842121352530796e+02	-1.081688210882503220e+00	-2.009419852541833507e+01	-2.009385589971771324e+01	-4.270269857542189129e+00	1.026815187779425287e+01	1.042766557994621257e-09
1.000000000000000056e-01	1.206691819319320406e-12	1.000000000000000021e-02	3.292346560099871068e-12	1.338982367853944879e+02	-1.072294080164414298e+00	-2.012810263621839013e+01	-2.012772636127986203e+01	-4.001978419634724560e+00	9.387845511374280250e+00	1.144411854720450872e-09
1.000000000000000056e-01	1.325545234508051392e-12	1.000000000000000021e-02	3.303804978679379096e-12	1.234338873346041083e+02	-1.062899933622174498e+00	-2.016200777083141205e+01	-2.016159395500445939e+01	-3.756928063073246449e+00	8.586461002309192736e+00	1.256068717665960463e-09
1.000000000000000056e-01	1.456105146812171298e-12	1.000000000000000021e-02	3.316392051939436967e-12	1.138996930514209822e+02	-1.053505883195374970e+00	-2.019591285192047181e+01	-2.019545856183754751e+01	-3.533037728572935521e+00	7.856931417066221002e+00	1.378723251131169253e-09
1.000000000000000056e-01	1.599524590618575778e-12	1.000000000000000021e-02	3.330218379811599957e-12	1.052122374882756759e+02	-1.044111723184936169e+00	-2.022981808095284251e+01	-2.022931930972360348e+01	-3.328410091889963951e+00	7.192813583071256289e+00	1.513458672792700439e-09
1.000000000000000056e-01	1.757070168727004945e-12	1.000000000000000021e-02	3.345406494050386293e-12	9.729560836478192698e+01	-1.034717577105410236e+00	-2.026372523418618599e+01	-2.026317705262795954e+01	-3.141318051683128942e+00	6.588242921512801331e+00	1.661464893536374587e-09
1.000000000000000056e-01	1.930133238299520374e-12	1.000000000000000021e-02	3.362090296112930513e-12	9.008069391381195601e+01	-1.025323519412199236e+00	-2.029763232540291540e+01	-2.029702985610328980e+01	-2.970189270149376171e+00	6.037880172251902877e+00	1.824049023972582766e-09
1.000000000000000056e-01	2.120242198572894853e-12	1.000000000000000021e-02	3.380417254305835240e-12	8.350457408370749590e+01	-1.015929354646645688e+00	-2.033154039354478115e+01	-2.033087877166817137e+01	-2.813592409974489783e+00	5.536864980048562757e+00	2.002646919238447729e-09
1.000000000000000056e-01	2.329075988852339038e-12	1.000000000000000021e-02	3.400549332655944410e-12	7.750997530893684484e+01	-1.006535215969233121e+00	-2.036544846649075424e+01	-2.036472260937649992e+01	-2.670224716426673695e+00	5.080772828171348010e+00	2.198835859531253696e-09
1.000000000000000056e-01	2.558478915993521786e-12	1.000000000000000021e-02	3.422663758610605675e-12	7.204475006929895642e+01	-9.971411487455560385e-01	-2.039935764494431680e+01	-2.039856040181740937e+01	-2.538899663480265190e+00	4.665575402122271953e+00	2.414348478415224820e-09
1.000000000000000056e-01	2.810476942321174344e-12	1.000000000000000021e-02	3.446956799603984714e-12	6.706144113145067820e+01	-9.877469790943479433e-01	-2.043326779055763964e+01	-2.043239145564562875e+01	-2.418537663334404897e+00	4.287606432883080743e+00	2.651088067856948408e-09
1.000000000000000056e-01	3.087295577830345739e-12	1.000000000000000021e-02	3.473642119459313778e-12	6.251683663078793529e+01	-9.783528391291733683e-01	-2.046717872822392792e+01	-2.046621626759179691e+01	-2.308155834865488032e+00	3.943527867624311511e+00	2.911145383729461994e-09
1.000000000000000056e-01	3.391379534684538688e-12	1.000000000000000021e-02	3.502956212550323201e-12	5.837160101700707315e+01	-9.689587684272967794e-01	-2.050108995428541903e+01	-2.050003236488307934e+01	-2.206859060804731598e+00	3.630300988721614885e+00	3.196817111546677486e-09
1.000000000000000056e-01	3.725414317588592219e-12	1.000000000000000021e-02	3.535157387284402886e-12	5.458992575361160959e+01	-9.595645937270698145e-01	-2.053500297234874594e+01	-2.053384136175099783e+01	-2.113833000461340816e+00	3.345159630266834938e+00	3.510626149796903500e-09
1.000000000000000056e-01	4.092349940710795645e-12	1.000000000000000021e-02	3.570530593489134652e-12	5.113921548382745641e+01	-9.501704314474956892e-01	-2.056891593284300868e+01	-2.056763995887136787e+01	-2.028335965656197004e+00	3.085585610329530937e+00	3.855343890416927365e-09
1.000000000000000056e-01	4.495426980609222231e-12	1.000000000000000021e-02	3.609388148840779451e-12	4.798979343666312758e+01	-9.407762939087043197e-01	-2.060283003732210716e+01	-2.060142812320287220e+01	-1.949692794377142491e+00	2.849286594484510715e+00	4.234014694624393693e-09
1.000000000000000056e-01	4.938205195247622687e-12	1.000000000000000021e-02	3.652073385356806682e-12	4.511464731565666142e+01	-9.313822124267120417e-01	-2.063674509881882813e+01	-2.063520561382109264e+01	-1.877289035654371219e+00	2.634175744046274303e+00	4.649982778681962224e-09
1.000000000000000056e-01	5.424594961848500805e-12	1.000000000000000021e-02	3.698963479265848178e-12	4.248918566608086422e+01	-9.219880292800471944e-01	-2.067066113993860199e+01	-2.066896926944760082e+01	-1.810565279252159598e+00	2.438353343577432497e+00	5.106921748438518460e-09
1.000000000000000056e-01	5.958891811225473108e-12	1.000000000000000021e-02	3.750472775465905298e-12	4.009102058925250844e+01	-9.125938987750665810e-01	-2.070457816417707519e+01	-2.070271992124127181e+01	-1.749012117135293920e+00	2.260090070801425099e+00	5.608867042956249972e-09
1.000000000000000056e-01	6.545814363583387335e-12	1.000000000000000021e-02	3.807056339887690001e-12	3.789977424472682088e+01	-9.031998071839841824e-01	-2.073849617150555957e+01	-2.073645511550363452e+01	-1.692165997351366968e+00	2.097811538233600004e+00	6.160251572303860821e-09
1.000000000000000056e-01	7.190546000814667087e-12	1.000000000000000021e-02	3.869214340766879055e-12	3.589689425980368043e+01	-8.938056211232946469e-01	-2.077241515221262702e+01	-2.077017286063934165e+01	-1.639604792296040614e+00	1.950084664055225403e+00	6.765944868247344372e-09
1.000000000000000056e-01	7.898780643318977268e-12	1.000000000000000021e-02	3.937495973470545706e-12	3.406549204799122066e+01	-8.844114963812195196e-01	-2.080633511577812200e+01	-2.080387158116750257e+01	-1.590944381921190143e+00	1.815604781592014660e+00	7.431296087981276392e-09
1.000000000000000056e-01	8.676773035622312662e-12	1.000000000000000021e-02	4.012504807900138752e-12	3.239019253085258043e+01	-8.750173958689284603e-01	-2.084025606702810407e+01	-2.083755000205347940e+01	-1.545834968064355053e+00	1.693184333591830182e+00	8.162181256619399962e-09
1.000000000000000056e-01	9.531393984890807918e-12	1.000000000000000021e-02	4.094903713078630178e-12	3.085700137206942983e+01	-8.656232072443891257e-01	-2.087417792999122312e+01	-2.087120612338620873e+01	-1.503958074324032168e+00	1.581742129588860735e+00	8.965055159232079852e-09
1.000000000000000056e-01	1.047019104017590952e-11	1.000000000000000021e-02	4.185421111383065438e-12	2.945317807634209473e+01	-8.562290893855357687e-01	-2.090810126409272129e+01	-2.090483691832565682e+01	-1.465023883876369837e+00	1.480293997564558595e+00	9.847008347675305449e-09
1.000000000000000056e-01	1.150145514827711423e-11	1.000000000000000021e-02	4.284857239118744800e-12	2.816712424353345412e+01	-8.468349783213893200e-01	-2.094202620969373996e+01	-2.093843966382518929e+01	-1.428768472710430615e+00	1.387943950655994740e+00	1.081582975932900270e-08
1.000000000000000056e-01	1.263429387489071572e-11	1.000000000000000021e-02	4.394091018068388123e-12	2.698828154465614659e+01	-8.374407952223599239e-01	-2.097595202390570890e+01	-2.097201291583212068e+01	-1.394951688273181389e+00	1.303876426064675798e+00	1.188007550646582476e-08
1.000000000000000056e-01	1.387871183769407704e-11	1.000000000000000021e-02	4.514088712915269172e-12	2.590703919236152686e+01	-8.280466228639442594e-01	-2.100987873362410596e+01	-2.100555208234132820e+01	-1.363354877040023894e+00	1.227349060260621627e+00	1.304914443952636032e-08
1.000000000000000056e-01	1.524569906170682489e-11	1.000000000000000021e-02	4.645911051069961901e-12	2.491464807599499309e+01	-8.186525155679182930e-01	-2.104380702712350981e+01	-2.103905453618195054e+01	-1.333778922886722285e+00	1.157685932686945307e+00	1.433336115028042433e-08
1.000000000000000056e-01	1.674732803723565073e-11	1.000000000000000021e-02	4.790723729813184389e-12	2.400314318873570230e+01	-8.092583931876013992e-01	-2.107773684223534261e+01	-2.107251669108636349e+01	-1.306042558339527204e+00	1.094271786197509755e+00	1.574406715552961897e-08
1.000000000000000056e-01	1.839686033756586408e-11	1.000000000000000021e-02	4.949807947553344663e-12	2.316527428263598409e+01	-7.998642067284339463e-01	-2.111166735187221732e+01	-2.110593392340124197e+01	-1.279980773543115902e+00	1.036546622184687294e+00	1.729372106041605395e-08
1.000000000000000056e-01	2.020886373798934935e-11	1.000000000000000021e-02	5.124570856571468047e-12	2.239444138407074902e+01	-7.904701075431184165e-01	-2.114560029955763909e+01	-2.113930235270005298e+01	-1.255443483846534036e+00	9.840006462244446084e-01	1.899600858494964357e-08
1.000000000000000056e-01	2.219934087050079329e-11	1.000000000000000021e-02	5.316558708244247211e-12	2.168463633606621599e+01	-7.810759828631153034e-01	-2.117953427996080862e+01	-2.117261688424066080e+01	-1.232293887698006074e+00	9.361697867580005550e-01	2.086596342960914967e-08
1.000000000000000056e-01	2.438587055037061093e-11	1.000000000000000021e-02	5.527470648917386625e-12	2.103039079000702216e+01	-7.716818086609745775e-01	-2.121346933852356642e+01	-2.120587173065037945e+01	-1.210407464767513375e+00	8.926315967838718279e-01	2.292010004536634503e-08
1.000000000000000056e-01	2.678776302271435040e-11	1.000000000000000021e-02	5.759173132079910527e-12	2.042672620692102115e+01	-7.622876348788050205e-01	-2.124740659412369226e+01	-2.123906257239477924e+01	-1.189670986153373633e+00	8.530015875315939411e-01	2.517655948271357088e-08
1.000000000000000056e-01	2.942623050011214820e-11	1.000000000000000021e-02	6.013717470382690849e-12	1.986910981354528616e+01	-7.528935476266749305e-01	-2.128134491728326694e+01	-2.127218192253011964e+01	-1.169981266962167865e+00	8.169297421856072106e-01	2.765526960250125692e-08
1.000000000000000056e-01	3.232457449737399118e-11	1.000000000000000021e-02	6.293357930960912060e-12	1.935341772243637948e+01	-7.434994130341733287e-01	-2.131528574852560354e+01	-2.130522184130171937e+01	-1.151244280714649904e+00	7.840974807763814169e-01	3.037812107046473504e-08
1.000000000000000056e-01	3.550839161788999494e-11	1.000000000000000021e-02	6.600570945925516065e-12	1.887589454559742563e+01	-7.341052458903928324e-01	-2.134922814641635824e+01	-2.133817654014294973e+01	-1.133374614505100908e+00	7.542148377423245620e-01	3.336916068502128360e-08
1.000000000000000056e-01	3.900579960895913004e-11	1.000000000000000021e-02	6.938078263910025547e-12	1.843312313397875357e+01	-7.247110782979239163e-01	-2.138317126754422404e+01	-2.137103682969762986e+01	-1.116294475201470959e+00	7.270178887878273599e-01	3.665480374689481276e-08
1.000000000000000056e-01	4.284768568249458783e-11	1.000000000000000021e-02	7.308871111170745769e-12	1.802199252031297405e+01	-7.153170031615776470e-01	-2.141711700771755744e+01	-2.140379444552068477e+01	-1.099932874065757460e+00	7.022663982335188848e-01	4.026406734575930628e-08
1.000000000000000056e-01	4.706797929413972136e-11	1.000000000000000021e-02	7.716236444845792989e-12	1.763967086477901347e+01	-7.059228632594787278e-01	-2.145106493300539441e+01	-2.143643797428107334e+01	-1.084225324439330507e+00	6.797417547296618068e-01	4.422882662803417617e-08
1.000000000000000056e-01	5.170395178983179170e-11	1.000000000000000021e-02	8.163785998656303666e-12	1.728358108551984884e+01	-6.965287041566975423e-01	-2.148501484382455473e+01	-2.146895899395281049e+01	-1.069113092255975062e+00	6.592449854812230114e-01	4.858409630159906196e-08
1.000000000000000056e-01	5.679654556612956778e-11	1.000000000000000021e-02	8.655490963037803166e-12	1.695137729493842826e+01	-6.871345429208945976e-01	-2.151896574986824007e+01	-2.150134439059634062e+01	-1.054542693821872490e+00	6.405950122373269551e-01	5.336833987039763381e-08
1.000000000000000056e-01	6.239073565127055617e-11	1.000000000000000021e-02	9.195714566449951013e-12	1.664092438833907650e+01	-6.777404772858726112e-01	-2.155291938762780291e+01	-2.153358286609100958e+01	-1.040465402731115319e+00	6.236270483739190240e-01	5.862380932686313026e-08
1.000000000000000056e-01	6.853592690024557025e-11	1.000000000000000021e-02	9.789252781698282521e-12	1.635027934233457714e+01	-6.683463341342306130e-01	-2.158687506225613362e+01	-2.156565977984023164e+01	-1.026836822900463631e+00	6.081911504847994365e-01	6.439691830356159781e-08
1.000000000000000056e-01	7.528639031170244041e-11	1.000000000000000021e-02	1.044137705263749285e-11	1.607767405090640978e+01	-6.589521810001732760e-01	-2.162083359906790747e+01	-2.159756397580107645e+01	-1.013616546847288191e+00	5.941508631591432277e-01	7.073865197647642987e-08
1.000000000000000056e-01	8.270174231999327557e-11	1.000000000000000021e-02	1.115788246573630085e-11	1.582150001445678633e+01	-6.495580285162388945e-01	-2.165479417360600323e+01	-2.162927802047397563e+01	-1.000767970533274820e+00	5.813820191804097703e-01	7.770501734441341874e-08
1.000000000000000056e-01	9.084747129521266552e-11	1.000000000000000021e-02	1.194513782364155465e-11	1.558029080205141348e+01	-6.401638776708101775e-01	-2.168875669128553696e+01	-2.166078764192630501e+01	-9.882573974482511403e-01	5.697716373468892925e-01	8.535753785867339388e-08
1.000000000000000056e-01	9.979551590099029686e-11	1.000000000000000021e-02	1.281014320448111446e-11	1.535271344557049922e+01	-6.307697271712684461e-01	-2.172272113617450273e+01	-2.169207704753571520e+01	-9.760544527183583341e-01	5.592168958045249383e-01	9.376379676964725573e-08
1.000000000000000056e-01	1.096249004177799017e-10	1.000000000000000021e-02	1.376059674911077427e-11	1.513755470544766979e+01	-6.213755774658697995e-01	-2.175668944739537380e+01	-2.172312930387890972e+01	-9.641312500649519279e-01	5.496242231831729441e-01	1.029980339930289828e-07
1.000000000000000056e-01	1.204224326424761362e-10	1.000000000000000021e-02	1.480495678633653868e-11	1.493371070952436419e+01	-6.119814250414650214e-01	-2.179065974934777472e+01	-2.175392844212453625e+01	-9.524626229915611475e-01	5.409084448449448246e-01	1.131418017620501724e-07
1.000000000000000056e-01	1.322834705278301600e-10	1.000000000000000021e-02	1.595252310226008981e-11	1.474017330241114898e+01	-6.025873704809990850e-01	-2.182463203040225252e+01	-2.178445751319811308e+01	-9.410253721038088770e-01	5.329920061071788950e-01	1.242846848579639564e-07
1.000000000000000056e-01	1.453127643322078634e-10	1.000000000000000021e-02	1.721351412190814729e-11	1.455602797436911011e+01	-5.931932224265384912e-01	-2.185860817583811766e+01	-2.181470061494877655e+01	-9.297985217742734676e-01	5.258042727841711894e-01	1.365250917803191492e-07
1.000000000000000056e-01	1.596253817171010822e-10	1.000000000000000021e-02	1.859916547123282523e-11	1.438043880687704146e+01	-5.837990658710878744e-01	-2.189258631959622292e+01	-2.184464389407987284e+01	-9.187630863599451914e-01	5.192808683199245934e-01	1.499711238391818613e-07
1.000000000000000056e-01	1.753477239623515451e-10	1.000000000000000021e-02	2.012181986319070298e-11	1.421264541863260256e+01	-5.744048168194008097e-01	-2.192656842256284833e+01	-2.187427440806662204e+01	-9.079014359012944624e-01	5.133630804491531308e-01	1.647415298483711724e-07
1.000000000000000056e-01	1.926186422737496924e-10	1.000000000000000021e-02	2.179504642214191738e-11	1.405195097663735027e+01	-5.650106720306148356e-01	-2.196055330786127158e+01	-2.190358053005753192e+01	-8.971977714888907940e-01	5.079973242696951274e-01	1.809667548499304777e-07
1.000000000000000056e-01	2.115906640416319600e-10	1.000000000000000021e-02	2.363374770061633541e-11	1.389772287304925946e+01	-5.556165173269316249e-01	-2.199454025513703570e+01	-2.193255538600703147e+01	-8.866377463410799464e-01	5.031346400839993294e-01	1.987900921276901223e-07
1.000000000000000056e-01	2.324313398801283107e-10	1.000000000000000021e-02	2.565430310395155409e-11	1.374938173532612851e+01	-5.462223663028993315e-01	-2.202853126368207981e+01	-2.196119165825198039e+01	-8.762079786891945332e-01	4.987302233065520340e-01	2.183689486814823543e-07
1.000000000000000056e-01	2.553247233433799618e-10	1.000000000000000021e-02	2.787469595218323786e-11	1.360639643483615657e+01	-5.368282088964472232e-01	-2.206252606601597677e+01	-2.198949095679792975e+01	-8.658966482353207539e-01	4.947430590302701603e-01	2.398762353541067315e-07
1.000000000000000056e-01	2.804729963867793270e-10	1.000000000000000021e-02	3.031468800191025892e-11	1.346828279950049279e+01	-5.274340403732579174e-01	-2.209652383656329278e+01	-2.201745462692836242e+01	-8.556926937408206868e-01	4.911355404624373477e-01	2.635018938638513505e-07
1.000000000000000056e-01	3.080982549284253365e-10	1.000000000000000021e-02	3.299597195753657052e-11	1.333459486283720175e+01	-5.180397902186651971e-01	-2.213052548571118550e+01	-2.204508975421989447e+01	-8.455863781099424159e-01	4.878731591459199990e-01	2.894545742467506602e-07
1.000000000000000056e-01	3.384444702799038880e-10	1.000000000000000021e-02	3.594237937197597815e-11	1.320492660629682469e+01	-5.086456457979685597e-01	-2.216453008133536073e+01	-2.207240768598457592e+01	-8.355684347544638513e-01	4.849242384558465346e-01	3.179634775198398259e-07
1.000000000000000056e-01	3.717796437686892903e-10	1.000000000000000021e-02	3.918007143603637853e-11	1.307890588656147735e+01	-4.992514663534936004e-01	-2.219853893388341248e+01	-2.209942156966115689e+01	-8.256308555120313031e-01	4.822597088359543704e-01	3.492803798415542454e-07
1.000000000000000056e-01	4.083981735806208761e-10	1.000000000000000021e-02	4.273777448749652904e-11	1.295618921133603685e+01	-4.898571967322617460e-01	-2.223255233073235360e+01	-2.212615099919471362e+01	-8.157660391191257077e-01	4.798528929997019077e-01	3.836818560372914341e-07
1.000000000000000056e-01	4.486234547251284334e-10	1.000000000000000021e-02	4.664703116133166562e-11	1.283646606533000956e+01	-4.804629641191991984e-01	-2.226656886895263909e+01	-2.215261516953509968e+01	-8.059672759433169631e-01	4.776793556949314734e-01	4.214717221496983309e-07
1.000000000000000056e-01	4.928107350846870031e-10	1.000000000000000021e-02	5.094248375646553587e-11	1.271945148145408666e+01	-4.710687897578684780e-01	-2.230059034251474159e+01	-2.217883541948459225e+01	-7.962283673367664960e-01	4.757167382076659123e-01	4.629837185599693203e-07
1.000000000000000056e-01	5.413502527715840073e-10	1.000000000000000021e-02	5.566216327266703468e-11	1.260488468897606218e+01	-4.616745162348345755e-01	-2.233461553396492860e+01	-2.220483407459734337e+01	-7.865438139954221697e-01	4.739446453064601883e-01	5.085844574060537644e-07
1.000000000000000056e-01	5.946706824994326217e-10	1.000000000000000021e-02	6.084784999436838786e-11	1.249253017026945756e+01	-4.522802572311402924e-01	-2.236864493051391278e+01	-2.223063354180064621e+01	-7.769085283526919739e-01	4.723444974514450223e-01	5.586766602916415745e-07
1.000000000000000056e-01	6.532429214059166912e-10	1.000000000000000021e-02	6.654540932176804792e-11	1.238217274107953436e+01	-4.428859938945162722e-01	-2.240267934317704146e+01	-2.225625523756737678e+01	-7.673178390264183690e-01	4.708994174568488233e-01	6.137027149113036313e-07
1.000000000000000056e-01	7.175842477611022145e-10	1.000000000000000021e-02	7.280522750277328429e-11	1.227361806571932767e+01	-4.334917369938894316e-01	-2.243671856370541917e+01	-2.228172111480809647e+01	-7.577677246895291319e-01	4.695941109267778302e-01	6.741485819845173788e-07
1.000000000000000056e-01	7.882628892887734379e-10	1.000000000000000021e-02	7.968265434944037883e-11	1.216669082925718293e+01	-4.240974344569863885e-01	-2.247076311783751024e+01	-2.230704973872407493e+01	-7.482543531912142498e-01	4.684147499938262627e-01	7.405480870063739159e-07
1.000000000000000056e-01	8.659030414457303259e-10	1.000000000000000021e-02	8.723847872938361836e-11	1.206123074863318756e+01	-4.147031034728798082e-01	-2.250481283465578741e+01	-2.233225917356802270e+01	-7.387742626251565525e-01	4.673488669959624531e-01	8.134876347228887883e-07
1.000000000000000056e-01	9.511903799777737990e-10	1.000000000000000021e-02	9.553946991187201419e-11	1.195709665639215302e+01	-4.053088138366951476e-01	-2.253886703283282955e+01	-2.235736424216706553e+01	-7.293244542809134146e-01	4.663852186612302830e-01	8.936113879324839816e-07
1.000000000000000056e-01	1.044878116436281047e-09	1.000000000000000021e-02	1.046589842012706581e-10	1.185415771145800967e+01	-3.959144396443243230e-01	-2.257292690533280322e+01	-2.238237890204050018e+01	-7.199020260502493329e-01	4.655136878428720593e-01	9.816269563989965690e-07
1.000000000000000056e-01	1.147793650134415556e-09	1.000000000000000021e-02	1.146776030966199600e-10	1.175229762024445357e+01	-3.865200836940796969e-01	-2.260699187911248487e+01	-2.240731591423389801e+01	-7.105045523264834628e-01	4.647251983383284824e-01	1.078311646107926411e-06
1.000000000000000056e-01	1.260845875289441014e-09	1.000000000000000021e-02	1.256838499429731720e-10	1.165141247357678367e+01	-3.771256830586363074e-01	-2.264106344234336987e+01	-2.243218565420547250e+01	-7.011297096153157327e-01	4.640115679509335678e-01	1.184519323968322719e-06
1.000000000000000056e-01	1.385033207883861427e-09	1.000000000000000021e-02	1.377749722781327154e-10	1.155140818836595784e+01	-3.677312413207591280e-01	-2.267514081489527911e+01	-2.245699657896822288e+01	-6.917753050862529562e-01	4.633654825088342477e-01	1.301187958783607833e-06
1.000000000000000056e-01	1.521452403134276153e-09	1.000000000000000021e-02	1.510578020907154801e-10	1.145219925311556963e+01	-3.583367990008016202e-01	-2.270922395523885484e+01	-2.248175553440671592e+01	-6.824396168960902287e-01	4.627803555016498649e-01	1.429347904827086530e-06
1.000000000000000056e-01	1.671308241439051187e-09	1.000000000000000021e-02	1.656497051969243250e-10	1.135371079393617677e+01	-3.489423179519998697e-01	-2.274331348943708875e+01	-2.250646849850050302e+01	-6.731208081012027833e-01	4.622502780757713481e-01	1.570131001410624549e-06
1.000000000000000056e-01	1.835924168345851743e-09	1.000000000000000021e-02	1.816796167347450639e-10	1.125587285295748430e+01	-3.395478054085283581e-01	-2.277741001671884646e+01	-2.253114029623819548e+01	-6.638173039439152490e-01	4.617699399502726010e-01	1.724780568669725035e-06
1.000000000000000056e-01	2.016753982505462284e-09	1.000000000000000021e-02	1.992891856787916280e-10	1.115862371208656434e+01	-3.301532594252613584e-01	-2.281151332585020342e+01	-2.255577560156069694e+01	-6.545278103055807151e-01	4.613345835610971335e-01	1.894662387931293326e-06
1.000000000000000056e-01	2.215394674833565449e-09	1.000000000000000021e-02	2.186340273823690754e-10	1.106190840091616501e+01	-3.207586774518988992e-01	-2.284562282934861344e+01	-2.258037642757771835e+01	-6.452509459246584811e-01	4.609399254995878437e-01	2.081276763525087976e-06
1.000000000000000056e-01	2.433600532269001125e-09	1.000000000000000021e-02	2.398851026216124927e-10	1.096567665651049239e+01	-3.113640473257262009e-01	-2.287973990757962284e+01	-2.260494426364424925e+01	-6.359855591155110233e-01	4.605820988482491884e-01	2.286271772641502646e-06
1.000000000000000056e-01	2.673298630685249819e-09	1.000000000000000021e-02	2.632302327650882579e-10	1.086988290158871706e+01	-3.019693695325687544e-01	-2.291386486049419347e+01	-2.262948053389471070e+01	-6.267306073688132528e-01	4.602576481901223815e-01	2.511457820354118532e-06
1.000000000000000056e-01	2.936605853780147753e-09	1.000000000000000021e-02	2.888757646286735499e-10	1.077448611686227231e+01	-2.925746380493054466e-01	-2.294799761726335419e+01	-2.265398630625692533e+01	-6.174851201071760443e-01	4.599634659886078225e-01	2.758823628106305926e-06
1.000000000000000056e-01	3.225847588245431839e-09	1.000000000000000021e-02	3.170483937161186934e-10	1.067944916180653436e+01	-2.831798479221758758e-01	-2.298213819977130612e+01	-2.267846119778566560e+01	-6.082481957885192969e-01	4.596967411730474851e-01	3.030553796986297811e-06
1.000000000000000056e-01	3.543578260321731882e-09	1.000000000000000021e-02	3.479971852806806935e-10	1.058473996182688026e+01	-2.737850009782880623e-01	-2.301628653560056037e+01	-2.270290408751906952e+01	-5.990190972593154584e-01	4.594549437282466897e-01	3.329048100992298897e-06
1.000000000000000056e-01	3.892603895106722078e-09	1.000000000000000021e-02	3.819957742763842320e-10	1.049032775822233354e+01	-2.643900840644917705e-01	-2.305044333163647607e+01	-2.272731405867977017e+01	-5.897969615158444867e-01	4.592358071803346320e-01	3.656942680597014559e-06
1.000000000000000056e-01	4.276006897848022890e-09	1.000000000000000021e-02	4.193447976942480543e-10	1.039618465895240362e+01	-2.549950800347468016e-01	-2.308460989267903329e+01	-2.275168934859113179e+01	-5.805811905544260298e-01	4.590372679235770192e-01	4.017133323603304203e-06
1.000000000000000056e-01	4.697173276075803015e-09	1.000000000000000021e-02	4.603745614319974258e-10	1.030228786990520184e+01	-2.455999979696946167e-01	-2.311878447944007675e+01	-2.277602797747397645e+01	-5.713712280160052615e-01	4.588575000734635978e-01	4.412801039422050662e-06
1.000000000000000056e-01	5.159822542986194200e-09	1.000000000000000021e-02	5.054479786897809038e-10	1.020861304994143559e+01	-2.362048236129083434e-01	-2.315296935360999342e+01	-2.280032721236091930e+01	-5.621664558748307172e-01	4.586948318890335941e-01	4.847440151797968583e-06
1.000000000000000056e-01	5.668040566166003031e-09	1.000000000000000021e-02	5.549637926172778780e-10	1.011514208173195506e+01	-2.268095542476931958e-01	-2.318716331017941101e+01	-2.282458321778554833e+01	-5.529664624704082598e-01	4.585477625915928002e-01	5.324889158949770733e-06
1.000000000000000056e-01	6.226315651760852789e-09	1.000000000000000021e-02	6.093601193446944595e-10	1.002185518601427461e+01	-2.174141607731373826e-01	-2.322136768657703243e+01	-2.284879184178697997e+01	-5.437705703433266535e-01	4.584149511789519238e-01	5.849364633188967320e-06
1.000000000000000056e-01	6.839578182762564281e-09	1.000000000000000021e-02	6.691183498448401000e-10	9.928737057884109873e+00	-2.080186522807607463e-01	-2.325558285398250646e+01	-2.287295107661416083e+01	-5.345785234197819591e-01	4.582952029760463120e-01	6.425498459485587213e-06
1.000000000000000056e-01	7.513244161479663908e-09	1.000000000000000021e-02	7.347674398291204167e-10	9.835772440951870976e+00	-1.986230015182585129e-01	-2.328980876981792036e+01	-2.289705448304674107e+01	-5.253898653745636693e-01	4.581874087824644448e-01	7.058378741503302647e-06
1.000000000000000056e-01	8.253263040734490053e-09	1.000000000000000021e-02	8.068886169296544036e-10	9.742947868551521395e+00	-1.892272134315138576e-01	-2.332404540312058572e+01	-2.292109677952708324e+01	-5.162041704329567438e-01	4.580906054976594532e-01	7.753594737513347328e-06
1.000000000000000056e-01	9.066170266206154417e-09	1.000000000000000021e-02	8.861205570835673858e-10	9.650251389132417756e+00	-1.798312543619920434e-01	-2.335829369336383365e+01	-2.294507307386238182e+01	-5.070212371736033674e-01	4.580039184056658996e-01	8.517286221474433801e-06
1.000000000000000056e-01	9.959144993944807900e-09	1.000000000000000021e-02	9.731651051210813247e-10	9.557671887569762603e+00	-1.704351104237705750e-01	-2.339255369952931929e+01	-2.296897649326942670e+01	-4.978405784994492933e-01	4.579265823236937649e-01	9.356197706544117269e-06
1.000000000000000056e-01	1.094007349278703233e-08	1.000000000000000021e-02	1.068793520203441094e-09	9.465199538791631895e+00	-1.610387727596277740e-01	-2.342682637059072448e+01	-2.299280102705641582e+01	-4.886620779084296373e-01	4.578578962195933855e-01	1.027773800876091817e-05
1.000000000000000056e-01	1.201761879160816143e-08	1.000000000000000021e-02	1.173853399182533882e-09	9.372825360507372139e+00	-1.516422077517845801e-01	-2.346111176115000063e+01	-2.301653782626996758e+01	-4.794852476604773983e-01	4.577972487020360859e-01	1.129004567813881113e-05
1.000000000000000056e-01	1.320129718649825578e-08	1.000000000000000021e-02	1.289276214685793491e-09	9.280541444299108989e+00	-1.422454114232020728e-01	-2.349541081116941044e+01	-2.304017886233758006e+01	-4.703100784565776848e-01	4.577441004514639644e-01	1.240206087402728756e-05
1.000000000000000056e-01	1.450156228353170174e-08	1.000000000000000021e-02	1.416085724444025544e-09	9.188340491060733584e+00	-1.328483558194613334e-01	-2.352972354486064077e+01	-2.306371613102565021e+01	-4.611360852763937146e-01	4.576979638671900830e-01	1.362360431976633399e-05
1.000000000000000056e-01	1.592989731935060306e-08	1.000000000000000021e-02	1.555407097616313023e-09	9.096215927958246183e+00	-1.234510085201482449e-01	-2.356405094832492608e+01	-2.308713969173121328e+01	-4.519631524949545565e-01	4.576584413227919867e-01	1.496546403484782226e-05
1.000000000000000056e-01	1.749891657488730940e-08	1.000000000000000021e-02	1.708477061933062167e-09	9.004162006464738965e+00	-1.140533359807974489e-01	-2.359839207674235340e+01	-2.311043949231781269e+01	-4.427909912143377369e-01	4.576251755455587045e-01	1.643949060858862238e-05
1.000000000000000056e-01	1.922247677785714407e-08	1.000000000000000021e-02	1.876654940265680291e-09	8.912173489464979781e+00	-1.046553121935123315e-01	-2.363274897107779537e+01	-2.313360350584242298e+01	-4.336195016983310779e-01	4.575978515885026354e-01	1.805870185848361617e-05
1.000000000000000056e-01	2.111579947786777941e-08	1.000000000000000021e-02	2.061435009562837702e-09	8.820245712600838672e+00	-9.525691166346621219e-02	-2.366712244562189582e+01	-2.315661980583034563e+01	-4.244483695559893022e-01	4.575762240514222867e-01	1.983739779751075532e-05
1.000000000000000056e-01	2.319560547489582580e-08	1.000000000000000021e-02	2.264459874196013342e-09	8.728374519024495015e+00	-8.585808841273510905e-02	-2.370151162752836527e+01	-2.317947627386978127e+01	-4.152773260337880856e-01	4.575600786886298010e-01	2.179128692399350458e-05
1.000000000000000056e-01	2.548026248833022177e-08	1.000000000000000021e-02	2.487535306438882688e-09	8.636556047369950306e+00	-7.645879176752512496e-02	-2.373591856777711939e+01	-2.320215887982248759e+01	-4.061063533046080920e-01	4.575492605769113652e-01	2.393762495180291834e-05
1.000000000000000056e-01	2.798994737071523637e-08	1.000000000000000021e-02	2.732646585031789436e-09	8.544787195303641170e+00	-6.705898537862059472e-02	-2.377034316302908934e+01	-2.322465347649391276e+01	-3.969351368798470503e-01	4.575436339066527580e-01	2.629536720333445899e-05
1.000000000000000056e-01	3.074682429877702923e-08	1.000000000000000021e-02	3.001976473368376855e-09	8.453065073326646583e+00	-5.765862907216760119e-02	-2.380478639493391668e+01	-2.324694382641115808e+01	-3.877633990873619041e-01	4.575431103704659108e-01	2.888533601417530767e-05
1.000000000000000056e-01	3.377524051542039553e-08	1.000000000000000021e-02	3.297924927083541446e-09	8.361387105867949643e+00	-4.825765379052861237e-02	-2.383924844815211941e+01	-2.326901326799868386e+01	-3.785910478301275361e-01	4.575476597743772800e-01	3.173040462623590117e-05
1.000000000000000056e-01	3.710194135138273890e-08	1.000000000000000021e-02	3.623131034725993359e-09	8.269751006950317063e+00	-3.885599770553197635e-02	-2.387373123276193709e+01	-2.329084629723485023e+01	-3.694178628950339771e-01	4.575572333496893407e-01	3.485569919058503178e-05
1.000000000000000056e-01	4.075630642550024735e-08	1.000000000000000021e-02	3.980496816586193306e-09	8.178154882349437216e+00	-2.945359693239138141e-02	-2.390823443390490866e+01	-2.331242257908028748e+01	-3.602436126966495067e-01	4.575718790621294829e-01	3.828882067325948261e-05
1.000000000000000056e-01	4.477060910957875528e-08	1.000000000000000021e-02	4.373213842535111069e-09	8.086597136866148006e+00	-2.005039070163323889e-02	-2.394275875699521805e+01	-2.333372366044255486e+01	-3.510680932771492735e-01	4.575916284353525043e-01	4.206008860982294369e-05
1.000000000000000056e-01	4.918030154932259896e-08	1.000000000000000021e-02	4.804792178117382526e-09	7.995076249738043650e+00	-1.064628029079888599e-02	-2.397730661137824271e+01	-2.335473087202317899e+01	-3.418910782509101409e-01	4.576165522897781557e-01	4.620280887484949509e-05
1.000000000000000056e-01	5.402432775847172474e-08	1.000000000000000021e-02	5.279092599732900297e-09	7.903591054982406661e+00	-1.241186885425814724e-03	-2.401187722876478503e+01	-2.337542181572191424e+01	-3.327123574003962858e-01	4.576467577405765041e-01	5.075356782364272648e-05
1.000000000000000056e-01	5.934546755122488806e-08	1.000000000000000021e-02	5.800361838142799555e-09	7.812140582924371301e+00	8.164983005610120664e-03	-2.404647243453892003e+01	-2.339577463535948709e+01	-3.235316890901458464e-01	4.576823720959737329e-01	5.575255540496215834e-05
1.000000000000000056e-01	6.519071435037351042e-08	1.000000000000000021e-02	6.373271618561794754e-09	7.720723826067803053e+00	1.757233908378862813e-02	-2.408109288137182702e+01	-2.341576751487504993e+01	-3.143488231537503452e-01	4.577235560215058285e-01	6.124392010059275828e-05
1.000000000000000056e-01	7.161169020774324115e-08	1.000000000000000021e-02	7.002961508942987963e-09	7.629340171413708127e+00	2.698100447250267875e-02	-2.411574068671407645e+01	-2.343537761780969930e+01	-3.051635337453717511e-01	4.577704897626517777e-01	6.727615882357002941e-05
1.000000000000000056e-01	7.866510170217834140e-08	1.000000000000000021e-02	7.695086339503639498e-09	7.537989072044502414e+00	3.639109721353350757e-02	-2.415041523900200460e+01	-2.345458001679167381e+01	-2.959755468303910675e-01	4.578233681563688151e-01	7.390254522016312356e-05
1.000000000000000056e-01	8.641324074131324774e-08	1.000000000000000021e-02	8.455868194927433103e-09	7.446670062975037752e+00	4.580276382125767626e-02	-2.418511902153682058e+01	-2.347335069169459842e+01	-2.867845945149838371e-01	4.578824202432087986e-01	8.118160015990482671e-05
1.000000000000000056e-01	9.492453468994093473e-08	1.000000000000000021e-02	9.292154212254898433e-09	7.355382870238359239e+00	5.521615451098886573e-02	-2.421985360471926185e+01	-2.349166416238611532e+01	-2.775903940558919203e-01	4.579478848932012625e-01	8.917760856374027083e-05
1.000000000000000056e-01	1.042741506834136966e-07	1.000000000000000021e-02	1.021147984700672239e-08	7.264127146537660451e+00	6.463144259674712122e-02	-2.425461988315271711e+01	-2.350949489800984793e+01	-2.683926696794287636e-01	4.580200433115351188e-01	9.796118714273775469e-05
1.000000000000000056e-01	1.145446594630447664e-07	1.000000000000000021e-02	1.122213909249049293e-08	7.172902693308227384e+00	7.404881470395299758e-02	-2.428941875375722503e+01	-2.352681731310554980e+01	-2.591910982612262160e-01	4.580991718322593442e-01	1.076099080494368642e-04
1.000000000000000056e-01	1.258267645961454112e-07	1.000000000000000021e-02	1.233326158753113669e-08	7.081709498280532422e+00	8.346847511844689149e-02	-2.432425218699353664e+01	-2.354360424485695802e+01	-2.499853587273719313e-01	4.581855924697038063e-01	1.182089839664655749e-04
1.000000000000000056e-01	1.382201035207734643e-07	1.000000000000000021e-02	1.355489806898275384e-08	6.990547558450166399e+00	9.289065125898191000e-02	-2.435912240509027527e+01	-2.355982880185151984e+01	-2.407751298941320783e-01	4.582796285098993394e-01	1.298520206637003951e-04
1.000000000000000056e-01	1.518341274895865712e-07	1.000000000000000021e-02	1.489811463058855897e-08	6.899416798355376912e+00	1.023155830162325447e-01	-2.439403064635876461e+01	-2.357546405581904381e+01	-2.315600518638802896e-01	4.583816308129371464e-01	1.426418436876935388e-04
1.000000000000000056e-01	1.667890681839869719e-07	1.000000000000000021e-02	1.637509679129932767e-08	6.808317369587727264e+00	1.117435519503207075e-01	-2.442897914902628642e+01	-2.359048333846402912e+01	-2.223397605945365285e-01	4.584919840975771876e-01	1.566914064755612257e-04
1.000000000000000056e-01	1.832169995351708365e-07	1.000000000000000021e-02	1.799926458137924083e-08	6.717249424898467325e+00	1.211748503923739950e-01	-2.446396910382503265e+01	-2.360485775109080109e+01	-2.131138687050224689e-01	4.586110718041709333e-01	1.721247879080549967e-04
1.000000000000000056e-01	2.012630041295094136e-07	1.000000000000000021e-02	1.978539998437941537e-08	6.626213187114235126e+00	1.306098046466046825e-01	-2.449900329787712749e+01	-2.361856032905441083e+01	-2.038819919572461004e-01	4.587393296786785868e-01	1.890782881332128402e-04
1.000000000000000056e-01	2.210864544993223533e-07	1.000000000000000021e-02	2.174978726722071787e-08	6.535208917993685418e+00	1.400487747668103244e-01	-2.453408412732325772e+01	-2.363156270656412872e+01	-1.946436947838492415e-01	4.588771984659842929e-01	2.077016323077231035e-04
1.000000000000000056e-01	2.428624206147095803e-07	1.000000000000000021e-02	2.391036922976185811e-08	6.444236917484151839e+00	1.494921635040925012e-01	-2.456921351075223825e+01	-2.364383747887793774e+01	-1.853985297373128560e-01	4.590251645705620831e-01	2.281592929198029648e-04
1.000000000000000056e-01	2.667832160066454798e-07	1.000000000000000021e-02	2.628691974255675998e-08	6.353297697073251982e+00	1.589403996127059238e-01	-2.460439461409738371e+01	-2.365535622778968161e+01	-1.761460455173846640e-01	4.591837306284105580e-01	2.506319423426350964e-04
1.000000000000000056e-01	2.930600961758579456e-07	1.000000000000000021e-02	2.890123424692280333e-08	6.262391688361844899e+00	1.683939637574720094e-01	-2.463963049437058572e+01	-2.366609016467813120e+01	-1.668857418605966814e-01	4.593534296662937777e-01	2.753180484694073434e-04
1.000000000000000056e-01	3.219251242869182419e-07	1.000000000000000021e-02	3.177734333146780919e-08	6.171519481462849122e+00	1.778533730728429629e-01	-2.467492332645740305e+01	-2.367601231471062562e+01	-1.576171036340383580e-01	4.595348490278183817e-01	3.024356275188036709e-04
1.000000000000000056e-01	3.536332206243410022e-07	1.000000000000000021e-02	3.494174615358235425e-08	6.080681865385908935e+00	1.873192125509094974e-01	-2.471027642765523780e+01	-2.368509216217171343e+01	-1.483395841595438469e-01	4.597286083359222175e-01	3.322241694746351677e-04
1.000000000000000056e-01	3.884644139103796226e-07	1.000000000000000021e-02	3.842367279533383653e-08	5.989879705605116733e+00	1.967920989708579482e-01	-2.474569388526218106e+01	-2.369330260118417542e+01	-1.390526238554912197e-01	4.599353509581760591e-01	3.649467531783930790e-04
1.000000000000000056e-01	4.267263143669365586e-07	1.000000000000000021e-02	4.225537434274578442e-08	5.899113991848382810e+00	2.062727437169782074e-01	-2.478117986883662383e+01	-2.370061417243287849e+01	-1.297555918715715961e-01	4.601558126827285378e-01	4.008923697845340715e-04
1.000000000000000056e-01	4.687568303623295254e-07	1.000000000000000021e-02	4.647244516905687112e-08	5.808385762049613099e+00	2.157618973370888094e-01	-2.481673646662719435e+01	-2.370699711425036327e+01	-1.204478484213495904e-01	4.603907324692499969e-01	4.403784750107079095e-04
1.000000000000000056e-01	5.149271526348670341e-07	1.000000000000000021e-02	5.111418296845792811e-08	5.717696509838316565e+00	2.252603991210297141e-01	-2.485236970248565314e+01	-2.371242371220685996e+01	-1.111287114788410690e-01	4.606409391924444208e-01	4.837537928513455728e-04
1.000000000000000056e-01	5.656450324482774873e-07	1.000000000000000021e-02	5.622398833944833173e-08	5.627047741141392834e+00	2.347691711866533026e-01	-2.488808428780018644e+01	-2.371686258501809874e+01	-1.017974623222244190e-01	4.609073137870609571e-01	5.314013954013952499e-04
1.000000000000000056e-01	6.213583826298849409e-07	1.000000000000000021e-02	6.184981207999911949e-08	5.536441169111461669e+00	2.442892337110901813e-01	-2.492388492624967355e+01	-2.372028524217282808e+01	-9.245329502061849780e-02	4.611908153784725073e-01	5.837420860685892630e-04
1.000000000000000056e-01	6.825592332939480299e-07	1.000000000000000021e-02	6.804465266556544880e-08	5.445878801049977902e+00	2.538216759674707945e-01	-2.495977658732507365e+01	-2.372266033989622969e+01	-8.309540594098052679e-02	4.614924690474708768e-01	6.412381160088611838e-04
1.000000000000000056e-01	7.497880771849663250e-07	1.000000000000000021e-02	7.486711318840165164e-08	5.355362904706939098e+00	2.633677123906912887e-01	-2.499576499947097119e+01	-2.372395866374224127e+01	-7.372290456589780661e-02	4.618133956897736425e-01	7.043972666546558740e-04
1.000000000000000056e-01	8.236386430166743031e-07	1.000000000000000021e-02	8.238202195514251469e-08	5.264896171005856829e+00	2.729287041849937645e-01	-2.503185808748739660e+01	-2.372414771310169712e+01	-6.433481790520545474e-02	4.621548005660542913e-01	7.737773343454589945e-04
1.000000000000000056e-01	9.047631389622618380e-07	1.000000000000000021e-02	9.066114655554081959e-08	5.174481469617536078e+00	2.825061031310954762e-01	-2.506806100614080179e+01	-2.372319731981582080e+01	-5.493015592037409078e-02	4.625179868698978680e-01	8.499910567111907842e-04
1.000000000000000056e-01	9.938780126034870377e-07	1.000000000000000021e-02	9.978394884152838320e-08	5.084122037245762726e+00	2.921015083330724127e-01	-2.510438242137716358e+01	-2.372107481688136943e+01	-4.550782241403794615e-02	4.629043784194664113e-01	9.337115243183232880e-04
1.000000000000000056e-01	1.091770278207430789e-06	1.000000000000000021e-02	1.098384873312025617e-07	4.993821453345094419e+00	3.017167199299467528e-01	-2.514082939717580700e+01	-2.371774919741547905e+01	-3.606662774166125018e-02	4.633155210450468076e-01	1.025678125352086703e-03
1.000000000000000056e-01	1.199304467209972165e-06	1.000000000000000021e-02	1.209223877464103069e-07	4.903583989656680409e+00	3.113536596268106083e-01	-2.517741275039572812e+01	-2.371318671263700750e+01	-2.660530522246062901e-02	4.637530923836266084e-01	1.126703075865541880e-03
1.000000000000000056e-01	1.317430263288885311e-06	1.000000000000000021e-02	1.331439938036886753e-07	4.813414163836501558e+00	3.210144553833625958e-01	-2.521413958670405364e+01	-2.370735536957126754e+01	-1.712251907167683385e-02	4.642189015627309345e-01	1.237678593257972781e-03
1.000000000000000056e-01	1.447190889455389449e-06	1.000000000000000021e-02	1.466235838360003424e-07	4.723316969575331647e+00	3.307014449464159567e-01	-2.525102171027956288e+01	-2.370022230039199229e+01	-7.616769164542347426e-03	4.647149292974290802e-01	1.359584776410483918e-03
1.000000000000000056e-01	1.589732321234396076e-06	1.000000000000000021e-02	1.614948148636861624e-07	4.633298020459656108e+00	3.404172135478818473e-01	-2.528806922916315614e+01	-2.369175265102566286e+01	1.913523528514815553e-03	4.652433301920382291e-01	1.493498261998342947e-03
1.000000000000000056e-01	1.746313407299269177e-06	1.000000000000000021e-02	1.779063008383738433e-07	4.543363646835851810e+00	3.501645724169308305e-01	-2.532529602940183366e+01	-2.368191348400772966e+01	1.147008056659615249e-02	4.658064417849345773e-01	1.640601733488509075e-03
1.000000000000000056e-01	1.918316986941059441e-06	1.000000000000000021e-02	1.960235203994209155e-07	4.453520697612407986e+00	3.599466105884329137e-01	-2.536271412796567049e+01	-2.367066987795338662e+01	2.105475874589046725e-02	4.664068247977866122e-01	1.802194366872489654e-03
1.000000000000000056e-01	2.107262102555676152e-06	1.000000000000000021e-02	2.160307659939526964e-07	4.363776719751886191e+00	3.697667119659004964e-01	-2.540033857211722790e+01	-2.365798694329343022e+01	3.066956709847090679e-02	4.670472447830888996e-01	1.979703305258814511e-03
1.000000000000000056e-01	2.314817415003064583e-06	1.000000000000000021e-02	2.381336077384804445e-07	4.274140197774130456e+00	3.796285997072864626e-01	-2.543818437994027448e+01	-2.364382978655631362e+01	4.031669897960910021e-02	4.677307157746781741e-01	2.174696263894284731e-03
1.000000000000000056e-01	2.542815940315565345e-06	1.000000000000000021e-02	2.625615326674488221e-07	4.184620149072541651e+00	3.895363791473226978e-01	-2.547626877281108548e+01	-2.362816359578449266e+01	4.999853557160349737e-02	4.684605551848335381e-01	2.388895376923448870e-03
1.000000000000000056e-01	2.793271237902093647e-06	1.000000000000000021e-02	2.895709834743269466e-07	4.095226972996600878e+00	3.994945043269521046e-01	-2.551461080592473962e+01	-2.361095426877831116e+01	5.971762490685250668e-02	4.692403277024368435e-01	2.624192407901100935e-03
1.000000000000000056e-01	3.068395193213558559e-06	1.000000000000000021e-02	3.194489994064016836e-07	4.005971594242479838e+00	4.095079007083985423e-01	-2.555323067705153051e+01	-2.359216502497637080e+01	6.947678576761973090e-02	4.700739487541341077e-01	2.882665459072343474e-03
1.000000000000000056e-01	3.370617551916407274e-06	1.000000000000000021e-02	3.525170107076257130e-07	3.916866488846868943e+00	4.195819364881103186e-01	-2.559215051738243218e+01	-2.357176182723791413e+01	7.927902756262028561e-02	4.709656668351271946e-01	3.166597326392490887e-03
1.000000000000000056e-01	3.702607378089525669e-06	1.000000000000000021e-02	3.891357577393264775e-07	3.827924718050631281e+00	4.297225165594628637e-01	-2.563139367349914366e+01	-2.354970822097858374e+01	8.912767308538604993e-02	4.719201491417379657e-01	3.478495663052146025e-03
1.000000000000000056e-01	4.067296625951643148e-06	1.000000000000000021e-02	4.297103069481503105e-07	3.739161236604380711e+00	4.399361228238758414e-01	-2.567098654562066073e+01	-2.352597198813889889e+01	9.902630659576061589e-02	4.729424351298803231e-01	3.821115128939265877e-03
1.000000000000000056e-01	4.467906033291988562e-06	1.000000000000000021e-02	4.746963980835802801e-07	3.650591975892109264e+00	4.502298386718660561e-01	-2.571095768073859844e+01	-2.350051654191097583e+01	1.089788421231787652e-01	4.740380397769285992e-01	4.197481722679106096e-03
1.000000000000000056e-01	4.907973565280921855e-06	1.000000000000000021e-02	5.246074168349412681e-07	3.562234439123242336e+00	4.606114301309691683e-01	-2.575133827627314531e+01	-2.347330997827826238e+01	1.189895277963159970e-01	4.752129759660874697e-01	4.610919510522705489e-03
1.000000000000000056e-01	5.391385659860877199e-06	1.000000000000000021e-02	5.800226416812640730e-07	3.474107804992604631e+00	4.710893873175560076e-01	-2.579216149055052654e+01	-2.344431755438920817e+01	1.290629963709761796e-01	4.764737796211875320e-01	5.065079988512113419e-03
1.000000000000000056e-01	5.922411550659965730e-06	1.000000000000000021e-02	6.415966174861360691e-07	3.386232855311505752e+00	4.816730493565973270e-01	-2.583346574976106780e+01	-2.341350798610756456e+01	1.392043039419377237e-01	4.778275907178795023e-01	5.563974337712199528e-03
1.000000000000000056e-01	6.505740970549615531e-06	1.000000000000000021e-02	7.100701959622530102e-07	3.298632442636426632e+00	4.923725942927528187e-01	-2.587528957421131182e+01	-2.338085031844496697e+01	1.494189275642838766e-01	4.792821721216569131e-01	6.112008857009714434e-03
1.000000000000000056e-01	7.146525568823631644e-06	1.000000000000000021e-02	7.862834043367566196e-07	3.211331268637072522e+00	5.031991814531706630e-01	-2.591767678797994634e+01	-2.334631438184105789e+01	1.597128649713113191e-01	4.808459892859673346e-01	6.714023887282488320e-03
1.000000000000000056e-01	7.850424407772756165e-06	1.000000000000000021e-02	8.711901849691006522e-07	3.124356061769902659e+00	5.141650139490260285e-01	-2.596067630471807419e+01	-2.330987286234120504e+01	1.700926388102743658e-01	4.825282480401256180e-01	7.375336570434471925e-03
1.000000000000000056e-01	8.623653940455829414e-06	1.000000000000000021e-02	9.658758024305142718e-07	3.037736039707566782e+00	5.252834332599026768e-01	-2.600433900149161204e+01	-2.327149902765692246e+01	1.805653662970598816e-01	4.843389721096400535e-01	8.101787821773374226e-03
1.000000000000000056e-01	9.473042911044105105e-06	1.000000000000000021e-02	1.071462881866690209e-06	2.951502619355850676e+00	5.365440238400278616e-01	-2.604863026214408350e+01	-2.323107728323901355e+01	1.911267306625177298e-01	4.862769935767801144e-01	8.899793816297220383e-03
1.000000000000000056e-01	1.040609266258887006e-05	1.000000000000000021e-02	1.191034002146159138e-06	2.865693552950106415e+00	5.483027197622150073e-01	-2.609485086099021700e+01	-2.318982486290803990e+01	2.019490237654508746e-01	4.885183856257526713e-01	9.776404577759148506e-03
1.000000000000000056e-01	1.143104338481780539e-05	1.000000000000000021e-02	1.311119194423761046e-06	2.780315199649791236e+00	5.577532032085292801e-01	-2.613278149033040876e+01	-2.313743601322331500e+01	2.116807268507727713e-01	4.897122529027910787e-01	1.073934766035292837e-02
1.000000000000000056e-01	1.255694688702479556e-05	1.000000000000000021e-02	1.435999636573290372e-06	2.695419156812967731e+00	5.659842358137555651e-01	-2.616639207695497049e+01	-2.307779178454343239e+01	2.208473448356471636e-01	4.903892564442458024e-01	1.179713091876342067e-02
1.000000000000000056e-01	1.379374653874387683e-05	1.000000000000000021e-02	1.599444351040573872e-06	2.611104615763542025e+00	5.782198717526788601e-01	-2.621471543770201862e+01	-2.302983440712707619e+01	2.319672220752408975e-01	4.930776814135242603e-01	1.295912938844183057e-02
1.000000000000000056e-01	1.515236508420002508e-05	1.000000000000000021e-02	1.777742886926389422e-06	2.527368660030270497e+00	5.899767992012620033e-01	-2.626142477187489632e+01	-2.297714209320654177e+01	2.428809235651669951e-01	4.956177873273190926e-01	1.423558059571963103e-02
1.000000000000000056e-01	1.664480110606642756e-05	1.000000000000000021e-02	1.978283199770022738e-06	2.444268768419102233e+00	6.020515274997424449e-01	-2.630942509256765760e+01	-2.292252227734946501e+01	2.539733788694320538e-01	4.984002576999273515e-01	1.563776401175700353e-02
1.000000000000000056e-01	1.828423499044387520e-05	1.000000000000000021e-02	2.203416173037371154e-06	2.361856688555930894e+00	6.143808967711673619e-01	-2.635849141123120631e+01	-2.286564859460718679e+01	2.652153364375635647e-01	5.014010111525522007e-01	1.717806438993915719e-02
1.000000000000000056e-01	2.008514532888752989e-05	1.000000000000000021e-02	2.456489727488739927e-06	2.280188484129585191e+00	6.269881588487710156e-01	-2.640871192237292675e+01	-2.280650559008294564e+01	2.766192994897664903e-01	5.046381508005879368e-01	1.887008719442272164e-02
1.000000000000000056e-01	2.206343678548069743e-05	1.000000000000000021e-02	2.741356828028850167e-06	2.199323572593742337e+00	6.398984946042829414e-01	-2.646018274457189179e+01	-2.274508206092724549e+01	2.881988197516420769e-01	5.081311745907441946e-01	2.072877826161569070e-02
1.000000000000000056e-01	2.423658055820824745e-05	1.000000000000000021e-02	3.062457917465172736e-06	2.119324742204785395e+00	6.531391705665167136e-01	-2.651300897533838707e+01	-2.268137135281853389e+01	2.999686080881929229e-01	5.119010782652821945e-01	2.277055587587875282e-02
1.000000000000000056e-01	2.662376867510851840e-05	1.000000000000000021e-02	3.424917019723705405e-06	2.040258181558537220e+00	6.667396491469012032e-01	-2.656730161420543723e+01	-2.261537080425701163e+01	3.119446089710891101e-01	5.159704279001289251e-01	2.501345586324250914e-02
1.000000000000000056e-01	2.924608348786357566e-05	1.000000000000000021e-02	3.834653520573750320e-06	1.962193470518724725e+00	6.807317263167491639e-01	-2.662318155174896717e+01	-2.254708373796694687e+01	3.241440692848982508e-01	5.203634222393702657e-01	2.747729098719474058e-02
1.000000000000000056e-01	3.212668385970342722e-05	1.000000000000000021e-02	4.298513206520441876e-06	1.885203182327481075e+00	6.951496737508056079e-01	-2.668077856758461053e+01	-2.247651752833854033e+01	3.365856502922497384e-01	5.251059739779293523e-01	3.018382605788035022e-02
1.000000000000000056e-01	3.529100969193483411e-05	1.000000000000000021e-02	4.824421207671155326e-06	1.809362559978249907e+00	7.100303654929720487e-01	-2.674023153421413213e+01	-2.240368565183543126e+01	3.492895418113448613e-01	5.302257931260783153e-01	3.315697030433093634e-02
1.000000000000000056e-01	3.876700659536217212e-05	1.000000000000000021e-02	5.421559002919086694e-06	1.734749244734868023e+00	7.254134053937314475e-01	-2.680169144900430211e+01	-2.232860814255095860e+01	3.622774997271562825e-01	5.357524237282405011e-01	3.642298871078923639e-02
1.000000000000000056e-01	4.258537269077660933e-05	1.000000000000000021e-02	6.100572906968282596e-06	1.661442941682751639e+00	7.413412565922039565e-01	-2.686531760825980086e+01	-2.225131199574313356e+01	3.755730217283144157e-01	5.417173159754611333e-01	4.001073419043309903e-02
1.000000000000000056e-01	4.677982971812166970e-05	1.000000000000000021e-02	6.873813822733743668e-06	1.589524618920178822e+00	7.578593601373950772e-01	-2.693128068412180198e+01	-2.217182882302068592e+01	3.892013884146763303e-01	5.481538540711881069e-01	4.395190264926902846e-02
1.000000000000000056e-01	5.138742084862452558e-05	1.000000000000000021e-02	7.755618749242934186e-06	1.519075931859624529e+00	7.750162635339599149e-01	-2.699976331920885997e+01	-2.209019798733685036e+01	4.031898195974008559e-01	5.550974140204516516e-01	4.828131320128468268e-02
1.000000000000000056e-01	5.644883783000823746e-05	1.000000000000000021e-02	8.762634756776231207e-06	1.450178137827638158e+00	7.928636816051337632e-01	-2.707096008946501442e+01	-2.200646771705388716e+01	4.175675458759542380e-01	5.625853649032706016e-01	5.303721601240669881e-02
1.000000000000000056e-01	6.200878035395431323e-05	1.000000000000000021e-02	9.914198879912428702e-06	1.382911726501517169e+00	8.114566363444449815e-01	-2.714507682022262003e+01	-2.192069151630366619e+01	4.323659234958086017e-01	5.706570939506718787e-01	5.826163050275931510e-02
1.000000000000000056e-01	6.811635081955393176e-05	1.000000000000000021e-02	1.123277296093877213e-05	1.317354883427545920e+00	8.308535001824658428e-01	-2.722233310233907844e+01	-2.183293235322079440e+01	4.476185035879325369e-01	5.793539905693023684e-01	6.400071689923146623e-02
1.000000000000000056e-01	7.482548797908522944e-05	1.000000000000000021e-02	1.274445123824691948e-05	1.253582637529189636e+00	8.511160938632832407e-01	-2.730296032111648330e+01	-2.174325913853152770e+01	4.633611737917817663e-01	5.887194378707363285e-01	7.030518443158248476e-02
1.000000000000000056e-01	8.219544329584059549e-05	1.000000000000000021e-02	1.447954593882622009e-05	1.191665400281938236e+00	8.723097164401134584e-01	-2.738720171801567815e+01	-2.165174812991597264e+01	4.796322721959995761e-01	5.987988102737062945e-01	7.723073978844978427e-02
1.000000000000000056e-01	9.029130422093829681e-05	1.000000000000000021e-02	1.647326356474434954e-05	1.131668107830580583e+00	8.945031862309679171e-01	-2.747531453853314076e+01	-2.155848598637474467e+01	4.964725902473219321e-01	6.096394003707246156e-01	8.483857980002500188e-02
1.000000000000000056e-01	9.918456901041592440e-05	1.000000000000000021e-02	1.876648640232487041e-05	1.073648734635644031e+00	9.177688951388268679e-01	-2.756756943309552810e+01	-2.146356285322393020e+01	5.139255428323394881e-01	6.212904153810541175e-01	9.319593272286041952e-02
1.000000000000000056e-01	1.089537781590782831e-04	1.000000000000000021e-02	2.140667111026340859e-05	1.017657037613104221e+00	9.421828191384271634e-01	-2.766425026963653977e+01	-2.136708033388332240e+01	5.320372213499240388e-01	6.338029292768396772e-01	1.023766529151275140e-01
1.000000000000000056e-01	1.196852080275814789e-04	1.000000000000000021e-02	2.444888933672381855e-05	9.637337942705453964e-01	9.678245365789330812e-01	-2.776565322979088535e+01	-2.126914476182525249e+01	5.508564690724142565e-01	6.472298491264609765e-01	1.124618741770333635e-01
1.000000000000000056e-01	1.314736327884918053e-04	1.000000000000000021e-02	2.795702470862061723e-05	9.119094386221966442e-01	9.947772141133944812e-01	-2.787208752214812080e+01	-2.116987035398769024e+01	5.704349234182473083e-01	6.616258716928768990e-01	1.235407275452921200e-01
1.000000000000000056e-01	1.444231614204135987e-04	1.000000000000000021e-02	3.200514790298259539e-05	8.622035815464195174e-01	1.023127667069074764e+00	-2.798387559385054502e+01	-2.106937849863722434e+01	5.908271285227328917e-01	6.770474829577324272e-01	1.357111299116888492e-01
1.000000000000000056e-01	1.586481571420653950e-04	1.000000000000000021e-02	3.667911187141694818e-05	8.146243432744969537e-01	1.052966425064653988e+00	-2.810135621418060126e+01	-2.096779753842272953e+01	6.120906014500633319e-01	6.935530393764111068e-01	1.490806504679767497e-01
1.000000000000000056e-01	1.742742474062467537e-04	1.000000000000000021e-02	4.207837839604885533e-05	7.691682850783488901e-01	1.084387675086627034e+00	-2.822487733673441213e+01	-2.086526213935514562e+01	6.342858415068803879e-01	7.112026700477827035e-01	1.637674626245415876e-01
1.000000000000000056e-01	1.914394333734163441e-04	1.000000000000000021e-02	4.831812610236463492e-05	7.258203975843681155e-01	1.117489343522284795e+00	-2.835480214632589835e+01	-2.076191408144174133e+01	6.574763965261354315e-01	7.300584381044927795e-01	1.799013899113581505e-01
1.000000000000000056e-01	2.102953086631492849e-04	1.000000000000000021e-02	5.553168024964917919e-05	6.845544639042068225e-01	1.152373248559148688e+00	-2.849150994251543523e+01	-2.065790300721063488e+01	6.817289752435726768e-01	7.501844277360305568e-01	1.976250551004822276e-01
1.000000000000000056e-01	2.310083981468275406e-04	1.000000000000000021e-02	6.387332065788757485e-05	6.453338223135003382e-01	1.189145116239782363e+00	-2.863538946001858321e+01	-2.055338206330687356e+01	7.071134602382471712e-01	7.716468391871558197e-01	2.170951427601267580e-01
1.000000000000000056e-01	2.537616286050536148e-04	1.000000000000000021e-02	7.352150166411389881e-05	6.081122548354791491e-01	1.227914812066488670e+00	-2.878684973339329289e+01	-2.044851614822941599e+01	7.337030186596393833e-01	7.945142461662726419e-01	2.384837864892024040e-01
1.000000000000000056e-01	2.787559442378372758e-04	1.000000000000000021e-02	8.468257386250047439e-05	5.728353174120500713e-01	1.268796334791473024e+00	-2.894630982483455384e+01	-2.034347355856004924e+01	7.615740876267409476e-01	8.188576211365443669e-01	2.619800930687054552e-01
1.000000000000000056e-01	3.062120812948658467e-04	1.000000000000000021e-02	9.759507194088840325e-05	5.394414886157750111e-01	1.311908164358041251e+00	-2.911420828207986844e+01	-2.023843272457208542e+01	7.908065836854802910e-01	8.447507395759430437e-01	2.877918172180199408e-01
1.000000000000000056e-01	3.363725174984307561e-04	1.000000000000000021e-02	1.125346609473436125e-04	5.078637213901636693e-01	1.357373350066411355e+00	-2.929099614087011005e+01	-2.013357902247464892e+01	8.214838978391298951e-01	8.722702615682464966e-01	3.161472016748492209e-01
1.000000000000000056e-01	3.695036134752572232e-04	1.000000000000000021e-02	1.298198220977620561e-04	4.780307924675789577e-01	1.405319777857503505e+00	-2.947714556397924923e+01	-2.002910527091387394e+01	8.536929980756440273e-01	9.014960783993046789e-01	3.472969991117688671e-01
1.000000000000000056e-01	4.058979651092014390e-04	1.000000000000000021e-02	1.498184133043488017e-04	4.498687428625885998e-01	1.455880392312421945e+00	-2.967314235383069487e+01	-1.992521459874684453e+01	8.875246089294250851e-01	9.325114861047723025e-01	3.815166937521910495e-01
1.000000000000000056e-01	4.458769875895211192e-04	1.000000000000000021e-02	1.729552256965536771e-04	4.233020237495526694e-01	1.509193468682265449e+00	-2.987949457461688496e+01	-1.982211922529356585e+01	9.230732989780108255e-01	9.654035061151944319e-01	4.191089425536753121e-01
1.000000000000000056e-01	4.897937539756323398e-04	1.000000000000000021e-02	1.997206839817358519e-04	3.982547131918452443e-01	1.565402870528622703e+00	-3.009672575450635534e+01	-1.972004174156062817e+01	9.604375917571132959e-01	1.000263058514065051e+00	4.604062575815114911e-01
1.000000000000000056e-01	5.380361133470173019e-04	1.000000000000000021e-02	2.306808818460162201e-04	3.746513797481831332e-01	1.624658377290048250e+00	-3.032538256851119485e+01	-1.961921458388911788e+01	9.997201412664935560e-01	1.037185272942565462e+00	5.057739535659240282e-01
1.000000000000000056e-01	5.910301160760953344e-04	1.000000000000000021e-02	2.664891149243155772e-04	3.524178613678551342e-01	1.687115914715039189e+00	-3.056603198187144343e+01	-1.951988003863090881e+01	1.041027892551142031e+00	1.076269678299240695e+00	5.556133867883479294e-01
1.000000000000000056e-01	6.492437764742083669e-04	1.000000000000000021e-02	3.078992180814647665e-04	3.314818029533247445e-01	1.752938038870469839e+00	-3.081926114923110660e+01	-1.942229385669899955e+01	1.084472279583337695e+00	1.117620460201806054e+00	6.103655142375279397e-01
1.000000000000000056e-01	7.131912060403724357e-04	1.000000000000000021e-02	3.557808985219373943e-04	3.117731711458294752e-01	1.822294225882575835e+00	-3.108568346197485610e+01	-1.932672373516259867e+01	1.130169364251287334e+00	1.161346683307101557e+00	6.705148047136084699e-01
1.000000000000000056e-01	7.834371538154085443e-04	1.000000000000000021e-02	4.111374628212459588e-04	2.932244631476887964e-01	1.895361379768885079e+00	-3.136593304828966211e+01	-1.923345034348284699e+01	1.178240101323012823e+00	1.207562548171154049e+00	7.365935367984619564e-01
1.000000000000000056e-01	8.606019939393972674e-04	1.000000000000000021e-02	4.751262857505071093e-04	2.757709256740968895e-01	1.972324198407106266e+00	-3.166067318479666781e+01	-1.914276963285094268e+01	1.228810571992653422e+00	1.256387665306533563e+00	8.091865220390177527e-01
1.000000000000000056e-01	9.453672044598655051e-04	1.000000000000000021e-02	5.490824381783451693e-04	2.593506834769443992e-01	2.053376047238463009e+00	-3.197059244319885352e+01	-1.905499210276816413e+01	1.282012203363706249e+00	1.307947270290469532e+00	8.889362954423091212e-01
1.000000000000000056e-01	1.038481385776566027e-03	1.000000000000000021e-02	6.345460867254202946e-04	2.439047422184636438e-01	2.138719253377746821e+00	-3.229640739514959336e+01	-1.897044567354075184e+01	1.337982091749836400e+00	1.362372566111275773e+00	9.765488197945947357e-01
1.000000000000000056e-01	1.140766871874494999e-03	1.000000000000000021e-02	7.332942522693482092e-04	2.293769923460446669e-01	2.228566287290456582e+00	-3.263886919673834797e+01	-1.888947822852590619e+01	1.396863375013026598e+00	1.419801070355106276e+00	1.072799754715863862e+00
1.000000000000000056e-01	1.253126992731973689e-03	1.000000000000000021e-02	8.473776684660669660e-04	2.157141849306744297e-01	2.323140665896819890e+00	-3.299876200389473269e+01	-1.881245804152667489e+01	1.458805539571585541e+00	1.480376962987747902e+00	1.178541346507061771e+00
1.000000000000000056e-01	1.376554052041444173e-03	1.000000000000000021e-02	9.791636731935650373e-04	2.028658342111094304e-01	2.422677718324286023e+00	-3.337690582580271581e+01	-1.873977774951649522e+01	1.523964843126236701e+00	1.544251443632560949e+00	1.294710000449019294e+00
1.000000000000000056e-01	1.512138090697893534e-03	1.000000000000000021e-02	1.131386349393086362e-03	1.907841414625908727e-01	2.527426710346664773e+00	-3.377416357698762539e+01	-1.867185820207254920e+01	1.592505029349126744e+00	1.611583491076544306e+00	1.422334603948518739e+00
1.000000000000000056e-01	1.661076513449273161e-03	1.000000000000000021e-02	1.307204989761279841e-03	1.794239200201154516e-01	2.637651855446921267e+00	-3.419144469960239974e+01	-1.860915135258671427e+01	1.664597825360829120e+00	1.682540262103771056e+00	1.562545674241180960e+00
1.000000000000000056e-01	1.824684663726284682e-03	1.000000000000000021e-02	1.510272675143963742e-03	1.687424690031188168e-01	2.753634445572276768e+00	-3.462970869146536046e+01	-1.855214741747035845e+01	1.740423299340363883e+00	1.757297562940607349e+00	1.716585413151682671e+00
1.000000000000000056e-01	2.004407440042696876e-03	1.000000000000000021e-02	1.744817056252140819e-03	1.586994704864125860e-01	2.875675270817960705e+00	-3.508997295291219132e+01	-1.850137793849756918e+01	1.820171218663062973e+00	1.836041215676345928e+00	1.885818760873019029e+00
1.000000000000000056e-01	2.201832056555933035e-03	1.000000000000000021e-02	2.015735447319648606e-03	1.492568983908700575e-01	3.004097160936060273e+00	-3.557332268031663602e+01	-1.845742658589495022e+01	1.904041827435662526e+00	1.918967544209522202e+00	2.071745545360351937e+00
1.000000000000000056e-01	2.418702060482302765e-03	1.000000000000000021e-02	2.328707394713731924e-03	1.403788736139364723e-01	3.139248363466534020e+00	-3.608091692712209664e+01	-1.842093474805569286e+01	1.992246845919453335e+00	2.006284709578039838e+00	2.276013839753852963e+00
1.000000000000000056e-01	2.656932730161079038e-03	1.000000000000000021e-02	2.690327960453818643e-03	1.320316223160026281e-01	3.281506130610523986e+00	-3.661399848573126548e+01	-1.839261264131488360e+01	2.085010978238983625e+00	2.098214114963639076e+00	2.500434647378185993e+00
1.000000000000000056e-01	2.918627989754778596e-03	1.000000000000000021e-02	3.108261742470657622e-03	1.241851617953940445e-01	3.431278977143954023e+00	-3.717387317306795325e+01	-1.837321461602991945e+01	2.182573317903802490e+00	2.194991777947052469e+00	2.746998046820134931e+00
1.000000000000000056e-01	3.206098989967120973e-03	1.000000000000000021e-02	3.591395296366458982e-03	1.168050228580337774e-01	3.588998359758492462e+00	-3.776180202064558955e+01	-1.836343447807579210e+01	2.285187986499295221e+00	2.296868461274129913e+00	3.017890939232904746e+00
1.000000000000000056e-01	3.521884518873484842e-03	1.000000000000000021e-02	4.150835785437795820e-03	1.098724996937368997e-01	3.755401658483023208e+00	-3.838278533041213336e+01	-1.836768729307717152e+01	2.393141045995548666e+00	2.404128342257763506e+00	3.315516625612184853e+00
1.000000000000000056e-01	3.868773423121261382e-03	1.000000000000000021e-02	4.786921696644830769e-03	1.048838020538905430e-01	3.927188356291294369e+00	-3.897803199231326943e+01	-1.832657461942105925e+01	2.506599731545520626e+00	2.517088155371425273e+00	3.642516288070018593e+00
1.000000000000000056e-01	4.249829237511994554e-03	1.000000000000000021e-02	5.528813563014413346e-03	9.936091779323935613e-02	4.110271932038011222e+00	-3.966100212965513094e+01	-1.835293431915208373e+01	2.625793031847024395e+00	2.635729062133009393e+00	4.001791052454175990e+00
1.000000000000000056e-01	4.668417240480429199e-03	1.000000000000000021e-02	6.394588128239968652e-03	9.345660248639116319e-02	4.305292456362645126e+00	-4.041872535941622147e+01	-1.843315261711286723e+01	2.751205917700872305e+00	2.760551610067750516e+00	4.396531195540799075e+00
1.000000000000000056e-01	5.128234174409789306e-03	1.000000000000000021e-02	7.397558559046758797e-03	8.801889100501288088e-02	4.511042689987458942e+00	-4.121069340351373000e+01	-1.852605462311018414e+01	2.883266397925694946e+00	2.892068309139858684e+00	4.830243093308451030e+00
1.000000000000000056e-01	5.633340893257011463e-03	1.000000000000000021e-02	8.561641861437097045e-03	8.289287932743792664e-02	4.728582670920645548e+00	-4.204540570880712380e+01	-1.863945649443056496e+01	3.022372005671968509e+00	3.030661255047675695e+00	5.306779846750003138e+00
1.000000000000000056e-01	6.188198225814060816e-03	1.000000000000000021e-02	9.913864704739747125e-03	7.806958026356351776e-02	4.958778087209844365e+00	-4.292521214159469878e+01	-1.877500065344547764e+01	3.168968114949620940e+00	3.176775040516531590e+00	5.830376647708938265e+00
1.000000000000000056e-01	6.797706371330226698e-03	1.000000000000000021e-02	1.148611764973608319e-02	7.353060841481494359e-02	5.202594469567300095e+00	-4.385308424242413849e+01	-1.893492676099120331e+01	3.323540223763302492e+00	3.330893360082654908e+00	6.405688717695138479e+00
1.000000000000000056e-01	7.467248175416158276e-03	1.000000000000000021e-02	1.331593202316017251e-02	6.925867554510127533e-02	5.461080082645291434e+00	-4.483218159966012450e+01	-1.912164277828160763e+01	3.486618775975216522e+00	3.493544657699089839e+00	7.037833201686710893e+00
1.000000000000000056e-01	8.202736668419006311e-03	1.000000000000000021e-02	1.544740447335400842e-02	6.523752643149706432e-02	5.735359802230701298e+00	-4.586580089408482763e+01	-1.933766837757734436e+01	3.658781731435396978e+00	3.665305504476918941e+00	7.732435267507978160e+00
1.000000000000000056e-01	9.010667286101800219e-03	1.000000000000000021e-02	1.793220645219471832e-02	6.145188674939820739e-02	6.026621309826181161e+00	-4.695729367382534747e+01	-1.958555366377685658e+01	3.840657114697933139e+00	3.846802284730188148e+00	8.495678837152709661e+00
1.000000000000000056e-01	9.898175233811834853e-03	1.000000000000000021e-02	2.083062218477829339e-02	5.788739984872247335e-02	6.336091407404702558e+00	-4.810995438753560904e+01	-1.986776521002171947e+01	4.032922600498864085e+00	4.038711323308916690e+00	9.334362416946204277e+00
1.000000000000000056e-01	1.087309850074726428e-02	1.000000000000000021e-02	2.421253099713037080e-02	5.453057462207242662e-02	6.664997561658001501e+00	-4.932684083709182232e+01	-2.018650762481422589e+01	4.236303451140656762e+00	4.241756497429946648e+00	1.025596052841442152e+01
1.000000000000000056e-01	1.194404708082983865e-02	1.000000000000000021e-02	2.815822471821039299e-02	5.136872910369277151e-02	7.014512489040893861e+00	-5.061054525543568161e+01	-2.054349123954903433e+01	4.451566381515817739e+00	4.456703309890940545e+00	1.126869128305784606e+01
1.000000000000000056e-01	1.312047901150489339e-02	1.000000000000000021e-02	3.275883170336629097e-02	4.838995265720690692e-02	7.385674703353873660e+00	-5.196287224894451384e+01	-2.093961325063937906e+01	4.679507526015868280e+00	4.684346604219172150e+00	1.238159066310636724e+01
1.000000000000000056e-01	1.441278390200217453e-02	1.000000000000000021e-02	3.811609202389880380e-02	4.558305304187167811e-02	7.779283299380613137e+00	-5.338443938336307326e+01	-2.137455324855039507e+01	4.920934660644661562e+00	4.925493047721033690e+00	1.360459415088765844e+01
1.000000000000000056e-01	1.583237468873379544e-02	1.000000000000000021e-02	4.434109142039485002e-02	4.293750607343370385e-02	8.195762526516160662e+00	-5.487418391386250249e+01	-2.184628036391258021e+01	5.176640237805941069e+00	5.180933995811756176e+00	1.494862632098032407e+01
1.000000000000000056e-01	1.739178842816321846e-02	1.000000000000000021e-02	5.155144750834037004e-02	4.044343327966542362e-02	8.634992868420075851e+00	-5.642878019582038007e+01	-2.235047126506849580e+01	5.447362529280326271e+00	5.451406817685096939e+00	1.642569904805428749e+01
1.000000000000000056e-01	1.910479701729334359e-02	1.000000000000000021e-02	5.986638419446193432e-02	3.809155001957204023e-02	9.096113109109751349e+00	-5.804199360381623762e+01	-2.287986171446589623e+01	5.733736065582775154e+00	5.737545147216451369e+00	1.804901903465357549e+01
1.000000000000000056e-01	2.098652881959697791e-02	1.000000000000000021e-02	6.942159808319771364e-02	3.587328475848215736e-02	9.578584794563788307e+00	-5.971003054145651845e+01	-2.342897397538883197e+01	6.036212837283073895e+00	6.039800095410100766e+00	1.983310500036849078e+01
1.000000000000000056e-01	2.305360227052401928e-02	1.000000000000000021e-02	7.996697125492346903e-02	3.377794609378702295e-02	1.006122034938501564e+01	-6.133391820030382036e+01	-2.390680577515353278e+01	6.355406719895540846e+00	6.358784489487334213e+00	2.179392542056667281e+01
1.000000000000000056e-01	2.532427264251682283e-02	1.000000000000000021e-02	8.238322505572429066e-02	3.174938695779806752e-02	1.010885089443501172e+01	-6.087701734601616721e+01	-2.248178438509343380e+01	6.693720402823373661e+00	6.696895319471195762e+00	2.394908601425197858e+01
1.000000000000000056e-01	2.781859326568265206e-02	1.000000000000000021e-02	8.558268878310672234e-02	2.990881965710143545e-02	1.018685228000577858e+01	-6.049442497846299460e+01	-2.102056186931558202e+01	6.999373115922821853e+00	7.002363980854170222e+00	2.631645499195765936e+01
1.000000000000000056e-01	3.055859262793711451e-02	1.000000000000000021e-02	8.899077133205926526e-02	2.823209109348193135e-02	1.026786458482382436e+01	-6.005245899787651354e+01	-1.939656000115408929e+01	7.278094972734834300e+00	7.280918169020651476e+00	2.891701308991739694e+01
1.000000000000000056e-01	3.356846891867078936e-02	1.000000000000000021e-02	9.273452951155938817e-02	2.670570306165574032e-02	1.035685621704403658e+01	-5.956696146652542723e+01	-1.761260165925702381e+01	7.531825788608557559e+00	7.534496349924438618e+00	3.177371382117214793e+01
1.000000000000000056e-01	3.687480373404340706e-02	1.000000000000000021e-02	9.685778734081963715e-02	2.531591996613845666e-02	1.045492998230729498e+01	-5.903661989989689829e+01	-1.565612461590951199e+01	7.762844867019111916e+00	7.765376453513681554e+00	3.491178743891104119e+01
1.000000000000000056e-01	4.050679683123491887e-02	1.000000000000000021e-02	1.010611499963633281e-01	2.405779159622946708e-02	1.055389371562759671e+01	-5.837171784566318422e+01	-1.341868296984836562e+01	7.972128882108222570e+00	7.974534658983543522e+00	3.835890507978467667e+01
1.000000000000000056e-01	4.449652400487570658e-02	1.000000000000000021e-02	1.090606109996059142e-01	2.284605281557103296e-02	1.074607225142546163e+01	-5.842466323798424810e+01	-1.179960483615260181e+01	8.171749754785196274e+00	8.174034360308269243e+00	4.214595215670842521e+01
1.000000000000000056e-01	4.887922036308094131e-02	1.000000000000000021e-02	1.423243510728734451e-01	2.130300673564242131e-02	1.149247278927706617e+01	-6.351143622558149104e+01	-1.543348182663386758e+01	8.427574064644659302e+00	8.429704365258885446e+00	4.630962529819812090e+01
1.000000000000000056e-01	5.369359150482928139e-02	1.000000000000000021e-02	1.779954655704019673e-01	1.990323734514321680e-02	1.222078111456858451e+01	-6.826249380306425962e+01	-1.864988316341463559e+01	8.719259752649577422e+00	8.721250076384194472e+00	5.088655766204752950e+01
1.000000000000000056e-01	5.898215534683610983e-02	1.000000000000000021e-02	2.203036812140454215e-01	1.857830428122442951e-02	1.300739049759391008e+01	-7.338377073371893289e+01	-2.219314606242950205e+01	9.050368653808959607e+00	9.052226484236825854e+00	5.591816369940710985e+01
1.000000000000000056e-01	6.479161761875085190e-02	1.000000000000000021e-02	2.697019259946673020e-01	1.733218906222035172e-02	1.384335169117620978e+01	-7.876718146172834167e+01	-2.594834350743602513e+01	9.421263031739954386e+00	9.422996250646178851e+00	6.144986011390184188e+01
1.000000000000000056e-01	7.117328434284843353e-02	1.000000000000000021e-02	3.274367959628842195e-01	1.616056450952790130e-02	1.473240771510343627e+01	-8.439721340783422932e+01	-2.989836623451205355e+01	9.832866427995668346e+00	9.834482484446766648e+00	6.753166641616496690e+01
1.000000000000000056e-01	7.818351494101219434e-02	1.000000000000000021e-02	3.952604382650970472e-01	1.505920000431077398e-02	1.568228147246983717e+01	-9.025180052902858563e+01	-3.401950072501973921e+01	1.028653941590437171e+01	1.028804533590471237e+01	7.421867607584397319e+01
1.000000000000000056e-01	8.588421997060308177e-02	1.000000000000000021e-02	4.758319687580898627e-01	1.402427127235057747e-02	1.670710887946040302e+01	-9.630163370941059497e+01	-3.828073798012061246e+01	1.078391271903137749e+01	1.078531514615849574e+01	8.157157093086124178e+01
1.000000000000000056e-01	9.434340788494925689e-02	1.000000000000000021e-02	5.731527070828335013e-01	1.305208197571115607e-02	1.783063491408484680e+01	-1.025094949717403665e+02	-4.264310606697576844e+01	1.132902891610740426e+01	1.133033412430495446e+01	8.965740233772940826e+01
1.000000000000000056e-01	1.036357856471477323e-01	1.000000000000000021e-02	6.935097066135944566e-01	1.213916645819175695e-02	1.909030431762681346e+01	-1.088296948190723867e+02	-4.705910573733520152e+01	1.192791561252965948e+01	1.192912952917527036e+01	9.855028743351438436e+01
1.000000000000000056e-01	1.138434185014741556e-01	1.000000000000000021e-02	8.466896938717065613e-01	1.128240474752210086e-02	2.054238473505450457e+01	-1.152078306423729259e+02	-5.147246706307183928e+01	1.259034216746749735e+01	1.259147040794232453e+01	1.083324260080845391e+02
1.000000000000000056e-01	1.250564547291438122e-01	1.000000000000000021e-02	1.047804343226979240e+00	1.047876625032520895e-02	2.226822323265082559e+01	-1.215813390606457034e+02	-5.581869994440037175e+01	1.333138560300642439e+01	1.333243347963139058e+01	1.190953178545408804e+02
1.000000000000000056e-01	1.373739217890745934e-01	1.000000000000000021e-02	1.319673899885066559e+00	9.725472246099617010e-03	2.438025584595797923e+01	-1.278818546735017208e+02	-6.002745097323787604e+01	1.417354451984556363e+01	1.417451706707026915e+01	1.309413215589106585e+02
1.000000000000000056e-01	1.509046008747347289e-01	1.000000000000000021e-02	1.699273724523340023e+00	9.020116645243063738e-03	2.705017048765336796e+01	-1.340383763429832129e+02	-6.402566776552703232e+01	1.514933119904162595e+01	1.515023321070634665e+01	1.439856601171967156e+02
1.000000000000000056e-01	1.657679876106884498e-01	1.000000000000000021e-02	2.213487093229426605e+00	8.358795585133997272e-03	3.033505341150222279e+01	-1.400060419951707900e+02	-6.776637175146882441e+01	1.630446718383484495e+01	1.630530306339335311e+01	1.583590376426375599e+02
1.000000000000000056e-01	1.820953473731896088e-01	1.000000000000000021e-02	2.945719477472828807e+00	7.740351715289741849e-03	3.458977114507256090e+01	-1.457412803506461216e+02	-7.120380783055934160e+01	1.770093602078941331e+01	1.770171005596091618e+01	1.742109302251647307e+02
1.000000000000000056e-01	2.000308745548441958e-01	1.000000000000000021e-02	4.033458440861386940e+00	7.164921191836547826e-03	4.032772856794695571e+01	-1.512342687136595600e+02	-7.432590001920189593e+01	1.942029016376227446e+01	1.942100665588145603e+01	1.917137921531101199e+02
1.000000000000000056e-01	2.197329660113377658e-01	1.000000000000000021e-02	5.569624770954403559e+00	6.628248112810287800e-03	4.768599459932167406e+01	-1.565826397318176930e+02	-7.722795600080104350e+01	2.156647255651273554e+01	2.156713538132407848e+01	2.110682657103525628e+02
1.000000000000000056e-01	2.413756199366196842e-01	1.000000000000000021e-02	7.726394445583844472e+00	6.128991527228137316e-03	5.707683892188924801e+01	-1.619347681469494660e+02	-8.005595159665286076e+01	2.426644159540717283e+01	2.426705449455994312e+01	2.325091824431460168e+02
1.000000000000000056e-01	2.651499725206515889e-01	1.000000000000000021e-02	1.070784252993471242e+01	5.665438779253049312e-03	6.888430619732187665e+01	-1.675070141661524019e+02	-8.302377178487773790e+01	2.766997027218133098e+01	2.767053681605921156e+01	2.563126662733016019e+02
1.000000000000000056e-01	2.912659859606484547e-01	1.000000000000000021e-02	1.476410967191422863e+01	5.236030993846362003e-03	8.350147224655714240e+01	-1.735510297836007965e+02	-8.638051459207008520e+01	3.194822726364498067e+01	3.194875086674437625e+01	2.828043452384623038e+02
1.000000000000000056e-01	3.199543027334128542e-01	1.000000000000000021e-02	2.019992598322868105e+01	4.839341661165947987e-03	1.013299314384503731e+02	-1.803193869086681218e+02	-9.037611672570885446e+01	3.729238581929507745e+01	3.729286975346121835e+01	3.123691044055713633e+02
1.000000000000000056e-01	3.514682825046904213e-01	1.000000000000000021e-02	2.738805751499144137e+01	4.473963426164584596e-03	1.227900767419090187e+02	-1.880376665383044781e+02	-9.523344015319787559e+01	4.391305075849584227e+01	4.391349815483829389e+01	3.454629190471582092e+02
1.000000000000000056e-01	3.860862396644265115e-01	1.000000000000000021e-02	3.678611616919742744e+01	4.138541391471322294e-03	1.483315967853341135e+02	-1.968891497213718367e+02	-1.011329603923844047e+02	5.204073533077803404e+01	5.204114918491700337e+01	3.826273506415165571e+02
1.000000000000000056e-01	4.241139012486217497e-01	1.000000000000000021e-02	4.895559563795501390e+01	3.831705963524294125e-03	1.784394432265300168e+02	-2.070100845787264632e+02	-1.082080308040082457e+02	6.192706107309834351e+01	6.192744424369470835e+01	4.245072432450056681e+02
1.000000000000000056e-01	4.658871069548218835e-01	1.000000000000000021e-02	6.458236678450629142e+01	3.552059455663165392e-03	2.136339286314405399e+02	-2.184906436225781476e+02	-1.165458370550176852e+02	7.384611772008736352e+01	7.384647292603278856e+01	4.718721130609047236e+02
1.000000000000000056e-01	5.117747750963139719e-01	1.000000000000000021e-02	8.449844563611375747e+01	3.298107672610489215e-03	2.544660354101594635e+02	-2.313778424398334721e+02	-1.261903128724370191e+02	8.809547560680425704e+01	8.809580541757145511e+01	5.256417248199451251e+02
1.000000000000000056e-01	5.621821606887288381e-01	1.000000000000000021e-02	1.097054250169846767e+02	3.068322133031618770e-03	3.015101325834725685e+02	-2.456788879850190028e+02	-1.371454853195338899e+02	1.049965464278811851e+02	1.049968532600944400e+02	5.869164067179937092e+02
1.000000000000000056e-01	6.175544344427069676e-01	1.000000000000000021e-02	1.414005692796850724e+02	2.861014126942720056e-03	3.553566163365874218e+02	-2.613649471846074448e+02	-1.493792402789464404e+02	1.248942320277456020e+02	1.248945181291583140e+02	6.570127774499486577e+02
1.000000000000000056e-01	6.783806142703487918e-01	1.000000000000000021e-02	1.810072314746225857e+02	2.674448184637485265e-03	4.166068376440990164e+02	-2.783758721874920070e+02	-1.628280444854981113e+02	1.481560276826685367e+02	1.481562951274870557e+02	7.375057552964613024e+02
1.000000000000000056e-01	7.451978840263840942e-01	1.000000000000000021e-02	2.302118256957697326e+02	2.506791060363459424e-03	4.858720530668306310e+02	-2.966261276370476025e+02	-1.774028694778366173e+02	1.751709183906041289e+02	1.751711690697100039e+02	8.302779976339505765e+02
1.000000000000000056e-01	8.185963376248451828e-01	1.000000000000000021e-02	2.910100251897277985e+02	2.356216531598109235e-03	5.637772678252287051e+02	-3.160118387289386419e+02	-1.929962362301098153e+02	2.063484938824942674e+02	2.063487295041472862e+02	9.375782752753643763e+02
1.000000000000000056e-01	8.992241904287053833e-01	1.000000000000000021e-02	3.657649416617506972e+02	2.220938940286767711e-03	6.509697122442504451e+02	-3.364182325126164415e+02	-2.094896529182768461e+02	2.421186968795946086e+02	2.421189189734886895e+02	1.062090703713962967e+03
1.000000000000000056e-01	9.877935039366569914e-01	1.000000000000000021e-02	4.572800632690492648e+02	2.099203757454811119e-03	7.481309575970665264e+02	-3.577267699952861904e+02	-2.267607433763942311e+02	2.829325235819881073e+02	2.829327335023638170e+02	1.207017216401197174e+03
1.000000000000000056e-01	1.085086474324357342e+00	1.000000000000000021e-02	5.688896653076784560e+02	1.989393128826468047e-03	8.559912379690676971e+02	-3.798212575229065351e+02	-2.446897493556864731e+02	3.292638533724850731e+02	3.292640523117979683e+02	1.376176169035331213e+03
1.000000000000000056e-01	1.191962340377130891e+00	1.000000000000000021e-02	7.045696122289749610e+02	1.890037147392179852e-03	9.753446005634870062e+02	-4.025925211545608136e+02	-2.631594233585489064e+02	3.816124418556478304e+02	3.816126308593622980e+02	1.574120522210725539e+03
1.000000000000000056e-01	1.309364971821245893e+00	1.000000000000000021e-02	8.690707834413447017e+02	1.799725159264989284e-03	1.107063983706133513e+03	-4.259417022380436606e+02	-2.821421263152801657e+02	4.405080024504975427e+02	4.405081824230137499e+02	1.806279692405487594e+03
1.000000000000000056e-01	1.438331205069795171e+00	1.000000000000000021e-02	1.068085102110736671e+03	1.717409790763502024e-03	1.252115834551555736e+03	-4.497821567565436567e+02	-3.014122424012591637e+02	5.065153743313692303e+02	5.065155460723483429e+02	2.079130117329363657e+03
1.000000000000000056e-01	1.579999999999969651e+00	1.000000000000000021e-02	1.308434373624385444e+03	1.641991347304405050e-03	1.411571944767844798e+03	-4.740401262452731430e+02	-3.209423637046182876e+02	5.802394998495256004e+02	5.802396640486601882e+02	2.400398669196837091e+03


==> anc/qmc2_nm_T20.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[]    mu_B-m_n[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3]
2.000000000000000000e+01	9.999999999999999799e-13	1.000000000000000021e-02	1.255860772220745818e-02	2.511834652252855301e+09	-4.899152972491850733e+02	-9.315548576771466571e+01	-9.315548576771466571e+01	3.767808679216916312e-02
2.000000000000000000e+01	1.098495252297123070e-12	1.000000000000000021e-02	1.255859966215032257e-02	2.286612647721873760e+09	-4.880364680732135980e+02	-9.315548576692464167e+01	-9.315548576692464167e+01	3.767806354237427519e-02
2.000000000000000000e+01	1.206691819319320406e-12	1.000000000000000021e-02	1.255862031901837893e-02	2.081589691764714479e+09	-4.861576515071234326e+02	-9.315548577039163547e+01	-9.315548577039163547e+01	3.767812593202142513e-02
2.000000000000000000e+01	1.325545234508051392e-12	1.000000000000000021e-02	1.255862685970534146e-02	1.894947377013408899e+09	-4.842788319555711496e+02	-9.315548588298545951e+01	-9.315548588298545951e+01	3.767814533814291961e-02
2.000000000000000000e+01	1.456105146812171298e-12	1.000000000000000021e-02	1.255863323804741818e-02	1.725040157447651625e+09	-4.824000068625351219e+02	-9.315548576664522784e+01	-9.315548576664522784e+01	3.767816644809543480e-02
2.000000000000000000e+01	1.599524590618575778e-12	1.000000000000000021e-02	1.255863892669538753e-02	1.570367193348613262e+09	-4.805211811175492471e+02	-9.315548588362686644e+01	-9.315548588362686644e+01	3.767818212292042140e-02
2.000000000000000000e+01	1.757070168727004945e-12	1.000000000000000021e-02	1.255864422644938604e-02	1.429562745397050142e+09	-4.786423544659091363e+02	-9.315548576619293897e+01	-9.315548576619293897e+01	3.767819821049597090e-02
2.000000000000000000e+01	1.930133238299520374e-12	1.000000000000000021e-02	1.255864883474191139e-02	1.301383219576213837e+09	-4.767635294504421495e+02	-9.315548589481862507e+01	-9.315548589481862507e+01	3.767821255931501356e-02
2.000000000000000000e+01	2.120242198572894853e-12	1.000000000000000021e-02	1.255865325458959715e-02	1.184696630085135698e+09	-4.748847087092660786e+02	-9.315548586787939200e+01	-9.315548586787939200e+01	3.767822413253111430e-02
2.000000000000000000e+01	2.329075988852339038e-12	1.000000000000000021e-02	1.255865702995871691e-02	1.078472562972339630e+09	-4.730058819829363870e+02	-9.315548577209557379e+01	-9.315548577209557379e+01	3.767823583379820845e-02
2.000000000000000000e+01	2.558478915993521786e-12	1.000000000000000021e-02	1.255865932576334491e-02	9.817728145403578281e+08	-4.711270558186062090e+02	-9.315548587130975022e+01	-9.315548587130975022e+01	3.767824426791183123e-02
2.000000000000000000e+01	2.810476942321174344e-12	1.000000000000000021e-02	1.255866153835775469e-02	8.937435245803412199e+08	-4.692482344358609794e+02	-9.315548584698284174e+01	-9.315548584698284174e+01	3.767825157191290186e-02
2.000000000000000000e+01	3.087295577830345739e-12	1.000000000000000021e-02	1.255866278591173321e-02	8.136071542850846052e+08	-4.673694066054860059e+02	-9.315548632972577536e+01	-9.315548632972577536e+01	3.767825451826165017e-02
2.000000000000000000e+01	3.391379534684538688e-12	1.000000000000000021e-02	1.255866340991218522e-02	7.406560866504970789e+08	-4.654905802890262976e+02	-9.315548579224557102e+01	-9.315548579224557102e+01	3.767825728369274263e-02
2.000000000000000000e+01	3.725414317588592219e-12	1.000000000000000021e-02	1.255866343025020121e-02	6.742460487022464275e+08	-4.636117578118034430e+02	-9.315548579108836691e+01	-9.315548579108836691e+01	3.767825656010881374e-02
2.000000000000000000e+01	4.092349940710795645e-12	1.000000000000000021e-02	1.255866281214454427e-02	6.137905611955984831e+08	-4.617329296332665081e+02	-9.315548587366160405e+01	-9.315548587366160405e+01	3.767825615939394274e-02
2.000000000000000000e+01	4.495426980609222231e-12	1.000000000000000021e-02	1.255866097125921295e-02	5.587556924560823441e+08	-4.598541014478110469e+02	-9.315548574793761816e+01	-9.315548574625549350e+01	3.767825062689481030e-02
2.000000000000000000e+01	4.938205195247622687e-12	1.000000000000000021e-02	1.255865904114166626e-02	5.086554550418199897e+08	-4.579752731356479103e+02	-9.315548578213419262e+01	-9.315548580599725881e+01	3.767824512478658294e-02
2.000000000000000000e+01	5.424594961848500805e-12	1.000000000000000021e-02	1.255865623720805666e-02	4.630473782136706114e+08	-4.560964463493352241e+02	-9.315548605440220342e+01	-9.315548586388688079e+01	3.767823741128255299e-02
2.000000000000000000e+01	5.958891811225473108e-12	1.000000000000000021e-02	1.255865233536471691e-02	4.215286792226740718e+08	-4.542176243787458247e+02	-9.315548621153416775e+01	-9.315548574564344619e+01	3.767822733530234308e-02
2.000000000000000000e+01	6.545814363583387335e-12	1.000000000000000021e-02	1.255864864289358250e-02	3.837327012009328008e+08	-4.523387988685076380e+02	-9.315548568061012702e+01	-9.315548580934498091e+01	3.767821588715145747e-02
2.000000000000000000e+01	7.190546000814667087e-12	1.000000000000000021e-02	1.255864415900971240e-02	3.493256478380362391e+08	-4.504599697354184968e+02	-9.315548576117799939e+01	-9.315548583594436138e+01	3.767820314162302620e-02
2.000000000000000000e+01	7.898780643318977268e-12	1.000000000000000021e-02	1.255863955964022990e-02	3.180036689276614785e+08	-4.485811408277381247e+02	-9.315548582195168592e+01	-9.315548580558694880e+01	3.767818952968929325e-02
2.000000000000000000e+01	8.676773035622312662e-12	1.000000000000000021e-02	1.255863455165802563e-02	2.894901345149469376e+08	-4.467023115220874274e+02	-9.315548584145710720e+01	-9.315548584381593855e+01	3.767817416758326848e-02
2.000000000000000000e+01	9.531393984890807918e-12	1.000000000000000021e-02	1.255862886839730942e-02	2.635332313908431828e+08	-4.448234819297037461e+02	-9.315548580590402139e+01	-9.315548580590402139e+01	3.767815835773127148e-02
2.000000000000000000e+01	1.047019104017590952e-11	1.000000000000000021e-02	1.255862304065486282e-02	2.399037378875777721e+08	-4.429446556617812121e+02	-9.315548586365146377e+01	-9.315548586365146377e+01	3.767814256132450551e-02
2.000000000000000000e+01	1.150145514827711423e-11	1.000000000000000021e-02	1.255861690530148123e-02	2.183929574629410207e+08	-4.410658290207999812e+02	-9.315548614339473943e+01	-9.315548614339473943e+01	3.767812521426592426e-02
2.000000000000000000e+01	1.263429387489071572e-11	1.000000000000000021e-02	1.255861061965575509e-02	1.988109177591846883e+08	-4.391870017822437262e+02	-9.315548607966432826e+01	-9.315548607966432826e+01	3.767810775053953565e-02
2.000000000000000000e+01	1.387871183769407704e-11	1.000000000000000021e-02	1.255860566392521388e-02	1.809847018620318174e+08	-4.373081768363181823e+02	-9.315548578113589429e+01	-9.315548577633832394e+01	3.767809319478761243e-02
2.000000000000000000e+01	1.524569906170682489e-11	1.000000000000000021e-02	1.255860027514490822e-02	1.647568574735790491e+08	-4.354293472493025092e+02	-9.315548578786400924e+01	-9.315548583608651256e+01	3.767807778349401698e-02
2.000000000000000000e+01	1.674732803723565073e-11	1.000000000000000021e-02	1.255859416999992491e-02	1.499840629917646945e+08	-4.335505172809028522e+02	-9.315548613915551357e+01	-9.315548575727902403e+01	3.767806135497463876e-02
2.000000000000000000e+01	1.839686033756586408e-11	1.000000000000000021e-02	1.255858885193663656e-02	1.365358675449905992e+08	-4.316716917408812719e+02	-9.315548602693706925e+01	-9.315548576404421510e+01	3.767804674504362378e-02
2.000000000000000000e+01	2.020886373798934935e-11	1.000000000000000021e-02	1.255858390679388814e-02	1.242934952566581815e+08	-4.297928652870680821e+02	-9.315548575089619021e+01	-9.315548580147731172e+01	3.767803277665963263e-02
2.000000000000000000e+01	2.219934087050079329e-11	1.000000000000000021e-02	1.255857973928252262e-02	1.131488315774536580e+08	-4.279140359029187266e+02	-9.315548624566223168e+01	-9.315548622804779200e+01	3.767802327892123826e-02
2.000000000000000000e+01	2.438587055037061093e-11	1.000000000000000021e-02	1.255857566974004878e-02	1.030034466633550227e+08	-4.260352068081440962e+02	-9.315548597025731681e+01	-9.315548596422539163e+01	3.767801257536022158e-02
2.000000000000000000e+01	2.678776302271435040e-11	1.000000000000000021e-02	1.255857217646203471e-02	9.376774384620629251e+07	-4.241563835136183229e+02	-9.315548573199866667e+01	-9.315548573307594893e+01	3.767800400173697967e-02
2.000000000000000000e+01	2.942623050011214820e-11	1.000000000000000021e-02	1.255856955554500616e-02	8.536015521621130407e+07	-4.222775564046668251e+02	-9.315548576647879031e+01	-9.315548576637725375e+01	3.767799882554078578e-02
2.000000000000000000e+01	3.232457449737399118e-11	1.000000000000000021e-02	1.255856731674013550e-02	7.770642789967972040e+07	-4.203987326712060053e+02	-9.315548581592045707e+01	-9.315548581592045707e+01	3.767799465137149778e-02
2.000000000000000000e+01	3.550839161788999494e-11	1.000000000000000021e-02	1.255856576988133473e-02	7.073896791716575623e+07	-4.185199062020324732e+02	-9.315548628290152067e+01	-9.315548627766844447e+01	3.767799390578575186e-02
2.000000000000000000e+01	3.900579960895913004e-11	1.000000000000000021e-02	1.255856540639268062e-02	6.439624291483606398e+07	-4.166410786229224072e+02	-9.315548594852961628e+01	-9.315548599517111938e+01	3.767799572054216645e-02
2.000000000000000000e+01	4.284768568249458783e-11	1.000000000000000021e-02	1.255856561037513482e-02	5.862223421890208125e+07	-4.147622504869192426e+02	-9.315548628775849238e+01	-9.315548577676180741e+01	3.767799879050696271e-02
2.000000000000000000e+01	4.706797929413972136e-11	1.000000000000000021e-02	1.255856679011411320e-02	5.336594873804745078e+07	-4.128834240744815816e+02	-9.315548581716103627e+01	-9.315548571489635776e+01	3.767800622321125503e-02
2.000000000000000000e+01	5.170395178983179170e-11	1.000000000000000021e-02	1.255856836539456789e-02	4.858096412578538805e+07	-4.110045969592686106e+02	-9.315548638856128605e+01	-9.315548640355383725e+01	3.767801627553668542e-02
2.000000000000000000e+01	5.679654556612956778e-11	1.000000000000000021e-02	1.255857104434056869e-02	4.422502145941818506e+07	-4.091257808687913666e+02	-9.315548586341928683e+01	-9.315548586278863752e+01	3.767802899052336008e-02
2.000000000000000000e+01	6.239073565127055617e-11	1.000000000000000021e-02	1.255857476935416835e-02	4.025965099180609733e+07	-4.072469557949132763e+02	-9.315548572360569324e+01	-9.315548572360569324e+01	3.767804421291608141e-02
2.000000000000000000e+01	6.853592690024557025e-11	1.000000000000000021e-02	1.255857891793770234e-02	3.664983221044612676e+07	-4.053681294459445326e+02	-9.315548632027487486e+01	-9.315548631731996920e+01	3.767806275413326106e-02
2.000000000000000000e+01	7.528639031170244041e-11	1.000000000000000021e-02	1.255858411131496530e-02	3.336368383940640837e+07	-4.034893038902274043e+02	-9.315548578543480573e+01	-9.315548580841179671e+01	3.767808423990508249e-02
2.000000000000000000e+01	8.270174231999327557e-11	1.000000000000000021e-02	1.255858947098849841e-02	3.037218484772310406e+07	-4.016104771041568142e+02	-9.315548632223797654e+01	-9.315548576316702167e+01	3.767810754554740821e-02
2.000000000000000000e+01	9.084747129521266552e-11	1.000000000000000021e-02	1.255859548892994393e-02	2.764891402615807578e+07	-3.997316524239411137e+02	-9.315548578902763666e+01	-9.315548576905624145e+01	3.767813328327881961e-02
2.000000000000000000e+01	9.979551590099029686e-11	1.000000000000000021e-02	1.255860232025171434e-02	2.516982255859878659e+07	-3.978528324460824024e+02	-9.315548576009159376e+01	-9.315548576091391908e+01	3.767816141220093479e-02
2.000000000000000000e+01	1.096249004177799017e-10	1.000000000000000021e-02	1.255860886654416864e-02	2.291301477431560680e+07	-3.959740070833082086e+02	-9.315548633544904078e+01	-9.315548633616124619e+01	3.767819043645293658e-02
2.000000000000000000e+01	1.204224326424761362e-10	1.000000000000000021e-02	1.255861532116136874e-02	2.085855906430269405e+07	-3.940951869554892824e+02	-9.315548633513625987e+01	-9.315548576489798904e+01	3.767821986091274972e-02
2.000000000000000000e+01	1.322834705278301600e-10	1.000000000000000021e-02	1.255862232093593253e-02	1.898831356503289938e+07	-3.922163605833022189e+02	-9.315548633632897690e+01	-9.315548635286245371e+01	3.767825116982159717e-02
2.000000000000000000e+01	1.453127643322078634e-10	1.000000000000000021e-02	1.255863001428342805e-02	1.728576071958634257e+07	-3.903375371930843016e+02	-9.315548633632897690e+01	-9.315548633254294941e+01	3.767828507649252645e-02
2.000000000000000000e+01	1.596253817171010822e-10	1.000000000000000021e-02	1.255863581560196646e-02	1.573586318071064539e+07	-3.884587101957953337e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767831663148878130e-02
2.000000000000000000e+01	1.753477239623515451e-10	1.000000000000000021e-02	1.255864178220292109e-02	1.432493431680943258e+07	-3.865798855052622116e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767834836907395235e-02
2.000000000000000000e+01	1.926186422737496924e-10	1.000000000000000021e-02	1.255864755928020292e-02	1.304051393464713544e+07	-3.847010654500289206e+02	-9.315548633633248699e+01	-9.315548633632897690e+01	3.767838128911694257e-02
2.000000000000000000e+01	2.115906640416319600e-10	1.000000000000000021e-02	1.255865262075515389e-02	1.187125828885918856e+07	-3.828222386011594267e+02	-9.315548633615853191e+01	-9.315548633632897690e+01	3.767841330090593299e-02
2.000000000000000000e+01	2.324313398801283107e-10	1.000000000000000021e-02	1.255865765995126115e-02	1.080684229474855028e+07	-3.809434132644891520e+02	-9.315548633812939272e+01	-9.315548633632897690e+01	3.767844921288052845e-02
2.000000000000000000e+01	2.553247233433799618e-10	1.000000000000000021e-02	1.255866129711223286e-02	9.837864010974295437e+06	-3.790645859446606778e+02	-9.315548635197004046e+01	-9.315548633632897690e+01	3.767847905694658023e-02
2.000000000000000000e+01	2.804729963867793270e-10	1.000000000000000021e-02	1.255866478333779804e-02	8.955767597411056980e+06	-3.771857660470677729e+02	-9.315548633852965565e+01	-9.315548633632897690e+01	3.767851338557623442e-02
2.000000000000000000e+01	3.080982549284253365e-10	1.000000000000000021e-02	1.255866744574217313e-02	8.152762792202555574e+06	-3.753069383982150953e+02	-9.315548633529465405e+01	-9.315548633632897690e+01	3.767854649668074540e-02
2.000000000000000000e+01	3.384444702799038880e-10	1.000000000000000021e-02	1.255866966006697130e-02	7.421757732945601456e+06	-3.734281176101238202e+02	-9.315548624591001214e+01	-9.315548633618718100e+01	3.767857942544149130e-02
2.000000000000000000e+01	3.717796437686892903e-10	1.000000000000000021e-02	1.255867083372123189e-02	6.756296963500417769e+06	-3.715492894408906750e+02	-9.315548634728850175e+01	-9.315548633901541109e+01	3.767861498645375118e-02
2.000000000000000000e+01	4.083981735806208761e-10	1.000000000000000021e-02	1.255867145999134925e-02	6.150503639259042218e+06	-3.696704620128494412e+02	-9.315548622232648768e+01	-9.315548631284973169e+01	3.767864988333918114e-02
2.000000000000000000e+01	4.486234547251284334e-10	1.000000000000000021e-02	1.255867166916319402e-02	5.599027503575788811e+06	-3.677916341390398998e+02	-9.315548622232536502e+01	-9.315548625245742187e+01	3.767868577227847376e-02
2.000000000000000000e+01	4.928107350846870031e-10	1.000000000000000021e-02	1.255867093301572812e-02	5.096998652497262694e+06	-3.659128052212610669e+02	-9.315548637784470998e+01	-9.315548635184694604e+01	3.767872557638372866e-02
2.000000000000000000e+01	5.413502527715840073e-10	1.000000000000000021e-02	1.255866972747866732e-02	4.639983510326121934e+06	-3.640339810332131378e+02	-9.315548687808178840e+01	-9.315548649537851134e+01	3.767876672515375891e-02
2.000000000000000000e+01	5.946706824994326217e-10	1.000000000000000021e-02	1.255866816787517756e-02	4.223945812662623823e+06	-3.621551614036744695e+02	-9.315548679195612181e+01	-9.315548667440633324e+01	3.767880953827616036e-02
2.000000000000000000e+01	6.532429214059166912e-10	1.000000000000000021e-02	1.255866609099272335e-02	3.845211448003490455e+06	-3.602763319357605951e+02	-9.315548681893089622e+01	-9.315548633411179935e+01	3.767885587752065751e-02
2.000000000000000000e+01	7.175842477611022145e-10	1.000000000000000021e-02	1.255866352041582097e-02	3.500435932016512379e+06	-3.583975035890341587e+02	-9.315548675791404776e+01	-9.315548689021272821e+01	3.767890752762730056e-02
2.000000000000000000e+01	7.882628892887734379e-10	1.000000000000000021e-02	1.255866041961216546e-02	3.186574227044697385e+06	-3.565186747347784149e+02	-9.315548689880375832e+01	-9.315548679369705098e+01	3.767896307982434440e-02
2.000000000000000000e+01	8.659030414457303259e-10	1.000000000000000021e-02	1.255865698616703482e-02	2.900854476565605029e+06	-3.546398449044434642e+02	-9.315548734693187782e+01	-9.315548680888807098e+01	3.767902329494868946e-02
2.000000000000000000e+01	9.511903799777737990e-10	1.000000000000000021e-02	1.255865423390048474e-02	2.640753574495350942e+06	-3.527610180984924568e+02	-9.315548727018378372e+01	-9.315548677841741210e+01	3.767909125024046513e-02
2.000000000000000000e+01	1.044878116436281047e-09	1.000000000000000021e-02	1.255865030499860382e-02	2.403974231041859370e+06	-3.508821925542551980e+02	-9.315548723672051779e+01	-9.315548701149671729e+01	3.767916561851836904e-02
2.000000000000000000e+01	1.147793650134415556e-09	1.000000000000000021e-02	1.255864629541945943e-02	2.188425433279211633e+06	-3.490033650320988841e+02	-9.315548712834939238e+01	-9.315548732850041347e+01	3.767924708692019925e-02
2.000000000000000000e+01	1.260845875289441014e-09	1.000000000000000021e-02	1.255864244081726297e-02	1.992203647833606461e+06	-3.471245398024162228e+02	-9.315548746334461327e+01	-9.315548726658430212e+01	3.767933885482186579e-02
2.000000000000000000e+01	1.385033207883861427e-09	1.000000000000000021e-02	1.255863935971306480e-02	1.813576014205507934e+06	-3.452457102887279916e+02	-9.315548775821908123e+01	-9.315548728349304497e+01	3.767944346373452991e-02
2.000000000000000000e+01	1.521452403134276153e-09	1.000000000000000021e-02	1.255863646786186880e-02	1.650964852350330446e+06	-3.433668812085667810e+02	-9.315548758462296064e+01	-9.315548730715437387e+01	3.767955885347318984e-02
2.000000000000000000e+01	1.671308241439051187e-09	1.000000000000000021e-02	1.255863359589000708e-02	1.502934045916117495e+06	-3.414880542443863192e+02	-9.315548799368241362e+01	-9.315548718411325524e+01	3.767968578219132308e-02
2.000000000000000000e+01	1.835924168345851743e-09	1.000000000000000021e-02	1.255863103514861211e-02	1.368176319196150405e+06	-3.396092279429021801e+02	-9.315548816304020363e+01	-9.315548750608401463e+01	3.767982835026560673e-02
2.000000000000000000e+01	2.016753982505462284e-09	1.000000000000000021e-02	1.255862930599539913e-02	1.245501548415655037e+06	-3.377303980511217674e+02	-9.315548852070497787e+01	-9.315548776868803316e+01	3.767998770442334416e-02
2.000000000000000000e+01	2.215394674833565449e-09	1.000000000000000021e-02	1.255862883872655399e-02	1.133826393189693801e+06	-3.358515698347145531e+02	-9.315548870504014189e+01	-9.315548804142815698e+01	3.768016731282198412e-02
2.000000000000000000e+01	2.433600532269001125e-09	1.000000000000000021e-02	1.255862833673066295e-02	1.032164476410090341e+06	-3.339727410574614623e+02	-9.315548904769757144e+01	-9.315548830995427920e+01	3.768036424614534807e-02
2.000000000000000000e+01	2.673298630685249819e-09	1.000000000000000021e-02	1.255862885578379676e-02	9.396180228077031206e+05	-3.320939158862938143e+02	-9.315548918484547869e+01	-9.315548817476172871e+01	3.768058404324286376e-02
2.000000000000000000e+01	2.936605853780147753e-09	1.000000000000000021e-02	1.255863068127538625e-02	8.553697080010747304e+05	-3.302150939508015881e+02	-9.315548946960255705e+01	-9.315548860376986795e+01	3.768082972840457179e-02
2.000000000000000000e+01	3.225847588245431839e-09	1.000000000000000021e-02	1.255863359224412140e-02	7.786754559489622479e+05	-3.283362662533551202e+02	-9.315548959231017534e+01	-9.315548867662059251e+01	3.768110077997173513e-02
2.000000000000000000e+01	3.543578260321731882e-09	1.000000000000000021e-02	1.255863766618879086e-02	7.088579364864970557e+05	-3.264574383646078672e+02	-9.315549464881489428e+01	-9.315548909816838830e+01	3.768140278738376509e-02
2.000000000000000000e+01	3.892603895106722078e-09	1.000000000000000021e-02	1.255864319971262272e-02	6.453005831444388023e+05	-3.245786101727274513e+02	-9.315549620419564292e+01	-9.315548922662169673e+01	3.768173724066095631e-02
2.000000000000000000e+01	4.276006897848022890e-09	1.000000000000000021e-02	1.255864981750720935e-02	5.874420409316450823e+05	-3.226997830153690643e+02	-9.315549565693432044e+01	-9.315549391050596739e+01	3.768210638192778100e-02
2.000000000000000000e+01	4.697173276075803015e-09	1.000000000000000021e-02	1.255865852512150910e-02	5.347713485988051398e+05	-3.208209561859244445e+02	-9.315549587881879745e+01	-9.315549553171469199e+01	3.768251547316388284e-02
2.000000000000000000e+01	5.159822542986194200e-09	1.000000000000000021e-02	1.255866901911452393e-02	4.868233354784951662e+05	-3.189421280464111419e+02	-9.315549688432781750e+01	-9.315549527528575879e+01	3.768296722432155910e-02
2.000000000000000000e+01	5.668040566166003031e-09	1.000000000000000021e-02	1.255868073444914648e-02	4.431745392005544272e+05	-3.170633119092164520e+02	-9.315549746927813146e+01	-9.315549565474981364e+01	3.768346580881865027e-02
2.000000000000000000e+01	6.226315651760852789e-09	1.000000000000000021e-02	1.255869408363509583e-02	4.034394632680637296e+05	-3.151844859162788453e+02	-9.315549795102477049e+01	-9.315549615755848833e+01	3.768401411671608303e-02
2.000000000000000000e+01	6.839578182762564281e-09	1.000000000000000021e-02	1.255870995363620596e-02	3.672672045183267328e+05	-3.133056601323390282e+02	-9.315549863873317804e+01	-9.315549652925534474e+01	3.768461943222153887e-02
2.000000000000000000e+01	7.513244161479663908e-09	1.000000000000000021e-02	1.255872735725465858e-02	3.343382863792673452e+05	-3.114268334334672659e+02	-9.315550427332162542e+01	-9.315549696615059361e+01	3.768528569508498849e-02
2.000000000000000000e+01	8.253263040734490053e-09	1.000000000000000021e-02	1.255874708834479360e-02	3.043619038157844334e+05	-3.095480080636585285e+02	-9.315550567074998867e+01	-9.315549804905339215e+01	3.768601785618248129e-02
2.000000000000000000e+01	9.066170266206154417e-09	1.000000000000000021e-02	1.255876868678730031e-02	2.770733049987549311e+05	-3.076691825442478034e+02	-9.315550642026424555e+01	-9.315549832812652653e+01	3.768682242985686714e-02
2.000000000000000000e+01	9.959144993944807900e-09	1.000000000000000021e-02	1.255879224874008673e-02	2.522315000701783574e+05	-3.057903620973666534e+02	-9.315550728686014281e+01	-9.315550473052462621e+01	3.768770685827822764e-02
2.000000000000000000e+01	1.094007349278703233e-08	1.000000000000000021e-02	1.255881826891188692e-02	2.296170943949286884e+05	-3.039115370498017796e+02	-9.315550815869340795e+01	-9.315550514954853156e+01	3.768867786208067450e-02
2.000000000000000000e+01	1.201761879160816143e-08	1.000000000000000021e-02	1.255884589974259891e-02	2.090303598644827434e+05	-3.020327101195986188e+02	-9.315551506498501055e+01	-9.315550607895593771e+01	3.768974139671958656e-02
2.000000000000000000e+01	1.320129718649825578e-08	1.000000000000000021e-02	1.255887636214529472e-02	1.902895022110947757e+05	-3.001538913186012678e+02	-9.315551578769792229e+01	-9.315550703231777163e+01	3.769091000288365273e-02
2.000000000000000000e+01	1.450156228353170174e-08	1.000000000000000021e-02	1.255890927161161692e-02	1.732290035667197080e+05	-2.982750671419389050e+02	-9.315551711676847901e+01	-9.315550806093241931e+01	3.769219343314779425e-02
2.000000000000000000e+01	1.592989731935060306e-08	1.000000000000000021e-02	1.255894436427432495e-02	1.576981973153620784e+05	-2.963962411494325124e+02	-9.315551875826143657e+01	-9.315551493703296160e+01	3.769359909076614584e-02
2.000000000000000000e+01	1.749891657488730940e-08	1.000000000000000021e-02	1.255898176808526584e-02	1.435599068449290644e+05	-2.945174155915533447e+02	-9.315552619114909305e+01	-9.315551547969761259e+01	3.769513912877132250e-02
2.000000000000000000e+01	1.922247677785714407e-08	1.000000000000000021e-02	1.255902208874551396e-02	1.306893058337171096e+05	-2.926385953904774055e+02	-9.315552782200654747e+01	-9.315551720263574964e+01	3.769682919478688221e-02
2.000000000000000000e+01	2.111579947786777941e-08	1.000000000000000021e-02	1.255906543936720354e-02	1.189727102546927927e+05	-2.907597692917015593e+02	-9.315553509833672763e+01	-9.315552412339644661e+01	3.769868284142464943e-02
2.000000000000000000e+01	2.319560547489582580e-08	1.000000000000000021e-02	1.255911206528059591e-02	1.083066564268335496e+05	-2.888809449639678064e+02	-9.315553695722543637e+01	-9.315552482651295918e+01	3.770071614811550814e-02
2.000000000000000000e+01	2.548026248833022177e-08	1.000000000000000021e-02	1.255916154858047543e-02	9.859693163847937831e+04	-2.870021169161474290e+02	-9.315554512453743996e+01	-9.315552752703119666e+01	3.770294428424675326e-02
2.000000000000000000e+01	2.798994737071523637e-08	1.000000000000000021e-02	1.255921579380924608e-02	8.975781478986560251e+04	-2.851232912292127821e+02	-9.315554744892027372e+01	-9.315553531286333566e+01	3.770539034132481399e-02
2.000000000000000000e+01	3.074682429877702923e-08	1.000000000000000021e-02	1.255927359869765149e-02	8.171122495092003373e+04	-2.832444641996468135e+02	-9.315555696198656221e+01	-9.315553712124568619e+01	3.770807588401274557e-02
2.000000000000000000e+01	3.377524051542039553e-08	1.000000000000000021e-02	1.255933660475199928e-02	7.438611037301350734e+04	-2.813656384726799615e+02	-9.315556412331702063e+01	-9.315554477324522509e+01	3.771102095751619615e-02
2.000000000000000000e+01	3.710194135138273890e-08	1.000000000000000021e-02	1.255940455509147423e-02	6.771777824085460452e+04	-2.794868184982685761e+02	-9.315556828090703334e+01	-9.315554701989093189e+01	3.771425246367417217e-02
2.000000000000000000e+01	4.075630642550024735e-08	1.000000000000000021e-02	1.255947864157073296e-02	6.164734354869407252e+04	-2.776079948241400643e+02	-9.315557810654595983e+01	-9.315555567342069310e+01	3.771780091124379147e-02
2.000000000000000000e+01	4.477060910957875528e-08	1.000000000000000021e-02	1.255955870402946338e-02	5.612119376560940145e+04	-2.757291674088569948e+02	-9.315558764160562077e+01	-9.315556331852252470e+01	3.772169794028087247e-02
2.000000000000000000e+01	4.918030154932259896e-08	1.000000000000000021e-02	1.255964637840879285e-02	5.109052825233156182e+04	-2.738503388740709852e+02	-9.315559774919782399e+01	-9.315556698740827812e+01	3.772597341603214222e-02
2.000000000000000000e+01	5.402432775847172474e-08	1.000000000000000021e-02	1.255974216908554986e-02	4.651092138982562756e+04	-2.719715121466017536e+02	-9.315560775587232456e+01	-9.315557690243448974e+01	3.773066973552367809e-02
2.000000000000000000e+01	5.934546755122488806e-08	1.000000000000000021e-02	1.255984638601372917e-02	4.234192840310897009e+04	-2.700926838247085016e+02	-9.315562028228231384e+01	-9.315558618890297282e+01	3.773582678403229751e-02
2.000000000000000000e+01	6.519071435037351042e-08	1.000000000000000021e-02	1.255996019878603299e-02	3.854673244596071163e+04	-2.682138550682133200e+02	-9.315563584966045596e+01	-9.315559614305578862e+01	3.774149022916329504e-02
2.000000000000000000e+01	7.161169020774324115e-08	1.000000000000000021e-02	1.256008581645834399e-02	3.509182075665926095e+04	-2.663350272140851303e+02	-9.315564925206643920e+01	-9.315560826546516182e+01	3.774771126076596761e-02
2.000000000000000000e+01	7.866510170217834140e-08	1.000000000000000021e-02	1.256022313059491739e-02	3.194667930212651481e+04	-2.644561988191269393e+02	-9.315566813451314943e+01	-9.315562380646262852e+01	3.775454426697031490e-02
2.000000000000000000e+01	8.641324074131324774e-08	1.000000000000000021e-02	1.256037353572851505e-02	2.908353466709742497e+04	-2.625773692370001982e+02	-9.315568479682556813e+01	-9.315563374976859734e+01	3.776204916773346493e-02
2.000000000000000000e+01	9.492453468994093473e-08	1.000000000000000021e-02	1.256053884290781776e-02	2.647710239030624143e+04	-2.606985411390720628e+02	-9.315570265439781394e+01	-9.315564758742060292e+01	3.777029372056925349e-02
2.000000000000000000e+01	1.042741506834136966e-07	1.000000000000000021e-02	1.256072063833239133e-02	2.410436447270828648e+04	-2.588197125109098806e+02	-9.315572808001417116e+01	-9.315566638530815169e+01	3.777935102527749112e-02
2.000000000000000000e+01	1.145446594630447664e-07	1.000000000000000021e-02	1.256092043591709034e-02	2.194436596149296747e+04	-2.569408831447103694e+02	-9.315574827061278995e+01	-9.315568477638275624e+01	3.778929888497049860e-02
2.000000000000000000e+01	1.258267645961454112e-07	1.000000000000000021e-02	1.256113994557328875e-02	1.997803359520537924e+04	-2.550620529581763662e+02	-9.315577307727991752e+01	-9.315570443946543833e+01	3.780022825806682307e-02
2.000000000000000000e+01	1.382201035207734643e-07	1.000000000000000021e-02	1.256138268552909817e-02	1.818800346339753378e+04	-2.531832255208352080e+02	-9.315580339784587238e+01	-9.315572477148558050e+01	3.781223862744868131e-02
2.000000000000000000e+01	1.518341274895865712e-07	1.000000000000000021e-02	1.256164959720853722e-02	1.655846642379810146e+04	-2.513043970458750209e+02	-9.315583285087598142e+01	-9.315574862582184323e+01	3.782543187685016850e-02
2.000000000000000000e+01	1.667890681839869719e-07	1.000000000000000021e-02	1.256194223169635089e-02	1.507503066672675595e+04	-2.494255675006917272e+02	-9.315586777104999783e+01	-9.315577358974324795e+01	3.783992412046850717e-02
2.000000000000000000e+01	1.832169995351708365e-07	1.000000000000000021e-02	1.256226507292500585e-02	1.372459862081791107e+04	-2.475467344355952832e+02	-9.315590700095897603e+01	-9.315579947106547820e+01	3.785584777866852352e-02
2.000000000000000000e+01	2.012630041295094136e-07	1.000000000000000021e-02	1.256262041526354060e-02	1.249524402291989463e+04	-2.456679028286205266e+02	-9.315595077459569495e+01	-9.315583299631752823e+01	3.787334102096412414e-02
2.000000000000000000e+01	2.210864544993223533e-07	1.000000000000000021e-02	1.256301160330446955e-02	1.137610995411265867e+04	-2.437890757483141044e+02	-9.315599477745088564e+01	-9.315586669259239727e+01	3.789256119428049963e-02
2.000000000000000000e+01	2.428624206147095803e-07	1.000000000000000021e-02	1.256344204568900745e-02	1.035731382818489328e+04	-2.419102473472487702e+02	-9.315604594767920332e+01	-9.315590224312832390e+01	3.791367606898714965e-02
2.000000000000000000e+01	2.667832160066454798e-07	1.000000000000000021e-02	1.256391568875268872e-02	9.429858884910057895e+03	-2.400314190284248923e+02	-9.315609984749296757e+01	-9.315594625693121600e+01	3.793687210762451689e-02
2.000000000000000000e+01	2.930600961758579456e-07	1.000000000000000021e-02	1.256443711764688130e-02	8.585555707521345539e+03	-2.381525870529652025e+02	-9.315616099546220141e+01	-9.315599343179938785e+01	3.796235687844667916e-02
2.000000000000000000e+01	3.219251242869182419e-07	1.000000000000000021e-02	1.256501074346441649e-02	7.816948092593915135e+03	-2.362737531194971439e+02	-9.315622941724967632e+01	-9.315604232713066324e+01	3.799035595022508954e-02
2.000000000000000000e+01	3.536332206243410022e-07	1.000000000000000021e-02	1.256564193617567063e-02	7.117248824264665927e+03	-2.343949245102824648e+02	-9.315629934542477031e+01	-9.315609739730118122e+01	3.802111411552039355e-02
2.000000000000000000e+01	3.884644139103796226e-07	1.000000000000000021e-02	1.256633632429472736e-02	6.480279324404182262e+03	-2.325160933260304716e+02	-9.315638159655672723e+01	-9.315615611253998907e+01	3.805490397105185107e-02
2.000000000000000000e+01	4.267263143669365586e-07	1.000000000000000021e-02	1.256709991469474874e-02	5.900414930033201927e+03	-2.306372599773036427e+02	-9.315647101960210819e+01	-9.315622173447179932e+01	3.809202727251824461e-02
2.000000000000000000e+01	4.687568303623295254e-07	1.000000000000000021e-02	1.256793977737873796e-02	5.372535373195207285e+03	-2.287584322023087111e+02	-9.315656682143777800e+01	-9.315629648942287133e+01	3.813280823900601357e-02
2.000000000000000000e+01	5.149271526348670341e-07	1.000000000000000021e-02	1.256886312830904698e-02	4.891979433696137676e+03	-2.268795972262679754e+02	-9.315667374866495720e+01	-9.315637400605048413e+01	3.817760880690959646e-02
2.000000000000000000e+01	5.656450324482774873e-07	1.000000000000000021e-02	1.256987856683437765e-02	4.454503834490604277e+03	-2.250007646843492921e+02	-9.315679062773565988e+01	-9.315646485675399902e+01	3.822682488020909958e-02
2.000000000000000000e+01	6.213583826298849409e-07	1.000000000000000021e-02	1.257099436491361348e-02	4.056245657968096566e+03	-2.231219329656799744e+02	-9.315691744391790508e+01	-9.315656245945343983e+01	3.828088994128625577e-02
2.000000000000000000e+01	6.825592332939480299e-07	1.000000000000000021e-02	1.257222071057530893e-02	3.693688679280473934e+03	-2.212431028379287454e+02	-9.315706037726235422e+01	-9.315666763487490698e+01	3.834028238538480376e-02
2.000000000000000000e+01	7.497880771849663250e-07	1.000000000000000021e-02	1.257356871909785616e-02	3.363631643115947099e+03	-2.193642666761580244e+02	-9.315721659122041842e+01	-9.315678286849201584e+01	3.840552657069179476e-02
2.000000000000000000e+01	8.236386430166743031e-07	1.000000000000000021e-02	1.257504956502701436e-02	3.063160407951759680e+03	-2.174854315772816733e+02	-9.315738524438637569e+01	-9.315690920764490102e+01	3.847719800031262211e-02
2.000000000000000000e+01	9.047631389622618380e-07	1.000000000000000021e-02	1.257667660672390567e-02	2.789622319608927683e+03	-2.156065962100445574e+02	-9.315757114460346600e+01	-9.315705140722819522e+01	3.855592948001046461e-02
2.000000000000000000e+01	9.938780126034870377e-07	1.000000000000000021e-02	1.257846400352507533e-02	2.540602243511935285e+03	-2.137277616851898756e+02	-9.315777701022578583e+01	-9.315720560424740881e+01	3.864241725041104442e-02
2.000000000000000000e+01	1.091770278207430789e-06	1.000000000000000021e-02	1.258042785432494579e-02	2.313901814937319159e+03	-2.118489268106390568e+02	-9.315800284275698573e+01	-9.315737143623944405e+01	3.873742335795795494e-02
2.000000000000000000e+01	1.199304467209972165e-06	1.000000000000000021e-02	1.258258446975151629e-02	2.107519699326495356e+03	-2.099700863368579746e+02	-9.315824989755898855e+01	-9.315756115576451180e+01	3.884178451824672057e-02
2.000000000000000000e+01	1.317430263288885311e-06	1.000000000000000021e-02	1.258495353540189932e-02	1.919634186876218791e+03	-2.080912466581716558e+02	-9.315852406297665311e+01	-9.315776543796083331e+01	3.895642545514584054e-02
2.000000000000000000e+01	1.447190889455389449e-06	1.000000000000000021e-02	1.258755570448284039e-02	1.748586812055343444e+03	-2.062124088704991607e+02	-9.315882222782556710e+01	-9.315798892592508196e+01	3.908235861823470408e-02
2.000000000000000000e+01	1.589732321234396076e-06	1.000000000000000021e-02	1.259041342432528840e-02	1.592867556907540120e+03	-2.043335647843723564e+02	-9.315914934812651893e+01	-9.315823423356091837e+01	3.922069047732905378e-02
2.000000000000000000e+01	1.746313407299269177e-06	1.000000000000000021e-02	1.259355138907934483e-02	1.451102233073814432e+03	-2.024547187600392135e+02	-9.315951325392224192e+01	-9.315850506580214585e+01	3.937264501581067000e-02
2.000000000000000000e+01	1.918316986941059441e-06	1.000000000000000021e-02	1.259699773408205076e-02	1.322039528556316327e+03	-2.005758758654841643e+02	-9.315991088476930315e+01	-9.315880558186267990e+01	3.953956598017039498e-02
2.000000000000000000e+01	2.107262102555676152e-06	1.000000000000000021e-02	1.260078239640456850e-02	1.204540643560011631e+03	-1.986970195707818050e+02	-9.316034735530028854e+01	-9.315913002009099841e+01	3.972292364579861623e-02
2.000000000000000000e+01	2.314817415003064583e-06	1.000000000000000021e-02	1.260493945002444383e-02	1.097568565688608714e+03	-1.968181722460157914e+02	-9.316082582761228537e+01	-9.315949041635876426e+01	3.992433865486317429e-02
2.000000000000000000e+01	2.542815940315565345e-06	1.000000000000000021e-02	1.260950384152682673e-02	1.000179498845114608e+03	-1.949393165449216667e+02	-9.316135366033749676e+01	-9.315988324835396384e+01	4.014558519367564943e-02
2.000000000000000000e+01	2.793271237902093647e-06	1.000000000000000021e-02	1.261451777870113873e-02	9.115142869610585876e+02	-1.930604611301619116e+02	-9.316192714067177860e+01	-9.316031691019014715e+01	4.038862486280860031e-02
2.000000000000000000e+01	3.068395193213558559e-06	1.000000000000000021e-02	1.262002389982457354e-02	8.307906040301066923e+02	-1.911815947707372061e+02	-9.316256580040877111e+01	-9.316079583818323329e+01	4.065559964750153910e-02
2.000000000000000000e+01	3.370617551916407274e-06	1.000000000000000021e-02	1.262607155713207398e-02	7.572964184190342394e+02	-1.893027315245162185e+02	-9.316325982777327397e+01	-9.316131882650368823e+01	4.094886389443762320e-02
2.000000000000000000e+01	3.702607378089525669e-06	1.000000000000000021e-02	1.263271364950162290e-02	6.903835340813653829e+02	-1.874238592050836871e+02	-9.316402574854940610e+01	-9.316189233498835165e+01	4.127101247470038592e-02
2.000000000000000000e+01	4.067296625951643148e-06	1.000000000000000021e-02	1.264000942701267068e-02	6.294618472963352360e+02	-1.855449846611864757e+02	-9.316486965579652235e+01	-9.316252458871765896e+01	4.162488782736912390e-02
2.000000000000000000e+01	4.467906033291988562e-06	1.000000000000000021e-02	1.264802272466132235e-02	5.739941561974045499e+02	-1.836661085404196285e+02	-9.316579126435134128e+01	-9.316321818284677647e+01	4.201361738490035080e-02
2.000000000000000000e+01	4.907973565280921855e-06	1.000000000000000021e-02	1.265682439925586329e-02	5.234914588718862660e+02	-1.817872217113699946e+02	-9.316680932705381224e+01	-9.316398090617343541e+01	4.244063022120207751e-02
2.000000000000000000e+01	5.391385659860877199e-06	1.000000000000000021e-02	1.266649215795780624e-02	4.775085774432217249e+02	-1.799083306558170534e+02	-9.316792505524657031e+01	-9.316481652756473864e+01	4.290969906949818058e-02
2.000000000000000000e+01	5.922411550659965730e-06	1.000000000000000021e-02	1.267711200449919001e-02	4.356402411194529236e+02	-1.780294346217730492e+02	-9.316915072386358077e+01	-9.316573428537256518e+01	4.342496827724795505e-02
2.000000000000000000e+01	6.505740970549615531e-06	1.000000000000000021e-02	1.268877680988256436e-02	3.975175430853117859e+02	-1.761505321426511728e+02	-9.317049453380451496e+01	-9.316674346191970812e+01	4.399098689870184486e-02
2.000000000000000000e+01	7.146525568823631644e-06	1.000000000000000021e-02	1.270159039072835290e-02	3.628046372208258958e+02	-1.742716212501818518e+02	-9.317197262046245498e+01	-9.316785427653525176e+01	4.461275558295905996e-02
2.000000000000000000e+01	7.850424407772756165e-06	1.000000000000000021e-02	1.271566616753843672e-02	3.311957915102302081e+02	-1.723927035722741152e+02	-9.317359690987571241e+01	-9.316907385234094363e+01	4.529576411836495897e-02
2.000000000000000000e+01	8.623653940455829414e-06	1.000000000000000021e-02	1.273112723699339199e-02	3.024126783721679317e+02	-1.705137713772864743e+02	-9.317538256532466789e+01	-9.317040922978875983e+01	4.604604450236708668e-02
2.000000000000000000e+01	9.473042911044105105e-06	1.000000000000000021e-02	1.274811198749430281e-02	2.762019469140589649e+02	-1.686348470405741296e+02	-9.317741475873546619e+01	-9.317195449099018845e+01	4.687022393070253146e-02
2.000000000000000000e+01	1.040609266258887006e-05	1.000000000000000021e-02	1.276677014724844801e-02	2.523329494368122710e+02	-1.667557223240353323e+02	-9.317871560205234971e+01	-9.317271756692531426e+01	4.777558249057642370e-02
2.000000000000000000e+01	1.143104338481780539e-05	1.000000000000000021e-02	1.278725745211192408e-02	2.305956873943306675e+02	-1.648780752927025617e+02	-9.318760772716692031e+01	-9.318101638440217016e+01	4.877009978026101283e-02
2.000000000000000000e+01	1.255694688702479556e-05	1.000000000000000021e-02	1.280975615168629053e-02	2.107990226430040650e+02	-1.630012667179118750e+02	-9.320096438128753391e+01	-9.319372680550564780e+01	4.986256082825431951e-02
2.000000000000000000e+01	1.379374653874387683e-05	1.000000000000000021e-02	1.283448726519144205e-02	1.927690391775647640e+02	-1.611222114544372062e+02	-9.320349881521623558e+01	-9.319555071485116571e+01	5.106265389179035635e-02
2.000000000000000000e+01	1.515236508420002508e-05	1.000000000000000021e-02	1.286165116383320393e-02	1.763472643611027593e+02	-1.592435789292974846e+02	-9.320849725331086688e+01	-9.319976551412206334e+01	5.238094540636970692e-02
2.000000000000000000e+01	1.664480110606642756e-05	1.000000000000000021e-02	1.289149007910727653e-02	1.613895013755145271e+02	-1.573649104650282879e+02	-9.321371470976002627e+01	-9.320412027219859397e+01	5.382908212408019782e-02
2.000000000000000000e+01	1.828423499044387520e-05	1.000000000000000021e-02	1.292426910262912607e-02	1.477644958951662488e+02	-1.554862560378554690e+02	-9.321944594309661625e+01	-9.320890763035809812e+01	5.541985554438244588e-02
2.000000000000000000e+01	2.008514532888752989e-05	1.000000000000000021e-02	1.296027675669450194e-02	1.353527473732303292e+02	-1.536076186169488551e+02	-9.322573759539608318e+01	-9.321416353128689991e+01	5.716731280201537563e-02
2.000000000000000000e+01	2.206343678548069743e-05	1.000000000000000021e-02	1.299983151921193028e-02	1.240454615685662532e+02	-1.517290055937605189e+02	-9.323265075332061258e+01	-9.321993396218022099e+01	5.908688885190656326e-02
2.000000000000000000e+01	2.423658055820824745e-05	1.000000000000000021e-02	1.304328207972032909e-02	1.137436105829932416e+02	-1.498504112042445797e+02	-9.324024049396204816e+01	-9.322627392716397310e+01	6.119553547684552369e-02
2.000000000000000000e+01	2.662376867510851840e-05	1.000000000000000021e-02	1.309101238694216490e-02	1.043570442738243429e+02	-1.479718353231039885e+02	-9.324857566498648964e+01	-9.323323371594658227e+01	6.351187425735319025e-02
2.000000000000000000e+01	2.924608348786357566e-05	1.000000000000000021e-02	1.314344405365154740e-02	9.580369584953132289e+01	-1.460932875433839513e+02	-9.325772939475122314e+01	-9.324087606978740439e+01	6.605636304955417315e-02
2.000000000000000000e+01	3.212668385970342722e-05	1.000000000000000021e-02	1.320103975541339278e-02	8.800885611186716062e+01	-1.442147705940225819e+02	-9.326778313423821487e+01	-9.324926543096528064e+01	6.885147114876177810e-02
2.000000000000000000e+01	3.529100969193483411e-05	1.000000000000000021e-02	1.326430814101854476e-02	8.090451077044720307e+01	-1.423362828246025913e+02	-9.327882147288431725e+01	-9.325847978661504101e+01	7.192188489834989984e-02
2.000000000000000000e+01	3.876700659536217212e-05	1.000000000000000021e-02	1.333380742971204333e-02	7.442874783539936345e+01	-1.404578288882331094e+02	-9.329094112654686910e+01	-9.326860170537818817e+01	7.529472182806318248e-02
2.000000000000000000e+01	4.258537269077660933e-05	1.000000000000000021e-02	1.341015140560185455e-02	6.852520673000319107e+01	-1.385794025668138829e+02	-9.330425099125783106e+01	-9.327970777186335738e+01	7.899976558921883996e-02
2.000000000000000000e+01	4.677982971812166970e-05	1.000000000000000021e-02	1.349401383186327012e-02	6.314257852374731073e+01	-1.367010227122887329e+02	-9.331886539344073128e+01	-9.329190151679917165e+01	8.306973628818094257e-02
2.000000000000000000e+01	5.138742084862452558e-05	1.000000000000000021e-02	1.358613428099620865e-02	5.823415447978613457e+01	-1.348226826966669023e+02	-9.333491145038743753e+01	-9.330529355146644832e+01	8.754057808879525671e-02
2.000000000000000000e+01	5.644883783000823746e-05	1.000000000000000021e-02	1.368732541620389272e-02	5.375741610260634218e+01	-1.329443944232665729e+02	-9.335252248421794263e+01	-9.331999096506885394e+01	9.245177345958034698e-02
2.000000000000000000e+01	6.200878035395431323e-05	1.000000000000000021e-02	1.379848016149239943e-02	4.967365553934740774e+01	-1.310661613057984027e+02	-9.337185844063768059e+01	-9.333612390619515509e+01	9.784669211524661681e-02
2.000000000000000000e+01	6.811635081955393176e-05	1.000000000000000021e-02	1.392057966667508383e-02	4.594763700862985445e+01	-1.291879804488544892e+02	-9.339308492321359267e+01	-9.335383101919438786e+01	1.037729787925683461e-01
2.000000000000000000e+01	7.482548797908522944e-05	1.000000000000000021e-02	1.405470017040468846e-02	4.254728274655599307e+01	-1.273098661700282150e+02	-9.341638704623544243e+01	-9.337326304713228353e+01	1.102829677919172913e-01
2.000000000000000000e+01	8.219544329584059549e-05	1.000000000000000021e-02	1.420202472318852355e-02	3.944339088874621524e+01	-1.254318209563866304e+02	-9.344196197665519321e+01	-9.339458523745878438e+01	1.174341482547696242e-01
2.000000000000000000e+01	9.029130422093829681e-05	1.000000000000000021e-02	1.436385208264268944e-02	3.660938035696841553e+01	-1.235538491257468650e+02	-9.347002648774167710e+01	-9.341799026310866338e+01	1.252896716009146982e-01
2.000000000000000000e+01	9.918456901041592440e-05	1.000000000000000021e-02	1.454160956926186903e-02	3.402105070886695160e+01	-1.216759524397729564e+02	-9.350082364416002179e+01	-9.344365956596153922e+01	1.339189087761283314e-01
2.000000000000000000e+01	1.089537781590782831e-04	1.000000000000000021e-02	1.473686277223865311e-02	3.165637340017386236e+01	-1.197981585240433873e+02	-9.353461885522342811e+01	-9.347182597049970809e+01	1.433980623553988143e-01
2.000000000000000000e+01	1.196852080275814789e-04	1.000000000000000021e-02	1.495133312923822497e-02	2.949529248154573935e+01	-1.179204524706505737e+02	-9.357169238251978527e+01	-9.350271899259826114e+01	1.538108396442008918e-01
2.000000000000000000e+01	1.314736327884918053e-04	1.000000000000000021e-02	1.518691108353081159e-02	2.751955399416910097e+01	-1.160428632430623139e+02	-9.361236829282074723e+01	-9.353659504985162698e+01	1.652491935547757695e-01
2.000000000000000000e+01	1.444231614204135987e-04	1.000000000000000021e-02	1.544567139837988226e-02	2.571253790449459231e+01	-1.141653875888436289e+02	-9.365698444891916097e+01	-9.357374658559743352e+01	1.778141324376821542e-01
2.000000000000000000e+01	1.586481571420653950e-04	1.000000000000000021e-02	1.572989255887532675e-02	2.405911516620759372e+01	-1.122880418590543030e+02	-9.370590890347367008e+01	-9.361447721778493758e+01	1.916166062178852048e-01
2.000000000000000000e+01	1.742742474062467537e-04	1.000000000000000021e-02	1.604207755829314963e-02	2.254551236613929177e+01	-1.104108281223924592e+02	-9.375955976846334750e+01	-9.365911950318879065e+01	2.067784981187250071e-01
2.000000000000000000e+01	1.914394333734163441e-04	1.000000000000000021e-02	1.638497496871222162e-02	2.115919311660341862e+01	-1.085337719370859588e+02	-9.381837710709780254e+01	-9.370804711830396627e+01	2.234336941255306019e-01
2.000000000000000000e+01	2.102953086631492849e-04	1.000000000000000021e-02	1.676160253613747167e-02	1.988874235654964906e+01	-1.066568823867615379e+02	-9.388284795137268191e+01	-9.376165278566575978e+01	2.417292603767448034e-01
2.000000000000000000e+01	2.310083981468275406e-04	1.000000000000000021e-02	1.717527443479917662e-02	1.872377196729180682e+01	-1.047801758257720763e+02	-9.395350629585166757e+01	-9.382037342636242272e+01	2.618267523887824466e-01
2.000000000000000000e+01	2.537616286050536148e-04	1.000000000000000021e-02	1.762962804189692825e-02	1.765482192427969466e+01	-1.029036637465911639e+02	-9.403091928538674438e+01	-9.388466963538571974e+01	2.839036270357095937e-01
2.000000000000000000e+01	2.787559442378372758e-04	1.000000000000000021e-02	1.812865967205392823e-02	1.667328240227019620e+01	-1.010273641324104119e+02	-9.411571644704201844e+01	-9.395506205647821218e+01	3.081548224236397848e-01
2.000000000000000000e+01	3.062120812948658467e-04	1.000000000000000021e-02	1.867675502400451687e-02	1.577131392715462965e+01	-9.915129531427817255e+01	-9.420857549130867881e+01	-9.403209629707028228e+01	3.347944670468738226e-01
2.000000000000000000e+01	3.363725174984307561e-04	1.000000000000000021e-02	1.927873016179043261e-02	1.494178146435118393e+01	-9.727547759752077638e+01	-9.431023073166041115e+01	-9.411637342693285291e+01	3.640577794106001908e-01
2.000000000000000000e+01	3.695036134752572232e-04	1.000000000000000021e-02	1.993987187173097003e-02	1.417818835409583578e+01	-9.539993709874499928e+01	-9.442148223347723501e+01	-9.420853360237789786e+01	3.962031352892252389e-01
2.000000000000000000e+01	4.058979651092014390e-04	1.000000000000000021e-02	2.066598476295691475e-02	1.347462075391008085e+01	-9.352468857652527845e+01	-9.454319273552066250e+01	-9.430926826716549272e+01	4.315143536647529365e-01
2.000000000000000000e+01	4.458769875895211192e-04	1.000000000000000021e-02	2.146344024276927720e-02	1.282569578971473589e+01	-9.164975192763949963e+01	-9.467629597772624095e+01	-9.441933174305995635e+01	4.703031979055797285e-01
2.000000000000000000e+01	4.897937539756323398e-04	1.000000000000000021e-02	2.233923327017790089e-02	1.222651211310942543e+01	-8.977516408054665931e+01	-9.482179846492687147e+01	-9.453952479750525129e+01	5.129121265005384123e-01
2.000000000000000000e+01	5.380361133470173019e-04	1.000000000000000021e-02	2.330104189580783566e-02	1.167260744433842312e+01	-8.790093859624201400e+01	-9.498078052504541802e+01	-9.467070395855465392e+01	5.597173128561307998e-01
2.000000000000000000e+01	5.910301160760953344e-04	1.000000000000000021e-02	2.435729313861231468e-02	1.115991964500757305e+01	-8.602711006661553483e+01	-9.515440542451459294e+01	-9.481379234551118884e+01	6.111319721638235336e-01
2.000000000000000000e+01	6.492437764742083669e-04	1.000000000000000021e-02	2.551723907275079209e-02	1.068475228965697532e+01	-8.415370076174214375e+01	-9.534392417317747004e+01	-9.496976019616393216e+01	6.676099941389296299e-01
2.000000000000000000e+01	7.131912060403724357e-04	1.000000000000000021e-02	2.679103339412858623e-02	1.024373733375672657e+01	-8.228074018311440341e+01	-9.555067102939888457e+01	-9.513965932572658346e+01	7.296499547600023838e-01
2.000000000000000000e+01	7.834371538154085443e-04	1.000000000000000021e-02	2.818982042877934274e-02	9.833811100130997573e+00	-8.040825572219723938e+01	-9.577607657525943807e+01	-9.532458745894464869e+01	7.977995103639651253e-01
2.000000000000000000e+01	8.606019939393972674e-04	1.000000000000000021e-02	2.972583446799376486e-02	9.452183233436590726e+00	-7.853627504591528918e+01	-9.602165792960316537e+01	-9.552570408416376324e+01	8.726602249394385113e-01
2.000000000000000000e+01	9.453672044598655051e-04	1.000000000000000021e-02	3.141250215944894897e-02	9.096312878534837054e+00	-7.666482441374736823e+01	-9.628903046859278447e+01	-9.574423316115131399e+01	9.548928812945652878e-01
2.000000000000000000e+01	1.038481385776566027e-03	1.000000000000000021e-02	3.326456183296794267e-02	8.763887970575192199e+00	-7.479392919432557107e+01	-9.657990437468721723e+01	-9.598145743655845763e+01	1.045223301725809018e+00
2.000000000000000000e+01	1.140766871874494999e-03	1.000000000000000021e-02	3.529819246462366500e-02	8.452802628110614336e+00	-7.292361225737442965e+01	-9.689608582166229667e+01	-9.623870798050924691e+01	1.144448748842004093e+00
2.000000000000000000e+01	1.253126992731973689e-03	1.000000000000000021e-02	3.753115583491730550e-02	8.161139796849020911e+00	-7.105389114853223020e+01	-9.723947476465927764e+01	-9.651736101516800659e+01	1.253444952380324828e+00
2.000000000000000000e+01	1.376554052041444173e-03	1.000000000000000021e-02	3.998295298725689645e-02	7.887154383850640826e+00	-6.918478289807070780e+01	-9.761205993059905950e+01	-9.681884512718926317e+01	1.373173836845442253e+00
2.000000000000000000e+01	1.512138090697893534e-03	1.000000000000000021e-02	4.267499616015688751e-02	7.629256954258170964e+00	-6.731629378552007381e+01	-9.801591755085041768e+01	-9.714460776991234070e+01	1.504691986369151691e+00
2.000000000000000000e+01	1.661076513449273161e-03	1.000000000000000021e-02	4.563080236413617763e-02	7.386000473400127220e+00	-6.544842289795388979e+01	-9.845321697535885619e+01	-9.749612153904845968e+01	1.649159964925589472e+00
2.000000000000000000e+01	1.824684663726284682e-03	1.000000000000000021e-02	4.887620836151661263e-02	7.156067504319051586e+00	-6.358116057346946093e+01	-9.892619004605953137e+01	-9.787487869248339223e+01	1.807852552542983382e+00
2.000000000000000000e+01	2.004407440042696876e-03	1.000000000000000021e-02	5.243960360145834276e-02	6.938258210543528648e+00	-6.171448324857868073e+01	-9.943714588540585453e+01	-9.828235188521168197e+01	1.982169967743801164e+00
2.000000000000000000e+01	2.201832056555933035e-03	1.000000000000000021e-02	5.635219643569824854e-02	6.731480131415428225e+00	-5.984835281987307098e+01	-9.998845227738252106e+01	-9.871999891170158037e+01	2.173650214611618559e+00
2.000000000000000000e+01	2.418702060482302765e-03	1.000000000000000021e-02	6.064830855302893314e-02	6.534738121654264376e+00	-5.798270917129377011e+01	-1.005825112237279342e+02	-9.918924291979287489e+01	2.383982634033690484e+00
2.000000000000000000e+01	2.656932730161079038e-03	1.000000000000000021e-02	6.536570191118609707e-02	6.347126020264457047e+00	-5.611747179221159598e+01	-1.012217868440321382e+02	-9.969144488584701946e+01	2.615022796356970769e+00
2.000000000000000000e+01	2.918627989754778596e-03	1.000000000000000021e-02	7.054595578881803219e-02	6.167818603597326366e+00	-5.425253312491658164e+01	-1.019087468695530134e+02	-1.002278831004251884e+02	2.868808856468538782e+00
2.000000000000000000e+01	3.206098989967120973e-03	1.000000000000000021e-02	7.623488013910462158e-02	5.996063912279351982e+00	-5.238775210438737417e+01	-1.026458742482747368e+02	-1.007997240496998614e+02	3.147579511778465289e+00
2.000000000000000000e+01	3.521884518873484842e-03	1.000000000000000021e-02	8.248298435447626309e-02	5.831176873263991922e+00	-5.052295020349178856e+01	-1.034356553834587515e+02	-1.014080275270789997e+02	3.453793750694006182e+00
2.000000000000000000e+01	3.868773423121261382e-03	1.000000000000000021e-02	8.934601418450505150e-02	5.672533429711731578e+00	-4.865790760137885229e+01	-1.042805505716271597e+02	-1.020536934858862281e+02	3.790152525737917610e+00
2.000000000000000000e+01	4.249829237511994554e-03	1.000000000000000021e-02	9.688555475773065473e-02	5.519564703732033450e+00	-4.679235577333214735e+01	-1.051830109207404149e+02	-1.027374497969638014e+02	4.159622570628566329e+00
2.000000000000000000e+01	4.668417240480429199e-03	1.000000000000000021e-02	1.051697079196039913e-01	5.371752095140363004e+00	-4.492597105550381542e+01	-1.061454252478218905e+02	-1.034598267378261198e+02	4.565462581915708640e+00
2.000000000000000000e+01	5.128234174409789306e-03	1.000000000000000021e-02	1.142738711101810717e-01	5.228622828877898421e+00	-4.305837154727083060e+01	-1.071701525981132761e+02	-1.042211498176641697e+02	5.011251959389880106e+00
2.000000000000000000e+01	5.633340893257011463e-03	1.000000000000000021e-02	1.242816109066735841e-01	5.089745448818717044e+00	-4.118910929183940084e+01	-1.082594898904307286e+02	-1.050214896305880643e+02	5.500922417676262555e+00
2.000000000000000000e+01	6.188198225814060816e-03	1.000000000000000021e-02	1.352856353680532420e-01	4.954726446544304608e+00	-3.931767418291205729e+01	-1.094156666574170629e+02	-1.058606758410539044e+02	6.038792672813634077e+00
2.000000000000000000e+01	6.797706371330226698e-03	1.000000000000000021e-02	1.473888890661626538e-01	4.823206346941934619e+00	-3.744348821487552215e+01	-1.106408403480331941e+02	-1.067382543486924504e+02	6.629606622384196513e+00
2.000000000000000000e+01	7.467248175416158276e-03	1.000000000000000021e-02	1.607057662325372949e-01	4.694856775010955552e+00	-3.556591414761578562e+01	-1.119370823853100632e+02	-1.076534899580522904e+02	7.278575236400289583e+00
2.000000000000000000e+01	8.202736668419006311e-03	1.000000000000000021e-02	1.753633815247530314e-01	4.569377544614400044e+00	-3.368426386022483143e+01	-1.133063958923626728e+02	-1.086053423175992236e+02	7.991422619900745872e+00
2.000000000000000000e+01	9.010667286101800219e-03	1.000000000000000021e-02	1.915029270532990491e-01	4.446493888612382150e+00	-3.179782324631097623e+01	-1.147506441868142133e+02	-1.095924210835769372e+02	8.774436607269214150e+00
2.000000000000000000e+01	9.898175233811834853e-03	1.000000000000000021e-02	2.092810167174164737e-01	4.325954365033136462e+00	-2.990587997575306289e+01	-1.162715575137066111e+02	-1.106129858019771461e+02	9.634524325713616832e+00
2.000000000000000000e+01	1.087309850074726428e-02	1.000000000000000021e-02	2.288709256811550241e-01	4.207528249313921442e+00	-2.800777413995488985e+01	-1.178706901883654012e+02	-1.116649043078507333e+02	1.057927323830981159e+01
2.000000000000000000e+01	1.194404708082983865e-02	1.000000000000000021e-02	2.504635380409249157e-01	4.091003576774841832e+00	-2.610296387549594499e+01	-1.195493442210473347e+02	-1.127456002424029720e+02	1.161701807137863263e+01
2.000000000000000000e+01	1.312047901150489339e-02	1.000000000000000021e-02	2.742677879393987661e-01	3.976185889964212183e+00	-2.419112215027271517e+01	-1.213084992805132032e+02	-1.138520075623876977e+02	1.275691427776882492e+01
2.000000000000000000e+01	1.441278390200217453e-02	1.000000000000000021e-02	3.005102448458688014e-01	3.862895916684519371e+00	-2.227225467187548347e+01	-1.231487009942045461e+02	-1.149804774730783663e+02	1.400901848583453813e+01
2.000000000000000000e+01	1.583237468873379544e-02	1.000000000000000021e-02	3.294334110521811021e-01	3.750968319283144226e+00	-2.034685292563005987e+01	-1.250699367250472278e+02	-1.161267225581837010e+02	1.538437657058054597e+01
2.000000000000000000e+01	1.739178842816321846e-02	1.000000000000000021e-02	3.612920986323784334e-01	3.640250339744310892e+00	-1.841608698859496229e+01	-1.270714936833815045e+02	-1.172857394637905060e+02	1.689511980211295850e+01
2.000000000000000000e+01	1.910479701729334359e-02	1.000000000000000021e-02	3.963831380386072523e-01	3.530602180578057414e+00	-1.647977929604526182e+01	-1.291599200089013095e+02	-1.184597963670080389e+02	1.855456779390615552e+01
2.000000000000000000e+01	2.098652881959697791e-02	1.000000000000000021e-02	4.343085979856152190e-01	3.421842071448623290e+00	-1.457886673836427782e+01	-1.311980870348795349e+02	-1.195089437307109108e+02	2.037738221722229426e+01
2.000000000000000000e+01	2.305360227052401928e-02	1.000000000000000021e-02	4.495274028081680529e-01	3.313277160259953114e+00	-1.404614943159602802e+01	-1.283685648333706411e+02	-1.156534163687873189e+02	2.238103911302238203e+01
2.000000000000000000e+01	2.532427264251682283e-02	1.000000000000000021e-02	4.709589444960436411e-01	3.214825989664409356e+00	-1.322404415547419099e+01	-1.261183125569382213e+02	-1.122639073862977313e+02	2.458175954359525051e+01
2.000000000000000000e+01	2.781859326568265206e-02	1.000000000000000021e-02	4.937007804467204442e-01	3.125446398788559677e+00	-1.235371023191436457e+01	-1.234903584579828077e+02	-1.083847258012481660e+02	2.699939148415940338e+01
2.000000000000000000e+01	3.055859262793711451e-02	1.000000000000000021e-02	5.183078798034685963e-01	3.043732636994236795e+00	-1.141600639245462467e+01	-1.205606170856405157e+02	-1.040853028610571869e+02	2.965525483563667564e+01
2.000000000000000000e+01	3.356846891867078936e-02	1.000000000000000021e-02	5.765674155276190316e-01	2.940767994199231516e+00	-9.592600395758259069e+00	-1.236963262731428586e+02	-1.058086758530041038e+02	3.256116859142962738e+01
2.000000000000000000e+01	3.687480373404340706e-02	1.000000000000000021e-02	6.378582329033951615e-01	2.840619725897135517e+00	-7.836031894749997839e+00	-1.265125575556572102e+02	-1.071176017166888101e+02	3.575407682094476769e+01
2.000000000000000000e+01	4.050679683123491887e-02	1.000000000000000021e-02	7.061600088003671116e-01	2.740877178594072650e+00	-6.054224941764507761e+00	-1.296366460410750676e+02	-1.086445636827366741e+02	3.926095972655640765e+01
2.000000000000000000e+01	4.449652400487570658e-02	1.000000000000000021e-02	7.816292837493981072e-01	2.641851723034036592e+00	-4.260697965433267065e+00	-1.329856744807028406e+02	-1.103067287297420478e+02	4.311300207534147688e+01
2.000000000000000000e+01	4.887922036308094131e-02	1.000000000000000021e-02	8.649703747072458038e-01	2.543534537166811216e+00	-2.456381810240742425e+00	-1.365611552759443157e+02	-1.121070523779168724e+02	4.734427401434997762e+01
2.000000000000000000e+01	5.369359150482928139e-02	1.000000000000000021e-02	9.569339101646350265e-01	2.445937018146408626e+00	-6.426020727651374775e-01	-1.403608545709683426e+02	-1.140453152918163653e+02	5.199223240411019020e+01
2.000000000000000000e+01	5.898215534683610983e-02	1.000000000000000021e-02	1.058342519371546331e+00	2.349058786993140302e+00	1.179398145877823767e+00	-1.443780954638848186e+02	-1.161172828940665056e+02	5.709802693180606070e+01
2.000000000000000000e+01	6.479161761875085190e-02	1.000000000000000021e-02	1.170150206631854095e+00	2.252951103555149270e+00	3.009282885480670799e+00	-1.486010657321456563e+02	-1.183138529191351722e+02	6.270694430527973395e+01
2.000000000000000000e+01	7.117328434284843353e-02	1.000000000000000021e-02	1.293558338779747352e+00	2.157656039101474299e+00	4.848891730986389703e+00	-1.530121393130959291e+02	-1.206202144015944526e+02	6.886876681002340206e+01
2.000000000000000000e+01	7.818351494101219434e-02	1.000000000000000021e-02	1.430221406299908127e+00	2.063238647045255281e+00	6.704054639706806817e+00	-1.575872119969774872e+02	-1.230150313866298148e+02	7.563829304842865042e+01
2.000000000000000000e+01	8.588421997060308177e-02	1.000000000000000021e-02	1.582588792404360234e+00	1.969789811479536246e+00	8.587054672781960107e+00	-1.622950499822559038e+02	-1.254696601874949096e+02	8.307590467018189884e+01
2.000000000000000000e+01	9.434340788494925689e-02	1.000000000000000021e-02	1.754447685765700760e+00	1.877415349640903619e+00	1.051985976880203211e+01	-1.670966685384410084e+02	-1.279474231808160880e+02	9.124821691615771613e+01
2.000000000000000000e+01	1.036357856471477323e-01	1.000000000000000021e-02	1.951758623517352298e+00	1.786244959353772810e+00	1.253827402177204142e+01	-1.719448200942391054e+02	-1.304030208158542337e+02	1.002288915077133709e+02
2.000000000000000000e+01	1.138434185014741556e-01	1.000000000000000021e-02	2.183899316840201887e+00	1.696418121249483546e+00	1.469708827560758557e+01	-1.767838114294023910e+02	-1.327823002798065772e+02	1.100995939786839841e+02
2.000000000000000000e+01	1.250564547291438122e-01	1.000000000000000021e-02	2.465479604231217259e+00	1.608112172784233795e+00	1.707640639132516824e+01	-1.815501206832029482e+02	-1.350228481703281602e+02	1.209512874369737574e+02
2.000000000000000000e+01	1.373739217890745934e-01	1.000000000000000021e-02	2.818905074345474659e+00	1.521509734969013650e+00	1.978903570593472239e+01	-1.861746893930704232e+02	-1.370562777724346972e+02	1.328857405329949586e+02
2.000000000000000000e+01	1.509046008747347289e-01	1.000000000000000021e-02	3.277862515084013939e+00	1.436822013930030950e+00	2.298852293324041440e+01	-1.905882643613394123e+02	-1.388135808183127722e+02	1.460176165574720528e+02
2.000000000000000000e+01	1.657679876106884498e-01	1.000000000000000021e-02	3.891793740815777891e+00	1.354274144333167618e+00	2.687663885277769893e+01	-1.947315029586668800e+02	-1.402352527440941969e+02	1.604770738470395486e+02
2.000000000000000000e+01	1.820953473731896088e-01	1.000000000000000021e-02	4.731172990918473431e+00	1.274105679509589528e+00	3.170807771716627954e+01	-1.985710434041092185e+02	-1.412873890499257641e+02	1.764131482667421551e+02
2.000000000000000000e+01	2.000308745548441958e-01	1.000000000000000021e-02	5.893032610462646481e+00	1.196559437163680517e+00	3.778939804920054257e+01	-2.021203456547368091e+02	-1.419825552886817945e+02	1.939979724709308186e+02
2.000000000000000000e+01	2.197329660113377658e-01	1.000000000000000021e-02	7.505956774572958956e+00	1.121882905587238577e+00	4.547014435222437356e+01	-2.054595340794030278e+02	-1.423996595468669000e+02	2.134319823149603792e+02
2.000000000000000000e+01	2.413756199366196842e-01	1.000000000000000021e-02	9.734158468239096251e+00	1.050315543461542100e+00	5.512773071588406992e+01	-2.087442999543365261e+02	-1.426928838502798271e+02	2.349500246712242131e+02
2.000000000000000000e+01	2.651499725206515889e-01	1.000000000000000021e-02	1.278142338891492713e+01	9.820847311745840580e-01	6.715243678487604484e+01	-2.121955680609544856e+02	-1.430813777441393313e+02	2.588284822918014356e+02
2.000000000000000000e+01	2.912659859606484547e-01	1.000000000000000021e-02	1.689684136565593420e+01	9.173913856799661426e-01	8.194015071696479424e+01	-2.160712138960946902e+02	-1.438209999657663332e+02	2.853934950053486546e+02
2.000000000000000000e+01	3.199543027334128542e-01	1.000000000000000021e-02	2.238416370910804432e+01	8.563982165159648163e-01	9.989577978817835913e+01	-2.206314870883631158e+02	-1.451697635320391555e+02	3.150307004346991562e+02
2.000000000000000000e+01	3.514682825046904213e-01	1.000000000000000021e-02	2.961531007952929073e+01	7.992298629794010179e-01	1.214435271883643424e+02	-2.261112557504974063e+02	-1.473600989187719392e+02	3.481971102482179958e+02
2.000000000000000000e+01	3.860862396644265115e-01	1.000000000000000021e-02	3.904725574609470584e+01	7.459593946873328552e-01	1.470373878367753946e+02	-2.327048277690825842e+02	-1.505836914242530042e+02	3.854355458041462157e+02
2.000000000000000000e+01	4.241139012486217497e-01	1.000000000000000021e-02	5.124116213961876554e+01	6.966021772212204199e-01	1.771671078708656921e+02	-2.405612739116823775e+02	-1.549868177759040009e+02	4.273922772552065794e+02
2.000000000000000000e+01	4.658871069548218835e-01	1.000000000000000021e-02	6.688297551662579110e+01	6.511221015946973001e-01	2.123582431965578223e+02	-2.497853119962240385e+02	-1.606712414444442629e+02	4.748384264328300333e+02
2.000000000000000000e+01	5.117747750963139719e-01	1.000000000000000021e-02	8.680528609750147950e+01	6.094227976146532333e-01	2.531673628427241169e+02	-2.604399749325072548e+02	-1.676968897149359634e+02	5.286954118536631313e+02
2.000000000000000000e+01	5.621821606887288381e-01	1.000000000000000021e-02	1.120108112876840778e+02	5.713554669633039707e-01	3.001745728795614241e+02	-2.725495091554028022e+02	-1.760847592754139441e+02	5.900652280694051797e+02
2.000000000000000000e+01	6.175544344427069676e-01	1.000000000000000021e-02	1.436984747631149162e+02	5.367274159225475794e-01	3.539758789765965616e+02	-2.861025166433026357e+02	-1.858200637367985451e+02	6.602661406875482726e+02
2.000000000000000000e+01	6.783806142703487918e-01	1.000000000000000021e-02	1.832937168571336883e+02	5.053080956836929483e-01	4.151777741327289846e+02	-3.010559225084075479e+02	-1.968562052858788434e+02	7.408746231580787480e+02
2.000000000000000000e+01	7.451978840263840942e-01	1.000000000000000021e-02	2.324853081448746366e+02	4.768388368136621813e-01	4.843959027448592565e+02	-3.173401693686665794e+02	-2.091199718618148893e+02	8.337747351290191773e+02
2.000000000000000000e+01	8.185963376248451828e-01	1.000000000000000021e-02	2.932713255774053209e+02	4.510467052412183708e-01	5.622586649864970241e+02	-3.348655701211993687e+02	-2.225178916445844663e+02	9.412164999995626431e+02
2.000000000000000000e+01	8.992241904287053833e-01	1.000000000000000021e-02	3.680171407746461227e+02	4.276573699575240139e-01	6.494156242164073092e+02	-3.535292523804376970e+02	-2.369431782610724895e+02	1.065885159864368461e+03
2.000000000000000000e+01	9.877935039366569914e-01	1.000000000000000021e-02	4.595282045576332166e+02	4.064013603742191449e-01	7.465496731105424715e+02	-3.732219311335081215e+02	-2.522825033853729906e+02	1.210983595941472686e+03
2.000000000000000000e+01	1.085086474324357342e+00	1.000000000000000021e-02	5.711403720911301889e+02	3.870270354024468173e-01	8.543915055358705786e+02	-3.938338165513875992e+02	-2.684219037781216457e+02	1.380331040064548461e+03
2.000000000000000000e+01	1.191962340377130891e+00	1.000000000000000021e-02	7.068306512463423132e+02	3.693021689747557068e-01	9.737349923635623554e+02	-4.152592387462079273e+02	-2.852514046454667778e+02	1.578481223039003453e+03
2.000000000000000000e+01	1.309364971821245893e+00	1.000000000000000021e-02	8.713516910481049536e+02	3.530205403962614064e-01	1.105452432840106894e+03	-4.373998955005425842e+02	-3.026682654192832160e+02	1.810864332944727039e+03
2.000000000000000000e+01	1.438331205069795171e+00	1.000000000000000021e-02	1.070394297320777696e+03	3.380006070952611408e-01	1.250509418029749440e+03	-4.601669504145003202e+02	-3.205790958188518971e+02	2.083957570349837169e+03
2.000000000000000000e+01	1.579999999999969651e+00	1.000000000000000021e-02	1.310781162181801392e+03	3.240803131768974499e-01	1.409976804572833544e+03	-4.834816903095942848e+02	-3.389003766414631968e+02	2.405488501160406486e+03


==> anc/qmc3_nm_T0.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^-3]	s[]	mu_B-m_n[MeV]   mu_Q[MeV]	mul[MeV]	F[MeV]	E[MeV]	e[MeV/fm^-3]
1.000000000000000056e-01	9.999999999999999799e-13	1.000000000000000021e-02	3.272419399999999961e-12	1.579928800000000138e+02	-1.091082289959960594e+00	-2.006029523649420199e+01	-2.005998330079799885e+01	-4.564101515136258058e+00	1.123518659331443814e+01	9.502351865933144418e-10
1.000000000000000056e-01	1.098495252297123070e-12	1.000000000000000021e-02	3.281911784078427496e-12	1.453842121352530796e+02	-1.081688210882503220e+00	-2.009419852541833507e+01	-2.009385589971771324e+01	-4.270269857542189129e+00	1.026815187779425287e+01	1.042766557994621257e-09
1.000000000000000056e-01	1.206691819319320406e-12	1.000000000000000021e-02	3.292346560099871068e-12	1.338982367853944879e+02	-1.072294080164414298e+00	-2.012810263621839013e+01	-2.012772636127986203e+01	-4.001978419634724560e+00	9.387845511374280250e+00	1.144411854720450872e-09
1.000000000000000056e-01	1.325545234508051392e-12	1.000000000000000021e-02	3.303804978679379096e-12	1.234338873346041083e+02	-1.062899933622174498e+00	-2.016200777083141205e+01	-2.016159395500445939e+01	-3.756928063073246449e+00	8.586461002309192736e+00	1.256068717665960463e-09
1.000000000000000056e-01	1.456105146812171298e-12	1.000000000000000021e-02	3.316392051939436967e-12	1.138996930514209822e+02	-1.053505883195374970e+00	-2.019591285192047181e+01	-2.019545856183754751e+01	-3.533037728572935521e+00	7.856931417066221002e+00	1.378723251131169253e-09
1.000000000000000056e-01	1.599524590618575778e-12	1.000000000000000021e-02	3.330218379811599957e-12	1.052122374882756759e+02	-1.044111723184936169e+00	-2.022981808095284251e+01	-2.022931930972360348e+01	-3.328410091889963951e+00	7.192813583071256289e+00	1.513458672792700439e-09
1.000000000000000056e-01	1.757070168727004945e-12	1.000000000000000021e-02	3.345406494050386293e-12	9.729560836478192698e+01	-1.034717577105410236e+00	-2.026372523418618599e+01	-2.026317705262795954e+01	-3.141318051683128942e+00	6.588242921512801331e+00	1.661464893536374587e-09
1.000000000000000056e-01	1.930133238299520374e-12	1.000000000000000021e-02	3.362090296112930513e-12	9.008069391381195601e+01	-1.025323519412199236e+00	-2.029763232540291540e+01	-2.029702985610328980e+01	-2.970189270149376171e+00	6.037880172251902877e+00	1.824049023972582766e-09
1.000000000000000056e-01	2.120242198572894853e-12	1.000000000000000021e-02	3.380417254305835240e-12	8.350457408370749590e+01	-1.015929354646645688e+00	-2.033154039354478115e+01	-2.033087877166817137e+01	-2.813592409974489783e+00	5.536864980048562757e+00	2.002646919238447729e-09
1.000000000000000056e-01	2.329075988852339038e-12	1.000000000000000021e-02	3.400549332655944410e-12	7.750997530893684484e+01	-1.006535215969233121e+00	-2.036544846649075424e+01	-2.036472260937649992e+01	-2.670224716426673695e+00	5.080772828171348010e+00	2.198835859531253696e-09
1.000000000000000056e-01	2.558478915993521786e-12	1.000000000000000021e-02	3.422663758610605675e-12	7.204475006929895642e+01	-9.971411487455560385e-01	-2.039935764494431680e+01	-2.039856040181740937e+01	-2.538899663480265190e+00	4.665575402122271953e+00	2.414348478415224820e-09
1.000000000000000056e-01	2.810476942321174344e-12	1.000000000000000021e-02	3.446956799603984714e-12	6.706144113145067820e+01	-9.877469790943479433e-01	-2.043326779055763964e+01	-2.043239145564562875e+01	-2.418537663334404897e+00	4.287606432883080743e+00	2.651088067856948408e-09
1.000000000000000056e-01	3.087295577830345739e-12	1.000000000000000021e-02	3.473642119459313778e-12	6.251683663078793529e+01	-9.783528391291733683e-01	-2.046717872822392792e+01	-2.046621626759179691e+01	-2.308155834865488032e+00	3.943527867624311511e+00	2.911145383729461994e-09
1.000000000000000056e-01	3.391379534684538688e-12	1.000000000000000021e-02	3.502956212550323201e-12	5.837160101700707315e+01	-9.689587684272967794e-01	-2.050108995428541903e+01	-2.050003236488307934e+01	-2.206859060804731598e+00	3.630300988721614885e+00	3.196817111546677486e-09
1.000000000000000056e-01	3.725414317588592219e-12	1.000000000000000021e-02	3.535157387284402886e-12	5.458992575361160959e+01	-9.595645937270698145e-01	-2.053500297234874594e+01	-2.053384136175099783e+01	-2.113833000461340816e+00	3.345159630266834938e+00	3.510626149796903500e-09
1.000000000000000056e-01	4.092349940710795645e-12	1.000000000000000021e-02	3.570530593489134652e-12	5.113921548382745641e+01	-9.501704314474956892e-01	-2.056891593284300868e+01	-2.056763995887136787e+01	-2.028335965656197004e+00	3.085585610329530937e+00	3.855343890416927365e-09
1.000000000000000056e-01	4.495426980609222231e-12	1.000000000000000021e-02	3.609388148840779451e-12	4.798979343666312758e+01	-9.407762939087043197e-01	-2.060283003732210716e+01	-2.060142812320287220e+01	-1.949692794377142491e+00	2.849286594484510715e+00	4.234014694624393693e-09
1.000000000000000056e-01	4.938205195247622687e-12	1.000000000000000021e-02	3.652073385356806682e-12	4.511464731565666142e+01	-9.313822124267120417e-01	-2.063674509881882813e+01	-2.063520561382109264e+01	-1.877289035654371219e+00	2.634175744046274303e+00	4.649982778681962224e-09
1.000000000000000056e-01	5.424594961848500805e-12	1.000000000000000021e-02	3.698963479265848178e-12	4.248918566608086422e+01	-9.219880292800471944e-01	-2.067066113993860199e+01	-2.066896926944760082e+01	-1.810565279252159598e+00	2.438353343577432497e+00	5.106921748438518460e-09
1.000000000000000056e-01	5.958891811225473108e-12	1.000000000000000021e-02	3.750472775465905298e-12	4.009102058925250844e+01	-9.125938987750665810e-01	-2.070457816417707519e+01	-2.070271992124127181e+01	-1.749012117135293920e+00	2.260090070801425099e+00	5.608867042956249972e-09
1.000000000000000056e-01	6.545814363583387335e-12	1.000000000000000021e-02	3.807056339887690001e-12	3.789977424472682088e+01	-9.031998071839841824e-01	-2.073849617150555957e+01	-2.073645511550363452e+01	-1.692165997351366968e+00	2.097811538233600004e+00	6.160251572303860821e-09
1.000000000000000056e-01	7.190546000814667087e-12	1.000000000000000021e-02	3.869214340766879055e-12	3.589689425980368043e+01	-8.938056211232946469e-01	-2.077241515221262702e+01	-2.077017286063934165e+01	-1.639604792296040614e+00	1.950084664055225403e+00	6.765944868247344372e-09
1.000000000000000056e-01	7.898780643318977268e-12	1.000000000000000021e-02	3.937495973470545706e-12	3.406549204799122066e+01	-8.844114963812195196e-01	-2.080633511577812200e+01	-2.080387158116750257e+01	-1.590944381921190143e+00	1.815604781592014660e+00	7.431296087981276392e-09
1.000000000000000056e-01	8.676773035622312662e-12	1.000000000000000021e-02	4.012504807900138752e-12	3.239019253085258043e+01	-8.750173958689284603e-01	-2.084025606702810407e+01	-2.083755000205347940e+01	-1.545834968064355053e+00	1.693184333591830182e+00	8.162181256619399962e-09
1.000000000000000056e-01	9.531393984890807918e-12	1.000000000000000021e-02	4.094903713078630178e-12	3.085700137206942983e+01	-8.656232072443891257e-01	-2.087417792999122312e+01	-2.087120612338620873e+01	-1.503958074324032168e+00	1.581742129588860735e+00	8.965055159232079852e-09
1.000000000000000056e-01	1.047019104017590952e-11	1.000000000000000021e-02	4.185421111383065438e-12	2.945317807634209473e+01	-8.562290893855357687e-01	-2.090810126409272129e+01	-2.090483691832565682e+01	-1.465023883876369837e+00	1.480293997564558595e+00	9.847008347675305449e-09
1.000000000000000056e-01	1.150145514827711423e-11	1.000000000000000021e-02	4.284857239118744800e-12	2.816712424353345412e+01	-8.468349783213893200e-01	-2.094202620969373996e+01	-2.093843966382518929e+01	-1.428768472710430615e+00	1.387943950655994740e+00	1.081582975932900270e-08
1.000000000000000056e-01	1.263429387489071572e-11	1.000000000000000021e-02	4.394091018068388123e-12	2.698828154465614659e+01	-8.374407952223599239e-01	-2.097595202390570890e+01	-2.097201291583212068e+01	-1.394951688273181389e+00	1.303876426064675798e+00	1.188007550646582476e-08
1.000000000000000056e-01	1.387871183769407704e-11	1.000000000000000021e-02	4.514088712915269172e-12	2.590703919236152686e+01	-8.280466228639442594e-01	-2.100987873362410596e+01	-2.100555208234132820e+01	-1.363354877040023894e+00	1.227349060260621627e+00	1.304914443952636032e-08
1.000000000000000056e-01	1.524569906170682489e-11	1.000000000000000021e-02	4.645911051069961901e-12	2.491464807599499309e+01	-8.186525155679182930e-01	-2.104380702712350981e+01	-2.103905453618195054e+01	-1.333778922886722285e+00	1.157685932686945307e+00	1.433336115028042433e-08
1.000000000000000056e-01	1.674732803723565073e-11	1.000000000000000021e-02	4.790723729813184389e-12	2.400314318873570230e+01	-8.092583931876013992e-01	-2.107773684223534261e+01	-2.107251669108636349e+01	-1.306042558339527204e+00	1.094271786197509755e+00	1.574406715552961897e-08
1.000000000000000056e-01	1.839686033756586408e-11	1.000000000000000021e-02	4.949807947553344663e-12	2.316527428263598409e+01	-7.998642067284339463e-01	-2.111166735187221732e+01	-2.110593392340124197e+01	-1.279980773543115902e+00	1.036546622184687294e+00	1.729372106041605395e-08
1.000000000000000056e-01	2.020886373798934935e-11	1.000000000000000021e-02	5.124570856571468047e-12	2.239444138407074902e+01	-7.904701075431184165e-01	-2.114560029955763909e+01	-2.113930235270005298e+01	-1.255443483846534036e+00	9.840006462244446084e-01	1.899600858494964357e-08
1.000000000000000056e-01	2.219934087050079329e-11	1.000000000000000021e-02	5.316558708244247211e-12	2.168463633606621599e+01	-7.810759828631153034e-01	-2.117953427996080862e+01	-2.117261688424066080e+01	-1.232293887698006074e+00	9.361697867580005550e-01	2.086596342960914967e-08
1.000000000000000056e-01	2.438587055037061093e-11	1.000000000000000021e-02	5.527470648917386625e-12	2.103039079000702216e+01	-7.716818086609745775e-01	-2.121346933852356642e+01	-2.120587173065037945e+01	-1.210407464767513375e+00	8.926315967838718279e-01	2.292010004536634503e-08
1.000000000000000056e-01	2.678776302271435040e-11	1.000000000000000021e-02	5.759173132079910527e-12	2.042672620692102115e+01	-7.622876348788050205e-01	-2.124740659412369226e+01	-2.123906257239477924e+01	-1.189670986153373633e+00	8.530015875315939411e-01	2.517655948271357088e-08
1.000000000000000056e-01	2.942623050011214820e-11	1.000000000000000021e-02	6.013717470382690849e-12	1.986910981354528616e+01	-7.528935476266749305e-01	-2.128134491728326694e+01	-2.127218192253011964e+01	-1.169981266962167865e+00	8.169297421856072106e-01	2.765526960250125692e-08
1.000000000000000056e-01	3.232457449737399118e-11	1.000000000000000021e-02	6.293357930960912060e-12	1.935341772243637948e+01	-7.434994130341733287e-01	-2.131528574852560354e+01	-2.130522184130171937e+01	-1.151244280714649904e+00	7.840974807763814169e-01	3.037812107046473504e-08
1.000000000000000056e-01	3.550839161788999494e-11	1.000000000000000021e-02	6.600570945925516065e-12	1.887589454559742563e+01	-7.341052458903928324e-01	-2.134922814641635824e+01	-2.133817654014294973e+01	-1.133374614505100908e+00	7.542148377423245620e-01	3.336916068502128360e-08
1.000000000000000056e-01	3.900579960895913004e-11	1.000000000000000021e-02	6.938078263910025547e-12	1.843312313397875357e+01	-7.247110782979239163e-01	-2.138317126754422404e+01	-2.137103682969762986e+01	-1.116294475201470959e+00	7.270178887878273599e-01	3.665480374689481276e-08
1.000000000000000056e-01	4.284768568249458783e-11	1.000000000000000021e-02	7.308871111170745769e-12	1.802199252031297405e+01	-7.153170031615776470e-01	-2.141711700771755744e+01	-2.140379444552068477e+01	-1.099932874065757460e+00	7.022663982335188848e-01	4.026406734575930628e-08
1.000000000000000056e-01	4.706797929413972136e-11	1.000000000000000021e-02	7.716236444845792989e-12	1.763967086477901347e+01	-7.059228632594787278e-01	-2.145106493300539441e+01	-2.143643797428107334e+01	-1.084225324439330507e+00	6.797417547296618068e-01	4.422882662803417617e-08
1.000000000000000056e-01	5.170395178983179170e-11	1.000000000000000021e-02	8.163785998656303666e-12	1.728358108551984884e+01	-6.965287041566975423e-01	-2.148501484382455473e+01	-2.146895899395281049e+01	-1.069113092255975062e+00	6.592449854812230114e-01	4.858409630159906196e-08
1.000000000000000056e-01	5.679654556612956778e-11	1.000000000000000021e-02	8.655490963037803166e-12	1.695137729493842826e+01	-6.871345429208945976e-01	-2.151896574986824007e+01	-2.150134439059634062e+01	-1.054542693821872490e+00	6.405950122373269551e-01	5.336833987039763381e-08
1.000000000000000056e-01	6.239073565127055617e-11	1.000000000000000021e-02	9.195714566449951013e-12	1.664092438833907650e+01	-6.777404772858726112e-01	-2.155291938762780291e+01	-2.153358286609100958e+01	-1.040465402731115319e+00	6.236270483739190240e-01	5.862380932686313026e-08
1.000000000000000056e-01	6.853592690024557025e-11	1.000000000000000021e-02	9.789252781698282521e-12	1.635027934233457714e+01	-6.683463341342306130e-01	-2.158687506225613362e+01	-2.156565977984023164e+01	-1.026836822900463631e+00	6.081911504847994365e-01	6.439691830356159781e-08
1.000000000000000056e-01	7.528639031170244041e-11	1.000000000000000021e-02	1.044137705263749285e-11	1.607767405090640978e+01	-6.589521810001732760e-01	-2.162083359906790747e+01	-2.159756397580107645e+01	-1.013616546847288191e+00	5.941508631591432277e-01	7.073865197647642987e-08
1.000000000000000056e-01	8.270174231999327557e-11	1.000000000000000021e-02	1.115788246573630085e-11	1.582150001445678633e+01	-6.495580285162388945e-01	-2.165479417360600323e+01	-2.162927802047397563e+01	-1.000767970533274820e+00	5.813820191804097703e-01	7.770501734441341874e-08
1.000000000000000056e-01	9.084747129521266552e-11	1.000000000000000021e-02	1.194513782364155465e-11	1.558029080205141348e+01	-6.401638776708101775e-01	-2.168875669128553696e+01	-2.166078764192630501e+01	-9.882573974482511403e-01	5.697716373468892925e-01	8.535753785867339388e-08
1.000000000000000056e-01	9.979551590099029686e-11	1.000000000000000021e-02	1.281014320448111446e-11	1.535271344557049922e+01	-6.307697271712684461e-01	-2.172272113617450273e+01	-2.169207704753571520e+01	-9.760544527183583341e-01	5.592168958045249383e-01	9.376379676964725573e-08
1.000000000000000056e-01	1.096249004177799017e-10	1.000000000000000021e-02	1.376059674911077427e-11	1.513755470544766979e+01	-6.213755774658697995e-01	-2.175668944739537380e+01	-2.172312930387890972e+01	-9.641312500649519279e-01	5.496242231831729441e-01	1.029980339930289828e-07
1.000000000000000056e-01	1.204224326424761362e-10	1.000000000000000021e-02	1.480495678633653868e-11	1.493371070952436419e+01	-6.119814250414650214e-01	-2.179065974934777472e+01	-2.175392844212453625e+01	-9.524626229915611475e-01	5.409084448449448246e-01	1.131418017620501724e-07
1.000000000000000056e-01	1.322834705278301600e-10	1.000000000000000021e-02	1.595252310226008981e-11	1.474017330241114898e+01	-6.025873704809990850e-01	-2.182463203040225252e+01	-2.178445751319811308e+01	-9.410253721038088770e-01	5.329920061071788950e-01	1.242846848579639564e-07
1.000000000000000056e-01	1.453127643322078634e-10	1.000000000000000021e-02	1.721351412190814729e-11	1.455602797436911011e+01	-5.931932224265384912e-01	-2.185860817583811766e+01	-2.181470061494877655e+01	-9.297985217742734676e-01	5.258042727841711894e-01	1.365250917803191492e-07
1.000000000000000056e-01	1.596253817171010822e-10	1.000000000000000021e-02	1.859916547123282523e-11	1.438043880687704146e+01	-5.837990658710878744e-01	-2.189258631959622292e+01	-2.184464389407987284e+01	-9.187630863599451914e-01	5.192808683199245934e-01	1.499711238391818613e-07
1.000000000000000056e-01	1.753477239623515451e-10	1.000000000000000021e-02	2.012181986319070298e-11	1.421264541863260256e+01	-5.744048168194008097e-01	-2.192656842256284833e+01	-2.187427440806662204e+01	-9.079014359012944624e-01	5.133630804491531308e-01	1.647415298483711724e-07
1.000000000000000056e-01	1.926186422737496924e-10	1.000000000000000021e-02	2.179504642214191738e-11	1.405195097663735027e+01	-5.650106720306148356e-01	-2.196055330786127158e+01	-2.190358053005753192e+01	-8.971977714888907940e-01	5.079973242696951274e-01	1.809667548499304777e-07
1.000000000000000056e-01	2.115906640416319600e-10	1.000000000000000021e-02	2.363374770061633541e-11	1.389772287304925946e+01	-5.556165173269316249e-01	-2.199454025513703570e+01	-2.193255538600703147e+01	-8.866377463410799464e-01	5.031346400839993294e-01	1.987900921276901223e-07
1.000000000000000056e-01	2.324313398801283107e-10	1.000000000000000021e-02	2.565430310395155409e-11	1.374938173532612851e+01	-5.462223663028993315e-01	-2.202853126368207981e+01	-2.196119165825198039e+01	-8.762079786891945332e-01	4.987302233065520340e-01	2.183689486814823543e-07
1.000000000000000056e-01	2.553247233433799618e-10	1.000000000000000021e-02	2.787469595218323786e-11	1.360639643483615657e+01	-5.368282088964472232e-01	-2.206252606601597677e+01	-2.198949095679792975e+01	-8.658966482353207539e-01	4.947430590302701603e-01	2.398762353541067315e-07
1.000000000000000056e-01	2.804729963867793270e-10	1.000000000000000021e-02	3.031468800191025892e-11	1.346828279950049279e+01	-5.274340403732579174e-01	-2.209652383656329278e+01	-2.201745462692836242e+01	-8.556926937408206868e-01	4.911355404624373477e-01	2.635018938638513505e-07
1.000000000000000056e-01	3.080982549284253365e-10	1.000000000000000021e-02	3.299597195753657052e-11	1.333459486283720175e+01	-5.180397902186651971e-01	-2.213052548571118550e+01	-2.204508975421989447e+01	-8.455863781099424159e-01	4.878731591459199990e-01	2.894545742467506602e-07
1.000000000000000056e-01	3.384444702799038880e-10	1.000000000000000021e-02	3.594237937197597815e-11	1.320492660629682469e+01	-5.086456457979685597e-01	-2.216453008133536073e+01	-2.207240768598457592e+01	-8.355684347544638513e-01	4.849242384558465346e-01	3.179634775198398259e-07
1.000000000000000056e-01	3.717796437686892903e-10	1.000000000000000021e-02	3.918007143603637853e-11	1.307890588656147735e+01	-4.992514663534936004e-01	-2.219853893388341248e+01	-2.209942156966115689e+01	-8.256308555120313031e-01	4.822597088359543704e-01	3.492803798415542454e-07
1.000000000000000056e-01	4.083981735806208761e-10	1.000000000000000021e-02	4.273777448749652904e-11	1.295618921133603685e+01	-4.898571967322617460e-01	-2.223255233073235360e+01	-2.212615099919471362e+01	-8.157660391191257077e-01	4.798528929997019077e-01	3.836818560372914341e-07
1.000000000000000056e-01	4.486234547251284334e-10	1.000000000000000021e-02	4.664703116133166562e-11	1.283646606533000956e+01	-4.804629641191991984e-01	-2.226656886895263909e+01	-2.215261516953509968e+01	-8.059672759433169631e-01	4.776793556949314734e-01	4.214717221496983309e-07
1.000000000000000056e-01	4.928107350846870031e-10	1.000000000000000021e-02	5.094248375646553587e-11	1.271945148145408666e+01	-4.710687897578684780e-01	-2.230059034251474159e+01	-2.217883541948459225e+01	-7.962283673367664960e-01	4.757167382076659123e-01	4.629837185599693203e-07
1.000000000000000056e-01	5.413502527715840073e-10	1.000000000000000021e-02	5.566216327266703468e-11	1.260488468897606218e+01	-4.616745162348345755e-01	-2.233461553396492860e+01	-2.220483407459734337e+01	-7.865438139954221697e-01	4.739446453064601883e-01	5.085844574060537644e-07
1.000000000000000056e-01	5.946706824994326217e-10	1.000000000000000021e-02	6.084784999436838786e-11	1.249253017026945756e+01	-4.522802572311402924e-01	-2.236864493051391278e+01	-2.223063354180064621e+01	-7.769085283526919739e-01	4.723444974514450223e-01	5.586766602916415745e-07
1.000000000000000056e-01	6.532429214059166912e-10	1.000000000000000021e-02	6.654540932176804792e-11	1.238217274107953436e+01	-4.428859938945162722e-01	-2.240267934317704146e+01	-2.225625523756737678e+01	-7.673178390264183690e-01	4.708994174568488233e-01	6.137027149113036313e-07
1.000000000000000056e-01	7.175842477611022145e-10	1.000000000000000021e-02	7.280522750277328429e-11	1.227361806571932767e+01	-4.334917369938894316e-01	-2.243671856370541917e+01	-2.228172111480809647e+01	-7.577677246895291319e-01	4.695941109267778302e-01	6.741485819845173788e-07
1.000000000000000056e-01	7.882628892887734379e-10	1.000000000000000021e-02	7.968265434944037883e-11	1.216669082925718293e+01	-4.240974344569863885e-01	-2.247076311783751024e+01	-2.230704973872407493e+01	-7.482543531912142498e-01	4.684147499938262627e-01	7.405480870063739159e-07
1.000000000000000056e-01	8.659030414457303259e-10	1.000000000000000021e-02	8.723847872938361836e-11	1.206123074863318756e+01	-4.147031034728798082e-01	-2.250481283465578741e+01	-2.233225917356802270e+01	-7.387742626251565525e-01	4.673488669959624531e-01	8.134876347228887883e-07
1.000000000000000056e-01	9.511903799777737990e-10	1.000000000000000021e-02	9.553946991187201419e-11	1.195709665639215302e+01	-4.053088138366951476e-01	-2.253886703283282955e+01	-2.235736424216706553e+01	-7.293244542809134146e-01	4.663852186612302830e-01	8.936113879324839816e-07
1.000000000000000056e-01	1.044878116436281047e-09	1.000000000000000021e-02	1.046589842012706581e-10	1.185415771145800967e+01	-3.959144396443243230e-01	-2.257292690533280322e+01	-2.238237890204050018e+01	-7.199020260502493329e-01	4.655136878428720593e-01	9.816269563989965690e-07
1.000000000000000056e-01	1.147793650134415556e-09	1.000000000000000021e-02	1.146776030966199600e-10	1.175229762024445357e+01	-3.865200836940796969e-01	-2.260699187911248487e+01	-2.240731591423389801e+01	-7.105045523264834628e-01	4.647251983383284824e-01	1.078311646107926411e-06
1.000000000000000056e-01	1.260845875289441014e-09	1.000000000000000021e-02	1.256838499429731720e-10	1.165141247357678367e+01	-3.771256830586363074e-01	-2.264106344234336987e+01	-2.243218565420547250e+01	-7.011297096153157327e-01	4.640115679509335678e-01	1.184519323968322719e-06
1.000000000000000056e-01	1.385033207883861427e-09	1.000000000000000021e-02	1.377749722781327154e-10	1.155140818836595784e+01	-3.677312413207591280e-01	-2.267514081489527911e+01	-2.245699657896822288e+01	-6.917753050862529562e-01	4.633654825088342477e-01	1.301187958783607833e-06
1.000000000000000056e-01	1.521452403134276153e-09	1.000000000000000021e-02	1.510578020907154801e-10	1.145219925311556963e+01	-3.583367990008016202e-01	-2.270922395523885484e+01	-2.248175553440671592e+01	-6.824396168960902287e-01	4.627803555016498649e-01	1.429347904827086530e-06
1.000000000000000056e-01	1.671308241439051187e-09	1.000000000000000021e-02	1.656497051969243250e-10	1.135371079393617677e+01	-3.489423179519998697e-01	-2.274331348943708875e+01	-2.250646849850050302e+01	-6.731208081012027833e-01	4.622502780757713481e-01	1.570131001410624549e-06
1.000000000000000056e-01	1.835924168345851743e-09	1.000000000000000021e-02	1.816796167347450639e-10	1.125587285295748430e+01	-3.395478054085283581e-01	-2.277741001671884646e+01	-2.253114029623819548e+01	-6.638173039439152490e-01	4.617699399502726010e-01	1.724780568669725035e-06
1.000000000000000056e-01	2.016753982505462284e-09	1.000000000000000021e-02	1.992891856787916280e-10	1.115862371208656434e+01	-3.301532594252613584e-01	-2.281151332585020342e+01	-2.255577560156069694e+01	-6.545278103055807151e-01	4.613345835610971335e-01	1.894662387931293326e-06
1.000000000000000056e-01	2.215394674833565449e-09	1.000000000000000021e-02	2.186340273823690754e-10	1.106190840091616501e+01	-3.207586774518988992e-01	-2.284562282934861344e+01	-2.258037642757771835e+01	-6.452509459246584811e-01	4.609399254995878437e-01	2.081276763525087976e-06
1.000000000000000056e-01	2.433600532269001125e-09	1.000000000000000021e-02	2.398851026216124927e-10	1.096567665651049239e+01	-3.113640473257262009e-01	-2.287973990757962284e+01	-2.260494426364424925e+01	-6.359855591155110233e-01	4.605820988482491884e-01	2.286271772641502646e-06
1.000000000000000056e-01	2.673298630685249819e-09	1.000000000000000021e-02	2.632302327650882579e-10	1.086988290158871706e+01	-3.019693695325687544e-01	-2.291386486049419347e+01	-2.262948053389471070e+01	-6.267306073688132528e-01	4.602576481901223815e-01	2.511457820354118532e-06
1.000000000000000056e-01	2.936605853780147753e-09	1.000000000000000021e-02	2.888757646286735499e-10	1.077448611686227231e+01	-2.925746380493054466e-01	-2.294799761726335419e+01	-2.265398630625692533e+01	-6.174851201071760443e-01	4.599634659886078225e-01	2.758823628106305926e-06
1.000000000000000056e-01	3.225847588245431839e-09	1.000000000000000021e-02	3.170483937161186934e-10	1.067944916180653436e+01	-2.831798479221758758e-01	-2.298213819977130612e+01	-2.267846119778566560e+01	-6.082481957885192969e-01	4.596967411730474851e-01	3.030553796986297811e-06
1.000000000000000056e-01	3.543578260321731882e-09	1.000000000000000021e-02	3.479971852806806935e-10	1.058473996182688026e+01	-2.737850009782880623e-01	-2.301628653560056037e+01	-2.270290408751906952e+01	-5.990190972593154584e-01	4.594549437282466897e-01	3.329048100992298897e-06
1.000000000000000056e-01	3.892603895106722078e-09	1.000000000000000021e-02	3.819957742763842320e-10	1.049032775822233354e+01	-2.643900840644917705e-01	-2.305044333163647607e+01	-2.272731405867977017e+01	-5.897969615158444867e-01	4.592358071803346320e-01	3.656942680597014559e-06
1.000000000000000056e-01	4.276006897848022890e-09	1.000000000000000021e-02	4.193447976942480543e-10	1.039618465895240362e+01	-2.549950800347468016e-01	-2.308460989267903329e+01	-2.275168934859113179e+01	-5.805811905544260298e-01	4.590372679235770192e-01	4.017133323603304203e-06
1.000000000000000056e-01	4.697173276075803015e-09	1.000000000000000021e-02	4.603745614319974258e-10	1.030228786990520184e+01	-2.455999979696946167e-01	-2.311878447944007675e+01	-2.277602797747397645e+01	-5.713712280160052615e-01	4.588575000734635978e-01	4.412801039422050662e-06
1.000000000000000056e-01	5.159822542986194200e-09	1.000000000000000021e-02	5.054479786897809038e-10	1.020861304994143559e+01	-2.362048236129083434e-01	-2.315296935360999342e+01	-2.280032721236091930e+01	-5.621664558748307172e-01	4.586948318890335941e-01	4.847440151797968583e-06
1.000000000000000056e-01	5.668040566166003031e-09	1.000000000000000021e-02	5.549637926172778780e-10	1.011514208173195506e+01	-2.268095542476931958e-01	-2.318716331017941101e+01	-2.282458321778554833e+01	-5.529664624704082598e-01	4.585477625915928002e-01	5.324889158949770733e-06
1.000000000000000056e-01	6.226315651760852789e-09	1.000000000000000021e-02	6.093601193446944595e-10	1.002185518601427461e+01	-2.174141607731373826e-01	-2.322136768657703243e+01	-2.284879184178697997e+01	-5.437705703433266535e-01	4.584149511789519238e-01	5.849364633188967320e-06
1.000000000000000056e-01	6.839578182762564281e-09	1.000000000000000021e-02	6.691183498448401000e-10	9.928737057884109873e+00	-2.080186522807607463e-01	-2.325558285398250646e+01	-2.287295107661416083e+01	-5.345785234197819591e-01	4.582952029760463120e-01	6.425498459485587213e-06
1.000000000000000056e-01	7.513244161479663908e-09	1.000000000000000021e-02	7.347674398291204167e-10	9.835772440951870976e+00	-1.986230015182585129e-01	-2.328980876981792036e+01	-2.289705448304674107e+01	-5.253898653745636693e-01	4.581874087824644448e-01	7.058378741503302647e-06
1.000000000000000056e-01	8.253263040734490053e-09	1.000000000000000021e-02	8.068886169296544036e-10	9.742947868551521395e+00	-1.892272134315138576e-01	-2.332404540312058572e+01	-2.292109677952708324e+01	-5.162041704329567438e-01	4.580906054976594532e-01	7.753594737513347328e-06
1.000000000000000056e-01	9.066170266206154417e-09	1.000000000000000021e-02	8.861205570835673858e-10	9.650251389132417756e+00	-1.798312543619920434e-01	-2.335829369336383365e+01	-2.294507307386238182e+01	-5.070212371736033674e-01	4.580039184056658996e-01	8.517286221474433801e-06
1.000000000000000056e-01	9.959144993944807900e-09	1.000000000000000021e-02	9.731651051210813247e-10	9.557671887569762603e+00	-1.704351104237705750e-01	-2.339255369952931929e+01	-2.296897649326942670e+01	-4.978405784994492933e-01	4.579265823236937649e-01	9.356197706544117269e-06
1.000000000000000056e-01	1.094007349278703233e-08	1.000000000000000021e-02	1.068793520203441094e-09	9.465199538791631895e+00	-1.610387727596277740e-01	-2.342682637059072448e+01	-2.299280102705641582e+01	-4.886620779084296373e-01	4.578578962195933855e-01	1.027773800876091817e-05
1.000000000000000056e-01	1.201761879160816143e-08	1.000000000000000021e-02	1.173853399182533882e-09	9.372825360507372139e+00	-1.516422077517845801e-01	-2.346111176115000063e+01	-2.301653782626996758e+01	-4.794852476604773983e-01	4.577972487020360859e-01	1.129004567813881113e-05
1.000000000000000056e-01	1.320129718649825578e-08	1.000000000000000021e-02	1.289276214685793491e-09	9.280541444299108989e+00	-1.422454114232020728e-01	-2.349541081116941044e+01	-2.304017886233758006e+01	-4.703100784565776848e-01	4.577441004514639644e-01	1.240206087402728756e-05
1.000000000000000056e-01	1.450156228353170174e-08	1.000000000000000021e-02	1.416085724444025544e-09	9.188340491060733584e+00	-1.328483558194613334e-01	-2.352972354486064077e+01	-2.306371613102565021e+01	-4.611360852763937146e-01	4.576979638671900830e-01	1.362360431976633399e-05
1.000000000000000056e-01	1.592989731935060306e-08	1.000000000000000021e-02	1.555407097616313023e-09	9.096215927958246183e+00	-1.234510085201482449e-01	-2.356405094832492608e+01	-2.308713969173121328e+01	-4.519631524949545565e-01	4.576584413227919867e-01	1.496546403484782226e-05
1.000000000000000056e-01	1.749891657488730940e-08	1.000000000000000021e-02	1.708477061933062167e-09	9.004162006464738965e+00	-1.140533359807974489e-01	-2.359839207674235340e+01	-2.311043949231781269e+01	-4.427909912143377369e-01	4.576251755455587045e-01	1.643949060858862238e-05
1.000000000000000056e-01	1.922247677785714407e-08	1.000000000000000021e-02	1.876654940265680291e-09	8.912173489464979781e+00	-1.046553121935123315e-01	-2.363274897107779537e+01	-2.313360350584242298e+01	-4.336195016983310779e-01	4.575978515885026354e-01	1.805870185848361617e-05
1.000000000000000056e-01	2.111579947786777941e-08	1.000000000000000021e-02	2.061435009562837702e-09	8.820245712600838672e+00	-9.525691166346621219e-02	-2.366712244562189582e+01	-2.315661980583034563e+01	-4.244483695559893022e-01	4.575762240514222867e-01	1.983739779751075532e-05
1.000000000000000056e-01	2.319560547489582580e-08	1.000000000000000021e-02	2.264459874196013342e-09	8.728374519024495015e+00	-8.585808841273510905e-02	-2.370151162752836527e+01	-2.317947627386978127e+01	-4.152773260337880856e-01	4.575600786886298010e-01	2.179128692399350458e-05
1.000000000000000056e-01	2.548026248833022177e-08	1.000000000000000021e-02	2.487535306438882688e-09	8.636556047369950306e+00	-7.645879176752512496e-02	-2.373591856777711939e+01	-2.320215887982248759e+01	-4.061063533046080920e-01	4.575492605769113652e-01	2.393762495180291834e-05
1.000000000000000056e-01	2.798994737071523637e-08	1.000000000000000021e-02	2.732646585031789436e-09	8.544787195303641170e+00	-6.705898537862059472e-02	-2.377034316302908934e+01	-2.322465347649391276e+01	-3.969351368798470503e-01	4.575436339066527580e-01	2.629536720333445899e-05
1.000000000000000056e-01	3.074682429877702923e-08	1.000000000000000021e-02	3.001976473368376855e-09	8.453065073326646583e+00	-5.765862907216760119e-02	-2.380478639493391668e+01	-2.324694382641115808e+01	-3.877633990873619041e-01	4.575431103704659108e-01	2.888533601417530767e-05
1.000000000000000056e-01	3.377524051542039553e-08	1.000000000000000021e-02	3.297924927083541446e-09	8.361387105867949643e+00	-4.825765379052861237e-02	-2.383924844815211941e+01	-2.326901326799868386e+01	-3.785910478301275361e-01	4.575476597743772800e-01	3.173040462623590117e-05
1.000000000000000056e-01	3.710194135138273890e-08	1.000000000000000021e-02	3.623131034725993359e-09	8.269751006950317063e+00	-3.885599770553197635e-02	-2.387373123276193709e+01	-2.329084629723485023e+01	-3.694178628950339771e-01	4.575572333496893407e-01	3.485569919058503178e-05
1.000000000000000056e-01	4.075630642550024735e-08	1.000000000000000021e-02	3.980496816586193306e-09	8.178154882349437216e+00	-2.945359693239138141e-02	-2.390823443390490866e+01	-2.331242257908028748e+01	-3.602436126966495067e-01	4.575718790621294829e-01	3.828882067325948261e-05
1.000000000000000056e-01	4.477060910957875528e-08	1.000000000000000021e-02	4.373213842535111069e-09	8.086597136866148006e+00	-2.005039070163323889e-02	-2.394275875699521805e+01	-2.333372366044255486e+01	-3.510680932771492735e-01	4.575916284353525043e-01	4.206008860982294369e-05
1.000000000000000056e-01	4.918030154932259896e-08	1.000000000000000021e-02	4.804792178117382526e-09	7.995076249738043650e+00	-1.064628029079888599e-02	-2.397730661137824271e+01	-2.335473087202317899e+01	-3.418910782509101409e-01	4.576165522897781557e-01	4.620280887484949509e-05
1.000000000000000056e-01	5.402432775847172474e-08	1.000000000000000021e-02	5.279092599732900297e-09	7.903591054982406661e+00	-1.241186885425814724e-03	-2.401187722876478503e+01	-2.337542181572191424e+01	-3.327123574003962858e-01	4.576467577405765041e-01	5.075356782364272648e-05
1.000000000000000056e-01	5.934546755122488806e-08	1.000000000000000021e-02	5.800361838142799555e-09	7.812140582924371301e+00	8.164983005610120664e-03	-2.404647243453892003e+01	-2.339577463535948709e+01	-3.235316890901458464e-01	4.576823720959737329e-01	5.575255540496215834e-05
1.000000000000000056e-01	6.519071435037351042e-08	1.000000000000000021e-02	6.373271618561794754e-09	7.720723826067803053e+00	1.757233908378862813e-02	-2.408109288137182702e+01	-2.341576751487504993e+01	-3.143488231537503452e-01	4.577235560215058285e-01	6.124392010059275828e-05
1.000000000000000056e-01	7.161169020774324115e-08	1.000000000000000021e-02	7.002961508942987963e-09	7.629340171413708127e+00	2.698100447250267875e-02	-2.411574068671407645e+01	-2.343537761780969930e+01	-3.051635337453717511e-01	4.577704897626517777e-01	6.727615882357002941e-05
1.000000000000000056e-01	7.866510170217834140e-08	1.000000000000000021e-02	7.695086339503639498e-09	7.537989072044502414e+00	3.639109721353350757e-02	-2.415041523900200460e+01	-2.345458001679167381e+01	-2.959755468303910675e-01	4.578233681563688151e-01	7.390254522016312356e-05
1.000000000000000056e-01	8.641324074131324774e-08	1.000000000000000021e-02	8.455868194927433103e-09	7.446670062975037752e+00	4.580276382125767626e-02	-2.418511902153682058e+01	-2.347335069169459842e+01	-2.867845945149838371e-01	4.578824202432087986e-01	8.118160015990482671e-05
1.000000000000000056e-01	9.492453468994093473e-08	1.000000000000000021e-02	9.292154212254898433e-09	7.355382870238359239e+00	5.521615451098886573e-02	-2.421985360471926185e+01	-2.349166416238611532e+01	-2.775903940558919203e-01	4.579478848932012625e-01	8.917760856374027083e-05
1.000000000000000056e-01	1.042741506834136966e-07	1.000000000000000021e-02	1.021147984700672239e-08	7.264127146537660451e+00	6.463144259674712122e-02	-2.425461988315271711e+01	-2.350949489800984793e+01	-2.683926696794287636e-01	4.580200433115351188e-01	9.796118714273775469e-05
1.000000000000000056e-01	1.145446594630447664e-07	1.000000000000000021e-02	1.122213909249049293e-08	7.172902693308227384e+00	7.404881470395299758e-02	-2.428941875375722503e+01	-2.352681731310554980e+01	-2.591910982612262160e-01	4.580991718322593442e-01	1.076099080494368642e-04
1.000000000000000056e-01	1.258267645961454112e-07	1.000000000000000021e-02	1.233326158753113669e-08	7.081709498280532422e+00	8.346847511844689149e-02	-2.432425218699353664e+01	-2.354360424485695802e+01	-2.499853587273719313e-01	4.581855924697038063e-01	1.182089839664655749e-04
1.000000000000000056e-01	1.382201035207734643e-07	1.000000000000000021e-02	1.355489806898275384e-08	6.990547558450166399e+00	9.289065125898191000e-02	-2.435912240509027527e+01	-2.355982880185151984e+01	-2.407751298941320783e-01	4.582796285098993394e-01	1.298520206637003951e-04
1.000000000000000056e-01	1.518341274895865712e-07	1.000000000000000021e-02	1.489811463058855897e-08	6.899416798355376912e+00	1.023155830162325447e-01	-2.439403064635876461e+01	-2.357546405581904381e+01	-2.315600518638802896e-01	4.583816308129371464e-01	1.426418436876935388e-04
1.000000000000000056e-01	1.667890681839869719e-07	1.000000000000000021e-02	1.637509679129932767e-08	6.808317369587727264e+00	1.117435519503207075e-01	-2.442897914902628642e+01	-2.359048333846402912e+01	-2.223397605945365285e-01	4.584919840975771876e-01	1.566914064755612257e-04
1.000000000000000056e-01	1.832169995351708365e-07	1.000000000000000021e-02	1.799926458137924083e-08	6.717249424898467325e+00	1.211748503923739950e-01	-2.446396910382503265e+01	-2.360485775109080109e+01	-2.131138687050224689e-01	4.586110718041709333e-01	1.721247879080549967e-04
1.000000000000000056e-01	2.012630041295094136e-07	1.000000000000000021e-02	1.978539998437941537e-08	6.626213187114235126e+00	1.306098046466046825e-01	-2.449900329787712749e+01	-2.361856032905441083e+01	-2.038819919572461004e-01	4.587393296786785868e-01	1.890782881332128402e-04
1.000000000000000056e-01	2.210864544993223533e-07	1.000000000000000021e-02	2.174978726722071787e-08	6.535208917993685418e+00	1.400487747668103244e-01	-2.453408412732325772e+01	-2.363156270656412872e+01	-1.946436947838492415e-01	4.588771984659842929e-01	2.077016323077231035e-04
1.000000000000000056e-01	2.428624206147095803e-07	1.000000000000000021e-02	2.391036922976185811e-08	6.444236917484151839e+00	1.494921635040925012e-01	-2.456921351075223825e+01	-2.364383747887793774e+01	-1.853985297373128560e-01	4.590251645705620831e-01	2.281592929198029648e-04
1.000000000000000056e-01	2.667832160066454798e-07	1.000000000000000021e-02	2.628691974255675998e-08	6.353297697073251982e+00	1.589403996127059238e-01	-2.460439461409738371e+01	-2.365535622778968161e+01	-1.761460455173846640e-01	4.591837306284105580e-01	2.506319423426350964e-04
1.000000000000000056e-01	2.930600961758579456e-07	1.000000000000000021e-02	2.890123424692280333e-08	6.262391688361844899e+00	1.683939637574720094e-01	-2.463963049437058572e+01	-2.366609016467813120e+01	-1.668857418605966814e-01	4.593534296662937777e-01	2.753180484694073434e-04
1.000000000000000056e-01	3.219251242869182419e-07	1.000000000000000021e-02	3.177734333146780919e-08	6.171519481462849122e+00	1.778533730728429629e-01	-2.467492332645740305e+01	-2.367601231471062562e+01	-1.576171036340383580e-01	4.595348490278183817e-01	3.024356275188036709e-04
1.000000000000000056e-01	3.536332206243410022e-07	1.000000000000000021e-02	3.494174615358235425e-08	6.080681865385908935e+00	1.873192125509094974e-01	-2.471027642765523780e+01	-2.368509216217171343e+01	-1.483395841595438469e-01	4.597286083359222175e-01	3.322241694746351677e-04
1.000000000000000056e-01	3.884644139103796226e-07	1.000000000000000021e-02	3.842367279533383653e-08	5.989879705605116733e+00	1.967920989708579482e-01	-2.474569388526218106e+01	-2.369330260118417542e+01	-1.390526238554912197e-01	4.599353509581760591e-01	3.649467531783930790e-04
1.000000000000000056e-01	4.267263143669365586e-07	1.000000000000000021e-02	4.225537434274578442e-08	5.899113991848382810e+00	2.062727437169782074e-01	-2.478117986883662383e+01	-2.370061417243287849e+01	-1.297555918715715961e-01	4.601558126827285378e-01	4.008923697845340715e-04
1.000000000000000056e-01	4.687568303623295254e-07	1.000000000000000021e-02	4.647244516905687112e-08	5.808385762049613099e+00	2.157618973370888094e-01	-2.481673646662719435e+01	-2.370699711425036327e+01	-1.204478484213495904e-01	4.603907324692499969e-01	4.403784750107079095e-04
1.000000000000000056e-01	5.149271526348670341e-07	1.000000000000000021e-02	5.111418296845792811e-08	5.717696509838316565e+00	2.252603991210297141e-01	-2.485236970248565314e+01	-2.371242371220685996e+01	-1.111287114788410690e-01	4.606409391924444208e-01	4.837537928513455728e-04
1.000000000000000056e-01	5.656450324482774873e-07	1.000000000000000021e-02	5.622398833944833173e-08	5.627047741141392834e+00	2.347691711866533026e-01	-2.488808428780018644e+01	-2.371686258501809874e+01	-1.017974623222244190e-01	4.609073137870609571e-01	5.314013954013952499e-04
1.000000000000000056e-01	6.213583826298849409e-07	1.000000000000000021e-02	6.184981207999911949e-08	5.536441169111461669e+00	2.442892337110901813e-01	-2.492388492624967355e+01	-2.372028524217282808e+01	-9.245329502061849780e-02	4.611908153784725073e-01	5.837420860685892630e-04
1.000000000000000056e-01	6.825592332939480299e-07	1.000000000000000021e-02	6.804465266556544880e-08	5.445878801049977902e+00	2.538216759674707945e-01	-2.495977658732507365e+01	-2.372266033989622969e+01	-8.309540594098052679e-02	4.614924690474708768e-01	6.412381160088611838e-04
1.000000000000000056e-01	7.497880771849663250e-07	1.000000000000000021e-02	7.486711318840165164e-08	5.355362904706939098e+00	2.633677123906912887e-01	-2.499576499947097119e+01	-2.372395866374224127e+01	-7.372290456589780661e-02	4.618133956897736425e-01	7.043972666546558740e-04
1.000000000000000056e-01	8.236386430166743031e-07	1.000000000000000021e-02	8.238202195514251469e-08	5.264896171005856829e+00	2.729287041849937645e-01	-2.503185808748739660e+01	-2.372414771310169712e+01	-6.433481790520545474e-02	4.621548005660542913e-01	7.737773343454589945e-04
1.000000000000000056e-01	9.047631389622618380e-07	1.000000000000000021e-02	9.066114655554081959e-08	5.174481469617536078e+00	2.825061031310954762e-01	-2.506806100614080179e+01	-2.372319731981582080e+01	-5.493015592037409078e-02	4.625179868698978680e-01	8.499910567111907842e-04
1.000000000000000056e-01	9.938780126034870377e-07	1.000000000000000021e-02	9.978394884152838320e-08	5.084122037245762726e+00	2.921015083330724127e-01	-2.510438242137716358e+01	-2.372107481688136943e+01	-4.550782241403794615e-02	4.629043784194664113e-01	9.337115243183232880e-04
1.000000000000000056e-01	1.091770278207430789e-06	1.000000000000000021e-02	1.098384873312025617e-07	4.993821453345094419e+00	3.017167199299467528e-01	-2.514082939717580700e+01	-2.371774919741547905e+01	-3.606662774166125018e-02	4.633155210450468076e-01	1.025678125352086703e-03
1.000000000000000056e-01	1.199304467209972165e-06	1.000000000000000021e-02	1.209223877464103069e-07	4.903583989656680409e+00	3.113536596268106083e-01	-2.517741275039572812e+01	-2.371318671263700750e+01	-2.660530522246062901e-02	4.637530923836266084e-01	1.126703075865541880e-03
1.000000000000000056e-01	1.317430263288885311e-06	1.000000000000000021e-02	1.331439938036886753e-07	4.813414163836501558e+00	3.210144553833625958e-01	-2.521413958670405364e+01	-2.370735536957126754e+01	-1.712251907167683385e-02	4.642189015627309345e-01	1.237678593257972781e-03
1.000000000000000056e-01	1.447190889455389449e-06	1.000000000000000021e-02	1.466235838360003424e-07	4.723316969575331647e+00	3.307014449464159567e-01	-2.525102171027956288e+01	-2.370022230039199229e+01	-7.616769164542347426e-03	4.647149292974290802e-01	1.359584776410483918e-03
1.000000000000000056e-01	1.589732321234396076e-06	1.000000000000000021e-02	1.614948148636861624e-07	4.633298020459656108e+00	3.404172135478818473e-01	-2.528806922916315614e+01	-2.369175265102566286e+01	1.913523528514815553e-03	4.652433301920382291e-01	1.493498261998342947e-03
1.000000000000000056e-01	1.746313407299269177e-06	1.000000000000000021e-02	1.779063008383738433e-07	4.543363646835851810e+00	3.501645724169308305e-01	-2.532529602940183366e+01	-2.368191348400772966e+01	1.147008056659615249e-02	4.658064417849345773e-01	1.640601733488509075e-03
1.000000000000000056e-01	1.918316986941059441e-06	1.000000000000000021e-02	1.960235203994209155e-07	4.453520697612407986e+00	3.599466105884329137e-01	-2.536271412796567049e+01	-2.367066987795338662e+01	2.105475874589046725e-02	4.664068247977866122e-01	1.802194366872489654e-03
1.000000000000000056e-01	2.107262102555676152e-06	1.000000000000000021e-02	2.160307659939526964e-07	4.363776719751886191e+00	3.697667119659004964e-01	-2.540033857211722790e+01	-2.365798694329343022e+01	3.066956709847090679e-02	4.670472447830888996e-01	1.979703305258814511e-03
1.000000000000000056e-01	2.314817415003064583e-06	1.000000000000000021e-02	2.381336077384804445e-07	4.274140197774130456e+00	3.796285997072864626e-01	-2.543818437994027448e+01	-2.364382978655631362e+01	4.031669897960910021e-02	4.677307157746781741e-01	2.174696263894284731e-03
1.000000000000000056e-01	2.542815940315565345e-06	1.000000000000000021e-02	2.625615326674488221e-07	4.184620149072541651e+00	3.895363791473226978e-01	-2.547626877281108548e+01	-2.362816359578449266e+01	4.999853557160349737e-02	4.684605551848335381e-01	2.388895376923448870e-03
1.000000000000000056e-01	2.793271237902093647e-06	1.000000000000000021e-02	2.895709834743269466e-07	4.095226972996600878e+00	3.994945043269521046e-01	-2.551461080592473962e+01	-2.361095426877831116e+01	5.971762490685250668e-02	4.692403277024368435e-01	2.624192407901100935e-03
1.000000000000000056e-01	3.068395193213558559e-06	1.000000000000000021e-02	3.194489994064016836e-07	4.005971594242479838e+00	4.095079007083985423e-01	-2.555323067705153051e+01	-2.359216502497637080e+01	6.947678576761973090e-02	4.700739487541341077e-01	2.882665459072343474e-03
1.000000000000000056e-01	3.370617551916407274e-06	1.000000000000000021e-02	3.525170107076257130e-07	3.916866488846868943e+00	4.195819364881103186e-01	-2.559215051738243218e+01	-2.357176182723791413e+01	7.927902756262028561e-02	4.709656668351271946e-01	3.166597326392490887e-03
1.000000000000000056e-01	3.702607378089525669e-06	1.000000000000000021e-02	3.891357577393264775e-07	3.827924718050631281e+00	4.297225165594628637e-01	-2.563139367349914366e+01	-2.354970822097858374e+01	8.912767308538604993e-02	4.719201491417379657e-01	3.478495663052146025e-03
1.000000000000000056e-01	4.067296625951643148e-06	1.000000000000000021e-02	4.297103069481503105e-07	3.739161236604380711e+00	4.399361228238758414e-01	-2.567098654562066073e+01	-2.352597198813889889e+01	9.902630659576061589e-02	4.729424351298803231e-01	3.821115128939265877e-03
1.000000000000000056e-01	4.467906033291988562e-06	1.000000000000000021e-02	4.746963980835802801e-07	3.650591975892109264e+00	4.502298386718660561e-01	-2.571095768073859844e+01	-2.350051654191097583e+01	1.089788421231787652e-01	4.740380397769285992e-01	4.197481722679106096e-03
1.000000000000000056e-01	4.907973565280921855e-06	1.000000000000000021e-02	5.246074168349412681e-07	3.562234439123242336e+00	4.606114301309691683e-01	-2.575133827627314531e+01	-2.347330997827826238e+01	1.189895277963159970e-01	4.752129759660874697e-01	4.610919510522705489e-03
1.000000000000000056e-01	5.391385659860877199e-06	1.000000000000000021e-02	5.800226416812640730e-07	3.474107804992604631e+00	4.710893873175560076e-01	-2.579216149055052654e+01	-2.344431755438920817e+01	1.290629963709761796e-01	4.764737796211875320e-01	5.065079988512113419e-03
1.000000000000000056e-01	5.922411550659965730e-06	1.000000000000000021e-02	6.415966174861360691e-07	3.386232855311505752e+00	4.816730493565973270e-01	-2.583346574976106780e+01	-2.341350798610756456e+01	1.392043039419377237e-01	4.778275907178795023e-01	5.563974337712199528e-03
1.000000000000000056e-01	6.505740970549615531e-06	1.000000000000000021e-02	7.100701959622530102e-07	3.298632442636426632e+00	4.923725942927528187e-01	-2.587528957421131182e+01	-2.338085031844496697e+01	1.494189275642838766e-01	4.792821721216569131e-01	6.112008857009714434e-03
1.000000000000000056e-01	7.146525568823631644e-06	1.000000000000000021e-02	7.862834043367566196e-07	3.211331268637072522e+00	5.031991814531706630e-01	-2.591767678797994634e+01	-2.334631438184105789e+01	1.597128649713113191e-01	4.808459892859673346e-01	6.714023887282488320e-03
1.000000000000000056e-01	7.850424407772756165e-06	1.000000000000000021e-02	8.711901849691006522e-07	3.124356061769902659e+00	5.141650139490260285e-01	-2.596067630471807419e+01	-2.330987286234120504e+01	1.700926388102743658e-01	4.825282480401256180e-01	7.375336570434471925e-03
1.000000000000000056e-01	8.623653940455829414e-06	1.000000000000000021e-02	9.658758024305142718e-07	3.037736039707566782e+00	5.252834332599026768e-01	-2.600433900149161204e+01	-2.327149902765692246e+01	1.805653662970598816e-01	4.843389721096400535e-01	8.101787821773374226e-03
1.000000000000000056e-01	9.473042911044105105e-06	1.000000000000000021e-02	1.071462881866690209e-06	2.951502619355850676e+00	5.365440238400278616e-01	-2.604863026214408350e+01	-2.323107728323901355e+01	1.911267306625177298e-01	4.862769935767801144e-01	8.899793816297220383e-03
1.000000000000000056e-01	1.040609266258887006e-05	1.000000000000000021e-02	1.191034002146159138e-06	2.865693552950106415e+00	5.483027197622150073e-01	-2.609485086099021700e+01	-2.318982486290803990e+01	2.019490237654508746e-01	4.885183856257526713e-01	9.776404577759148506e-03
1.000000000000000056e-01	1.143104338481780539e-05	1.000000000000000021e-02	1.311119194423761046e-06	2.780315199649791236e+00	5.577532032085292801e-01	-2.613278149033040876e+01	-2.313743601322331500e+01	2.116807268507727713e-01	4.897122529027910787e-01	1.073934766035292837e-02
1.000000000000000056e-01	1.255694688702479556e-05	1.000000000000000021e-02	1.435999636573290372e-06	2.695419156812967731e+00	5.659842358137555651e-01	-2.616639207695497049e+01	-2.307779178454343239e+01	2.208473448356471636e-01	4.903892564442458024e-01	1.179713091876342067e-02
1.000000000000000056e-01	1.379374653874387683e-05	1.000000000000000021e-02	1.599444351040573872e-06	2.611104615763542025e+00	5.782198717526788601e-01	-2.621471543770201862e+01	-2.302983440712707619e+01	2.319672220752408975e-01	4.930776814135242603e-01	1.295912938844183057e-02
1.000000000000000056e-01	1.515236508420002508e-05	1.000000000000000021e-02	1.777742886926389422e-06	2.527368660030270497e+00	5.899767992012620033e-01	-2.626142477187489632e+01	-2.297714209320654177e+01	2.428809235651669951e-01	4.956177873273190926e-01	1.423558059571963103e-02
1.000000000000000056e-01	1.664480110606642756e-05	1.000000000000000021e-02	1.978283199770022738e-06	2.444268768419102233e+00	6.020515274997424449e-01	-2.630942509256765760e+01	-2.292252227734946501e+01	2.539733788694320538e-01	4.984002576999273515e-01	1.563776401175700353e-02
1.000000000000000056e-01	1.828423499044387520e-05	1.000000000000000021e-02	2.203416173037371154e-06	2.361856688555930894e+00	6.143808967711673619e-01	-2.635849141123120631e+01	-2.286564859460718679e+01	2.652153364375635647e-01	5.014010111525522007e-01	1.717806438993915719e-02
1.000000000000000056e-01	2.008514532888752989e-05	1.000000000000000021e-02	2.456489727488739927e-06	2.280188484129585191e+00	6.269881588487710156e-01	-2.640871192237292675e+01	-2.280650559008294564e+01	2.766192994897664903e-01	5.046381508005879368e-01	1.887008719442272164e-02
1.000000000000000056e-01	2.206343678548069743e-05	1.000000000000000021e-02	2.741356828028850167e-06	2.199323572593742337e+00	6.398984946042829414e-01	-2.646018274457189179e+01	-2.274508206092724549e+01	2.881988197516420769e-01	5.081311745907441946e-01	2.072877826161569070e-02
1.000000000000000056e-01	2.423658055820824745e-05	1.000000000000000021e-02	3.062457917465172736e-06	2.119324742204785395e+00	6.531391705665167136e-01	-2.651300897533838707e+01	-2.268137135281853389e+01	2.999686080881929229e-01	5.119010782652821945e-01	2.277055587587875282e-02
1.000000000000000056e-01	2.662376867510851840e-05	1.000000000000000021e-02	3.424917019723705405e-06	2.040258181558537220e+00	6.667396491469012032e-01	-2.656730161420543723e+01	-2.261537080425701163e+01	3.119446089710891101e-01	5.159704279001289251e-01	2.501345586324250914e-02
1.000000000000000056e-01	2.924608348786357566e-05	1.000000000000000021e-02	3.834653520573750320e-06	1.962193470518724725e+00	6.807317263167491639e-01	-2.662318155174896717e+01	-2.254708373796694687e+01	3.241440692848982508e-01	5.203634222393702657e-01	2.747729098719474058e-02
1.000000000000000056e-01	3.212668385970342722e-05	1.000000000000000021e-02	4.298513206520441876e-06	1.885203182327481075e+00	6.951496737508056079e-01	-2.668077856758461053e+01	-2.247651752833854033e+01	3.365856502922497384e-01	5.251059739779293523e-01	3.018382605788035022e-02
1.000000000000000056e-01	3.529100969193483411e-05	1.000000000000000021e-02	4.824421207671155326e-06	1.809362559978249907e+00	7.100303654929720487e-01	-2.674023153421413213e+01	-2.240368565183543126e+01	3.492895418113448613e-01	5.302257931260783153e-01	3.315697030433093634e-02
1.000000000000000056e-01	3.876700659536217212e-05	1.000000000000000021e-02	5.421559002919086694e-06	1.734749244734868023e+00	7.254134053937314475e-01	-2.680169144900430211e+01	-2.232860814255095860e+01	3.622774997271562825e-01	5.357524237282405011e-01	3.642298871078923639e-02
1.000000000000000056e-01	4.258537269077660933e-05	1.000000000000000021e-02	6.100572906968282596e-06	1.661442941682751639e+00	7.413412565922039565e-01	-2.686531760825980086e+01	-2.225131199574313356e+01	3.755730217283144157e-01	5.417173159754611333e-01	4.001073419043309903e-02
1.000000000000000056e-01	4.677982971812166970e-05	1.000000000000000021e-02	6.873813822733743668e-06	1.589524618920178822e+00	7.578593601373950772e-01	-2.693128068412180198e+01	-2.217182882302068592e+01	3.892013884146763303e-01	5.481538540711881069e-01	4.395190264926902846e-02
1.000000000000000056e-01	5.138742084862452558e-05	1.000000000000000021e-02	7.755618749242934186e-06	1.519075931859624529e+00	7.750162635339599149e-01	-2.699976331920885997e+01	-2.209019798733685036e+01	4.031898195974008559e-01	5.550974140204516516e-01	4.828131320128468268e-02
1.000000000000000056e-01	5.644883783000823746e-05	1.000000000000000021e-02	8.762634756776231207e-06	1.450178137827638158e+00	7.928636816051337632e-01	-2.707096008946501442e+01	-2.200646771705388716e+01	4.175675458759542380e-01	5.625853649032706016e-01	5.303721601240669881e-02
1.000000000000000056e-01	6.200878035395431323e-05	1.000000000000000021e-02	9.914198879912428702e-06	1.382911726501517169e+00	8.114566363444449815e-01	-2.714507682022262003e+01	-2.192069151630366619e+01	4.323659234958086017e-01	5.706570939506718787e-01	5.826163050275931510e-02
1.000000000000000056e-01	6.811635081955393176e-05	1.000000000000000021e-02	1.123277296093877213e-05	1.317354883427545920e+00	8.308535001824658428e-01	-2.722233310233907844e+01	-2.183293235322079440e+01	4.476185035879325369e-01	5.793539905693023684e-01	6.400071689923146623e-02
1.000000000000000056e-01	7.482548797908522944e-05	1.000000000000000021e-02	1.274445123824691948e-05	1.253582637529189636e+00	8.511160938632832407e-01	-2.730296032111648330e+01	-2.174325913853152770e+01	4.633611737917817663e-01	5.887194378707363285e-01	7.030518443158248476e-02
1.000000000000000056e-01	8.219544329584059549e-05	1.000000000000000021e-02	1.447954593882622009e-05	1.191665400281938236e+00	8.723097164401134584e-01	-2.738720171801567815e+01	-2.165174812991597264e+01	4.796322721959995761e-01	5.987988102737062945e-01	7.723073978844978427e-02
1.000000000000000056e-01	9.029130422093829681e-05	1.000000000000000021e-02	1.647326356474434954e-05	1.131668107830580583e+00	8.945031862309679171e-01	-2.747531453853314076e+01	-2.155848598637474467e+01	4.964725902473219321e-01	6.096394003707246156e-01	8.483857980002500188e-02
1.000000000000000056e-01	9.918456901041592440e-05	1.000000000000000021e-02	1.876648640232487041e-05	1.073648734635644031e+00	9.177688951388268679e-01	-2.756756943309552810e+01	-2.146356285322393020e+01	5.139255428323394881e-01	6.212904153810541175e-01	9.319593272286041952e-02
1.000000000000000056e-01	1.089537781590782831e-04	1.000000000000000021e-02	2.140667111026340859e-05	1.017657037613104221e+00	9.421828191384271634e-01	-2.766425026963653977e+01	-2.136708033388332240e+01	5.320372213499240388e-01	6.338029292768396772e-01	1.023766529151275140e-01
1.000000000000000056e-01	1.196852080275814789e-04	1.000000000000000021e-02	2.444888933672381855e-05	9.637337942705453964e-01	9.678245365789330812e-01	-2.776565322979088535e+01	-2.126914476182525249e+01	5.508564690724142565e-01	6.472298491264609765e-01	1.124618741770333635e-01
1.000000000000000056e-01	1.314736327884918053e-04	1.000000000000000021e-02	2.795702470862061723e-05	9.119094386221966442e-01	9.947772141133944812e-01	-2.787208752214812080e+01	-2.116987035398769024e+01	5.704349234182473083e-01	6.616258716928768990e-01	1.235407275452921200e-01
1.000000000000000056e-01	1.444231614204135987e-04	1.000000000000000021e-02	3.200514790298259539e-05	8.622035815464195174e-01	1.023127667069074764e+00	-2.798387559385054502e+01	-2.106937849863722434e+01	5.908271285227328917e-01	6.770474829577324272e-01	1.357111299116888492e-01
1.000000000000000056e-01	1.586481571420653950e-04	1.000000000000000021e-02	3.667911187141694818e-05	8.146243432744969537e-01	1.052966425064653988e+00	-2.810135621418060126e+01	-2.096779753842272953e+01	6.120906014500633319e-01	6.935530393764111068e-01	1.490806504679767497e-01
1.000000000000000056e-01	1.742742474062467537e-04	1.000000000000000021e-02	4.207837839604885533e-05	7.691682850783488901e-01	1.084387675086627034e+00	-2.822487733673441213e+01	-2.086526213935514562e+01	6.342858415068803879e-01	7.112026700477827035e-01	1.637674626245415876e-01
1.000000000000000056e-01	1.914394333734163441e-04	1.000000000000000021e-02	4.831812610236463492e-05	7.258203975843681155e-01	1.117489343522284795e+00	-2.835480214632589835e+01	-2.076191408144174133e+01	6.574763965261354315e-01	7.300584381044927795e-01	1.799013899113581505e-01
1.000000000000000056e-01	2.102953086631492849e-04	1.000000000000000021e-02	5.553168024964917919e-05	6.845544639042068225e-01	1.152373248559148688e+00	-2.849150994251543523e+01	-2.065790300721063488e+01	6.817289752435726768e-01	7.501844277360305568e-01	1.976250551004822276e-01
1.000000000000000056e-01	2.310083981468275406e-04	1.000000000000000021e-02	6.387332065788757485e-05	6.453338223135003382e-01	1.189145116239782363e+00	-2.863538946001858321e+01	-2.055338206330687356e+01	7.071134602382471712e-01	7.716468391871558197e-01	2.170951427601267580e-01
1.000000000000000056e-01	2.537616286050536148e-04	1.000000000000000021e-02	7.352150166411389881e-05	6.081122548354791491e-01	1.227914812066488670e+00	-2.878684973339329289e+01	-2.044851614822941599e+01	7.337030186596393833e-01	7.945142461662726419e-01	2.384837864892024040e-01
1.000000000000000056e-01	2.787559442378372758e-04	1.000000000000000021e-02	8.468257386250047439e-05	5.728353174120500713e-01	1.268796334791473024e+00	-2.894630982483455384e+01	-2.034347355856004924e+01	7.615740876267409476e-01	8.188576211365443669e-01	2.619800930687054552e-01
1.000000000000000056e-01	3.062120812948658467e-04	1.000000000000000021e-02	9.759507194088840325e-05	5.394414886157750111e-01	1.311908164358041251e+00	-2.911420828207986844e+01	-2.023843272457208542e+01	7.908065836854802910e-01	8.447507395759430437e-01	2.877918172180199408e-01
1.000000000000000056e-01	3.363725174984307561e-04	1.000000000000000021e-02	1.125346609473436125e-04	5.078637213901636693e-01	1.357373350066411355e+00	-2.929099614087011005e+01	-2.013357902247464892e+01	8.214838978391298951e-01	8.722702615682464966e-01	3.161472016748492209e-01
1.000000000000000056e-01	3.695036134752572232e-04	1.000000000000000021e-02	1.298198220977620561e-04	4.780307924675789577e-01	1.405319777857503505e+00	-2.947714556397924923e+01	-2.002910527091387394e+01	8.536929980756440273e-01	9.014960783993046789e-01	3.472969991117688671e-01
1.000000000000000056e-01	4.058979651092014390e-04	1.000000000000000021e-02	1.498184133043488017e-04	4.498687428625885998e-01	1.455880392312421945e+00	-2.967314235383069487e+01	-1.992521459874684453e+01	8.875246089294250851e-01	9.325114861047723025e-01	3.815166937521910495e-01
1.000000000000000056e-01	4.458769875895211192e-04	1.000000000000000021e-02	1.729552256965536771e-04	4.233020237495526694e-01	1.509193468682265449e+00	-2.987949457461688496e+01	-1.982211922529356585e+01	9.230732989780108255e-01	9.654035061151944319e-01	4.191089425536753121e-01
1.000000000000000056e-01	4.897937539756323398e-04	1.000000000000000021e-02	1.997206839817358519e-04	3.982547131918452443e-01	1.565402870528622703e+00	-3.009672575450635534e+01	-1.972004174156062817e+01	9.604375917571132959e-01	1.000263058514065051e+00	4.604062575815114911e-01
1.000000000000000056e-01	5.380361133470173019e-04	1.000000000000000021e-02	2.306808818460162201e-04	3.746513797481831332e-01	1.624658377290048250e+00	-3.032538256851119485e+01	-1.961921458388911788e+01	9.997201412664935560e-01	1.037185272942565462e+00	5.057739535659240282e-01
1.000000000000000056e-01	5.910301160760953344e-04	1.000000000000000021e-02	2.664891149243155772e-04	3.524178613678551342e-01	1.687115914715039189e+00	-3.056603198187144343e+01	-1.951988003863090881e+01	1.041027892551142031e+00	1.076269678299240695e+00	5.556133867883479294e-01
1.000000000000000056e-01	6.492437764742083669e-04	1.000000000000000021e-02	3.078992180814647665e-04	3.314818029533247445e-01	1.752938038870469839e+00	-3.081926114923110660e+01	-1.942229385669899955e+01	1.084472279583337695e+00	1.117620460201806054e+00	6.103655142375279397e-01
1.000000000000000056e-01	7.131912060403724357e-04	1.000000000000000021e-02	3.557808985219373943e-04	3.117731711458294752e-01	1.822294225882575835e+00	-3.108568346197485610e+01	-1.932672373516259867e+01	1.130169364251287334e+00	1.161346683307101557e+00	6.705148047136084699e-01
1.000000000000000056e-01	7.834371538154085443e-04	1.000000000000000021e-02	4.111374628212459588e-04	2.932244631476887964e-01	1.895361379768885079e+00	-3.136593304828966211e+01	-1.923345034348284699e+01	1.178240101323012823e+00	1.207562548171154049e+00	7.365935367984619564e-01
1.000000000000000056e-01	8.606019939393972674e-04	1.000000000000000021e-02	4.751262857505071093e-04	2.757709256740968895e-01	1.972324198407106266e+00	-3.166067318479666781e+01	-1.914276963285094268e+01	1.228810571992653422e+00	1.256387665306533563e+00	8.091865220390177527e-01
1.000000000000000056e-01	9.453672044598655051e-04	1.000000000000000021e-02	5.490824381783451693e-04	2.593506834769443992e-01	2.053376047238463009e+00	-3.197059244319885352e+01	-1.905499210276816413e+01	1.282012203363706249e+00	1.307947270290469532e+00	8.889362954423091212e-01
1.000000000000000056e-01	1.038481385776566027e-03	1.000000000000000021e-02	6.345460867254202946e-04	2.439047422184636438e-01	2.138719253377746821e+00	-3.229640739514959336e+01	-1.897044567354075184e+01	1.337982091749836400e+00	1.362372566111275773e+00	9.765488197945947357e-01
1.000000000000000056e-01	1.140766871874494999e-03	1.000000000000000021e-02	7.332942522693482092e-04	2.293769923460446669e-01	2.228566287290456582e+00	-3.263886919673834797e+01	-1.888947822852590619e+01	1.396863375013026598e+00	1.419801070355106276e+00	1.072799754715863862e+00
1.000000000000000056e-01	1.253126992731973689e-03	1.000000000000000021e-02	8.473776684660669660e-04	2.157141849306744297e-01	2.323140665896819890e+00	-3.299876200389473269e+01	-1.881245804152667489e+01	1.458805539571585541e+00	1.480376962987747902e+00	1.178541346507061771e+00
1.000000000000000056e-01	1.376554052041444173e-03	1.000000000000000021e-02	9.791636731935650373e-04	2.028658342111094304e-01	2.422677718324286023e+00	-3.337690582580271581e+01	-1.873977774951649522e+01	1.523964843126236701e+00	1.544251443632560949e+00	1.294710000449019294e+00
1.000000000000000056e-01	1.512138090697893534e-03	1.000000000000000021e-02	1.131386349393086362e-03	1.907841414625908727e-01	2.527426710346664773e+00	-3.377416357698762539e+01	-1.867185820207254920e+01	1.592505029349126744e+00	1.611583491076544306e+00	1.422334603948518739e+00
1.000000000000000056e-01	1.661076513449273161e-03	1.000000000000000021e-02	1.307204989761279841e-03	1.794239200201154516e-01	2.637651855446921267e+00	-3.419144469960239974e+01	-1.860915135258671427e+01	1.664597825360829120e+00	1.682540262103771056e+00	1.562545674241180960e+00
1.000000000000000056e-01	1.824684663726284682e-03	1.000000000000000021e-02	1.510272675143963742e-03	1.687424690031188168e-01	2.753634445572276768e+00	-3.462970869146536046e+01	-1.855214741747035845e+01	1.740423299340363883e+00	1.757297562940607349e+00	1.716585413151682671e+00
1.000000000000000056e-01	2.004407440042696876e-03	1.000000000000000021e-02	1.744817056252140819e-03	1.586994704864125860e-01	2.875675270817960705e+00	-3.508997295291219132e+01	-1.850137793849756918e+01	1.820171218663062973e+00	1.836041215676345928e+00	1.885818760873019029e+00
1.000000000000000056e-01	2.201832056555933035e-03	1.000000000000000021e-02	2.015735447319648606e-03	1.492568983908700575e-01	3.004097160936060273e+00	-3.557332268031663602e+01	-1.845742658589495022e+01	1.904041827435662526e+00	1.918967544209522202e+00	2.071745545360351937e+00
1.000000000000000056e-01	2.418702060482302765e-03	1.000000000000000021e-02	2.328707394713731924e-03	1.403788736139364723e-01	3.139248363466534020e+00	-3.608091692712209664e+01	-1.842093474805569286e+01	1.992246845919453335e+00	2.006284709578039838e+00	2.276013839753852963e+00
1.000000000000000056e-01	2.656932730161079038e-03	1.000000000000000021e-02	2.690327960453818643e-03	1.320316223160026281e-01	3.281506130610523986e+00	-3.661399848573126548e+01	-1.839261264131488360e+01	2.085010978238983625e+00	2.098214114963639076e+00	2.500434647378185993e+00
1.000000000000000056e-01	2.918627989754778596e-03	1.000000000000000021e-02	3.108261742470657622e-03	1.241851617953940445e-01	3.431278977143954023e+00	-3.717387317306795325e+01	-1.837321461602991945e+01	2.182573317903802490e+00	2.194991777947052469e+00	2.746998046820134931e+00
1.000000000000000056e-01	3.206098989967120973e-03	1.000000000000000021e-02	3.591395296366458982e-03	1.168050228580337774e-01	3.588998359758492462e+00	-3.776180202064558955e+01	-1.836343447807579210e+01	2.285187986499295221e+00	2.296868461274129913e+00	3.017890939232904746e+00
1.000000000000000056e-01	3.521884518873484842e-03	1.000000000000000021e-02	4.150835785437795820e-03	1.098724996937368997e-01	3.755401658483023208e+00	-3.838278533041213336e+01	-1.836768729307717152e+01	2.393141045995548666e+00	2.404128342257763506e+00	3.315516625612184853e+00
1.000000000000000056e-01	3.868773423121261382e-03	1.000000000000000021e-02	4.786921696644830769e-03	1.048838020538905430e-01	3.927188356291294369e+00	-3.897803199231326943e+01	-1.832657461942105925e+01	2.506599731545520626e+00	2.517088155371425273e+00	3.642516288070018593e+00
1.000000000000000056e-01	4.249829237511994554e-03	1.000000000000000021e-02	5.528813563014413346e-03	9.936091779323935613e-02	4.110271932038011222e+00	-3.966100212965513094e+01	-1.835293431915208373e+01	2.625793031847024395e+00	2.635729062133009393e+00	4.001791052454175990e+00
1.000000000000000056e-01	4.668417240480429199e-03	1.000000000000000021e-02	6.394588128239968652e-03	9.345660248639116319e-02	4.305292456362645126e+00	-4.041872535941622147e+01	-1.843315261711286723e+01	2.751205917700872305e+00	2.760551610067750516e+00	4.396531195540799075e+00
1.000000000000000056e-01	5.128234174409789306e-03	1.000000000000000021e-02	7.397558559046758797e-03	8.801889100501288088e-02	4.511042689987458942e+00	-4.121069340351373000e+01	-1.852605462311018414e+01	2.883266397925694946e+00	2.892068309139858684e+00	4.830243093308451030e+00
1.000000000000000056e-01	5.633340893257011463e-03	1.000000000000000021e-02	8.561641861437097045e-03	8.289287932743792664e-02	4.728582670920645548e+00	-4.204540570880712380e+01	-1.863945649443056496e+01	3.022372005671968509e+00	3.030661255047675695e+00	5.306779846750003138e+00
1.000000000000000056e-01	6.188198225814060816e-03	1.000000000000000021e-02	9.913864704739747125e-03	7.806958026356351776e-02	4.958778087209844365e+00	-4.292521214159469878e+01	-1.877500065344547764e+01	3.168968114949620940e+00	3.176775040516531590e+00	5.830376647708938265e+00
1.000000000000000056e-01	6.797706371330226698e-03	1.000000000000000021e-02	1.148611764973608319e-02	7.353060841481494359e-02	5.202594469567300095e+00	-4.385308424242413849e+01	-1.893492676099120331e+01	3.323540223763302492e+00	3.330893360082654908e+00	6.405688717695138479e+00
1.000000000000000056e-01	7.467248175416158276e-03	1.000000000000000021e-02	1.331593202316017251e-02	6.925867554510127533e-02	5.461080082645291434e+00	-4.483218159966012450e+01	-1.912164277828160763e+01	3.486618775975216522e+00	3.493544657699089839e+00	7.037833201686710893e+00
1.000000000000000056e-01	8.202736668419006311e-03	1.000000000000000021e-02	1.544740447335400842e-02	6.523752643149706432e-02	5.735359802230701298e+00	-4.586580089408482763e+01	-1.933766837757734436e+01	3.658781731435396978e+00	3.665305504476918941e+00	7.732435267507978160e+00
1.000000000000000056e-01	9.010667286101800219e-03	1.000000000000000021e-02	1.793220645219471832e-02	6.145188674939820739e-02	6.026621309826181161e+00	-4.695729367382534747e+01	-1.958555366377685658e+01	3.840657114697933139e+00	3.846802284730188148e+00	8.495678837152709661e+00
1.000000000000000056e-01	9.898175233811834853e-03	1.000000000000000021e-02	2.083062218477829339e-02	5.788739984872247335e-02	6.336091407404702558e+00	-4.810995438753560904e+01	-1.986776521002171947e+01	4.032922600498864085e+00	4.038711323308916690e+00	9.334362416946204277e+00
1.000000000000000056e-01	1.087309850074726428e-02	1.000000000000000021e-02	2.421253099713037080e-02	5.453057462207242662e-02	6.664997561658001501e+00	-4.932684083709182232e+01	-2.018650762481422589e+01	4.236303451140656762e+00	4.241756497429946648e+00	1.025596052841442152e+01
1.000000000000000056e-01	1.194404708082983865e-02	1.000000000000000021e-02	2.815822471821039299e-02	5.136872910369277151e-02	7.014512489040893861e+00	-5.061054525543568161e+01	-2.054349123954903433e+01	4.451566381515817739e+00	4.456703309890940545e+00	1.126869128305784606e+01
1.000000000000000056e-01	1.312047901150489339e-02	1.000000000000000021e-02	3.275883170336629097e-02	4.838995265720690692e-02	7.385674703353873660e+00	-5.196287224894451384e+01	-2.093961325063937906e+01	4.679507526015868280e+00	4.684346604219172150e+00	1.238159066310636724e+01
1.000000000000000056e-01	1.441278390200217453e-02	1.000000000000000021e-02	3.811609202389880380e-02	4.558305304187167811e-02	7.779283299380613137e+00	-5.338443938336307326e+01	-2.137455324855039507e+01	4.920934660644661562e+00	4.925493047721033690e+00	1.360459415088765844e+01
1.000000000000000056e-01	1.583237468873379544e-02	1.000000000000000021e-02	4.434109142039485002e-02	4.293750607343370385e-02	8.195762526516160662e+00	-5.487418391386250249e+01	-2.184628036391258021e+01	5.176640237805941069e+00	5.180933995811756176e+00	1.494862632098032407e+01
1.000000000000000056e-01	1.739178842816321846e-02	1.000000000000000021e-02	5.155144750834037004e-02	4.044343327966542362e-02	8.634992868420075851e+00	-5.642878019582038007e+01	-2.235047126506849580e+01	5.447362529280326271e+00	5.451406817685096939e+00	1.642569904805428749e+01
1.000000000000000056e-01	1.910479701729334359e-02	1.000000000000000021e-02	5.986638516398556237e-02	3.809154962214684331e-02	9.096113154515602872e+00	-5.804199502463257687e+01	-2.287986325407976551e+01	5.733736119275476995e+00	5.737545200869249129e+00	1.804901903567860089e+01
1.000000000000000056e-01	2.098652881959697791e-02	1.000000000000000021e-02	6.942072944599936291e-02	3.587360890192229507e-02	9.578547800963880476e+00	-5.970887295684394758e+01	-2.342771960261254804e+01	6.036169045149449630e+00	6.039756335692004541e+00	1.983310408200390640e+01
1.000000000000000056e-01	2.305360227052401928e-02	1.000000000000000021e-02	7.997785151813419091e-02	3.377425002512164653e-02	1.006163278167245423e+01	-6.134682381832601550e+01	-2.392079045992920427e+01	6.355906062820281477e+00	6.359283462790358499e+00	2.179393692369874458e+01
1.000000000000000056e-01	2.532427264251682283e-02	1.000000000000000021e-02	8.277485648719658251e-02	3.162827696314024495e-02	1.012277687779134361e+01	-6.131278202121961840e+01	-2.295398429125951623e+01	6.710082495745837150e+00	6.713245300907829005e+00	2.394950006563958311e+01
1.000000000000000056e-01	2.781859326568265206e-02	1.000000000000000021e-02	8.637080237381863923e-02	2.968695246989241227e-02	1.021492536326488576e+01	-6.137287339357845894e+01	-2.197245926438466412e+01	7.029347615912342917e+00	7.032316293233293436e+00	2.631728822315309912e+01
1.000000000000000056e-01	3.055859262793711451e-02	1.000000000000000021e-02	9.021869907964741309e-02	2.791740403006014171e-02	1.031160396992301997e+01	-6.142112923490223864e+01	-2.087966772941168259e+01	7.320609539660836163e+00	7.323401265975803653e+00	2.891831131357082540e+01
1.000000000000000056e-01	3.356846891867078936e-02	1.000000000000000021e-02	9.444559133396346340e-02	2.630651863161135445e-02	1.041780496033546299e+01	-6.147413804749204047e+01	-1.967924141649336889e+01	7.585756042309867553e+00	7.588386683578960401e+00	3.177552283716244830e+01
1.000000000000000056e-01	3.687480373404340706e-02	1.000000000000000021e-02	9.908880840600989282e-02	2.484007007073502776e-02	1.053446624409283139e+01	-6.153236797645181611e+01	-1.836057881102006206e+01	7.827128710785018484e+00	7.829612710378569318e+00	3.491415613827554409e+01
1.000000000000000056e-01	4.050679683123491887e-02	1.000000000000000021e-02	1.042122310878556973e-01	2.350479694477836459e-02	1.066320791472346485e+01	-6.160000072902082735e+01	-1.691604350447542515e+01	8.046924573383535062e+00	8.049275048558001799e+00	3.836193257356025299e+01
1.000000000000000056e-01	4.449652400487570658e-02	1.000000000000000021e-02	1.092427434740907144e-01	2.229664105607072691e-02	1.079054766575933222e+01	-6.158656408304614871e+01	-1.523343563979835302e+01	8.245531392139696436e+00	8.247761054400712055e+00	4.214923273832190631e+01
1.000000000000000056e-01	4.887922036308094131e-02	1.000000000000000021e-02	1.207739330067499339e-01	2.112916146022663852e-02	1.106020166939453730e+01	-6.238202551166239829e+01	-1.426854999592161199e+01	8.439100696945502023e+00	8.441213613303034435e+00	4.631018786126948328e+01
1.000000000000000056e-01	5.369359150482928139e-02	1.000000000000000021e-02	1.717568877140674410e-01	1.967390937137507984e-02	1.208904089248528280e+01	-6.778373454923627150e+01	-1.817777959846421254e+01	8.710114837600940518e+00	8.712082228486451640e+00	5.088606540736753203e+01
1.000000000000000056e-01	5.898215534683610983e-02	1.000000000000000021e-02	2.276511762158817953e-01	1.835342771200380516e-02	1.311726204825625608e+01	-7.289736839515150280e+01	-2.170674372386206130e+01	9.040532737401463237e+00	9.042368080172764166e+00	5.591758222948713097e+01
1.000000000000000056e-01	6.479161761875085190e-02	1.000000000000000021e-02	2.956634750105302523e-01	1.710352873983824601e-02	1.425505915032778859e+01	-7.840072894116902091e+01	-2.558189098687670082e+01	9.435941994838799474e+00	9.437652347712742085e+00	6.145080970613876303e+01
1.000000000000000056e-01	7.117328434284843353e-02	1.000000000000000021e-02	3.769726766551416697e-01	1.592773748321384478e-02	1.549237284156151695e+01	-8.419002099117500393e+01	-2.969117381785287080e+01	9.898913667982469633e+00	9.900506441730840379e+00	6.753636555805019270e+01
1.000000000000000056e-01	7.818351494101219434e-02	1.000000000000000021e-02	4.740507564782879824e-01	1.482190616995665219e-02	1.683597349902699847e+01	-9.024936124698081130e+01	-3.401706144297197199e+01	1.043249456652051776e+01	1.043397675713765693e+01	7.423008550729629462e+01
1.000000000000000056e-01	8.588421997060308177e-02	1.000000000000000021e-02	5.901897996388285605e-01	1.378204652634053631e-02	1.829695127883061900e+01	-9.655634803673160604e+01	-3.853545230744164485e+01	1.103967313764735536e+01	1.104105134229996565e+01	8.159353463458511158e+01
1.000000000000000056e-01	9.434340788494925689e-02	1.000000000000000021e-02	7.298549547510935209e-01	1.280445575211631125e-02	1.989363938100901308e+01	-1.030818104073518242e+02	-4.321542150258723325e+01	1.172533304774333374e+01	1.172661349331872316e+01	8.969478868387666637e+01
1.000000000000000056e-01	1.036357856471477323e-01	1.000000000000000021e-02	8.995234480233939012e-01	1.188559042252203442e-02	2.165551679298802767e+01	-1.097898755625888469e+02	-4.801928648085163331e+01	1.249566330317077245e+01	1.249685186221290678e+01	9.860912378352817598e+01
1.000000000000000056e-01	1.138434185014741556e-01	1.000000000000000021e-02	1.108773646166221427e+00	1.102225211732403565e-02	2.362822869140947191e+01	-1.166385480262096053e+02	-5.290318444690852573e+01	1.335973486695911561e+01	1.336083709217075466e+01	1.084200133414982474e+02
1.000000000000000056e-01	1.250564547291438122e-01	1.000000000000000021e-02	1.371782611650556705e+00	1.021132347380280386e-02	2.587839659166684214e+01	-1.235812917851167327e+02	-5.781865266887145793e+01	1.433090332570043302e+01	1.433192445804786530e+01	1.192203106528354084e+02
1.000000000000000056e-01	1.373739217890745934e-01	1.000000000000000021e-02	1.712703362414601971e+00	9.450204192337349415e-03	2.852334819829667012e+01	-1.305676362700741890e+02	-6.271323256981044381e+01	1.542875960353831033e+01	1.542970462395726372e+01	1.311137515961810607e+02
1.000000000000000056e-01	1.509046008747347289e-01	1.000000000000000021e-02	2.140007039387855414e+00	8.734464036027903694e-03	3.153852673328151468e+01	-1.375686001967757761e+02	-6.755589161931953868e+01	1.668177634258654507e+01	1.668264978899014750e+01	1.442169088293164521e+02
1.000000000000000056e-01	1.657679876106884498e-01	1.000000000000000021e-02	2.709830370073426753e+00	8.062801331709444283e-03	3.520019571419894788e+01	-1.445429087703694506e+02	-7.230323852666749929e+01	1.813003618374682446e+01	1.813084246388007159e+01	1.586616536353602669e+02
1.000000000000000056e-01	1.820953473731896088e-01	1.000000000000000021e-02	3.535910253885021781e+00	7.436091157592301763e-03	4.001591594663604212e+01	-1.514543149043417429e+02	-7.691684238425492026e+01	1.982884198653357544e+01	1.982958559564951884e+01	1.745984064607312405e+02
1.000000000000000056e-01	2.000308745548441958e-01	1.000000000000000021e-02	4.672747240812604730e+00	6.849360920373579950e-03	4.602766749993903517e+01	-1.583574074523189950e+02	-8.144903875786127401e+01	2.185304707637715182e+01	2.185373201246898134e+01	1.922004123337400756e+02
1.000000000000000056e-01	2.197329660113377658e-01	1.000000000000000021e-02	6.258374551233611527e+00	6.301380782966624350e-03	5.364173570441983685e+01	-1.653350258555685457e+02	-8.598034212455192460e+01	2.430020437116559151e+01	2.430083450924382760e+01	2.116689495279129858e+02
1.000000000000000056e-01	2.413756199366196842e-01	1.000000000000000021e-02	8.465938874005669135e+00	5.790632469950786169e-03	6.327456411544957859e+01	-1.725427958151717007e+02	-9.066397926487508130e+01	2.729421275148013137e+01	2.729479181472731852e+01	2.332400044158066521e+02
1.000000000000000056e-01	2.651499725206515889e-01	1.000000000000000021e-02	1.152303054565597584e+01	5.315929450704815970e-03	7.540378279114635518e+01	-1.802038944951735573e+02	-9.572065211389890749e+01	3.098803680227831592e+01	3.098856839522329665e+01	2.571924422553396425e+02
1.000000000000000056e-01	2.912659859606484547e-01	1.000000000000000021e-02	1.572351394360879873e+01	4.876343350637852084e-03	9.056365283913761743e+01	-1.885933997897542724e+02	-1.014228845982235327e+02	3.556607303046121160e+01	3.556656066479615674e+01	2.838580901763099860e+02
1.000000000000000056e-01	3.199543027334128542e-01	1.000000000000000021e-02	2.144465806560234711e+01	4.471253970846853984e-03	1.093514025216471168e+02	-1.980087144112216606e+02	-1.080654442282623506e+02	4.124662031362481684e+01	4.124706743902174821e+01	3.136342669689249192e+02
1.000000000000000056e-01	3.514682825046904213e-01	1.000000000000000021e-02	2.916928945533362594e+01	4.100209358970187401e-03	1.324368805027050655e+02	-2.087324565786737196e+02	-1.159282301935671455e+02	4.828493312310479268e+01	4.828534314404066663e+01	3.469994838968898989e+02
1.000000000000000056e-01	3.860862396644265115e-01	1.000000000000000021e-02	3.951101383601039885e+01	3.762864447213053361e-03	1.605663840902017512e+02	-2.209948961558205269e+02	-1.252387068268330665e+02	5.697672162369042326e+01	5.697709791013528502e+01	3.845330525240124757e+02
1.000000000000000056e-01	4.241139012486217497e-01	1.000000000000000021e-02	5.323792013992251526e+01	3.458850925464149618e-03	1.945498321645744397e+02	-2.349408168510413475e+02	-1.361387630763231584e+02	6.766103318703301284e+01	6.766137907212578284e+01	4.269390847145969587e+02
1.000000000000000056e-01	4.658871069548218835e-01	1.000000000000000021e-02	7.128910530834363612e+01	3.187429007093542637e-03	2.352253241167285296e+02	-2.506056639472158736e+02	-1.486608573796555675e+02	8.072073276527828511e+01	8.072105150817913000e+01	4.750748905880744815e+02
1.000000000000000056e-01	5.117747750963139719e-01	1.000000000000000021e-02	9.478094767559858269e+01	2.947336226376048168e-03	2.834066089657720227e+02	-2.679075470492467161e+02	-1.627200174818502205e+02	9.657890206851629955e+01	9.657919680213899483e+01	5.299833105378361324e+02
1.000000000000000056e-01	5.621821606887288381e-01	1.000000000000000021e-02	1.250066826979300458e+02	2.736585052078464517e-03	3.398317407891108246e+02	-2.866606704706786672e+02	-1.781272678051936111e+02	1.156907216815664015e+02	1.156909953400715949e+02	5.929284626192275027e+02
1.000000000000000056e-01	6.175544344427069676e-01	1.000000000000000021e-02	1.634399985712742591e+02	2.552550629974034962e-03	4.051354329674337578e+02	-3.066089455534076365e+02	-1.946232386477467173e+02	1.385323712299280032e+02	1.385326264849909421e+02	6.654350517425032194e+02
1.000000000000000056e-01	6.783806142703487918e-01	1.000000000000000021e-02	2.117552548527479246e+02	2.392141791727037635e-03	4.798573784012232295e+02	-3.274694772846081605e+02	-2.119216495826142648e+02	1.655900102656166837e+02	1.655902494797958298e+02	7.493326119591416727e+02
1.000000000000000056e-01	7.451978840263840942e-01	1.000000000000000021e-02	2.718717777423082680e+02	2.252100300670308464e-03	5.644810850074107975e+02	-3.489720519155054035e+02	-2.297487937562943614e+02	1.973519415190348809e+02	1.973521667290649475e+02	8.468072301552959971e+02
1.000000000000000056e-01	8.185963376248451828e-01	1.000000000000000021e-02	3.460220647564557908e+02	2.129293069304020840e-03	6.594860797897500788e+02	-3.708851625141356863e+02	-2.478695600153068881e+02	2.343056826886618182e+02	2.343058956179688721e+02	9.604639090665082222e+02
1.000000000000000056e-01	8.992241904287053833e-01	1.000000000000000021e-02	4.368396248828432249e+02	2.020854458798669508e-03	7.653970378290011922e+02	-3.930271312915018029e+02	-2.660985516971621223e+02	2.769399299072488247e+02	2.769401319926948872e+02	1.093402780800904338e+03
1.000000000000000056e-01	9.877935039366569914e-01	1.000000000000000021e-02	5.474628312754808803e+02	1.924341843022226231e-03	8.828212696019171517e+02	-4.152661843702360329e+02	-2.843001577513441589e+02	3.257502546859118411e+02	3.257504471200961689e+02	1.249312275766213361e+03
1.000000000000000056e-01	1.085086474324357342e+00	1.000000000000000021e-02	6.816544909116674944e+02	1.837689927084333119e-03	1.012473838501596674e+03	-4.375148973458874480e+02	-3.023833891786672439e+02	3.812470852654246301e+02	3.812472690344175135e+02	1.432582454392917271e+03
1.000000000000000056e-01	1.191962340377130891e+00	1.000000000000000021e-02	8.439397407775487636e+02	1.759222210170421821e-03	1.155193157105708906e+03	-4.597226093625921521e+02	-3.202895115665802450e+02	4.439647546484850409e+02	4.439649305707059739e+02	1.648442115302555067e+03
1.000000000000000056e-01	1.309364971821245893e+00	1.000000000000000021e-02	1.039766100752596230e+03	1.687493555436472186e-03	1.311951109249790079e+03	-4.818682451805638607e+02	-3.380686692578005363e+02	5.144708986434588951e+02	5.144710673928145752e+02	1.903124103199788806e+03
1.000000000000000056e-01	1.438331205069795171e+00	1.000000000000000021e-02	1.275697929331583964e+03	1.621540994351884776e-03	1.483861020245313739e+03	-5.039540240024807645e+02	-3.555841096471960441e+02	5.933759900753971124e+02	5.933761522294962560e+02	2.204064437656467362e+03
1.000000000000000056e-01	1.579999999999969651e+00	1.000000000000000021e-02	1.559637955660278067e+03	1.560420014836180758e-03	1.672182669312686357e+03	-5.260011988303245971e+02	-3.729034362896696848e+02	6.813410047850372848e+02	6.813411608270382658e+02	2.560139034106671261e+03


==> anc/qmc3_nm_T20.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[]    mu_B-m_n[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3]
2.000000000000000000e+01	9.999999999999999799e-13	1.000000000000000021e-02	1.255860772220745818e-02	2.511834652252855301e+09	-4.899152972491850733e+02	-9.315548576771466571e+01	-9.315548576771466571e+01	3.767808679216916312e-02
2.000000000000000000e+01	1.098495252297123070e-12	1.000000000000000021e-02	1.255859966215032257e-02	2.286612647721873760e+09	-4.880364680732135980e+02	-9.315548576692464167e+01	-9.315548576692464167e+01	3.767806354237427519e-02
2.000000000000000000e+01	1.206691819319320406e-12	1.000000000000000021e-02	1.255862031901837893e-02	2.081589691764714479e+09	-4.861576515071234326e+02	-9.315548577039163547e+01	-9.315548577039163547e+01	3.767812593202142513e-02
2.000000000000000000e+01	1.325545234508051392e-12	1.000000000000000021e-02	1.255862685970534146e-02	1.894947377013408899e+09	-4.842788319555711496e+02	-9.315548588298545951e+01	-9.315548588298545951e+01	3.767814533814291961e-02
2.000000000000000000e+01	1.456105146812171298e-12	1.000000000000000021e-02	1.255863323804741818e-02	1.725040157447651625e+09	-4.824000068625351219e+02	-9.315548576664522784e+01	-9.315548576664522784e+01	3.767816644809543480e-02
2.000000000000000000e+01	1.599524590618575778e-12	1.000000000000000021e-02	1.255863892669538753e-02	1.570367193348613262e+09	-4.805211811175492471e+02	-9.315548588362686644e+01	-9.315548588362686644e+01	3.767818212292042140e-02
2.000000000000000000e+01	1.757070168727004945e-12	1.000000000000000021e-02	1.255864422644938604e-02	1.429562745397050142e+09	-4.786423544659091363e+02	-9.315548576619293897e+01	-9.315548576619293897e+01	3.767819821049597090e-02
2.000000000000000000e+01	1.930133238299520374e-12	1.000000000000000021e-02	1.255864883474191139e-02	1.301383219576213837e+09	-4.767635294504421495e+02	-9.315548589481862507e+01	-9.315548589481862507e+01	3.767821255931501356e-02
2.000000000000000000e+01	2.120242198572894853e-12	1.000000000000000021e-02	1.255865325458959715e-02	1.184696630085135698e+09	-4.748847087092660786e+02	-9.315548586787939200e+01	-9.315548586787939200e+01	3.767822413253111430e-02
2.000000000000000000e+01	2.329075988852339038e-12	1.000000000000000021e-02	1.255865702995871691e-02	1.078472562972339630e+09	-4.730058819829363870e+02	-9.315548577209557379e+01	-9.315548577209557379e+01	3.767823583379820845e-02
2.000000000000000000e+01	2.558478915993521786e-12	1.000000000000000021e-02	1.255865932576334491e-02	9.817728145403578281e+08	-4.711270558186062090e+02	-9.315548587130975022e+01	-9.315548587130975022e+01	3.767824426791183123e-02
2.000000000000000000e+01	2.810476942321174344e-12	1.000000000000000021e-02	1.255866153835775469e-02	8.937435245803412199e+08	-4.692482344358609794e+02	-9.315548584698284174e+01	-9.315548584698284174e+01	3.767825157191290186e-02
2.000000000000000000e+01	3.087295577830345739e-12	1.000000000000000021e-02	1.255866278591173321e-02	8.136071542850846052e+08	-4.673694066054860059e+02	-9.315548632972577536e+01	-9.315548632972577536e+01	3.767825451826165017e-02
2.000000000000000000e+01	3.391379534684538688e-12	1.000000000000000021e-02	1.255866340991218522e-02	7.406560866504970789e+08	-4.654905802890262976e+02	-9.315548579224557102e+01	-9.315548579224557102e+01	3.767825728369274263e-02
2.000000000000000000e+01	3.725414317588592219e-12	1.000000000000000021e-02	1.255866343025020121e-02	6.742460487022464275e+08	-4.636117578118034430e+02	-9.315548579108836691e+01	-9.315548579108836691e+01	3.767825656010881374e-02
2.000000000000000000e+01	4.092349940710795645e-12	1.000000000000000021e-02	1.255866281214454427e-02	6.137905611955984831e+08	-4.617329296332665081e+02	-9.315548587366160405e+01	-9.315548587366160405e+01	3.767825615939394274e-02
2.000000000000000000e+01	4.495426980609222231e-12	1.000000000000000021e-02	1.255866097125921295e-02	5.587556924560823441e+08	-4.598541014478110469e+02	-9.315548574793761816e+01	-9.315548574625549350e+01	3.767825062689481030e-02
2.000000000000000000e+01	4.938205195247622687e-12	1.000000000000000021e-02	1.255865904114166626e-02	5.086554550418199897e+08	-4.579752731356479103e+02	-9.315548578213419262e+01	-9.315548580599725881e+01	3.767824512478658294e-02
2.000000000000000000e+01	5.424594961848500805e-12	1.000000000000000021e-02	1.255865623720805666e-02	4.630473782136706114e+08	-4.560964463493352241e+02	-9.315548605440220342e+01	-9.315548586388688079e+01	3.767823741128255299e-02
2.000000000000000000e+01	5.958891811225473108e-12	1.000000000000000021e-02	1.255865233536471691e-02	4.215286792226740718e+08	-4.542176243787458247e+02	-9.315548621153416775e+01	-9.315548574564344619e+01	3.767822733530234308e-02
2.000000000000000000e+01	6.545814363583387335e-12	1.000000000000000021e-02	1.255864864289358250e-02	3.837327012009328008e+08	-4.523387988685076380e+02	-9.315548568061012702e+01	-9.315548580934498091e+01	3.767821588715145747e-02
2.000000000000000000e+01	7.190546000814667087e-12	1.000000000000000021e-02	1.255864415900971240e-02	3.493256478380362391e+08	-4.504599697354184968e+02	-9.315548576117799939e+01	-9.315548583594436138e+01	3.767820314162302620e-02
2.000000000000000000e+01	7.898780643318977268e-12	1.000000000000000021e-02	1.255863955964022990e-02	3.180036689276614785e+08	-4.485811408277381247e+02	-9.315548582195168592e+01	-9.315548580558694880e+01	3.767818952968929325e-02
2.000000000000000000e+01	8.676773035622312662e-12	1.000000000000000021e-02	1.255863455165802563e-02	2.894901345149469376e+08	-4.467023115220874274e+02	-9.315548584145710720e+01	-9.315548584381593855e+01	3.767817416758326848e-02
2.000000000000000000e+01	9.531393984890807918e-12	1.000000000000000021e-02	1.255862886839730942e-02	2.635332313908431828e+08	-4.448234819297037461e+02	-9.315548580590402139e+01	-9.315548580590402139e+01	3.767815835773127148e-02
2.000000000000000000e+01	1.047019104017590952e-11	1.000000000000000021e-02	1.255862304065486282e-02	2.399037378875777721e+08	-4.429446556617812121e+02	-9.315548586365146377e+01	-9.315548586365146377e+01	3.767814256132450551e-02
2.000000000000000000e+01	1.150145514827711423e-11	1.000000000000000021e-02	1.255861690530148123e-02	2.183929574629410207e+08	-4.410658290207999812e+02	-9.315548614339473943e+01	-9.315548614339473943e+01	3.767812521426592426e-02
2.000000000000000000e+01	1.263429387489071572e-11	1.000000000000000021e-02	1.255861061965575509e-02	1.988109177591846883e+08	-4.391870017822437262e+02	-9.315548607966432826e+01	-9.315548607966432826e+01	3.767810775053953565e-02
2.000000000000000000e+01	1.387871183769407704e-11	1.000000000000000021e-02	1.255860566392521388e-02	1.809847018620318174e+08	-4.373081768363181823e+02	-9.315548578113589429e+01	-9.315548577633832394e+01	3.767809319478761243e-02
2.000000000000000000e+01	1.524569906170682489e-11	1.000000000000000021e-02	1.255860027514490822e-02	1.647568574735790491e+08	-4.354293472493025092e+02	-9.315548578786400924e+01	-9.315548583608651256e+01	3.767807778349401698e-02
2.000000000000000000e+01	1.674732803723565073e-11	1.000000000000000021e-02	1.255859416999992491e-02	1.499840629917646945e+08	-4.335505172809028522e+02	-9.315548613915551357e+01	-9.315548575727902403e+01	3.767806135497463876e-02
2.000000000000000000e+01	1.839686033756586408e-11	1.000000000000000021e-02	1.255858885193663656e-02	1.365358675449905992e+08	-4.316716917408812719e+02	-9.315548602693706925e+01	-9.315548576404421510e+01	3.767804674504362378e-02
2.000000000000000000e+01	2.020886373798934935e-11	1.000000000000000021e-02	1.255858390679388814e-02	1.242934952566581815e+08	-4.297928652870680821e+02	-9.315548575089619021e+01	-9.315548580147731172e+01	3.767803277665963263e-02
2.000000000000000000e+01	2.219934087050079329e-11	1.000000000000000021e-02	1.255857973928252262e-02	1.131488315774536580e+08	-4.279140359029187266e+02	-9.315548624566223168e+01	-9.315548622804779200e+01	3.767802327892123826e-02
2.000000000000000000e+01	2.438587055037061093e-11	1.000000000000000021e-02	1.255857566974004878e-02	1.030034466633550227e+08	-4.260352068081440962e+02	-9.315548597025731681e+01	-9.315548596422539163e+01	3.767801257536022158e-02
2.000000000000000000e+01	2.678776302271435040e-11	1.000000000000000021e-02	1.255857217646203471e-02	9.376774384620629251e+07	-4.241563835136183229e+02	-9.315548573199866667e+01	-9.315548573307594893e+01	3.767800400173697967e-02
2.000000000000000000e+01	2.942623050011214820e-11	1.000000000000000021e-02	1.255856955554500616e-02	8.536015521621130407e+07	-4.222775564046668251e+02	-9.315548576647879031e+01	-9.315548576637725375e+01	3.767799882554078578e-02
2.000000000000000000e+01	3.232457449737399118e-11	1.000000000000000021e-02	1.255856731674013550e-02	7.770642789967972040e+07	-4.203987326712060053e+02	-9.315548581592045707e+01	-9.315548581592045707e+01	3.767799465137149778e-02
2.000000000000000000e+01	3.550839161788999494e-11	1.000000000000000021e-02	1.255856576988133473e-02	7.073896791716575623e+07	-4.185199062020324732e+02	-9.315548628290152067e+01	-9.315548627766844447e+01	3.767799390578575186e-02
2.000000000000000000e+01	3.900579960895913004e-11	1.000000000000000021e-02	1.255856540639268062e-02	6.439624291483606398e+07	-4.166410786229224072e+02	-9.315548594852961628e+01	-9.315548599517111938e+01	3.767799572054216645e-02
2.000000000000000000e+01	4.284768568249458783e-11	1.000000000000000021e-02	1.255856561037513482e-02	5.862223421890208125e+07	-4.147622504869192426e+02	-9.315548628775849238e+01	-9.315548577676180741e+01	3.767799879050696271e-02
2.000000000000000000e+01	4.706797929413972136e-11	1.000000000000000021e-02	1.255856679011411320e-02	5.336594873804745078e+07	-4.128834240744815816e+02	-9.315548581716103627e+01	-9.315548571489635776e+01	3.767800622321125503e-02
2.000000000000000000e+01	5.170395178983179170e-11	1.000000000000000021e-02	1.255856836539456789e-02	4.858096412578538805e+07	-4.110045969592686106e+02	-9.315548638856128605e+01	-9.315548640355383725e+01	3.767801627553668542e-02
2.000000000000000000e+01	5.679654556612956778e-11	1.000000000000000021e-02	1.255857104434056869e-02	4.422502145941818506e+07	-4.091257808687913666e+02	-9.315548586341928683e+01	-9.315548586278863752e+01	3.767802899052336008e-02
2.000000000000000000e+01	6.239073565127055617e-11	1.000000000000000021e-02	1.255857476935416835e-02	4.025965099180609733e+07	-4.072469557949132763e+02	-9.315548572360569324e+01	-9.315548572360569324e+01	3.767804421291608141e-02
2.000000000000000000e+01	6.853592690024557025e-11	1.000000000000000021e-02	1.255857891793770234e-02	3.664983221044612676e+07	-4.053681294459445326e+02	-9.315548632027487486e+01	-9.315548631731996920e+01	3.767806275413326106e-02
2.000000000000000000e+01	7.528639031170244041e-11	1.000000000000000021e-02	1.255858411131496530e-02	3.336368383940640837e+07	-4.034893038902274043e+02	-9.315548578543480573e+01	-9.315548580841179671e+01	3.767808423990508249e-02
2.000000000000000000e+01	8.270174231999327557e-11	1.000000000000000021e-02	1.255858947098849841e-02	3.037218484772310406e+07	-4.016104771041568142e+02	-9.315548632223797654e+01	-9.315548576316702167e+01	3.767810754554740821e-02
2.000000000000000000e+01	9.084747129521266552e-11	1.000000000000000021e-02	1.255859548892994393e-02	2.764891402615807578e+07	-3.997316524239411137e+02	-9.315548578902763666e+01	-9.315548576905624145e+01	3.767813328327881961e-02
2.000000000000000000e+01	9.979551590099029686e-11	1.000000000000000021e-02	1.255860232025171434e-02	2.516982255859878659e+07	-3.978528324460824024e+02	-9.315548576009159376e+01	-9.315548576091391908e+01	3.767816141220093479e-02
2.000000000000000000e+01	1.096249004177799017e-10	1.000000000000000021e-02	1.255860886654416864e-02	2.291301477431560680e+07	-3.959740070833082086e+02	-9.315548633544904078e+01	-9.315548633616124619e+01	3.767819043645293658e-02
2.000000000000000000e+01	1.204224326424761362e-10	1.000000000000000021e-02	1.255861532116136874e-02	2.085855906430269405e+07	-3.940951869554892824e+02	-9.315548633513625987e+01	-9.315548576489798904e+01	3.767821986091274972e-02
2.000000000000000000e+01	1.322834705278301600e-10	1.000000000000000021e-02	1.255862232093593253e-02	1.898831356503289938e+07	-3.922163605833022189e+02	-9.315548633632897690e+01	-9.315548635286245371e+01	3.767825116982159717e-02
2.000000000000000000e+01	1.453127643322078634e-10	1.000000000000000021e-02	1.255863001428342805e-02	1.728576071958634257e+07	-3.903375371930843016e+02	-9.315548633632897690e+01	-9.315548633254294941e+01	3.767828507649252645e-02
2.000000000000000000e+01	1.596253817171010822e-10	1.000000000000000021e-02	1.255863581560196646e-02	1.573586318071064539e+07	-3.884587101957953337e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767831663148878130e-02
2.000000000000000000e+01	1.753477239623515451e-10	1.000000000000000021e-02	1.255864178220292109e-02	1.432493431680943258e+07	-3.865798855052622116e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767834836907395235e-02
2.000000000000000000e+01	1.926186422737496924e-10	1.000000000000000021e-02	1.255864755928020292e-02	1.304051393464713544e+07	-3.847010654500289206e+02	-9.315548633633248699e+01	-9.315548633632897690e+01	3.767838128911694257e-02
2.000000000000000000e+01	2.115906640416319600e-10	1.000000000000000021e-02	1.255865262075515389e-02	1.187125828885918856e+07	-3.828222386011594267e+02	-9.315548633615853191e+01	-9.315548633632897690e+01	3.767841330090593299e-02
2.000000000000000000e+01	2.324313398801283107e-10	1.000000000000000021e-02	1.255865765995126115e-02	1.080684229474855028e+07	-3.809434132644891520e+02	-9.315548633812939272e+01	-9.315548633632897690e+01	3.767844921288052845e-02
2.000000000000000000e+01	2.553247233433799618e-10	1.000000000000000021e-02	1.255866129711223286e-02	9.837864010974295437e+06	-3.790645859446606778e+02	-9.315548635197004046e+01	-9.315548633632897690e+01	3.767847905694658023e-02
2.000000000000000000e+01	2.804729963867793270e-10	1.000000000000000021e-02	1.255866478333779804e-02	8.955767597411056980e+06	-3.771857660470677729e+02	-9.315548633852965565e+01	-9.315548633632897690e+01	3.767851338557623442e-02
2.000000000000000000e+01	3.080982549284253365e-10	1.000000000000000021e-02	1.255866744574217313e-02	8.152762792202555574e+06	-3.753069383982150953e+02	-9.315548633529465405e+01	-9.315548633632897690e+01	3.767854649668074540e-02
2.000000000000000000e+01	3.384444702799038880e-10	1.000000000000000021e-02	1.255866966006697130e-02	7.421757732945601456e+06	-3.734281176101238202e+02	-9.315548624591001214e+01	-9.315548633618718100e+01	3.767857942544149130e-02
2.000000000000000000e+01	3.717796437686892903e-10	1.000000000000000021e-02	1.255867083372123189e-02	6.756296963500417769e+06	-3.715492894408906750e+02	-9.315548634728850175e+01	-9.315548633901541109e+01	3.767861498645375118e-02
2.000000000000000000e+01	4.083981735806208761e-10	1.000000000000000021e-02	1.255867145999134925e-02	6.150503639259042218e+06	-3.696704620128494412e+02	-9.315548622232648768e+01	-9.315548631284973169e+01	3.767864988333918114e-02
2.000000000000000000e+01	4.486234547251284334e-10	1.000000000000000021e-02	1.255867166916319402e-02	5.599027503575788811e+06	-3.677916341390398998e+02	-9.315548622232536502e+01	-9.315548625245742187e+01	3.767868577227847376e-02
2.000000000000000000e+01	4.928107350846870031e-10	1.000000000000000021e-02	1.255867093301572812e-02	5.096998652497262694e+06	-3.659128052212610669e+02	-9.315548637784470998e+01	-9.315548635184694604e+01	3.767872557638372866e-02
2.000000000000000000e+01	5.413502527715840073e-10	1.000000000000000021e-02	1.255866972747866732e-02	4.639983510326121934e+06	-3.640339810332131378e+02	-9.315548687808178840e+01	-9.315548649537851134e+01	3.767876672515375891e-02
2.000000000000000000e+01	5.946706824994326217e-10	1.000000000000000021e-02	1.255866816787517756e-02	4.223945812662623823e+06	-3.621551614036744695e+02	-9.315548679195612181e+01	-9.315548667440633324e+01	3.767880953827616036e-02
2.000000000000000000e+01	6.532429214059166912e-10	1.000000000000000021e-02	1.255866609099272335e-02	3.845211448003490455e+06	-3.602763319357605951e+02	-9.315548681893089622e+01	-9.315548633411179935e+01	3.767885587752065751e-02
2.000000000000000000e+01	7.175842477611022145e-10	1.000000000000000021e-02	1.255866352041582097e-02	3.500435932016512379e+06	-3.583975035890341587e+02	-9.315548675791404776e+01	-9.315548689021272821e+01	3.767890752762730056e-02
2.000000000000000000e+01	7.882628892887734379e-10	1.000000000000000021e-02	1.255866041961216546e-02	3.186574227044697385e+06	-3.565186747347784149e+02	-9.315548689880375832e+01	-9.315548679369705098e+01	3.767896307982434440e-02
2.000000000000000000e+01	8.659030414457303259e-10	1.000000000000000021e-02	1.255865698616703482e-02	2.900854476565605029e+06	-3.546398449044434642e+02	-9.315548734693187782e+01	-9.315548680888807098e+01	3.767902329494868946e-02
2.000000000000000000e+01	9.511903799777737990e-10	1.000000000000000021e-02	1.255865423390048474e-02	2.640753574495350942e+06	-3.527610180984924568e+02	-9.315548727018378372e+01	-9.315548677841741210e+01	3.767909125024046513e-02
2.000000000000000000e+01	1.044878116436281047e-09	1.000000000000000021e-02	1.255865030499860382e-02	2.403974231041859370e+06	-3.508821925542551980e+02	-9.315548723672051779e+01	-9.315548701149671729e+01	3.767916561851836904e-02
2.000000000000000000e+01	1.147793650134415556e-09	1.000000000000000021e-02	1.255864629541945943e-02	2.188425433279211633e+06	-3.490033650320988841e+02	-9.315548712834939238e+01	-9.315548732850041347e+01	3.767924708692019925e-02
2.000000000000000000e+01	1.260845875289441014e-09	1.000000000000000021e-02	1.255864244081726297e-02	1.992203647833606461e+06	-3.471245398024162228e+02	-9.315548746334461327e+01	-9.315548726658430212e+01	3.767933885482186579e-02
2.000000000000000000e+01	1.385033207883861427e-09	1.000000000000000021e-02	1.255863935971306480e-02	1.813576014205507934e+06	-3.452457102887279916e+02	-9.315548775821908123e+01	-9.315548728349304497e+01	3.767944346373452991e-02
2.000000000000000000e+01	1.521452403134276153e-09	1.000000000000000021e-02	1.255863646786186880e-02	1.650964852350330446e+06	-3.433668812085667810e+02	-9.315548758462296064e+01	-9.315548730715437387e+01	3.767955885347318984e-02
2.000000000000000000e+01	1.671308241439051187e-09	1.000000000000000021e-02	1.255863359589000708e-02	1.502934045916117495e+06	-3.414880542443863192e+02	-9.315548799368241362e+01	-9.315548718411325524e+01	3.767968578219132308e-02
2.000000000000000000e+01	1.835924168345851743e-09	1.000000000000000021e-02	1.255863103514861211e-02	1.368176319196150405e+06	-3.396092279429021801e+02	-9.315548816304020363e+01	-9.315548750608401463e+01	3.767982835026560673e-02
2.000000000000000000e+01	2.016753982505462284e-09	1.000000000000000021e-02	1.255862930599539913e-02	1.245501548415655037e+06	-3.377303980511217674e+02	-9.315548852070497787e+01	-9.315548776868803316e+01	3.767998770442334416e-02
2.000000000000000000e+01	2.215394674833565449e-09	1.000000000000000021e-02	1.255862883872655399e-02	1.133826393189693801e+06	-3.358515698347145531e+02	-9.315548870504014189e+01	-9.315548804142815698e+01	3.768016731282198412e-02
2.000000000000000000e+01	2.433600532269001125e-09	1.000000000000000021e-02	1.255862833673066295e-02	1.032164476410090341e+06	-3.339727410574614623e+02	-9.315548904769757144e+01	-9.315548830995427920e+01	3.768036424614534807e-02
2.000000000000000000e+01	2.673298630685249819e-09	1.000000000000000021e-02	1.255862885578379676e-02	9.396180228077031206e+05	-3.320939158862938143e+02	-9.315548918484547869e+01	-9.315548817476172871e+01	3.768058404324286376e-02
2.000000000000000000e+01	2.936605853780147753e-09	1.000000000000000021e-02	1.255863068127538625e-02	8.553697080010747304e+05	-3.302150939508015881e+02	-9.315548946960255705e+01	-9.315548860376986795e+01	3.768082972840457179e-02
2.000000000000000000e+01	3.225847588245431839e-09	1.000000000000000021e-02	1.255863359224412140e-02	7.786754559489622479e+05	-3.283362662533551202e+02	-9.315548959231017534e+01	-9.315548867662059251e+01	3.768110077997173513e-02
2.000000000000000000e+01	3.543578260321731882e-09	1.000000000000000021e-02	1.255863766618879086e-02	7.088579364864970557e+05	-3.264574383646078672e+02	-9.315549464881489428e+01	-9.315548909816838830e+01	3.768140278738376509e-02
2.000000000000000000e+01	3.892603895106722078e-09	1.000000000000000021e-02	1.255864319971262272e-02	6.453005831444388023e+05	-3.245786101727274513e+02	-9.315549620419564292e+01	-9.315548922662169673e+01	3.768173724066095631e-02
2.000000000000000000e+01	4.276006897848022890e-09	1.000000000000000021e-02	1.255864981750720935e-02	5.874420409316450823e+05	-3.226997830153690643e+02	-9.315549565693432044e+01	-9.315549391050596739e+01	3.768210638192778100e-02
2.000000000000000000e+01	4.697173276075803015e-09	1.000000000000000021e-02	1.255865852512150910e-02	5.347713485988051398e+05	-3.208209561859244445e+02	-9.315549587881879745e+01	-9.315549553171469199e+01	3.768251547316388284e-02
2.000000000000000000e+01	5.159822542986194200e-09	1.000000000000000021e-02	1.255866901911452393e-02	4.868233354784951662e+05	-3.189421280464111419e+02	-9.315549688432781750e+01	-9.315549527528575879e+01	3.768296722432155910e-02
2.000000000000000000e+01	5.668040566166003031e-09	1.000000000000000021e-02	1.255868073444914648e-02	4.431745392005544272e+05	-3.170633119092164520e+02	-9.315549746927813146e+01	-9.315549565474981364e+01	3.768346580881865027e-02
2.000000000000000000e+01	6.226315651760852789e-09	1.000000000000000021e-02	1.255869408363509583e-02	4.034394632680637296e+05	-3.151844859162788453e+02	-9.315549795102477049e+01	-9.315549615755848833e+01	3.768401411671608303e-02
2.000000000000000000e+01	6.839578182762564281e-09	1.000000000000000021e-02	1.255870995363620596e-02	3.672672045183267328e+05	-3.133056601323390282e+02	-9.315549863873317804e+01	-9.315549652925534474e+01	3.768461943222153887e-02
2.000000000000000000e+01	7.513244161479663908e-09	1.000000000000000021e-02	1.255872735725465858e-02	3.343382863792673452e+05	-3.114268334334672659e+02	-9.315550427332162542e+01	-9.315549696615059361e+01	3.768528569508498849e-02
2.000000000000000000e+01	8.253263040734490053e-09	1.000000000000000021e-02	1.255874708834479360e-02	3.043619038157844334e+05	-3.095480080636585285e+02	-9.315550567074998867e+01	-9.315549804905339215e+01	3.768601785618248129e-02
2.000000000000000000e+01	9.066170266206154417e-09	1.000000000000000021e-02	1.255876868678730031e-02	2.770733049987549311e+05	-3.076691825442478034e+02	-9.315550642026424555e+01	-9.315549832812652653e+01	3.768682242985686714e-02
2.000000000000000000e+01	9.959144993944807900e-09	1.000000000000000021e-02	1.255879224874008673e-02	2.522315000701783574e+05	-3.057903620973666534e+02	-9.315550728686014281e+01	-9.315550473052462621e+01	3.768770685827822764e-02
2.000000000000000000e+01	1.094007349278703233e-08	1.000000000000000021e-02	1.255881826891188692e-02	2.296170943949286884e+05	-3.039115370498017796e+02	-9.315550815869340795e+01	-9.315550514954853156e+01	3.768867786208067450e-02
2.000000000000000000e+01	1.201761879160816143e-08	1.000000000000000021e-02	1.255884589974259891e-02	2.090303598644827434e+05	-3.020327101195986188e+02	-9.315551506498501055e+01	-9.315550607895593771e+01	3.768974139671958656e-02
2.000000000000000000e+01	1.320129718649825578e-08	1.000000000000000021e-02	1.255887636214529472e-02	1.902895022110947757e+05	-3.001538913186012678e+02	-9.315551578769792229e+01	-9.315550703231777163e+01	3.769091000288365273e-02
2.000000000000000000e+01	1.450156228353170174e-08	1.000000000000000021e-02	1.255890927161161692e-02	1.732290035667197080e+05	-2.982750671419389050e+02	-9.315551711676847901e+01	-9.315550806093241931e+01	3.769219343314779425e-02
2.000000000000000000e+01	1.592989731935060306e-08	1.000000000000000021e-02	1.255894436427432495e-02	1.576981973153620784e+05	-2.963962411494325124e+02	-9.315551875826143657e+01	-9.315551493703296160e+01	3.769359909076614584e-02
2.000000000000000000e+01	1.749891657488730940e-08	1.000000000000000021e-02	1.255898176808526584e-02	1.435599068449290644e+05	-2.945174155915533447e+02	-9.315552619114909305e+01	-9.315551547969761259e+01	3.769513912877132250e-02
2.000000000000000000e+01	1.922247677785714407e-08	1.000000000000000021e-02	1.255902208874551396e-02	1.306893058337171096e+05	-2.926385953904774055e+02	-9.315552782200654747e+01	-9.315551720263574964e+01	3.769682919478688221e-02
2.000000000000000000e+01	2.111579947786777941e-08	1.000000000000000021e-02	1.255906543936720354e-02	1.189727102546927927e+05	-2.907597692917015593e+02	-9.315553509833672763e+01	-9.315552412339644661e+01	3.769868284142464943e-02
2.000000000000000000e+01	2.319560547489582580e-08	1.000000000000000021e-02	1.255911206528059591e-02	1.083066564268335496e+05	-2.888809449639678064e+02	-9.315553695722543637e+01	-9.315552482651295918e+01	3.770071614811550814e-02
2.000000000000000000e+01	2.548026248833022177e-08	1.000000000000000021e-02	1.255916154858047543e-02	9.859693163847937831e+04	-2.870021169161474290e+02	-9.315554512453743996e+01	-9.315552752703119666e+01	3.770294428424675326e-02
2.000000000000000000e+01	2.798994737071523637e-08	1.000000000000000021e-02	1.255921579380924608e-02	8.975781478986560251e+04	-2.851232912292127821e+02	-9.315554744892027372e+01	-9.315553531286333566e+01	3.770539034132481399e-02
2.000000000000000000e+01	3.074682429877702923e-08	1.000000000000000021e-02	1.255927359869765149e-02	8.171122495092003373e+04	-2.832444641996468135e+02	-9.315555696198656221e+01	-9.315553712124568619e+01	3.770807588401274557e-02
2.000000000000000000e+01	3.377524051542039553e-08	1.000000000000000021e-02	1.255933660475199928e-02	7.438611037301350734e+04	-2.813656384726799615e+02	-9.315556412331702063e+01	-9.315554477324522509e+01	3.771102095751619615e-02
2.000000000000000000e+01	3.710194135138273890e-08	1.000000000000000021e-02	1.255940455509147423e-02	6.771777824085460452e+04	-2.794868184982685761e+02	-9.315556828090703334e+01	-9.315554701989093189e+01	3.771425246367417217e-02
2.000000000000000000e+01	4.075630642550024735e-08	1.000000000000000021e-02	1.255947864157073296e-02	6.164734354869407252e+04	-2.776079948241400643e+02	-9.315557810654595983e+01	-9.315555567342069310e+01	3.771780091124379147e-02
2.000000000000000000e+01	4.477060910957875528e-08	1.000000000000000021e-02	1.255955870402946338e-02	5.612119376560940145e+04	-2.757291674088569948e+02	-9.315558764160562077e+01	-9.315556331852252470e+01	3.772169794028087247e-02
2.000000000000000000e+01	4.918030154932259896e-08	1.000000000000000021e-02	1.255964637840879285e-02	5.109052825233156182e+04	-2.738503388740709852e+02	-9.315559774919782399e+01	-9.315556698740827812e+01	3.772597341603214222e-02
2.000000000000000000e+01	5.402432775847172474e-08	1.000000000000000021e-02	1.255974216908554986e-02	4.651092138982562756e+04	-2.719715121466017536e+02	-9.315560775587232456e+01	-9.315557690243448974e+01	3.773066973552367809e-02
2.000000000000000000e+01	5.934546755122488806e-08	1.000000000000000021e-02	1.255984638601372917e-02	4.234192840310897009e+04	-2.700926838247085016e+02	-9.315562028228231384e+01	-9.315558618890297282e+01	3.773582678403229751e-02
2.000000000000000000e+01	6.519071435037351042e-08	1.000000000000000021e-02	1.255996019878603299e-02	3.854673244596071163e+04	-2.682138550682133200e+02	-9.315563584966045596e+01	-9.315559614305578862e+01	3.774149022916329504e-02
2.000000000000000000e+01	7.161169020774324115e-08	1.000000000000000021e-02	1.256008581645834399e-02	3.509182075665926095e+04	-2.663350272140851303e+02	-9.315564925206643920e+01	-9.315560826546516182e+01	3.774771126076596761e-02
2.000000000000000000e+01	7.866510170217834140e-08	1.000000000000000021e-02	1.256022313059491739e-02	3.194667930212651481e+04	-2.644561988191269393e+02	-9.315566813451314943e+01	-9.315562380646262852e+01	3.775454426697031490e-02
2.000000000000000000e+01	8.641324074131324774e-08	1.000000000000000021e-02	1.256037353572851505e-02	2.908353466709742497e+04	-2.625773692370001982e+02	-9.315568479682556813e+01	-9.315563374976859734e+01	3.776204916773346493e-02
2.000000000000000000e+01	9.492453468994093473e-08	1.000000000000000021e-02	1.256053884290781776e-02	2.647710239030624143e+04	-2.606985411390720628e+02	-9.315570265439781394e+01	-9.315564758742060292e+01	3.777029372056925349e-02
2.000000000000000000e+01	1.042741506834136966e-07	1.000000000000000021e-02	1.256072063833239133e-02	2.410436447270828648e+04	-2.588197125109098806e+02	-9.315572808001417116e+01	-9.315566638530815169e+01	3.777935102527749112e-02
2.000000000000000000e+01	1.145446594630447664e-07	1.000000000000000021e-02	1.256092043591709034e-02	2.194436596149296747e+04	-2.569408831447103694e+02	-9.315574827061278995e+01	-9.315568477638275624e+01	3.778929888497049860e-02
2.000000000000000000e+01	1.258267645961454112e-07	1.000000000000000021e-02	1.256113994557328875e-02	1.997803359520537924e+04	-2.550620529581763662e+02	-9.315577307727991752e+01	-9.315570443946543833e+01	3.780022825806682307e-02
2.000000000000000000e+01	1.382201035207734643e-07	1.000000000000000021e-02	1.256138268552909817e-02	1.818800346339753378e+04	-2.531832255208352080e+02	-9.315580339784587238e+01	-9.315572477148558050e+01	3.781223862744868131e-02
2.000000000000000000e+01	1.518341274895865712e-07	1.000000000000000021e-02	1.256164959720853722e-02	1.655846642379810146e+04	-2.513043970458750209e+02	-9.315583285087598142e+01	-9.315574862582184323e+01	3.782543187685016850e-02
2.000000000000000000e+01	1.667890681839869719e-07	1.000000000000000021e-02	1.256194223169635089e-02	1.507503066672675595e+04	-2.494255675006917272e+02	-9.315586777104999783e+01	-9.315577358974324795e+01	3.783992412046850717e-02
2.000000000000000000e+01	1.832169995351708365e-07	1.000000000000000021e-02	1.256226507292500585e-02	1.372459862081791107e+04	-2.475467344355952832e+02	-9.315590700095897603e+01	-9.315579947106547820e+01	3.785584777866852352e-02
2.000000000000000000e+01	2.012630041295094136e-07	1.000000000000000021e-02	1.256262041526354060e-02	1.249524402291989463e+04	-2.456679028286205266e+02	-9.315595077459569495e+01	-9.315583299631752823e+01	3.787334102096412414e-02
2.000000000000000000e+01	2.210864544993223533e-07	1.000000000000000021e-02	1.256301160330446955e-02	1.137610995411265867e+04	-2.437890757483141044e+02	-9.315599477745088564e+01	-9.315586669259239727e+01	3.789256119428049963e-02
2.000000000000000000e+01	2.428624206147095803e-07	1.000000000000000021e-02	1.256344204568900745e-02	1.035731382818489328e+04	-2.419102473472487702e+02	-9.315604594767920332e+01	-9.315590224312832390e+01	3.791367606898714965e-02
2.000000000000000000e+01	2.667832160066454798e-07	1.000000000000000021e-02	1.256391568875268872e-02	9.429858884910057895e+03	-2.400314190284248923e+02	-9.315609984749296757e+01	-9.315594625693121600e+01	3.793687210762451689e-02
2.000000000000000000e+01	2.930600961758579456e-07	1.000000000000000021e-02	1.256443711764688130e-02	8.585555707521345539e+03	-2.381525870529652025e+02	-9.315616099546220141e+01	-9.315599343179938785e+01	3.796235687844667916e-02
2.000000000000000000e+01	3.219251242869182419e-07	1.000000000000000021e-02	1.256501074346441649e-02	7.816948092593915135e+03	-2.362737531194971439e+02	-9.315622941724967632e+01	-9.315604232713066324e+01	3.799035595022508954e-02
2.000000000000000000e+01	3.536332206243410022e-07	1.000000000000000021e-02	1.256564193617567063e-02	7.117248824264665927e+03	-2.343949245102824648e+02	-9.315629934542477031e+01	-9.315609739730118122e+01	3.802111411552039355e-02
2.000000000000000000e+01	3.884644139103796226e-07	1.000000000000000021e-02	1.256633632429472736e-02	6.480279324404182262e+03	-2.325160933260304716e+02	-9.315638159655672723e+01	-9.315615611253998907e+01	3.805490397105185107e-02
2.000000000000000000e+01	4.267263143669365586e-07	1.000000000000000021e-02	1.256709991469474874e-02	5.900414930033201927e+03	-2.306372599773036427e+02	-9.315647101960210819e+01	-9.315622173447179932e+01	3.809202727251824461e-02
2.000000000000000000e+01	4.687568303623295254e-07	1.000000000000000021e-02	1.256793977737873796e-02	5.372535373195207285e+03	-2.287584322023087111e+02	-9.315656682143777800e+01	-9.315629648942287133e+01	3.813280823900601357e-02
2.000000000000000000e+01	5.149271526348670341e-07	1.000000000000000021e-02	1.256886312830904698e-02	4.891979433696137676e+03	-2.268795972262679754e+02	-9.315667374866495720e+01	-9.315637400605048413e+01	3.817760880690959646e-02
2.000000000000000000e+01	5.656450324482774873e-07	1.000000000000000021e-02	1.256987856683437765e-02	4.454503834490604277e+03	-2.250007646843492921e+02	-9.315679062773565988e+01	-9.315646485675399902e+01	3.822682488020909958e-02
2.000000000000000000e+01	6.213583826298849409e-07	1.000000000000000021e-02	1.257099436491361348e-02	4.056245657968096566e+03	-2.231219329656799744e+02	-9.315691744391790508e+01	-9.315656245945343983e+01	3.828088994128625577e-02
2.000000000000000000e+01	6.825592332939480299e-07	1.000000000000000021e-02	1.257222071057530893e-02	3.693688679280473934e+03	-2.212431028379287454e+02	-9.315706037726235422e+01	-9.315666763487490698e+01	3.834028238538480376e-02
2.000000000000000000e+01	7.497880771849663250e-07	1.000000000000000021e-02	1.257356871909785616e-02	3.363631643115947099e+03	-2.193642666761580244e+02	-9.315721659122041842e+01	-9.315678286849201584e+01	3.840552657069179476e-02
2.000000000000000000e+01	8.236386430166743031e-07	1.000000000000000021e-02	1.257504956502701436e-02	3.063160407951759680e+03	-2.174854315772816733e+02	-9.315738524438637569e+01	-9.315690920764490102e+01	3.847719800031262211e-02
2.000000000000000000e+01	9.047631389622618380e-07	1.000000000000000021e-02	1.257667660672390567e-02	2.789622319608927683e+03	-2.156065962100445574e+02	-9.315757114460346600e+01	-9.315705140722819522e+01	3.855592948001046461e-02
2.000000000000000000e+01	9.938780126034870377e-07	1.000000000000000021e-02	1.257846400352507533e-02	2.540602243511935285e+03	-2.137277616851898756e+02	-9.315777701022578583e+01	-9.315720560424740881e+01	3.864241725041104442e-02
2.000000000000000000e+01	1.091770278207430789e-06	1.000000000000000021e-02	1.258042785432494579e-02	2.313901814937319159e+03	-2.118489268106390568e+02	-9.315800284275698573e+01	-9.315737143623944405e+01	3.873742335795795494e-02
2.000000000000000000e+01	1.199304467209972165e-06	1.000000000000000021e-02	1.258258446975151629e-02	2.107519699326495356e+03	-2.099700863368579746e+02	-9.315824989755898855e+01	-9.315756115576451180e+01	3.884178451824672057e-02
2.000000000000000000e+01	1.317430263288885311e-06	1.000000000000000021e-02	1.258495353540189932e-02	1.919634186876218791e+03	-2.080912466581716558e+02	-9.315852406297665311e+01	-9.315776543796083331e+01	3.895642545514584054e-02
2.000000000000000000e+01	1.447190889455389449e-06	1.000000000000000021e-02	1.258755570448284039e-02	1.748586812055343444e+03	-2.062124088704991607e+02	-9.315882222782556710e+01	-9.315798892592508196e+01	3.908235861823470408e-02
2.000000000000000000e+01	1.589732321234396076e-06	1.000000000000000021e-02	1.259041342432528840e-02	1.592867556907540120e+03	-2.043335647843723564e+02	-9.315914934812651893e+01	-9.315823423356091837e+01	3.922069047732905378e-02
2.000000000000000000e+01	1.746313407299269177e-06	1.000000000000000021e-02	1.259355138907934483e-02	1.451102233073814432e+03	-2.024547187600392135e+02	-9.315951325392224192e+01	-9.315850506580214585e+01	3.937264501581067000e-02
2.000000000000000000e+01	1.918316986941059441e-06	1.000000000000000021e-02	1.259699773408205076e-02	1.322039528556316327e+03	-2.005758758654841643e+02	-9.315991088476930315e+01	-9.315880558186267990e+01	3.953956598017039498e-02
2.000000000000000000e+01	2.107262102555676152e-06	1.000000000000000021e-02	1.260078239640456850e-02	1.204540643560011631e+03	-1.986970195707818050e+02	-9.316034735530028854e+01	-9.315913002009099841e+01	3.972292364579861623e-02
2.000000000000000000e+01	2.314817415003064583e-06	1.000000000000000021e-02	1.260493945002444383e-02	1.097568565688608714e+03	-1.968181722460157914e+02	-9.316082582761228537e+01	-9.315949041635876426e+01	3.992433865486317429e-02
2.000000000000000000e+01	2.542815940315565345e-06	1.000000000000000021e-02	1.260950384152682673e-02	1.000179498845114608e+03	-1.949393165449216667e+02	-9.316135366033749676e+01	-9.315988324835396384e+01	4.014558519367564943e-02
2.000000000000000000e+01	2.793271237902093647e-06	1.000000000000000021e-02	1.261451777870113873e-02	9.115142869610585876e+02	-1.930604611301619116e+02	-9.316192714067177860e+01	-9.316031691019014715e+01	4.038862486280860031e-02
2.000000000000000000e+01	3.068395193213558559e-06	1.000000000000000021e-02	1.262002389982457354e-02	8.307906040301066923e+02	-1.911815947707372061e+02	-9.316256580040877111e+01	-9.316079583818323329e+01	4.065559964750153910e-02
2.000000000000000000e+01	3.370617551916407274e-06	1.000000000000000021e-02	1.262607155713207398e-02	7.572964184190342394e+02	-1.893027315245162185e+02	-9.316325982777327397e+01	-9.316131882650368823e+01	4.094886389443762320e-02
2.000000000000000000e+01	3.702607378089525669e-06	1.000000000000000021e-02	1.263271364950162290e-02	6.903835340813653829e+02	-1.874238592050836871e+02	-9.316402574854940610e+01	-9.316189233498835165e+01	4.127101247470038592e-02
2.000000000000000000e+01	4.067296625951643148e-06	1.000000000000000021e-02	1.264000942701267068e-02	6.294618472963352360e+02	-1.855449846611864757e+02	-9.316486965579652235e+01	-9.316252458871765896e+01	4.162488782736912390e-02
2.000000000000000000e+01	4.467906033291988562e-06	1.000000000000000021e-02	1.264802272466132235e-02	5.739941561974045499e+02	-1.836661085404196285e+02	-9.316579126435134128e+01	-9.316321818284677647e+01	4.201361738490035080e-02
2.000000000000000000e+01	4.907973565280921855e-06	1.000000000000000021e-02	1.265682439925586329e-02	5.234914588718862660e+02	-1.817872217113699946e+02	-9.316680932705381224e+01	-9.316398090617343541e+01	4.244063022120207751e-02
2.000000000000000000e+01	5.391385659860877199e-06	1.000000000000000021e-02	1.266649215795780624e-02	4.775085774432217249e+02	-1.799083306558170534e+02	-9.316792505524657031e+01	-9.316481652756473864e+01	4.290969906949818058e-02
2.000000000000000000e+01	5.922411550659965730e-06	1.000000000000000021e-02	1.267711200449919001e-02	4.356402411194529236e+02	-1.780294346217730492e+02	-9.316915072386358077e+01	-9.316573428537256518e+01	4.342496827724795505e-02
2.000000000000000000e+01	6.505740970549615531e-06	1.000000000000000021e-02	1.268877680988256436e-02	3.975175430853117859e+02	-1.761505321426511728e+02	-9.317049453380451496e+01	-9.316674346191970812e+01	4.399098689870184486e-02
2.000000000000000000e+01	7.146525568823631644e-06	1.000000000000000021e-02	1.270159039072835290e-02	3.628046372208258958e+02	-1.742716212501818518e+02	-9.317197262046245498e+01	-9.316785427653525176e+01	4.461275558295905996e-02
2.000000000000000000e+01	7.850424407772756165e-06	1.000000000000000021e-02	1.271566616753843672e-02	3.311957915102302081e+02	-1.723927035722741152e+02	-9.317359690987571241e+01	-9.316907385234094363e+01	4.529576411836495897e-02
2.000000000000000000e+01	8.623653940455829414e-06	1.000000000000000021e-02	1.273112723699339199e-02	3.024126783721679317e+02	-1.705137713772864743e+02	-9.317538256532466789e+01	-9.317040922978875983e+01	4.604604450236708668e-02
2.000000000000000000e+01	9.473042911044105105e-06	1.000000000000000021e-02	1.274811198749430281e-02	2.762019469140589649e+02	-1.686348470405741296e+02	-9.317741475873546619e+01	-9.317195449099018845e+01	4.687022393070253146e-02
2.000000000000000000e+01	1.040609266258887006e-05	1.000000000000000021e-02	1.276677014724844801e-02	2.523329494368122710e+02	-1.667557223240353323e+02	-9.317871560205234971e+01	-9.317271756692531426e+01	4.777558249057642370e-02
2.000000000000000000e+01	1.143104338481780539e-05	1.000000000000000021e-02	1.278725745211192408e-02	2.305956873943306675e+02	-1.648780752927025617e+02	-9.318760772716692031e+01	-9.318101638440217016e+01	4.877009978026101283e-02
2.000000000000000000e+01	1.255694688702479556e-05	1.000000000000000021e-02	1.280975615168629053e-02	2.107990226430040650e+02	-1.630012667179118750e+02	-9.320096438128753391e+01	-9.319372680550564780e+01	4.986256082825431951e-02
2.000000000000000000e+01	1.379374653874387683e-05	1.000000000000000021e-02	1.283448726519144205e-02	1.927690391775647640e+02	-1.611222114544372062e+02	-9.320349881521623558e+01	-9.319555071485116571e+01	5.106265389179035635e-02
2.000000000000000000e+01	1.515236508420002508e-05	1.000000000000000021e-02	1.286165116383320393e-02	1.763472643611027593e+02	-1.592435789292974846e+02	-9.320849725331086688e+01	-9.319976551412206334e+01	5.238094540636970692e-02
2.000000000000000000e+01	1.664480110606642756e-05	1.000000000000000021e-02	1.289149007910727653e-02	1.613895013755145271e+02	-1.573649104650282879e+02	-9.321371470976002627e+01	-9.320412027219859397e+01	5.382908212408019782e-02
2.000000000000000000e+01	1.828423499044387520e-05	1.000000000000000021e-02	1.292426910262912607e-02	1.477644958951662488e+02	-1.554862560378554690e+02	-9.321944594309661625e+01	-9.320890763035809812e+01	5.541985554438244588e-02
2.000000000000000000e+01	2.008514532888752989e-05	1.000000000000000021e-02	1.296027675669450194e-02	1.353527473732303292e+02	-1.536076186169488551e+02	-9.322573759539608318e+01	-9.321416353128689991e+01	5.716731280201537563e-02
2.000000000000000000e+01	2.206343678548069743e-05	1.000000000000000021e-02	1.299983151921193028e-02	1.240454615685662532e+02	-1.517290055937605189e+02	-9.323265075332061258e+01	-9.321993396218022099e+01	5.908688885190656326e-02
2.000000000000000000e+01	2.423658055820824745e-05	1.000000000000000021e-02	1.304328207972032909e-02	1.137436105829932416e+02	-1.498504112042445797e+02	-9.324024049396204816e+01	-9.322627392716397310e+01	6.119553547684552369e-02
2.000000000000000000e+01	2.662376867510851840e-05	1.000000000000000021e-02	1.309101238694216490e-02	1.043570442738243429e+02	-1.479718353231039885e+02	-9.324857566498648964e+01	-9.323323371594658227e+01	6.351187425735319025e-02
2.000000000000000000e+01	2.924608348786357566e-05	1.000000000000000021e-02	1.314344405365154740e-02	9.580369584953132289e+01	-1.460932875433839513e+02	-9.325772939475122314e+01	-9.324087606978740439e+01	6.605636304955417315e-02
2.000000000000000000e+01	3.212668385970342722e-05	1.000000000000000021e-02	1.320103975541339278e-02	8.800885611186716062e+01	-1.442147705940225819e+02	-9.326778313423821487e+01	-9.324926543096528064e+01	6.885147114876177810e-02
2.000000000000000000e+01	3.529100969193483411e-05	1.000000000000000021e-02	1.326430814101854476e-02	8.090451077044720307e+01	-1.423362828246025913e+02	-9.327882147288431725e+01	-9.325847978661504101e+01	7.192188489834989984e-02
2.000000000000000000e+01	3.876700659536217212e-05	1.000000000000000021e-02	1.333380742971204333e-02	7.442874783539936345e+01	-1.404578288882331094e+02	-9.329094112654686910e+01	-9.326860170537818817e+01	7.529472182806318248e-02
2.000000000000000000e+01	4.258537269077660933e-05	1.000000000000000021e-02	1.341015140560185455e-02	6.852520673000319107e+01	-1.385794025668138829e+02	-9.330425099125783106e+01	-9.327970777186335738e+01	7.899976558921883996e-02
2.000000000000000000e+01	4.677982971812166970e-05	1.000000000000000021e-02	1.349401383186327012e-02	6.314257852374731073e+01	-1.367010227122887329e+02	-9.331886539344073128e+01	-9.329190151679917165e+01	8.306973628818094257e-02
2.000000000000000000e+01	5.138742084862452558e-05	1.000000000000000021e-02	1.358613428099620865e-02	5.823415447978613457e+01	-1.348226826966669023e+02	-9.333491145038743753e+01	-9.330529355146644832e+01	8.754057808879525671e-02
2.000000000000000000e+01	5.644883783000823746e-05	1.000000000000000021e-02	1.368732541620389272e-02	5.375741610260634218e+01	-1.329443944232665729e+02	-9.335252248421794263e+01	-9.331999096506885394e+01	9.245177345958034698e-02
2.000000000000000000e+01	6.200878035395431323e-05	1.000000000000000021e-02	1.379848016149239943e-02	4.967365553934740774e+01	-1.310661613057984027e+02	-9.337185844063768059e+01	-9.333612390619515509e+01	9.784669211524661681e-02
2.000000000000000000e+01	6.811635081955393176e-05	1.000000000000000021e-02	1.392057966667508383e-02	4.594763700862985445e+01	-1.291879804488544892e+02	-9.339308492321359267e+01	-9.335383101919438786e+01	1.037729787925683461e-01
2.000000000000000000e+01	7.482548797908522944e-05	1.000000000000000021e-02	1.405470017040468846e-02	4.254728274655599307e+01	-1.273098661700282150e+02	-9.341638704623544243e+01	-9.337326304713228353e+01	1.102829677919172913e-01
2.000000000000000000e+01	8.219544329584059549e-05	1.000000000000000021e-02	1.420202472318852355e-02	3.944339088874621524e+01	-1.254318209563866304e+02	-9.344196197665519321e+01	-9.339458523745878438e+01	1.174341482547696242e-01
2.000000000000000000e+01	9.029130422093829681e-05	1.000000000000000021e-02	1.436385208264268944e-02	3.660938035696841553e+01	-1.235538491257468650e+02	-9.347002648774167710e+01	-9.341799026310866338e+01	1.252896716009146982e-01
2.000000000000000000e+01	9.918456901041592440e-05	1.000000000000000021e-02	1.454160956926186903e-02	3.402105070886695160e+01	-1.216759524397729564e+02	-9.350082364416002179e+01	-9.344365956596153922e+01	1.339189087761283314e-01
2.000000000000000000e+01	1.089537781590782831e-04	1.000000000000000021e-02	1.473686277223865311e-02	3.165637340017386236e+01	-1.197981585240433873e+02	-9.353461885522342811e+01	-9.347182597049970809e+01	1.433980623553988143e-01
2.000000000000000000e+01	1.196852080275814789e-04	1.000000000000000021e-02	1.495133312923822497e-02	2.949529248154573935e+01	-1.179204524706505737e+02	-9.357169238251978527e+01	-9.350271899259826114e+01	1.538108396442008918e-01
2.000000000000000000e+01	1.314736327884918053e-04	1.000000000000000021e-02	1.518691108353081159e-02	2.751955399416910097e+01	-1.160428632430623139e+02	-9.361236829282074723e+01	-9.353659504985162698e+01	1.652491935547757695e-01
2.000000000000000000e+01	1.444231614204135987e-04	1.000000000000000021e-02	1.544567139837988226e-02	2.571253790449459231e+01	-1.141653875888436289e+02	-9.365698444891916097e+01	-9.357374658559743352e+01	1.778141324376821542e-01
2.000000000000000000e+01	1.586481571420653950e-04	1.000000000000000021e-02	1.572989255887532675e-02	2.405911516620759372e+01	-1.122880418590543030e+02	-9.370590890347367008e+01	-9.361447721778493758e+01	1.916166062178852048e-01
2.000000000000000000e+01	1.742742474062467537e-04	1.000000000000000021e-02	1.604207755829314963e-02	2.254551236613929177e+01	-1.104108281223924592e+02	-9.375955976846334750e+01	-9.365911950318879065e+01	2.067784981187250071e-01
2.000000000000000000e+01	1.914394333734163441e-04	1.000000000000000021e-02	1.638497496871222162e-02	2.115919311660341862e+01	-1.085337719370859588e+02	-9.381837710709780254e+01	-9.370804711830396627e+01	2.234336941255306019e-01
2.000000000000000000e+01	2.102953086631492849e-04	1.000000000000000021e-02	1.676160253613747167e-02	1.988874235654964906e+01	-1.066568823867615379e+02	-9.388284795137268191e+01	-9.376165278566575978e+01	2.417292603767448034e-01
2.000000000000000000e+01	2.310083981468275406e-04	1.000000000000000021e-02	1.717527443479917662e-02	1.872377196729180682e+01	-1.047801758257720763e+02	-9.395350629585166757e+01	-9.382037342636242272e+01	2.618267523887824466e-01
2.000000000000000000e+01	2.537616286050536148e-04	1.000000000000000021e-02	1.762962804189692825e-02	1.765482192427969466e+01	-1.029036637465911639e+02	-9.403091928538674438e+01	-9.388466963538571974e+01	2.839036270357095937e-01
2.000000000000000000e+01	2.787559442378372758e-04	1.000000000000000021e-02	1.812865967205392823e-02	1.667328240227019620e+01	-1.010273641324104119e+02	-9.411571644704201844e+01	-9.395506205647821218e+01	3.081548224236397848e-01
2.000000000000000000e+01	3.062120812948658467e-04	1.000000000000000021e-02	1.867675502400451687e-02	1.577131392715462965e+01	-9.915129531427817255e+01	-9.420857549130867881e+01	-9.403209629707028228e+01	3.347944670468738226e-01
2.000000000000000000e+01	3.363725174984307561e-04	1.000000000000000021e-02	1.927873016179043261e-02	1.494178146435118393e+01	-9.727547759752077638e+01	-9.431023073166041115e+01	-9.411637342693285291e+01	3.640577794106001908e-01
2.000000000000000000e+01	3.695036134752572232e-04	1.000000000000000021e-02	1.993987187173097003e-02	1.417818835409583578e+01	-9.539993709874499928e+01	-9.442148223347723501e+01	-9.420853360237789786e+01	3.962031352892252389e-01
2.000000000000000000e+01	4.058979651092014390e-04	1.000000000000000021e-02	2.066598476295691475e-02	1.347462075391008085e+01	-9.352468857652527845e+01	-9.454319273552066250e+01	-9.430926826716549272e+01	4.315143536647529365e-01
2.000000000000000000e+01	4.458769875895211192e-04	1.000000000000000021e-02	2.146344024276927720e-02	1.282569578971473589e+01	-9.164975192763949963e+01	-9.467629597772624095e+01	-9.441933174305995635e+01	4.703031979055797285e-01
2.000000000000000000e+01	4.897937539756323398e-04	1.000000000000000021e-02	2.233923327017790089e-02	1.222651211310942543e+01	-8.977516408054665931e+01	-9.482179846492687147e+01	-9.453952479750525129e+01	5.129121265005384123e-01
2.000000000000000000e+01	5.380361133470173019e-04	1.000000000000000021e-02	2.330104189580783566e-02	1.167260744433842312e+01	-8.790093859624201400e+01	-9.498078052504541802e+01	-9.467070395855465392e+01	5.597173128561307998e-01
2.000000000000000000e+01	5.910301160760953344e-04	1.000000000000000021e-02	2.435729313861231468e-02	1.115991964500757305e+01	-8.602711006661553483e+01	-9.515440542451459294e+01	-9.481379234551118884e+01	6.111319721638235336e-01
2.000000000000000000e+01	6.492437764742083669e-04	1.000000000000000021e-02	2.551723907275079209e-02	1.068475228965697532e+01	-8.415370076174214375e+01	-9.534392417317747004e+01	-9.496976019616393216e+01	6.676099941389296299e-01
2.000000000000000000e+01	7.131912060403724357e-04	1.000000000000000021e-02	2.679103339412858623e-02	1.024373733375672657e+01	-8.228074018311440341e+01	-9.555067102939888457e+01	-9.513965932572658346e+01	7.296499547600023838e-01
2.000000000000000000e+01	7.834371538154085443e-04	1.000000000000000021e-02	2.818982042877934274e-02	9.833811100130997573e+00	-8.040825572219723938e+01	-9.577607657525943807e+01	-9.532458745894464869e+01	7.977995103639651253e-01
2.000000000000000000e+01	8.606019939393972674e-04	1.000000000000000021e-02	2.972583446799376486e-02	9.452183233436590726e+00	-7.853627504591528918e+01	-9.602165792960316537e+01	-9.552570408416376324e+01	8.726602249394385113e-01
2.000000000000000000e+01	9.453672044598655051e-04	1.000000000000000021e-02	3.141250215944894897e-02	9.096312878534837054e+00	-7.666482441374736823e+01	-9.628903046859278447e+01	-9.574423316115131399e+01	9.548928812945652878e-01
2.000000000000000000e+01	1.038481385776566027e-03	1.000000000000000021e-02	3.326456183296794267e-02	8.763887970575192199e+00	-7.479392919432557107e+01	-9.657990437468721723e+01	-9.598145743655845763e+01	1.045223301725809018e+00
2.000000000000000000e+01	1.140766871874494999e-03	1.000000000000000021e-02	3.529819246462366500e-02	8.452802628110614336e+00	-7.292361225737442965e+01	-9.689608582166229667e+01	-9.623870798050924691e+01	1.144448748842004093e+00
2.000000000000000000e+01	1.253126992731973689e-03	1.000000000000000021e-02	3.753115583491730550e-02	8.161139796849020911e+00	-7.105389114853223020e+01	-9.723947476465927764e+01	-9.651736101516800659e+01	1.253444952380324828e+00
2.000000000000000000e+01	1.376554052041444173e-03	1.000000000000000021e-02	3.998295298725689645e-02	7.887154383850640826e+00	-6.918478289807070780e+01	-9.761205993059905950e+01	-9.681884512718926317e+01	1.373173836845442253e+00
2.000000000000000000e+01	1.512138090697893534e-03	1.000000000000000021e-02	4.267499616015688751e-02	7.629256954258170964e+00	-6.731629378552007381e+01	-9.801591755085041768e+01	-9.714460776991234070e+01	1.504691986369151691e+00
2.000000000000000000e+01	1.661076513449273161e-03	1.000000000000000021e-02	4.563080236413617763e-02	7.386000473400127220e+00	-6.544842289795388979e+01	-9.845321697535885619e+01	-9.749612153904845968e+01	1.649159964925589472e+00
2.000000000000000000e+01	1.824684663726284682e-03	1.000000000000000021e-02	4.887620836151661263e-02	7.156067504319051586e+00	-6.358116057346946093e+01	-9.892619004605953137e+01	-9.787487869248339223e+01	1.807852552542983382e+00
2.000000000000000000e+01	2.004407440042696876e-03	1.000000000000000021e-02	5.243960360145834276e-02	6.938258210543528648e+00	-6.171448324857868073e+01	-9.943714588540585453e+01	-9.828235188521168197e+01	1.982169967743801164e+00
2.000000000000000000e+01	2.201832056555933035e-03	1.000000000000000021e-02	5.635219643569824854e-02	6.731480131415428225e+00	-5.984835281987307098e+01	-9.998845227738252106e+01	-9.871999891170158037e+01	2.173650214611618559e+00
2.000000000000000000e+01	2.418702060482302765e-03	1.000000000000000021e-02	6.064830855302893314e-02	6.534738121654264376e+00	-5.798270917129377011e+01	-1.005825112237279342e+02	-9.918924291979287489e+01	2.383982634033690484e+00
2.000000000000000000e+01	2.656932730161079038e-03	1.000000000000000021e-02	6.536570191118609707e-02	6.347126020264457047e+00	-5.611747179221159598e+01	-1.012217868440321382e+02	-9.969144488584701946e+01	2.615022796356970769e+00
2.000000000000000000e+01	2.918627989754778596e-03	1.000000000000000021e-02	7.054595578881803219e-02	6.167818603597326366e+00	-5.425253312491658164e+01	-1.019087468695530134e+02	-1.002278831004251884e+02	2.868808856468538782e+00
2.000000000000000000e+01	3.206098989967120973e-03	1.000000000000000021e-02	7.623488013910462158e-02	5.996063912279351982e+00	-5.238775210438737417e+01	-1.026458742482747368e+02	-1.007997240496998614e+02	3.147579511778465289e+00
2.000000000000000000e+01	3.521884518873484842e-03	1.000000000000000021e-02	8.248298435447626309e-02	5.831176873263991922e+00	-5.052295020349178856e+01	-1.034356553834587515e+02	-1.014080275270789997e+02	3.453793750694006182e+00
2.000000000000000000e+01	3.868773423121261382e-03	1.000000000000000021e-02	8.934601418450505150e-02	5.672533429711731578e+00	-4.865790760137885229e+01	-1.042805505716271597e+02	-1.020536934858862281e+02	3.790152525737917610e+00
2.000000000000000000e+01	4.249829237511994554e-03	1.000000000000000021e-02	9.688555475773065473e-02	5.519564703732033450e+00	-4.679235577333214735e+01	-1.051830109207404149e+02	-1.027374497969638014e+02	4.159622570628566329e+00
2.000000000000000000e+01	4.668417240480429199e-03	1.000000000000000021e-02	1.051697079196039913e-01	5.371752095140363004e+00	-4.492597105550381542e+01	-1.061454252478218905e+02	-1.034598267378261198e+02	4.565462581915708640e+00
2.000000000000000000e+01	5.128234174409789306e-03	1.000000000000000021e-02	1.142738711101810717e-01	5.228622828877898421e+00	-4.305837154727083060e+01	-1.071701525981132761e+02	-1.042211498176641697e+02	5.011251959389880106e+00
2.000000000000000000e+01	5.633340893257011463e-03	1.000000000000000021e-02	1.242816109066735841e-01	5.089745448818717044e+00	-4.118910929183940084e+01	-1.082594898904307286e+02	-1.050214896305880643e+02	5.500922417676262555e+00
2.000000000000000000e+01	6.188198225814060816e-03	1.000000000000000021e-02	1.352856353680532420e-01	4.954726446544304608e+00	-3.931767418291205729e+01	-1.094156666574170629e+02	-1.058606758410539044e+02	6.038792672813634077e+00
2.000000000000000000e+01	6.797706371330226698e-03	1.000000000000000021e-02	1.473888890661626538e-01	4.823206346941934619e+00	-3.744348821487552215e+01	-1.106408403480331941e+02	-1.067382543486924504e+02	6.629606622384196513e+00
2.000000000000000000e+01	7.467248175416158276e-03	1.000000000000000021e-02	1.607057662325372949e-01	4.694856775010955552e+00	-3.556591414761578562e+01	-1.119370823853100632e+02	-1.076534899580522904e+02	7.278575236400289583e+00
2.000000000000000000e+01	8.202736668419006311e-03	1.000000000000000021e-02	1.753633815247530314e-01	4.569377544614400044e+00	-3.368426386022483143e+01	-1.133063958923626728e+02	-1.086053423175992236e+02	7.991422619900745872e+00
2.000000000000000000e+01	9.010667286101800219e-03	1.000000000000000021e-02	1.915029270532990491e-01	4.446493888612382150e+00	-3.179782324631097623e+01	-1.147506441868142133e+02	-1.095924210835769372e+02	8.774436607269214150e+00
2.000000000000000000e+01	9.898175233811834853e-03	1.000000000000000021e-02	2.092810167174164737e-01	4.325954365033136462e+00	-2.990587997575306289e+01	-1.162715575137066111e+02	-1.106129858019771461e+02	9.634524325713616832e+00
2.000000000000000000e+01	1.087309850074726428e-02	1.000000000000000021e-02	2.288709256811550241e-01	4.207528249313921442e+00	-2.800777413995488985e+01	-1.178706901883654012e+02	-1.116649043078507333e+02	1.057927323830981159e+01
2.000000000000000000e+01	1.194404708082983865e-02	1.000000000000000021e-02	2.504635380409249157e-01	4.091003576774841832e+00	-2.610296387549594499e+01	-1.195493442210473347e+02	-1.127456002424029720e+02	1.161701807137863263e+01
2.000000000000000000e+01	1.312047901150489339e-02	1.000000000000000021e-02	2.742677879393987661e-01	3.976185889964212183e+00	-2.419112215027271517e+01	-1.213084992805132032e+02	-1.138520075623876977e+02	1.275691427776882492e+01
2.000000000000000000e+01	1.441278390200217453e-02	1.000000000000000021e-02	3.005102448458688014e-01	3.862895916684519371e+00	-2.227225467187548347e+01	-1.231487009942045461e+02	-1.149804774730783663e+02	1.400901848583453813e+01
2.000000000000000000e+01	1.583237468873379544e-02	1.000000000000000021e-02	3.294334110521811021e-01	3.750968319283144226e+00	-2.034685292563005987e+01	-1.250699367250472278e+02	-1.161267225581837010e+02	1.538437657058054597e+01
2.000000000000000000e+01	1.739178842816321846e-02	1.000000000000000021e-02	3.612921006005851421e-01	3.640250339835552573e+00	-1.841608685345542895e+01	-1.270714941711902242e+02	-1.172857399473093807e+02	1.689511980200486008e+01
2.000000000000000000e+01	1.910479701729334359e-02	1.000000000000000021e-02	3.963473181647715893e-01	3.530600638212135323e+00	-1.648201800767746050e+01	-1.291518409115639088e+02	-1.184517884036786484e+02	1.855456976076860443e+01
2.000000000000000000e+01	2.098652881959697791e-02	1.000000000000000021e-02	4.348563997010443938e-01	3.421888114569209716e+00	-1.454786017930393882e+01	-1.313084709417170757e+02	-1.196182873510346951e+02	2.037735253549872638e+01
2.000000000000000000e+01	2.305360227052401928e-02	1.000000000000000021e-02	4.772004228532666925e-01	3.313979771636505589e+00	-1.261140900591919767e+01	-1.335615676850002274e+02	-1.208014420362861330e+02	2.237951827608459254e+01
2.000000000000000000e+01	2.532427264251682283e-02	1.000000000000000021e-02	5.215934397862461713e-01	3.206862488768774444e+00	-1.076786372243089573e+01	-1.356000751685908483e+02	-1.216894653539107622e+02	2.457874353723344996e+01
2.000000000000000000e+01	2.781859326568265206e-02	1.000000000000000021e-02	5.298957089003630827e-01	3.103557827734939600e+00	-1.054703624385568617e+01	-1.320849753551673587e+02	-1.169817670173225821e+02	2.699555385306454980e+01
2.000000000000000000e+01	3.055859262793711451e-02	1.000000000000000021e-02	5.417533007411786672e-01	3.009954625795026040e+00	-1.019369595165613873e+01	-1.285673290549418084e+02	-1.121491805109686339e+02	2.965039591962129251e+01
2.000000000000000000e+01	3.356846891867078936e-02	1.000000000000000021e-02	5.566034283576828390e-01	2.923635704411853720e+00	-9.750896583396938766e+00	-1.250003603796073861e+02	-1.071409742490640298e+02	3.256608785752494839e+01
2.000000000000000000e+01	3.687480373404340706e-02	1.000000000000000021e-02	6.050472239062232305e-01	2.830592784881776236e+00	-8.360293809175772139e+00	-1.255674646049210708e+02	-1.061697477744785516e+02	3.576026348613192596e+01
2.000000000000000000e+01	4.050679683123491887e-02	1.000000000000000021e-02	6.795589874804752739e-01	2.729210807935054106e+00	-6.418763346904440503e+00	-1.288827873978404455e+02	-1.078913292991813933e+02	3.926370870779278732e+01
2.000000000000000000e+01	4.449652400487570658e-02	1.000000000000000021e-02	7.610469878440979663e-01	2.629454110363544039e+00	-4.483857539590747621e+00	-1.321772508923722000e+02	-1.094983051414113788e+02	4.311298136126930558e+01
2.000000000000000000e+01	4.887922036308094131e-02	1.000000000000000021e-02	8.532372987684795351e-01	2.530167257065266906e+00	-2.490023804664682761e+00	-1.357671871541690223e+02	-1.113130842561416074e+02	4.734168313961534125e+01
2.000000000000000000e+01	5.369359150482928139e-02	1.000000000000000021e-02	9.570233923083416583e-01	2.431514685615216553e+00	-4.455379193815394157e-01	-1.396019700681797815e+02	-1.132864307890276336e+02	5.198764390273885283e+01
2.000000000000000000e+01	5.898215534683610983e-02	1.000000000000000021e-02	1.073908861287855565e+00	2.333516007392406166e+00	1.651624216211791119e+00	-1.436793512244111071e+02	-1.154185386545927372e+02	5.709239091275117772e+01
2.000000000000000000e+01	6.479161761875085190e-02	1.000000000000000021e-02	1.205591516797286822e+00	2.236194558040821789e+00	3.803425043358235058e+00	-1.479922615337031573e+02	-1.177050487206925737e+02	6.270163732829121983e+01
2.000000000000000000e+01	7.117328434284843353e-02	1.000000000000000021e-02	1.354048396122043307e+00	2.139587278151168448e+00	6.012641677456493028e+00	-1.525281193859102586e+02	-1.201361944744086401e+02	6.886572892425613190e+01
2.000000000000000000e+01	7.818351494101219434e-02	1.000000000000000021e-02	1.521694421735721114e+00	2.043761525953543323e+00	8.284289817824035396e+00	-1.572682339799960971e+02	-1.226960533696484532e+02	7.564016172031058716e+01
2.000000000000000000e+01	8.588421997060308177e-02	1.000000000000000021e-02	1.711659507998058993e+00	1.948789787364740400e+00	1.062773598371923178e+01	-1.621873546981827019e+02	-1.253619649034218213e+02	8.308611739985695976e+01
2.000000000000000000e+01	9.434340788494925689e-02	1.000000000000000021e-02	1.928247632021459657e+00	1.854768139186351306e+00	1.305964350346721226e+01	-1.672534333418619212e+02	-1.281041879842370861e+02	9.127114859473473985e+01
2.000000000000000000e+01	1.036357856471477323e-01	1.000000000000000021e-02	2.177665745223533289e+00	1.761811562974261003e+00	1.560789866640408796e+01	-1.724277068839835749e+02	-1.308859076055987600e+02	1.002699635398131761e+02
2.000000000000000000e+01	1.138434185014741556e-01	1.000000000000000021e-02	2.469141065307614014e+00	1.670056552789210169e+00	1.831665538161094631e+01	-1.776652945694179948e+02	-1.336637834198222095e+02	1.101653910074202685e+02
2.000000000000000000e+01	1.250564547291438122e-01	1.000000000000000021e-02	2.816580979612913094e+00	1.579662652039388160e+00	2.125260135441536846e+01	-1.829166553059950786e+02	-1.363893827931203191e+02	1.210495814198119859e+02
2.000000000000000000e+01	1.373739217890745934e-01	1.000000000000000021e-02	3.240964281396720992e+00	1.490815849303989582e+00	2.451244706826140529e+01	-1.881304789365780437e+02	-1.390120673159423745e+02	1.330255371338075747e+02
2.000000000000000000e+01	1.509046008747347289e-01	1.000000000000000021e-02	3.773670236282896884e+00	1.403722901619112173e+00	2.823140948366976133e+01	-1.932588526428127125e+02	-1.414841690997859303e+02	1.462090583157331594e+02
2.000000000000000000e+01	1.657679876106884498e-01	1.000000000000000021e-02	4.460925426737825994e+00	1.318612854040453808e+00	3.259204497673611201e+01	-1.982657080083420453e+02	-1.437694577937693055e+02	1.607312850330705487e+02
2.000000000000000000e+01	1.820953473731896088e-01	1.000000000000000021e-02	5.369447281047099452e+00	1.235742914183894259e+00	3.783220751319768738e+01	-2.031392914121621516e+02	-1.458556370579786403e+02	1.767420173992054515e+02
2.000000000000000000e+01	2.000308745548441958e-01	1.000000000000000021e-02	6.593192786869927602e+00	1.155386634659780754e+00	4.425043465360931094e+01	-2.079082266271038009e+02	-1.477704362610486442e+02	1.944139251753209976e+02
2.000000000000000000e+01	2.197329660113377658e-01	1.000000000000000021e-02	8.260991160106264886e+00	1.077838515572065781e+00	5.220731257554983529e+01	-2.126583741270742678e+02	-1.495984995945380547e+02	2.139479474990452843e+02
2.000000000000000000e+01	2.413756199366196842e-01	1.000000000000000021e-02	1.054499302230889413e+01	1.003406270069311601e+00	6.212300650275030733e+01	-2.175448669896777858e+02	-1.514934508856211437e+02	2.355799811751783750e+02
2.000000000000000000e+01	2.651499725206515889e-01	1.000000000000000021e-02	1.367050153434981929e+01	9.324081318716571642e-01	7.447386754783923379e+01	-2.227926263968436729e+02	-1.536784360800284048e+02	2.595891481024477230e+02
2.000000000000000000e+01	2.912659859606484547e-01	1.000000000000000021e-02	1.792862179743343987e+01	8.651661467738158695e-01	8.979276501728229221e+01	-2.286815095089064016e+02	-1.564312955785780161e+02	2.863079558243628640e+02
2.000000000000000000e+01	3.199543027334128542e-01	1.000000000000000021e-02	2.369345639972367579e+01	8.019910585471969888e-01	1.086759153841848189e+02	-2.355180661200918735e+02	-1.600563425637679984e+02	3.161348634455701472e+02
2.000000000000000000e+01	3.514682825046904213e-01	1.000000000000000021e-02	3.144448907078816546e+01	7.431734009038257760e-01	1.317933428417877622e+02	-2.436003050714547840e+02	-1.648491482397295442e+02	3.495500530709855980e+02
2.000000000000000000e+01	3.860862396644265115e-01	1.000000000000000021e-02	4.179235948953503765e+01	6.889600168700511507e-01	1.598940288990041836e+02	-2.531818948269180112e+02	-1.710607584820885734e+02	3.871350217485868370e+02
2.000000000000000000e+01	4.241139012486217497e-01	1.000000000000000021e-02	5.550346663570542916e+01	6.395227693084467591e-01	1.937945972552504657e+02	-2.644399700632506551e+02	-1.788655139274721648e+02	4.295964860859335204e+02
2.000000000000000000e+01	4.658871069548218835e-01	1.000000000000000021e-02	7.351753253988050574e+01	5.949252884645412909e-01	2.343448269566724775e+02	-2.774503876242049500e+02	-1.883363170724250040e+02	4.777946200460380624e+02
2.000000000000000000e+01	5.117747750963139719e-01	1.000000000000000021e-02	9.695453764575194100e+01	5.550874986704310565e-01	2.823745360839463956e+02	-2.921763663654167544e+02	-1.994332811478454914e+02	5.327750875063036347e+02
2.000000000000000000e+01	5.621821606887288381e-01	1.000000000000000021e-02	1.271140261558987845e+02	5.197798683289913679e-01	3.386397271737429264e+02	-3.084766310755859422e+02	-2.120118811955970841e+02	5.958045635424591637e+02
2.000000000000000000e+01	6.175544344427069676e-01	1.000000000000000021e-02	1.654773976180411239e+02	4.886329571022539620e-01	4.037913679541568968e+02	-3.261335585301394531e+02	-2.258511056236353625e+02	6.684097614605733497e+02
2.000000000000000000e+01	6.783806142703487918e-01	1.000000000000000021e-02	2.137263969917324005e+02	4.611817698787318842e-01	4.783808278180018760e+02	-3.448929212270443827e+02	-2.406932040045157635e+02	7.524215993528584931e+02
2.000000000000000000e+01	7.451978840263840942e-01	1.000000000000000021e-02	2.737860743682391558e+02	4.369204752424474258e-01	5.628976985868482643e+02	-3.645020906846913817e+02	-2.562818931778394926e+02	8.500269493515990007e+02
2.000000000000000000e+01	8.185963376248451828e-01	1.000000000000000021e-02	3.478924993998129480e+02	4.153589573671705448e-01	6.578227879218503631e+02	-3.847367711502465113e+02	-2.723890926736315805e+02	9.638312460717671684e+02
2.000000000000000000e+01	8.992241904287053833e-01	1.000000000000000021e-02	4.386808209549754451e+02	3.960520040150322107e-01	7.636788836122127577e+02	-4.054137292585495516e+02	-2.888276551391842872e+02	1.096934803232933973e+03
2.000000000000000000e+01	9.877935039366569914e-01	1.000000000000000021e-02	5.492897140608187101e+02	3.786170281941906302e-01	8.810698804490596103e+02	-4.263926802184737426e+02	-3.054532524703386116e+02	1.253026151730446600e+03
2.000000000000000000e+01	1.085086474324357342e+00	1.000000000000000021e-02	6.834814861686095355e+02	3.627370845279400680e-01	1.010706975772919122e+03	-4.475722289247910339e+02	-3.221603161515249099e+02	1.436495485525182403e+03
2.000000000000000000e+01	1.191962340377130891e+00	1.000000000000000021e-02	8.457804094935042940e+02	3.481589208613401487e-01	1.153424968708447068e+03	-4.688838012418359540e+02	-3.388759671410941792e+02	1.652571925748358353e+03
2.000000000000000000e+01	1.309364971821245893e+00	1.000000000000000021e-02	1.041634133684940934e+03	3.346776854937826839e-01	1.310192633145770060e+03	-4.902857813367473909e+02	-3.555541512554876817e+02	1.907488718349097780e+03
2.000000000000000000e+01	1.438331205069795171e+00	1.000000000000000021e-02	1.277604644608240278e+03	3.221317814056752216e-01	1.482120751106509260e+03	-5.117586060828387531e+02	-3.721707514871908415e+02	2.208682478483348405e+03
2.000000000000000000e+01	1.579999999999969651e+00	1.000000000000000021e-02	1.561594622777911582e+03	3.103883688580487688e-01	1.670467049351040941e+03	-5.333014679646055356e+02	-3.887201542964739929e+02	2.565029808769250394e+03


==> anc/qmc4_nm_T0.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^-3]	s[]	mu_B-m_n[MeV]   mu_Q[MeV]	mul[MeV]	F[MeV]	E[MeV]	e[MeV/fm^-3]
1.000000000000000056e-01	9.999999999999999799e-13	1.000000000000000021e-02	3.272419399999999961e-12	1.579928800000000138e+02	-1.091082289959960594e+00	-2.006029523649420199e+01	-2.005998330079799885e+01	-4.564101515136258058e+00	1.123518659331443814e+01	9.502351865933144418e-10
1.000000000000000056e-01	1.098495252297123070e-12	1.000000000000000021e-02	3.281911784078427496e-12	1.453842121352530796e+02	-1.081688210882503220e+00	-2.009419852541833507e+01	-2.009385589971771324e+01	-4.270269857542189129e+00	1.026815187779425287e+01	1.042766557994621257e-09
1.000000000000000056e-01	1.206691819319320406e-12	1.000000000000000021e-02	3.292346560099871068e-12	1.338982367853944879e+02	-1.072294080164414298e+00	-2.012810263621839013e+01	-2.012772636127986203e+01	-4.001978419634724560e+00	9.387845511374280250e+00	1.144411854720450872e-09
1.000000000000000056e-01	1.325545234508051392e-12	1.000000000000000021e-02	3.303804978679379096e-12	1.234338873346041083e+02	-1.062899933622174498e+00	-2.016200777083141205e+01	-2.016159395500445939e+01	-3.756928063073246449e+00	8.586461002309192736e+00	1.256068717665960463e-09
1.000000000000000056e-01	1.456105146812171298e-12	1.000000000000000021e-02	3.316392051939436967e-12	1.138996930514209822e+02	-1.053505883195374970e+00	-2.019591285192047181e+01	-2.019545856183754751e+01	-3.533037728572935521e+00	7.856931417066221002e+00	1.378723251131169253e-09
1.000000000000000056e-01	1.599524590618575778e-12	1.000000000000000021e-02	3.330218379811599957e-12	1.052122374882756759e+02	-1.044111723184936169e+00	-2.022981808095284251e+01	-2.022931930972360348e+01	-3.328410091889963951e+00	7.192813583071256289e+00	1.513458672792700439e-09
1.000000000000000056e-01	1.757070168727004945e-12	1.000000000000000021e-02	3.345406494050386293e-12	9.729560836478192698e+01	-1.034717577105410236e+00	-2.026372523418618599e+01	-2.026317705262795954e+01	-3.141318051683128942e+00	6.588242921512801331e+00	1.661464893536374587e-09
1.000000000000000056e-01	1.930133238299520374e-12	1.000000000000000021e-02	3.362090296112930513e-12	9.008069391381195601e+01	-1.025323519412199236e+00	-2.029763232540291540e+01	-2.029702985610328980e+01	-2.970189270149376171e+00	6.037880172251902877e+00	1.824049023972582766e-09
1.000000000000000056e-01	2.120242198572894853e-12	1.000000000000000021e-02	3.380417254305835240e-12	8.350457408370749590e+01	-1.015929354646645688e+00	-2.033154039354478115e+01	-2.033087877166817137e+01	-2.813592409974489783e+00	5.536864980048562757e+00	2.002646919238447729e-09
1.000000000000000056e-01	2.329075988852339038e-12	1.000000000000000021e-02	3.400549332655944410e-12	7.750997530893684484e+01	-1.006535215969233121e+00	-2.036544846649075424e+01	-2.036472260937649992e+01	-2.670224716426673695e+00	5.080772828171348010e+00	2.198835859531253696e-09
1.000000000000000056e-01	2.558478915993521786e-12	1.000000000000000021e-02	3.422663758610605675e-12	7.204475006929895642e+01	-9.971411487455560385e-01	-2.039935764494431680e+01	-2.039856040181740937e+01	-2.538899663480265190e+00	4.665575402122271953e+00	2.414348478415224820e-09
1.000000000000000056e-01	2.810476942321174344e-12	1.000000000000000021e-02	3.446956799603984714e-12	6.706144113145067820e+01	-9.877469790943479433e-01	-2.043326779055763964e+01	-2.043239145564562875e+01	-2.418537663334404897e+00	4.287606432883080743e+00	2.651088067856948408e-09
1.000000000000000056e-01	3.087295577830345739e-12	1.000000000000000021e-02	3.473642119459313778e-12	6.251683663078793529e+01	-9.783528391291733683e-01	-2.046717872822392792e+01	-2.046621626759179691e+01	-2.308155834865488032e+00	3.943527867624311511e+00	2.911145383729461994e-09
1.000000000000000056e-01	3.391379534684538688e-12	1.000000000000000021e-02	3.502956212550323201e-12	5.837160101700707315e+01	-9.689587684272967794e-01	-2.050108995428541903e+01	-2.050003236488307934e+01	-2.206859060804731598e+00	3.630300988721614885e+00	3.196817111546677486e-09
1.000000000000000056e-01	3.725414317588592219e-12	1.000000000000000021e-02	3.535157387284402886e-12	5.458992575361160959e+01	-9.595645937270698145e-01	-2.053500297234874594e+01	-2.053384136175099783e+01	-2.113833000461340816e+00	3.345159630266834938e+00	3.510626149796903500e-09
1.000000000000000056e-01	4.092349940710795645e-12	1.000000000000000021e-02	3.570530593489134652e-12	5.113921548382745641e+01	-9.501704314474956892e-01	-2.056891593284300868e+01	-2.056763995887136787e+01	-2.028335965656197004e+00	3.085585610329530937e+00	3.855343890416927365e-09
1.000000000000000056e-01	4.495426980609222231e-12	1.000000000000000021e-02	3.609388148840779451e-12	4.798979343666312758e+01	-9.407762939087043197e-01	-2.060283003732210716e+01	-2.060142812320287220e+01	-1.949692794377142491e+00	2.849286594484510715e+00	4.234014694624393693e-09
1.000000000000000056e-01	4.938205195247622687e-12	1.000000000000000021e-02	3.652073385356806682e-12	4.511464731565666142e+01	-9.313822124267120417e-01	-2.063674509881882813e+01	-2.063520561382109264e+01	-1.877289035654371219e+00	2.634175744046274303e+00	4.649982778681962224e-09
1.000000000000000056e-01	5.424594961848500805e-12	1.000000000000000021e-02	3.698963479265848178e-12	4.248918566608086422e+01	-9.219880292800471944e-01	-2.067066113993860199e+01	-2.066896926944760082e+01	-1.810565279252159598e+00	2.438353343577432497e+00	5.106921748438518460e-09
1.000000000000000056e-01	5.958891811225473108e-12	1.000000000000000021e-02	3.750472775465905298e-12	4.009102058925250844e+01	-9.125938987750665810e-01	-2.070457816417707519e+01	-2.070271992124127181e+01	-1.749012117135293920e+00	2.260090070801425099e+00	5.608867042956249972e-09
1.000000000000000056e-01	6.545814363583387335e-12	1.000000000000000021e-02	3.807056339887690001e-12	3.789977424472682088e+01	-9.031998071839841824e-01	-2.073849617150555957e+01	-2.073645511550363452e+01	-1.692165997351366968e+00	2.097811538233600004e+00	6.160251572303860821e-09
1.000000000000000056e-01	7.190546000814667087e-12	1.000000000000000021e-02	3.869214340766879055e-12	3.589689425980368043e+01	-8.938056211232946469e-01	-2.077241515221262702e+01	-2.077017286063934165e+01	-1.639604792296040614e+00	1.950084664055225403e+00	6.765944868247344372e-09
1.000000000000000056e-01	7.898780643318977268e-12	1.000000000000000021e-02	3.937495973470545706e-12	3.406549204799122066e+01	-8.844114963812195196e-01	-2.080633511577812200e+01	-2.080387158116750257e+01	-1.590944381921190143e+00	1.815604781592014660e+00	7.431296087981276392e-09
1.000000000000000056e-01	8.676773035622312662e-12	1.000000000000000021e-02	4.012504807900138752e-12	3.239019253085258043e+01	-8.750173958689284603e-01	-2.084025606702810407e+01	-2.083755000205347940e+01	-1.545834968064355053e+00	1.693184333591830182e+00	8.162181256619399962e-09
1.000000000000000056e-01	9.531393984890807918e-12	1.000000000000000021e-02	4.094903713078630178e-12	3.085700137206942983e+01	-8.656232072443891257e-01	-2.087417792999122312e+01	-2.087120612338620873e+01	-1.503958074324032168e+00	1.581742129588860735e+00	8.965055159232079852e-09
1.000000000000000056e-01	1.047019104017590952e-11	1.000000000000000021e-02	4.185421111383065438e-12	2.945317807634209473e+01	-8.562290893855357687e-01	-2.090810126409272129e+01	-2.090483691832565682e+01	-1.465023883876369837e+00	1.480293997564558595e+00	9.847008347675305449e-09
1.000000000000000056e-01	1.150145514827711423e-11	1.000000000000000021e-02	4.284857239118744800e-12	2.816712424353345412e+01	-8.468349783213893200e-01	-2.094202620969373996e+01	-2.093843966382518929e+01	-1.428768472710430615e+00	1.387943950655994740e+00	1.081582975932900270e-08
1.000000000000000056e-01	1.263429387489071572e-11	1.000000000000000021e-02	4.394091018068388123e-12	2.698828154465614659e+01	-8.374407952223599239e-01	-2.097595202390570890e+01	-2.097201291583212068e+01	-1.394951688273181389e+00	1.303876426064675798e+00	1.188007550646582476e-08
1.000000000000000056e-01	1.387871183769407704e-11	1.000000000000000021e-02	4.514088712915269172e-12	2.590703919236152686e+01	-8.280466228639442594e-01	-2.100987873362410596e+01	-2.100555208234132820e+01	-1.363354877040023894e+00	1.227349060260621627e+00	1.304914443952636032e-08
1.000000000000000056e-01	1.524569906170682489e-11	1.000000000000000021e-02	4.645911051069961901e-12	2.491464807599499309e+01	-8.186525155679182930e-01	-2.104380702712350981e+01	-2.103905453618195054e+01	-1.333778922886722285e+00	1.157685932686945307e+00	1.433336115028042433e-08
1.000000000000000056e-01	1.674732803723565073e-11	1.000000000000000021e-02	4.790723729813184389e-12	2.400314318873570230e+01	-8.092583931876013992e-01	-2.107773684223534261e+01	-2.107251669108636349e+01	-1.306042558339527204e+00	1.094271786197509755e+00	1.574406715552961897e-08
1.000000000000000056e-01	1.839686033756586408e-11	1.000000000000000021e-02	4.949807947553344663e-12	2.316527428263598409e+01	-7.998642067284339463e-01	-2.111166735187221732e+01	-2.110593392340124197e+01	-1.279980773543115902e+00	1.036546622184687294e+00	1.729372106041605395e-08
1.000000000000000056e-01	2.020886373798934935e-11	1.000000000000000021e-02	5.124570856571468047e-12	2.239444138407074902e+01	-7.904701075431184165e-01	-2.114560029955763909e+01	-2.113930235270005298e+01	-1.255443483846534036e+00	9.840006462244446084e-01	1.899600858494964357e-08
1.000000000000000056e-01	2.219934087050079329e-11	1.000000000000000021e-02	5.316558708244247211e-12	2.168463633606621599e+01	-7.810759828631153034e-01	-2.117953427996080862e+01	-2.117261688424066080e+01	-1.232293887698006074e+00	9.361697867580005550e-01	2.086596342960914967e-08
1.000000000000000056e-01	2.438587055037061093e-11	1.000000000000000021e-02	5.527470648917386625e-12	2.103039079000702216e+01	-7.716818086609745775e-01	-2.121346933852356642e+01	-2.120587173065037945e+01	-1.210407464767513375e+00	8.926315967838718279e-01	2.292010004536634503e-08
1.000000000000000056e-01	2.678776302271435040e-11	1.000000000000000021e-02	5.759173132079910527e-12	2.042672620692102115e+01	-7.622876348788050205e-01	-2.124740659412369226e+01	-2.123906257239477924e+01	-1.189670986153373633e+00	8.530015875315939411e-01	2.517655948271357088e-08
1.000000000000000056e-01	2.942623050011214820e-11	1.000000000000000021e-02	6.013717470382690849e-12	1.986910981354528616e+01	-7.528935476266749305e-01	-2.128134491728326694e+01	-2.127218192253011964e+01	-1.169981266962167865e+00	8.169297421856072106e-01	2.765526960250125692e-08
1.000000000000000056e-01	3.232457449737399118e-11	1.000000000000000021e-02	6.293357930960912060e-12	1.935341772243637948e+01	-7.434994130341733287e-01	-2.131528574852560354e+01	-2.130522184130171937e+01	-1.151244280714649904e+00	7.840974807763814169e-01	3.037812107046473504e-08
1.000000000000000056e-01	3.550839161788999494e-11	1.000000000000000021e-02	6.600570945925516065e-12	1.887589454559742563e+01	-7.341052458903928324e-01	-2.134922814641635824e+01	-2.133817654014294973e+01	-1.133374614505100908e+00	7.542148377423245620e-01	3.336916068502128360e-08
1.000000000000000056e-01	3.900579960895913004e-11	1.000000000000000021e-02	6.938078263910025547e-12	1.843312313397875357e+01	-7.247110782979239163e-01	-2.138317126754422404e+01	-2.137103682969762986e+01	-1.116294475201470959e+00	7.270178887878273599e-01	3.665480374689481276e-08
1.000000000000000056e-01	4.284768568249458783e-11	1.000000000000000021e-02	7.308871111170745769e-12	1.802199252031297405e+01	-7.153170031615776470e-01	-2.141711700771755744e+01	-2.140379444552068477e+01	-1.099932874065757460e+00	7.022663982335188848e-01	4.026406734575930628e-08
1.000000000000000056e-01	4.706797929413972136e-11	1.000000000000000021e-02	7.716236444845792989e-12	1.763967086477901347e+01	-7.059228632594787278e-01	-2.145106493300539441e+01	-2.143643797428107334e+01	-1.084225324439330507e+00	6.797417547296618068e-01	4.422882662803417617e-08
1.000000000000000056e-01	5.170395178983179170e-11	1.000000000000000021e-02	8.163785998656303666e-12	1.728358108551984884e+01	-6.965287041566975423e-01	-2.148501484382455473e+01	-2.146895899395281049e+01	-1.069113092255975062e+00	6.592449854812230114e-01	4.858409630159906196e-08
1.000000000000000056e-01	5.679654556612956778e-11	1.000000000000000021e-02	8.655490963037803166e-12	1.695137729493842826e+01	-6.871345429208945976e-01	-2.151896574986824007e+01	-2.150134439059634062e+01	-1.054542693821872490e+00	6.405950122373269551e-01	5.336833987039763381e-08
1.000000000000000056e-01	6.239073565127055617e-11	1.000000000000000021e-02	9.195714566449951013e-12	1.664092438833907650e+01	-6.777404772858726112e-01	-2.155291938762780291e+01	-2.153358286609100958e+01	-1.040465402731115319e+00	6.236270483739190240e-01	5.862380932686313026e-08
1.000000000000000056e-01	6.853592690024557025e-11	1.000000000000000021e-02	9.789252781698282521e-12	1.635027934233457714e+01	-6.683463341342306130e-01	-2.158687506225613362e+01	-2.156565977984023164e+01	-1.026836822900463631e+00	6.081911504847994365e-01	6.439691830356159781e-08
1.000000000000000056e-01	7.528639031170244041e-11	1.000000000000000021e-02	1.044137705263749285e-11	1.607767405090640978e+01	-6.589521810001732760e-01	-2.162083359906790747e+01	-2.159756397580107645e+01	-1.013616546847288191e+00	5.941508631591432277e-01	7.073865197647642987e-08
1.000000000000000056e-01	8.270174231999327557e-11	1.000000000000000021e-02	1.115788246573630085e-11	1.582150001445678633e+01	-6.495580285162388945e-01	-2.165479417360600323e+01	-2.162927802047397563e+01	-1.000767970533274820e+00	5.813820191804097703e-01	7.770501734441341874e-08
1.000000000000000056e-01	9.084747129521266552e-11	1.000000000000000021e-02	1.194513782364155465e-11	1.558029080205141348e+01	-6.401638776708101775e-01	-2.168875669128553696e+01	-2.166078764192630501e+01	-9.882573974482511403e-01	5.697716373468892925e-01	8.535753785867339388e-08
1.000000000000000056e-01	9.979551590099029686e-11	1.000000000000000021e-02	1.281014320448111446e-11	1.535271344557049922e+01	-6.307697271712684461e-01	-2.172272113617450273e+01	-2.169207704753571520e+01	-9.760544527183583341e-01	5.592168958045249383e-01	9.376379676964725573e-08
1.000000000000000056e-01	1.096249004177799017e-10	1.000000000000000021e-02	1.376059674911077427e-11	1.513755470544766979e+01	-6.213755774658697995e-01	-2.175668944739537380e+01	-2.172312930387890972e+01	-9.641312500649519279e-01	5.496242231831729441e-01	1.029980339930289828e-07
1.000000000000000056e-01	1.204224326424761362e-10	1.000000000000000021e-02	1.480495678633653868e-11	1.493371070952436419e+01	-6.119814250414650214e-01	-2.179065974934777472e+01	-2.175392844212453625e+01	-9.524626229915611475e-01	5.409084448449448246e-01	1.131418017620501724e-07
1.000000000000000056e-01	1.322834705278301600e-10	1.000000000000000021e-02	1.595252310226008981e-11	1.474017330241114898e+01	-6.025873704809990850e-01	-2.182463203040225252e+01	-2.178445751319811308e+01	-9.410253721038088770e-01	5.329920061071788950e-01	1.242846848579639564e-07
1.000000000000000056e-01	1.453127643322078634e-10	1.000000000000000021e-02	1.721351412190814729e-11	1.455602797436911011e+01	-5.931932224265384912e-01	-2.185860817583811766e+01	-2.181470061494877655e+01	-9.297985217742734676e-01	5.258042727841711894e-01	1.365250917803191492e-07
1.000000000000000056e-01	1.596253817171010822e-10	1.000000000000000021e-02	1.859916547123282523e-11	1.438043880687704146e+01	-5.837990658710878744e-01	-2.189258631959622292e+01	-2.184464389407987284e+01	-9.187630863599451914e-01	5.192808683199245934e-01	1.499711238391818613e-07
1.000000000000000056e-01	1.753477239623515451e-10	1.000000000000000021e-02	2.012181986319070298e-11	1.421264541863260256e+01	-5.744048168194008097e-01	-2.192656842256284833e+01	-2.187427440806662204e+01	-9.079014359012944624e-01	5.133630804491531308e-01	1.647415298483711724e-07
1.000000000000000056e-01	1.926186422737496924e-10	1.000000000000000021e-02	2.179504642214191738e-11	1.405195097663735027e+01	-5.650106720306148356e-01	-2.196055330786127158e+01	-2.190358053005753192e+01	-8.971977714888907940e-01	5.079973242696951274e-01	1.809667548499304777e-07
1.000000000000000056e-01	2.115906640416319600e-10	1.000000000000000021e-02	2.363374770061633541e-11	1.389772287304925946e+01	-5.556165173269316249e-01	-2.199454025513703570e+01	-2.193255538600703147e+01	-8.866377463410799464e-01	5.031346400839993294e-01	1.987900921276901223e-07
1.000000000000000056e-01	2.324313398801283107e-10	1.000000000000000021e-02	2.565430310395155409e-11	1.374938173532612851e+01	-5.462223663028993315e-01	-2.202853126368207981e+01	-2.196119165825198039e+01	-8.762079786891945332e-01	4.987302233065520340e-01	2.183689486814823543e-07
1.000000000000000056e-01	2.553247233433799618e-10	1.000000000000000021e-02	2.787469595218323786e-11	1.360639643483615657e+01	-5.368282088964472232e-01	-2.206252606601597677e+01	-2.198949095679792975e+01	-8.658966482353207539e-01	4.947430590302701603e-01	2.398762353541067315e-07
1.000000000000000056e-01	2.804729963867793270e-10	1.000000000000000021e-02	3.031468800191025892e-11	1.346828279950049279e+01	-5.274340403732579174e-01	-2.209652383656329278e+01	-2.201745462692836242e+01	-8.556926937408206868e-01	4.911355404624373477e-01	2.635018938638513505e-07
1.000000000000000056e-01	3.080982549284253365e-10	1.000000000000000021e-02	3.299597195753657052e-11	1.333459486283720175e+01	-5.180397902186651971e-01	-2.213052548571118550e+01	-2.204508975421989447e+01	-8.455863781099424159e-01	4.878731591459199990e-01	2.894545742467506602e-07
1.000000000000000056e-01	3.384444702799038880e-10	1.000000000000000021e-02	3.594237937197597815e-11	1.320492660629682469e+01	-5.086456457979685597e-01	-2.216453008133536073e+01	-2.207240768598457592e+01	-8.355684347544638513e-01	4.849242384558465346e-01	3.179634775198398259e-07
1.000000000000000056e-01	3.717796437686892903e-10	1.000000000000000021e-02	3.918007143603637853e-11	1.307890588656147735e+01	-4.992514663534936004e-01	-2.219853893388341248e+01	-2.209942156966115689e+01	-8.256308555120313031e-01	4.822597088359543704e-01	3.492803798415542454e-07
1.000000000000000056e-01	4.083981735806208761e-10	1.000000000000000021e-02	4.273777448749652904e-11	1.295618921133603685e+01	-4.898571967322617460e-01	-2.223255233073235360e+01	-2.212615099919471362e+01	-8.157660391191257077e-01	4.798528929997019077e-01	3.836818560372914341e-07
1.000000000000000056e-01	4.486234547251284334e-10	1.000000000000000021e-02	4.664703116133166562e-11	1.283646606533000956e+01	-4.804629641191991984e-01	-2.226656886895263909e+01	-2.215261516953509968e+01	-8.059672759433169631e-01	4.776793556949314734e-01	4.214717221496983309e-07
1.000000000000000056e-01	4.928107350846870031e-10	1.000000000000000021e-02	5.094248375646553587e-11	1.271945148145408666e+01	-4.710687897578684780e-01	-2.230059034251474159e+01	-2.217883541948459225e+01	-7.962283673367664960e-01	4.757167382076659123e-01	4.629837185599693203e-07
1.000000000000000056e-01	5.413502527715840073e-10	1.000000000000000021e-02	5.566216327266703468e-11	1.260488468897606218e+01	-4.616745162348345755e-01	-2.233461553396492860e+01	-2.220483407459734337e+01	-7.865438139954221697e-01	4.739446453064601883e-01	5.085844574060537644e-07
1.000000000000000056e-01	5.946706824994326217e-10	1.000000000000000021e-02	6.084784999436838786e-11	1.249253017026945756e+01	-4.522802572311402924e-01	-2.236864493051391278e+01	-2.223063354180064621e+01	-7.769085283526919739e-01	4.723444974514450223e-01	5.586766602916415745e-07
1.000000000000000056e-01	6.532429214059166912e-10	1.000000000000000021e-02	6.654540932176804792e-11	1.238217274107953436e+01	-4.428859938945162722e-01	-2.240267934317704146e+01	-2.225625523756737678e+01	-7.673178390264183690e-01	4.708994174568488233e-01	6.137027149113036313e-07
1.000000000000000056e-01	7.175842477611022145e-10	1.000000000000000021e-02	7.280522750277328429e-11	1.227361806571932767e+01	-4.334917369938894316e-01	-2.243671856370541917e+01	-2.228172111480809647e+01	-7.577677246895291319e-01	4.695941109267778302e-01	6.741485819845173788e-07
1.000000000000000056e-01	7.882628892887734379e-10	1.000000000000000021e-02	7.968265434944037883e-11	1.216669082925718293e+01	-4.240974344569863885e-01	-2.247076311783751024e+01	-2.230704973872407493e+01	-7.482543531912142498e-01	4.684147499938262627e-01	7.405480870063739159e-07
1.000000000000000056e-01	8.659030414457303259e-10	1.000000000000000021e-02	8.723847872938361836e-11	1.206123074863318756e+01	-4.147031034728798082e-01	-2.250481283465578741e+01	-2.233225917356802270e+01	-7.387742626251565525e-01	4.673488669959624531e-01	8.134876347228887883e-07
1.000000000000000056e-01	9.511903799777737990e-10	1.000000000000000021e-02	9.553946991187201419e-11	1.195709665639215302e+01	-4.053088138366951476e-01	-2.253886703283282955e+01	-2.235736424216706553e+01	-7.293244542809134146e-01	4.663852186612302830e-01	8.936113879324839816e-07
1.000000000000000056e-01	1.044878116436281047e-09	1.000000000000000021e-02	1.046589842012706581e-10	1.185415771145800967e+01	-3.959144396443243230e-01	-2.257292690533280322e+01	-2.238237890204050018e+01	-7.199020260502493329e-01	4.655136878428720593e-01	9.816269563989965690e-07
1.000000000000000056e-01	1.147793650134415556e-09	1.000000000000000021e-02	1.146776030966199600e-10	1.175229762024445357e+01	-3.865200836940796969e-01	-2.260699187911248487e+01	-2.240731591423389801e+01	-7.105045523264834628e-01	4.647251983383284824e-01	1.078311646107926411e-06
1.000000000000000056e-01	1.260845875289441014e-09	1.000000000000000021e-02	1.256838499429731720e-10	1.165141247357678367e+01	-3.771256830586363074e-01	-2.264106344234336987e+01	-2.243218565420547250e+01	-7.011297096153157327e-01	4.640115679509335678e-01	1.184519323968322719e-06
1.000000000000000056e-01	1.385033207883861427e-09	1.000000000000000021e-02	1.377749722781327154e-10	1.155140818836595784e+01	-3.677312413207591280e-01	-2.267514081489527911e+01	-2.245699657896822288e+01	-6.917753050862529562e-01	4.633654825088342477e-01	1.301187958783607833e-06
1.000000000000000056e-01	1.521452403134276153e-09	1.000000000000000021e-02	1.510578020907154801e-10	1.145219925311556963e+01	-3.583367990008016202e-01	-2.270922395523885484e+01	-2.248175553440671592e+01	-6.824396168960902287e-01	4.627803555016498649e-01	1.429347904827086530e-06
1.000000000000000056e-01	1.671308241439051187e-09	1.000000000000000021e-02	1.656497051969243250e-10	1.135371079393617677e+01	-3.489423179519998697e-01	-2.274331348943708875e+01	-2.250646849850050302e+01	-6.731208081012027833e-01	4.622502780757713481e-01	1.570131001410624549e-06
1.000000000000000056e-01	1.835924168345851743e-09	1.000000000000000021e-02	1.816796167347450639e-10	1.125587285295748430e+01	-3.395478054085283581e-01	-2.277741001671884646e+01	-2.253114029623819548e+01	-6.638173039439152490e-01	4.617699399502726010e-01	1.724780568669725035e-06
1.000000000000000056e-01	2.016753982505462284e-09	1.000000000000000021e-02	1.992891856787916280e-10	1.115862371208656434e+01	-3.301532594252613584e-01	-2.281151332585020342e+01	-2.255577560156069694e+01	-6.545278103055807151e-01	4.613345835610971335e-01	1.894662387931293326e-06
1.000000000000000056e-01	2.215394674833565449e-09	1.000000000000000021e-02	2.186340273823690754e-10	1.106190840091616501e+01	-3.207586774518988992e-01	-2.284562282934861344e+01	-2.258037642757771835e+01	-6.452509459246584811e-01	4.609399254995878437e-01	2.081276763525087976e-06
1.000000000000000056e-01	2.433600532269001125e-09	1.000000000000000021e-02	2.398851026216124927e-10	1.096567665651049239e+01	-3.113640473257262009e-01	-2.287973990757962284e+01	-2.260494426364424925e+01	-6.359855591155110233e-01	4.605820988482491884e-01	2.286271772641502646e-06
1.000000000000000056e-01	2.673298630685249819e-09	1.000000000000000021e-02	2.632302327650882579e-10	1.086988290158871706e+01	-3.019693695325687544e-01	-2.291386486049419347e+01	-2.262948053389471070e+01	-6.267306073688132528e-01	4.602576481901223815e-01	2.511457820354118532e-06
1.000000000000000056e-01	2.936605853780147753e-09	1.000000000000000021e-02	2.888757646286735499e-10	1.077448611686227231e+01	-2.925746380493054466e-01	-2.294799761726335419e+01	-2.265398630625692533e+01	-6.174851201071760443e-01	4.599634659886078225e-01	2.758823628106305926e-06
1.000000000000000056e-01	3.225847588245431839e-09	1.000000000000000021e-02	3.170483937161186934e-10	1.067944916180653436e+01	-2.831798479221758758e-01	-2.298213819977130612e+01	-2.267846119778566560e+01	-6.082481957885192969e-01	4.596967411730474851e-01	3.030553796986297811e-06
1.000000000000000056e-01	3.543578260321731882e-09	1.000000000000000021e-02	3.479971852806806935e-10	1.058473996182688026e+01	-2.737850009782880623e-01	-2.301628653560056037e+01	-2.270290408751906952e+01	-5.990190972593154584e-01	4.594549437282466897e-01	3.329048100992298897e-06
1.000000000000000056e-01	3.892603895106722078e-09	1.000000000000000021e-02	3.819957742763842320e-10	1.049032775822233354e+01	-2.643900840644917705e-01	-2.305044333163647607e+01	-2.272731405867977017e+01	-5.897969615158444867e-01	4.592358071803346320e-01	3.656942680597014559e-06
1.000000000000000056e-01	4.276006897848022890e-09	1.000000000000000021e-02	4.193447976942480543e-10	1.039618465895240362e+01	-2.549950800347468016e-01	-2.308460989267903329e+01	-2.275168934859113179e+01	-5.805811905544260298e-01	4.590372679235770192e-01	4.017133323603304203e-06
1.000000000000000056e-01	4.697173276075803015e-09	1.000000000000000021e-02	4.603745614319974258e-10	1.030228786990520184e+01	-2.455999979696946167e-01	-2.311878447944007675e+01	-2.277602797747397645e+01	-5.713712280160052615e-01	4.588575000734635978e-01	4.412801039422050662e-06
1.000000000000000056e-01	5.159822542986194200e-09	1.000000000000000021e-02	5.054479786897809038e-10	1.020861304994143559e+01	-2.362048236129083434e-01	-2.315296935360999342e+01	-2.280032721236091930e+01	-5.621664558748307172e-01	4.586948318890335941e-01	4.847440151797968583e-06
1.000000000000000056e-01	5.668040566166003031e-09	1.000000000000000021e-02	5.549637926172778780e-10	1.011514208173195506e+01	-2.268095542476931958e-01	-2.318716331017941101e+01	-2.282458321778554833e+01	-5.529664624704082598e-01	4.585477625915928002e-01	5.324889158949770733e-06
1.000000000000000056e-01	6.226315651760852789e-09	1.000000000000000021e-02	6.093601193446944595e-10	1.002185518601427461e+01	-2.174141607731373826e-01	-2.322136768657703243e+01	-2.284879184178697997e+01	-5.437705703433266535e-01	4.584149511789519238e-01	5.849364633188967320e-06
1.000000000000000056e-01	6.839578182762564281e-09	1.000000000000000021e-02	6.691183498448401000e-10	9.928737057884109873e+00	-2.080186522807607463e-01	-2.325558285398250646e+01	-2.287295107661416083e+01	-5.345785234197819591e-01	4.582952029760463120e-01	6.425498459485587213e-06
1.000000000000000056e-01	7.513244161479663908e-09	1.000000000000000021e-02	7.347674398291204167e-10	9.835772440951870976e+00	-1.986230015182585129e-01	-2.328980876981792036e+01	-2.289705448304674107e+01	-5.253898653745636693e-01	4.581874087824644448e-01	7.058378741503302647e-06
1.000000000000000056e-01	8.253263040734490053e-09	1.000000000000000021e-02	8.068886169296544036e-10	9.742947868551521395e+00	-1.892272134315138576e-01	-2.332404540312058572e+01	-2.292109677952708324e+01	-5.162041704329567438e-01	4.580906054976594532e-01	7.753594737513347328e-06
1.000000000000000056e-01	9.066170266206154417e-09	1.000000000000000021e-02	8.861205570835673858e-10	9.650251389132417756e+00	-1.798312543619920434e-01	-2.335829369336383365e+01	-2.294507307386238182e+01	-5.070212371736033674e-01	4.580039184056658996e-01	8.517286221474433801e-06
1.000000000000000056e-01	9.959144993944807900e-09	1.000000000000000021e-02	9.731651051210813247e-10	9.557671887569762603e+00	-1.704351104237705750e-01	-2.339255369952931929e+01	-2.296897649326942670e+01	-4.978405784994492933e-01	4.579265823236937649e-01	9.356197706544117269e-06
1.000000000000000056e-01	1.094007349278703233e-08	1.000000000000000021e-02	1.068793520203441094e-09	9.465199538791631895e+00	-1.610387727596277740e-01	-2.342682637059072448e+01	-2.299280102705641582e+01	-4.886620779084296373e-01	4.578578962195933855e-01	1.027773800876091817e-05
1.000000000000000056e-01	1.201761879160816143e-08	1.000000000000000021e-02	1.173853399182533882e-09	9.372825360507372139e+00	-1.516422077517845801e-01	-2.346111176115000063e+01	-2.301653782626996758e+01	-4.794852476604773983e-01	4.577972487020360859e-01	1.129004567813881113e-05
1.000000000000000056e-01	1.320129718649825578e-08	1.000000000000000021e-02	1.289276214685793491e-09	9.280541444299108989e+00	-1.422454114232020728e-01	-2.349541081116941044e+01	-2.304017886233758006e+01	-4.703100784565776848e-01	4.577441004514639644e-01	1.240206087402728756e-05
1.000000000000000056e-01	1.450156228353170174e-08	1.000000000000000021e-02	1.416085724444025544e-09	9.188340491060733584e+00	-1.328483558194613334e-01	-2.352972354486064077e+01	-2.306371613102565021e+01	-4.611360852763937146e-01	4.576979638671900830e-01	1.362360431976633399e-05
1.000000000000000056e-01	1.592989731935060306e-08	1.000000000000000021e-02	1.555407097616313023e-09	9.096215927958246183e+00	-1.234510085201482449e-01	-2.356405094832492608e+01	-2.308713969173121328e+01	-4.519631524949545565e-01	4.576584413227919867e-01	1.496546403484782226e-05
1.000000000000000056e-01	1.749891657488730940e-08	1.000000000000000021e-02	1.708477061933062167e-09	9.004162006464738965e+00	-1.140533359807974489e-01	-2.359839207674235340e+01	-2.311043949231781269e+01	-4.427909912143377369e-01	4.576251755455587045e-01	1.643949060858862238e-05
1.000000000000000056e-01	1.922247677785714407e-08	1.000000000000000021e-02	1.876654940265680291e-09	8.912173489464979781e+00	-1.046553121935123315e-01	-2.363274897107779537e+01	-2.313360350584242298e+01	-4.336195016983310779e-01	4.575978515885026354e-01	1.805870185848361617e-05
1.000000000000000056e-01	2.111579947786777941e-08	1.000000000000000021e-02	2.061435009562837702e-09	8.820245712600838672e+00	-9.525691166346621219e-02	-2.366712244562189582e+01	-2.315661980583034563e+01	-4.244483695559893022e-01	4.575762240514222867e-01	1.983739779751075532e-05
1.000000000000000056e-01	2.319560547489582580e-08	1.000000000000000021e-02	2.264459874196013342e-09	8.728374519024495015e+00	-8.585808841273510905e-02	-2.370151162752836527e+01	-2.317947627386978127e+01	-4.152773260337880856e-01	4.575600786886298010e-01	2.179128692399350458e-05
1.000000000000000056e-01	2.548026248833022177e-08	1.000000000000000021e-02	2.487535306438882688e-09	8.636556047369950306e+00	-7.645879176752512496e-02	-2.373591856777711939e+01	-2.320215887982248759e+01	-4.061063533046080920e-01	4.575492605769113652e-01	2.393762495180291834e-05
1.000000000000000056e-01	2.798994737071523637e-08	1.000000000000000021e-02	2.732646585031789436e-09	8.544787195303641170e+00	-6.705898537862059472e-02	-2.377034316302908934e+01	-2.322465347649391276e+01	-3.969351368798470503e-01	4.575436339066527580e-01	2.629536720333445899e-05
1.000000000000000056e-01	3.074682429877702923e-08	1.000000000000000021e-02	3.001976473368376855e-09	8.453065073326646583e+00	-5.765862907216760119e-02	-2.380478639493391668e+01	-2.324694382641115808e+01	-3.877633990873619041e-01	4.575431103704659108e-01	2.888533601417530767e-05
1.000000000000000056e-01	3.377524051542039553e-08	1.000000000000000021e-02	3.297924927083541446e-09	8.361387105867949643e+00	-4.825765379052861237e-02	-2.383924844815211941e+01	-2.326901326799868386e+01	-3.785910478301275361e-01	4.575476597743772800e-01	3.173040462623590117e-05
1.000000000000000056e-01	3.710194135138273890e-08	1.000000000000000021e-02	3.623131034725993359e-09	8.269751006950317063e+00	-3.885599770553197635e-02	-2.387373123276193709e+01	-2.329084629723485023e+01	-3.694178628950339771e-01	4.575572333496893407e-01	3.485569919058503178e-05
1.000000000000000056e-01	4.075630642550024735e-08	1.000000000000000021e-02	3.980496816586193306e-09	8.178154882349437216e+00	-2.945359693239138141e-02	-2.390823443390490866e+01	-2.331242257908028748e+01	-3.602436126966495067e-01	4.575718790621294829e-01	3.828882067325948261e-05
1.000000000000000056e-01	4.477060910957875528e-08	1.000000000000000021e-02	4.373213842535111069e-09	8.086597136866148006e+00	-2.005039070163323889e-02	-2.394275875699521805e+01	-2.333372366044255486e+01	-3.510680932771492735e-01	4.575916284353525043e-01	4.206008860982294369e-05
1.000000000000000056e-01	4.918030154932259896e-08	1.000000000000000021e-02	4.804792178117382526e-09	7.995076249738043650e+00	-1.064628029079888599e-02	-2.397730661137824271e+01	-2.335473087202317899e+01	-3.418910782509101409e-01	4.576165522897781557e-01	4.620280887484949509e-05
1.000000000000000056e-01	5.402432775847172474e-08	1.000000000000000021e-02	5.279092599732900297e-09	7.903591054982406661e+00	-1.241186885425814724e-03	-2.401187722876478503e+01	-2.337542181572191424e+01	-3.327123574003962858e-01	4.576467577405765041e-01	5.075356782364272648e-05
1.000000000000000056e-01	5.934546755122488806e-08	1.000000000000000021e-02	5.800361838142799555e-09	7.812140582924371301e+00	8.164983005610120664e-03	-2.404647243453892003e+01	-2.339577463535948709e+01	-3.235316890901458464e-01	4.576823720959737329e-01	5.575255540496215834e-05
1.000000000000000056e-01	6.519071435037351042e-08	1.000000000000000021e-02	6.373271618561794754e-09	7.720723826067803053e+00	1.757233908378862813e-02	-2.408109288137182702e+01	-2.341576751487504993e+01	-3.143488231537503452e-01	4.577235560215058285e-01	6.124392010059275828e-05
1.000000000000000056e-01	7.161169020774324115e-08	1.000000000000000021e-02	7.002961508942987963e-09	7.629340171413708127e+00	2.698100447250267875e-02	-2.411574068671407645e+01	-2.343537761780969930e+01	-3.051635337453717511e-01	4.577704897626517777e-01	6.727615882357002941e-05
1.000000000000000056e-01	7.866510170217834140e-08	1.000000000000000021e-02	7.695086339503639498e-09	7.537989072044502414e+00	3.639109721353350757e-02	-2.415041523900200460e+01	-2.345458001679167381e+01	-2.959755468303910675e-01	4.578233681563688151e-01	7.390254522016312356e-05
1.000000000000000056e-01	8.641324074131324774e-08	1.000000000000000021e-02	8.455868194927433103e-09	7.446670062975037752e+00	4.580276382125767626e-02	-2.418511902153682058e+01	-2.347335069169459842e+01	-2.867845945149838371e-01	4.578824202432087986e-01	8.118160015990482671e-05
1.000000000000000056e-01	9.492453468994093473e-08	1.000000000000000021e-02	9.292154212254898433e-09	7.355382870238359239e+00	5.521615451098886573e-02	-2.421985360471926185e+01	-2.349166416238611532e+01	-2.775903940558919203e-01	4.579478848932012625e-01	8.917760856374027083e-05
1.000000000000000056e-01	1.042741506834136966e-07	1.000000000000000021e-02	1.021147984700672239e-08	7.264127146537660451e+00	6.463144259674712122e-02	-2.425461988315271711e+01	-2.350949489800984793e+01	-2.683926696794287636e-01	4.580200433115351188e-01	9.796118714273775469e-05
1.000000000000000056e-01	1.145446594630447664e-07	1.000000000000000021e-02	1.122213909249049293e-08	7.172902693308227384e+00	7.404881470395299758e-02	-2.428941875375722503e+01	-2.352681731310554980e+01	-2.591910982612262160e-01	4.580991718322593442e-01	1.076099080494368642e-04
1.000000000000000056e-01	1.258267645961454112e-07	1.000000000000000021e-02	1.233326158753113669e-08	7.081709498280532422e+00	8.346847511844689149e-02	-2.432425218699353664e+01	-2.354360424485695802e+01	-2.499853587273719313e-01	4.581855924697038063e-01	1.182089839664655749e-04
1.000000000000000056e-01	1.382201035207734643e-07	1.000000000000000021e-02	1.355489806898275384e-08	6.990547558450166399e+00	9.289065125898191000e-02	-2.435912240509027527e+01	-2.355982880185151984e+01	-2.407751298941320783e-01	4.582796285098993394e-01	1.298520206637003951e-04
1.000000000000000056e-01	1.518341274895865712e-07	1.000000000000000021e-02	1.489811463058855897e-08	6.899416798355376912e+00	1.023155830162325447e-01	-2.439403064635876461e+01	-2.357546405581904381e+01	-2.315600518638802896e-01	4.583816308129371464e-01	1.426418436876935388e-04
1.000000000000000056e-01	1.667890681839869719e-07	1.000000000000000021e-02	1.637509679129932767e-08	6.808317369587727264e+00	1.117435519503207075e-01	-2.442897914902628642e+01	-2.359048333846402912e+01	-2.223397605945365285e-01	4.584919840975771876e-01	1.566914064755612257e-04
1.000000000000000056e-01	1.832169995351708365e-07	1.000000000000000021e-02	1.799926458137924083e-08	6.717249424898467325e+00	1.211748503923739950e-01	-2.446396910382503265e+01	-2.360485775109080109e+01	-2.131138687050224689e-01	4.586110718041709333e-01	1.721247879080549967e-04
1.000000000000000056e-01	2.012630041295094136e-07	1.000000000000000021e-02	1.978539998437941537e-08	6.626213187114235126e+00	1.306098046466046825e-01	-2.449900329787712749e+01	-2.361856032905441083e+01	-2.038819919572461004e-01	4.587393296786785868e-01	1.890782881332128402e-04
1.000000000000000056e-01	2.210864544993223533e-07	1.000000000000000021e-02	2.174978726722071787e-08	6.535208917993685418e+00	1.400487747668103244e-01	-2.453408412732325772e+01	-2.363156270656412872e+01	-1.946436947838492415e-01	4.588771984659842929e-01	2.077016323077231035e-04
1.000000000000000056e-01	2.428624206147095803e-07	1.000000000000000021e-02	2.391036922976185811e-08	6.444236917484151839e+00	1.494921635040925012e-01	-2.456921351075223825e+01	-2.364383747887793774e+01	-1.853985297373128560e-01	4.590251645705620831e-01	2.281592929198029648e-04
1.000000000000000056e-01	2.667832160066454798e-07	1.000000000000000021e-02	2.628691974255675998e-08	6.353297697073251982e+00	1.589403996127059238e-01	-2.460439461409738371e+01	-2.365535622778968161e+01	-1.761460455173846640e-01	4.591837306284105580e-01	2.506319423426350964e-04
1.000000000000000056e-01	2.930600961758579456e-07	1.000000000000000021e-02	2.890123424692280333e-08	6.262391688361844899e+00	1.683939637574720094e-01	-2.463963049437058572e+01	-2.366609016467813120e+01	-1.668857418605966814e-01	4.593534296662937777e-01	2.753180484694073434e-04
1.000000000000000056e-01	3.219251242869182419e-07	1.000000000000000021e-02	3.177734333146780919e-08	6.171519481462849122e+00	1.778533730728429629e-01	-2.467492332645740305e+01	-2.367601231471062562e+01	-1.576171036340383580e-01	4.595348490278183817e-01	3.024356275188036709e-04
1.000000000000000056e-01	3.536332206243410022e-07	1.000000000000000021e-02	3.494174615358235425e-08	6.080681865385908935e+00	1.873192125509094974e-01	-2.471027642765523780e+01	-2.368509216217171343e+01	-1.483395841595438469e-01	4.597286083359222175e-01	3.322241694746351677e-04
1.000000000000000056e-01	3.884644139103796226e-07	1.000000000000000021e-02	3.842367279533383653e-08	5.989879705605116733e+00	1.967920989708579482e-01	-2.474569388526218106e+01	-2.369330260118417542e+01	-1.390526238554912197e-01	4.599353509581760591e-01	3.649467531783930790e-04
1.000000000000000056e-01	4.267263143669365586e-07	1.000000000000000021e-02	4.225537434274578442e-08	5.899113991848382810e+00	2.062727437169782074e-01	-2.478117986883662383e+01	-2.370061417243287849e+01	-1.297555918715715961e-01	4.601558126827285378e-01	4.008923697845340715e-04
1.000000000000000056e-01	4.687568303623295254e-07	1.000000000000000021e-02	4.647244516905687112e-08	5.808385762049613099e+00	2.157618973370888094e-01	-2.481673646662719435e+01	-2.370699711425036327e+01	-1.204478484213495904e-01	4.603907324692499969e-01	4.403784750107079095e-04
1.000000000000000056e-01	5.149271526348670341e-07	1.000000000000000021e-02	5.111418296845792811e-08	5.717696509838316565e+00	2.252603991210297141e-01	-2.485236970248565314e+01	-2.371242371220685996e+01	-1.111287114788410690e-01	4.606409391924444208e-01	4.837537928513455728e-04
1.000000000000000056e-01	5.656450324482774873e-07	1.000000000000000021e-02	5.622398833944833173e-08	5.627047741141392834e+00	2.347691711866533026e-01	-2.488808428780018644e+01	-2.371686258501809874e+01	-1.017974623222244190e-01	4.609073137870609571e-01	5.314013954013952499e-04
1.000000000000000056e-01	6.213583826298849409e-07	1.000000000000000021e-02	6.184981207999911949e-08	5.536441169111461669e+00	2.442892337110901813e-01	-2.492388492624967355e+01	-2.372028524217282808e+01	-9.245329502061849780e-02	4.611908153784725073e-01	5.837420860685892630e-04
1.000000000000000056e-01	6.825592332939480299e-07	1.000000000000000021e-02	6.804465266556544880e-08	5.445878801049977902e+00	2.538216759674707945e-01	-2.495977658732507365e+01	-2.372266033989622969e+01	-8.309540594098052679e-02	4.614924690474708768e-01	6.412381160088611838e-04
1.000000000000000056e-01	7.497880771849663250e-07	1.000000000000000021e-02	7.486711318840165164e-08	5.355362904706939098e+00	2.633677123906912887e-01	-2.499576499947097119e+01	-2.372395866374224127e+01	-7.372290456589780661e-02	4.618133956897736425e-01	7.043972666546558740e-04
1.000000000000000056e-01	8.236386430166743031e-07	1.000000000000000021e-02	8.238202195514251469e-08	5.264896171005856829e+00	2.729287041849937645e-01	-2.503185808748739660e+01	-2.372414771310169712e+01	-6.433481790520545474e-02	4.621548005660542913e-01	7.737773343454589945e-04
1.000000000000000056e-01	9.047631389622618380e-07	1.000000000000000021e-02	9.066114655554081959e-08	5.174481469617536078e+00	2.825061031310954762e-01	-2.506806100614080179e+01	-2.372319731981582080e+01	-5.493015592037409078e-02	4.625179868698978680e-01	8.499910567111907842e-04
1.000000000000000056e-01	9.938780126034870377e-07	1.000000000000000021e-02	9.978394884152838320e-08	5.084122037245762726e+00	2.921015083330724127e-01	-2.510438242137716358e+01	-2.372107481688136943e+01	-4.550782241403794615e-02	4.629043784194664113e-01	9.337115243183232880e-04
1.000000000000000056e-01	1.091770278207430789e-06	1.000000000000000021e-02	1.098384873312025617e-07	4.993821453345094419e+00	3.017167199299467528e-01	-2.514082939717580700e+01	-2.371774919741547905e+01	-3.606662774166125018e-02	4.633155210450468076e-01	1.025678125352086703e-03
1.000000000000000056e-01	1.199304467209972165e-06	1.000000000000000021e-02	1.209223877464103069e-07	4.903583989656680409e+00	3.113536596268106083e-01	-2.517741275039572812e+01	-2.371318671263700750e+01	-2.660530522246062901e-02	4.637530923836266084e-01	1.126703075865541880e-03
1.000000000000000056e-01	1.317430263288885311e-06	1.000000000000000021e-02	1.331439938036886753e-07	4.813414163836501558e+00	3.210144553833625958e-01	-2.521413958670405364e+01	-2.370735536957126754e+01	-1.712251907167683385e-02	4.642189015627309345e-01	1.237678593257972781e-03
1.000000000000000056e-01	1.447190889455389449e-06	1.000000000000000021e-02	1.466235838360003424e-07	4.723316969575331647e+00	3.307014449464159567e-01	-2.525102171027956288e+01	-2.370022230039199229e+01	-7.616769164542347426e-03	4.647149292974290802e-01	1.359584776410483918e-03
1.000000000000000056e-01	1.589732321234396076e-06	1.000000000000000021e-02	1.614948148636861624e-07	4.633298020459656108e+00	3.404172135478818473e-01	-2.528806922916315614e+01	-2.369175265102566286e+01	1.913523528514815553e-03	4.652433301920382291e-01	1.493498261998342947e-03
1.000000000000000056e-01	1.746313407299269177e-06	1.000000000000000021e-02	1.779063008383738433e-07	4.543363646835851810e+00	3.501645724169308305e-01	-2.532529602940183366e+01	-2.368191348400772966e+01	1.147008056659615249e-02	4.658064417849345773e-01	1.640601733488509075e-03
1.000000000000000056e-01	1.918316986941059441e-06	1.000000000000000021e-02	1.960235203994209155e-07	4.453520697612407986e+00	3.599466105884329137e-01	-2.536271412796567049e+01	-2.367066987795338662e+01	2.105475874589046725e-02	4.664068247977866122e-01	1.802194366872489654e-03
1.000000000000000056e-01	2.107262102555676152e-06	1.000000000000000021e-02	2.160307659939526964e-07	4.363776719751886191e+00	3.697667119659004964e-01	-2.540033857211722790e+01	-2.365798694329343022e+01	3.066956709847090679e-02	4.670472447830888996e-01	1.979703305258814511e-03
1.000000000000000056e-01	2.314817415003064583e-06	1.000000000000000021e-02	2.381336077384804445e-07	4.274140197774130456e+00	3.796285997072864626e-01	-2.543818437994027448e+01	-2.364382978655631362e+01	4.031669897960910021e-02	4.677307157746781741e-01	2.174696263894284731e-03
1.000000000000000056e-01	2.542815940315565345e-06	1.000000000000000021e-02	2.625615326674488221e-07	4.184620149072541651e+00	3.895363791473226978e-01	-2.547626877281108548e+01	-2.362816359578449266e+01	4.999853557160349737e-02	4.684605551848335381e-01	2.388895376923448870e-03
1.000000000000000056e-01	2.793271237902093647e-06	1.000000000000000021e-02	2.895709834743269466e-07	4.095226972996600878e+00	3.994945043269521046e-01	-2.551461080592473962e+01	-2.361095426877831116e+01	5.971762490685250668e-02	4.692403277024368435e-01	2.624192407901100935e-03
1.000000000000000056e-01	3.068395193213558559e-06	1.000000000000000021e-02	3.194489994064016836e-07	4.005971594242479838e+00	4.095079007083985423e-01	-2.555323067705153051e+01	-2.359216502497637080e+01	6.947678576761973090e-02	4.700739487541341077e-01	2.882665459072343474e-03
1.000000000000000056e-01	3.370617551916407274e-06	1.000000000000000021e-02	3.525170107076257130e-07	3.916866488846868943e+00	4.195819364881103186e-01	-2.559215051738243218e+01	-2.357176182723791413e+01	7.927902756262028561e-02	4.709656668351271946e-01	3.166597326392490887e-03
1.000000000000000056e-01	3.702607378089525669e-06	1.000000000000000021e-02	3.891357577393264775e-07	3.827924718050631281e+00	4.297225165594628637e-01	-2.563139367349914366e+01	-2.354970822097858374e+01	8.912767308538604993e-02	4.719201491417379657e-01	3.478495663052146025e-03
1.000000000000000056e-01	4.067296625951643148e-06	1.000000000000000021e-02	4.297103069481503105e-07	3.739161236604380711e+00	4.399361228238758414e-01	-2.567098654562066073e+01	-2.352597198813889889e+01	9.902630659576061589e-02	4.729424351298803231e-01	3.821115128939265877e-03
1.000000000000000056e-01	4.467906033291988562e-06	1.000000000000000021e-02	4.746963980835802801e-07	3.650591975892109264e+00	4.502298386718660561e-01	-2.571095768073859844e+01	-2.350051654191097583e+01	1.089788421231787652e-01	4.740380397769285992e-01	4.197481722679106096e-03
1.000000000000000056e-01	4.907973565280921855e-06	1.000000000000000021e-02	5.246074168349412681e-07	3.562234439123242336e+00	4.606114301309691683e-01	-2.575133827627314531e+01	-2.347330997827826238e+01	1.189895277963159970e-01	4.752129759660874697e-01	4.610919510522705489e-03
1.000000000000000056e-01	5.391385659860877199e-06	1.000000000000000021e-02	5.800226416812640730e-07	3.474107804992604631e+00	4.710893873175560076e-01	-2.579216149055052654e+01	-2.344431755438920817e+01	1.290629963709761796e-01	4.764737796211875320e-01	5.065079988512113419e-03
1.000000000000000056e-01	5.922411550659965730e-06	1.000000000000000021e-02	6.415966174861360691e-07	3.386232855311505752e+00	4.816730493565973270e-01	-2.583346574976106780e+01	-2.341350798610756456e+01	1.392043039419377237e-01	4.778275907178795023e-01	5.563974337712199528e-03
1.000000000000000056e-01	6.505740970549615531e-06	1.000000000000000021e-02	7.100701959622530102e-07	3.298632442636426632e+00	4.923725942927528187e-01	-2.587528957421131182e+01	-2.338085031844496697e+01	1.494189275642838766e-01	4.792821721216569131e-01	6.112008857009714434e-03
1.000000000000000056e-01	7.146525568823631644e-06	1.000000000000000021e-02	7.862834043367566196e-07	3.211331268637072522e+00	5.031991814531706630e-01	-2.591767678797994634e+01	-2.334631438184105789e+01	1.597128649713113191e-01	4.808459892859673346e-01	6.714023887282488320e-03
1.000000000000000056e-01	7.850424407772756165e-06	1.000000000000000021e-02	8.711901849691006522e-07	3.124356061769902659e+00	5.141650139490260285e-01	-2.596067630471807419e+01	-2.330987286234120504e+01	1.700926388102743658e-01	4.825282480401256180e-01	7.375336570434471925e-03
1.000000000000000056e-01	8.623653940455829414e-06	1.000000000000000021e-02	9.658758024305142718e-07	3.037736039707566782e+00	5.252834332599026768e-01	-2.600433900149161204e+01	-2.327149902765692246e+01	1.805653662970598816e-01	4.843389721096400535e-01	8.101787821773374226e-03
1.000000000000000056e-01	9.473042911044105105e-06	1.000000000000000021e-02	1.071462881866690209e-06	2.951502619355850676e+00	5.365440238400278616e-01	-2.604863026214408350e+01	-2.323107728323901355e+01	1.911267306625177298e-01	4.862769935767801144e-01	8.899793816297220383e-03
1.000000000000000056e-01	1.040609266258887006e-05	1.000000000000000021e-02	1.191034002146159138e-06	2.865693552950106415e+00	5.483027197622150073e-01	-2.609485086099021700e+01	-2.318982486290803990e+01	2.019490237654508746e-01	4.885183856257526713e-01	9.776404577759148506e-03
1.000000000000000056e-01	1.143104338481780539e-05	1.000000000000000021e-02	1.311119194423761046e-06	2.780315199649791236e+00	5.577532032085292801e-01	-2.613278149033040876e+01	-2.313743601322331500e+01	2.116807268507727713e-01	4.897122529027910787e-01	1.073934766035292837e-02
1.000000000000000056e-01	1.255694688702479556e-05	1.000000000000000021e-02	1.435999636573290372e-06	2.695419156812967731e+00	5.659842358137555651e-01	-2.616639207695497049e+01	-2.307779178454343239e+01	2.208473448356471636e-01	4.903892564442458024e-01	1.179713091876342067e-02
1.000000000000000056e-01	1.379374653874387683e-05	1.000000000000000021e-02	1.599444351040573872e-06	2.611104615763542025e+00	5.782198717526788601e-01	-2.621471543770201862e+01	-2.302983440712707619e+01	2.319672220752408975e-01	4.930776814135242603e-01	1.295912938844183057e-02
1.000000000000000056e-01	1.515236508420002508e-05	1.000000000000000021e-02	1.777742886926389422e-06	2.527368660030270497e+00	5.899767992012620033e-01	-2.626142477187489632e+01	-2.297714209320654177e+01	2.428809235651669951e-01	4.956177873273190926e-01	1.423558059571963103e-02
1.000000000000000056e-01	1.664480110606642756e-05	1.000000000000000021e-02	1.978283199770022738e-06	2.444268768419102233e+00	6.020515274997424449e-01	-2.630942509256765760e+01	-2.292252227734946501e+01	2.539733788694320538e-01	4.984002576999273515e-01	1.563776401175700353e-02
1.000000000000000056e-01	1.828423499044387520e-05	1.000000000000000021e-02	2.203416173037371154e-06	2.361856688555930894e+00	6.143808967711673619e-01	-2.635849141123120631e+01	-2.286564859460718679e+01	2.652153364375635647e-01	5.014010111525522007e-01	1.717806438993915719e-02
1.000000000000000056e-01	2.008514532888752989e-05	1.000000000000000021e-02	2.456489727488739927e-06	2.280188484129585191e+00	6.269881588487710156e-01	-2.640871192237292675e+01	-2.280650559008294564e+01	2.766192994897664903e-01	5.046381508005879368e-01	1.887008719442272164e-02
1.000000000000000056e-01	2.206343678548069743e-05	1.000000000000000021e-02	2.741356828028850167e-06	2.199323572593742337e+00	6.398984946042829414e-01	-2.646018274457189179e+01	-2.274508206092724549e+01	2.881988197516420769e-01	5.081311745907441946e-01	2.072877826161569070e-02
1.000000000000000056e-01	2.423658055820824745e-05	1.000000000000000021e-02	3.062457917465172736e-06	2.119324742204785395e+00	6.531391705665167136e-01	-2.651300897533838707e+01	-2.268137135281853389e+01	2.999686080881929229e-01	5.119010782652821945e-01	2.277055587587875282e-02
1.000000000000000056e-01	2.662376867510851840e-05	1.000000000000000021e-02	3.424917019723705405e-06	2.040258181558537220e+00	6.667396491469012032e-01	-2.656730161420543723e+01	-2.261537080425701163e+01	3.119446089710891101e-01	5.159704279001289251e-01	2.501345586324250914e-02
1.000000000000000056e-01	2.924608348786357566e-05	1.000000000000000021e-02	3.834653520573750320e-06	1.962193470518724725e+00	6.807317263167491639e-01	-2.662318155174896717e+01	-2.254708373796694687e+01	3.241440692848982508e-01	5.203634222393702657e-01	2.747729098719474058e-02
1.000000000000000056e-01	3.212668385970342722e-05	1.000000000000000021e-02	4.298513206520441876e-06	1.885203182327481075e+00	6.951496737508056079e-01	-2.668077856758461053e+01	-2.247651752833854033e+01	3.365856502922497384e-01	5.251059739779293523e-01	3.018382605788035022e-02
1.000000000000000056e-01	3.529100969193483411e-05	1.000000000000000021e-02	4.824421207671155326e-06	1.809362559978249907e+00	7.100303654929720487e-01	-2.674023153421413213e+01	-2.240368565183543126e+01	3.492895418113448613e-01	5.302257931260783153e-01	3.315697030433093634e-02
1.000000000000000056e-01	3.876700659536217212e-05	1.000000000000000021e-02	5.421559002919086694e-06	1.734749244734868023e+00	7.254134053937314475e-01	-2.680169144900430211e+01	-2.232860814255095860e+01	3.622774997271562825e-01	5.357524237282405011e-01	3.642298871078923639e-02
1.000000000000000056e-01	4.258537269077660933e-05	1.000000000000000021e-02	6.100572906968282596e-06	1.661442941682751639e+00	7.413412565922039565e-01	-2.686531760825980086e+01	-2.225131199574313356e+01	3.755730217283144157e-01	5.417173159754611333e-01	4.001073419043309903e-02
1.000000000000000056e-01	4.677982971812166970e-05	1.000000000000000021e-02	6.873813822733743668e-06	1.589524618920178822e+00	7.578593601373950772e-01	-2.693128068412180198e+01	-2.217182882302068592e+01	3.892013884146763303e-01	5.481538540711881069e-01	4.395190264926902846e-02
1.000000000000000056e-01	5.138742084862452558e-05	1.000000000000000021e-02	7.755618749242934186e-06	1.519075931859624529e+00	7.750162635339599149e-01	-2.699976331920885997e+01	-2.209019798733685036e+01	4.031898195974008559e-01	5.550974140204516516e-01	4.828131320128468268e-02
1.000000000000000056e-01	5.644883783000823746e-05	1.000000000000000021e-02	8.762634756776231207e-06	1.450178137827638158e+00	7.928636816051337632e-01	-2.707096008946501442e+01	-2.200646771705388716e+01	4.175675458759542380e-01	5.625853649032706016e-01	5.303721601240669881e-02
1.000000000000000056e-01	6.200878035395431323e-05	1.000000000000000021e-02	9.914198879912428702e-06	1.382911726501517169e+00	8.114566363444449815e-01	-2.714507682022262003e+01	-2.192069151630366619e+01	4.323659234958086017e-01	5.706570939506718787e-01	5.826163050275931510e-02
1.000000000000000056e-01	6.811635081955393176e-05	1.000000000000000021e-02	1.123277296093877213e-05	1.317354883427545920e+00	8.308535001824658428e-01	-2.722233310233907844e+01	-2.183293235322079440e+01	4.476185035879325369e-01	5.793539905693023684e-01	6.400071689923146623e-02
1.000000000000000056e-01	7.482548797908522944e-05	1.000000000000000021e-02	1.274445123824691948e-05	1.253582637529189636e+00	8.511160938632832407e-01	-2.730296032111648330e+01	-2.174325913853152770e+01	4.633611737917817663e-01	5.887194378707363285e-01	7.030518443158248476e-02
1.000000000000000056e-01	8.219544329584059549e-05	1.000000000000000021e-02	1.447954593882622009e-05	1.191665400281938236e+00	8.723097164401134584e-01	-2.738720171801567815e+01	-2.165174812991597264e+01	4.796322721959995761e-01	5.987988102737062945e-01	7.723073978844978427e-02
1.000000000000000056e-01	9.029130422093829681e-05	1.000000000000000021e-02	1.647326356474434954e-05	1.131668107830580583e+00	8.945031862309679171e-01	-2.747531453853314076e+01	-2.155848598637474467e+01	4.964725902473219321e-01	6.096394003707246156e-01	8.483857980002500188e-02
1.000000000000000056e-01	9.918456901041592440e-05	1.000000000000000021e-02	1.876648640232487041e-05	1.073648734635644031e+00	9.177688951388268679e-01	-2.756756943309552810e+01	-2.146356285322393020e+01	5.139255428323394881e-01	6.212904153810541175e-01	9.319593272286041952e-02
1.000000000000000056e-01	1.089537781590782831e-04	1.000000000000000021e-02	2.140667111026340859e-05	1.017657037613104221e+00	9.421828191384271634e-01	-2.766425026963653977e+01	-2.136708033388332240e+01	5.320372213499240388e-01	6.338029292768396772e-01	1.023766529151275140e-01
1.000000000000000056e-01	1.196852080275814789e-04	1.000000000000000021e-02	2.444888933672381855e-05	9.637337942705453964e-01	9.678245365789330812e-01	-2.776565322979088535e+01	-2.126914476182525249e+01	5.508564690724142565e-01	6.472298491264609765e-01	1.124618741770333635e-01
1.000000000000000056e-01	1.314736327884918053e-04	1.000000000000000021e-02	2.795702470862061723e-05	9.119094386221966442e-01	9.947772141133944812e-01	-2.787208752214812080e+01	-2.116987035398769024e+01	5.704349234182473083e-01	6.616258716928768990e-01	1.235407275452921200e-01
1.000000000000000056e-01	1.444231614204135987e-04	1.000000000000000021e-02	3.200514790298259539e-05	8.622035815464195174e-01	1.023127667069074764e+00	-2.798387559385054502e+01	-2.106937849863722434e+01	5.908271285227328917e-01	6.770474829577324272e-01	1.357111299116888492e-01
1.000000000000000056e-01	1.586481571420653950e-04	1.000000000000000021e-02	3.667911187141694818e-05	8.146243432744969537e-01	1.052966425064653988e+00	-2.810135621418060126e+01	-2.096779753842272953e+01	6.120906014500633319e-01	6.935530393764111068e-01	1.490806504679767497e-01
1.000000000000000056e-01	1.742742474062467537e-04	1.000000000000000021e-02	4.207837839604885533e-05	7.691682850783488901e-01	1.084387675086627034e+00	-2.822487733673441213e+01	-2.086526213935514562e+01	6.342858415068803879e-01	7.112026700477827035e-01	1.637674626245415876e-01
1.000000000000000056e-01	1.914394333734163441e-04	1.000000000000000021e-02	4.831812610236463492e-05	7.258203975843681155e-01	1.117489343522284795e+00	-2.835480214632589835e+01	-2.076191408144174133e+01	6.574763965261354315e-01	7.300584381044927795e-01	1.799013899113581505e-01
1.000000000000000056e-01	2.102953086631492849e-04	1.000000000000000021e-02	5.553168024964917919e-05	6.845544639042068225e-01	1.152373248559148688e+00	-2.849150994251543523e+01	-2.065790300721063488e+01	6.817289752435726768e-01	7.501844277360305568e-01	1.976250551004822276e-01
1.000000000000000056e-01	2.310083981468275406e-04	1.000000000000000021e-02	6.387332065788757485e-05	6.453338223135003382e-01	1.189145116239782363e+00	-2.863538946001858321e+01	-2.055338206330687356e+01	7.071134602382471712e-01	7.716468391871558197e-01	2.170951427601267580e-01
1.000000000000000056e-01	2.537616286050536148e-04	1.000000000000000021e-02	7.352150166411389881e-05	6.081122548354791491e-01	1.227914812066488670e+00	-2.878684973339329289e+01	-2.044851614822941599e+01	7.337030186596393833e-01	7.945142461662726419e-01	2.384837864892024040e-01
1.000000000000000056e-01	2.787559442378372758e-04	1.000000000000000021e-02	8.468257386250047439e-05	5.728353174120500713e-01	1.268796334791473024e+00	-2.894630982483455384e+01	-2.034347355856004924e+01	7.615740876267409476e-01	8.188576211365443669e-01	2.619800930687054552e-01
1.000000000000000056e-01	3.062120812948658467e-04	1.000000000000000021e-02	9.759507194088840325e-05	5.394414886157750111e-01	1.311908164358041251e+00	-2.911420828207986844e+01	-2.023843272457208542e+01	7.908065836854802910e-01	8.447507395759430437e-01	2.877918172180199408e-01
1.000000000000000056e-01	3.363725174984307561e-04	1.000000000000000021e-02	1.125346609473436125e-04	5.078637213901636693e-01	1.357373350066411355e+00	-2.929099614087011005e+01	-2.013357902247464892e+01	8.214838978391298951e-01	8.722702615682464966e-01	3.161472016748492209e-01
1.000000000000000056e-01	3.695036134752572232e-04	1.000000000000000021e-02	1.298198220977620561e-04	4.780307924675789577e-01	1.405319777857503505e+00	-2.947714556397924923e+01	-2.002910527091387394e+01	8.536929980756440273e-01	9.014960783993046789e-01	3.472969991117688671e-01
1.000000000000000056e-01	4.058979651092014390e-04	1.000000000000000021e-02	1.498184133043488017e-04	4.498687428625885998e-01	1.455880392312421945e+00	-2.967314235383069487e+01	-1.992521459874684453e+01	8.875246089294250851e-01	9.325114861047723025e-01	3.815166937521910495e-01
1.000000000000000056e-01	4.458769875895211192e-04	1.000000000000000021e-02	1.729552256965536771e-04	4.233020237495526694e-01	1.509193468682265449e+00	-2.987949457461688496e+01	-1.982211922529356585e+01	9.230732989780108255e-01	9.654035061151944319e-01	4.191089425536753121e-01
1.000000000000000056e-01	4.897937539756323398e-04	1.000000000000000021e-02	1.997206839817358519e-04	3.982547131918452443e-01	1.565402870528622703e+00	-3.009672575450635534e+01	-1.972004174156062817e+01	9.604375917571132959e-01	1.000263058514065051e+00	4.604062575815114911e-01
1.000000000000000056e-01	5.380361133470173019e-04	1.000000000000000021e-02	2.306808818460162201e-04	3.746513797481831332e-01	1.624658377290048250e+00	-3.032538256851119485e+01	-1.961921458388911788e+01	9.997201412664935560e-01	1.037185272942565462e+00	5.057739535659240282e-01
1.000000000000000056e-01	5.910301160760953344e-04	1.000000000000000021e-02	2.664891149243155772e-04	3.524178613678551342e-01	1.687115914715039189e+00	-3.056603198187144343e+01	-1.951988003863090881e+01	1.041027892551142031e+00	1.076269678299240695e+00	5.556133867883479294e-01
1.000000000000000056e-01	6.492437764742083669e-04	1.000000000000000021e-02	3.078992180814647665e-04	3.314818029533247445e-01	1.752938038870469839e+00	-3.081926114923110660e+01	-1.942229385669899955e+01	1.084472279583337695e+00	1.117620460201806054e+00	6.103655142375279397e-01
1.000000000000000056e-01	7.131912060403724357e-04	1.000000000000000021e-02	3.557808985219373943e-04	3.117731711458294752e-01	1.822294225882575835e+00	-3.108568346197485610e+01	-1.932672373516259867e+01	1.130169364251287334e+00	1.161346683307101557e+00	6.705148047136084699e-01
1.000000000000000056e-01	7.834371538154085443e-04	1.000000000000000021e-02	4.111374628212459588e-04	2.932244631476887964e-01	1.895361379768885079e+00	-3.136593304828966211e+01	-1.923345034348284699e+01	1.178240101323012823e+00	1.207562548171154049e+00	7.365935367984619564e-01
1.000000000000000056e-01	8.606019939393972674e-04	1.000000000000000021e-02	4.751262857505071093e-04	2.757709256740968895e-01	1.972324198407106266e+00	-3.166067318479666781e+01	-1.914276963285094268e+01	1.228810571992653422e+00	1.256387665306533563e+00	8.091865220390177527e-01
1.000000000000000056e-01	9.453672044598655051e-04	1.000000000000000021e-02	5.490824381783451693e-04	2.593506834769443992e-01	2.053376047238463009e+00	-3.197059244319885352e+01	-1.905499210276816413e+01	1.282012203363706249e+00	1.307947270290469532e+00	8.889362954423091212e-01
1.000000000000000056e-01	1.038481385776566027e-03	1.000000000000000021e-02	6.345460867254202946e-04	2.439047422184636438e-01	2.138719253377746821e+00	-3.229640739514959336e+01	-1.897044567354075184e+01	1.337982091749836400e+00	1.362372566111275773e+00	9.765488197945947357e-01
1.000000000000000056e-01	1.140766871874494999e-03	1.000000000000000021e-02	7.332942522693482092e-04	2.293769923460446669e-01	2.228566287290456582e+00	-3.263886919673834797e+01	-1.888947822852590619e+01	1.396863375013026598e+00	1.419801070355106276e+00	1.072799754715863862e+00
1.000000000000000056e-01	1.253126992731973689e-03	1.000000000000000021e-02	8.473776684660669660e-04	2.157141849306744297e-01	2.323140665896819890e+00	-3.299876200389473269e+01	-1.881245804152667489e+01	1.458805539571585541e+00	1.480376962987747902e+00	1.178541346507061771e+00
1.000000000000000056e-01	1.376554052041444173e-03	1.000000000000000021e-02	9.791636731935650373e-04	2.028658342111094304e-01	2.422677718324286023e+00	-3.337690582580271581e+01	-1.873977774951649522e+01	1.523964843126236701e+00	1.544251443632560949e+00	1.294710000449019294e+00
1.000000000000000056e-01	1.512138090697893534e-03	1.000000000000000021e-02	1.131386349393086362e-03	1.907841414625908727e-01	2.527426710346664773e+00	-3.377416357698762539e+01	-1.867185820207254920e+01	1.592505029349126744e+00	1.611583491076544306e+00	1.422334603948518739e+00
1.000000000000000056e-01	1.661076513449273161e-03	1.000000000000000021e-02	1.307204989761279841e-03	1.794239200201154516e-01	2.637651855446921267e+00	-3.419144469960239974e+01	-1.860915135258671427e+01	1.664597825360829120e+00	1.682540262103771056e+00	1.562545674241180960e+00
1.000000000000000056e-01	1.824684663726284682e-03	1.000000000000000021e-02	1.510272675143963742e-03	1.687424690031188168e-01	2.753634445572276768e+00	-3.462970869146536046e+01	-1.855214741747035845e+01	1.740423299340363883e+00	1.757297562940607349e+00	1.716585413151682671e+00
1.000000000000000056e-01	2.004407440042696876e-03	1.000000000000000021e-02	1.744817056252140819e-03	1.586994704864125860e-01	2.875675270817960705e+00	-3.508997295291219132e+01	-1.850137793849756918e+01	1.820171218663062973e+00	1.836041215676345928e+00	1.885818760873019029e+00
1.000000000000000056e-01	2.201832056555933035e-03	1.000000000000000021e-02	2.015735447319648606e-03	1.492568983908700575e-01	3.004097160936060273e+00	-3.557332268031663602e+01	-1.845742658589495022e+01	1.904041827435662526e+00	1.918967544209522202e+00	2.071745545360351937e+00
1.000000000000000056e-01	2.418702060482302765e-03	1.000000000000000021e-02	2.328707394713731924e-03	1.403788736139364723e-01	3.139248363466534020e+00	-3.608091692712209664e+01	-1.842093474805569286e+01	1.992246845919453335e+00	2.006284709578039838e+00	2.276013839753852963e+00
1.000000000000000056e-01	2.656932730161079038e-03	1.000000000000000021e-02	2.690327960453818643e-03	1.320316223160026281e-01	3.281506130610523986e+00	-3.661399848573126548e+01	-1.839261264131488360e+01	2.085010978238983625e+00	2.098214114963639076e+00	2.500434647378185993e+00
1.000000000000000056e-01	2.918627989754778596e-03	1.000000000000000021e-02	3.108261742470657622e-03	1.241851617953940445e-01	3.431278977143954023e+00	-3.717387317306795325e+01	-1.837321461602991945e+01	2.182573317903802490e+00	2.194991777947052469e+00	2.746998046820134931e+00
1.000000000000000056e-01	3.206098989967120973e-03	1.000000000000000021e-02	3.591395296366458982e-03	1.168050228580337774e-01	3.588998359758492462e+00	-3.776180202064558955e+01	-1.836343447807579210e+01	2.285187986499295221e+00	2.296868461274129913e+00	3.017890939232904746e+00
1.000000000000000056e-01	3.521884518873484842e-03	1.000000000000000021e-02	4.150835785437795820e-03	1.098724996937368997e-01	3.755401658483023208e+00	-3.838278533041213336e+01	-1.836768729307717152e+01	2.393141045995548666e+00	2.404128342257763506e+00	3.315516625612184853e+00
1.000000000000000056e-01	3.868773423121261382e-03	1.000000000000000021e-02	4.786921696644830769e-03	1.048838020538905430e-01	3.927188356291294369e+00	-3.897803199231326943e+01	-1.832657461942105925e+01	2.506599731545520626e+00	2.517088155371425273e+00	3.642516288070018593e+00
1.000000000000000056e-01	4.249829237511994554e-03	1.000000000000000021e-02	5.528813563014413346e-03	9.936091779323935613e-02	4.110271932038011222e+00	-3.966100212965513094e+01	-1.835293431915208373e+01	2.625793031847024395e+00	2.635729062133009393e+00	4.001791052454175990e+00
1.000000000000000056e-01	4.668417240480429199e-03	1.000000000000000021e-02	6.394588128239968652e-03	9.345660248639116319e-02	4.305292456362645126e+00	-4.041872535941622147e+01	-1.843315261711286723e+01	2.751205917700872305e+00	2.760551610067750516e+00	4.396531195540799075e+00
1.000000000000000056e-01	5.128234174409789306e-03	1.000000000000000021e-02	7.397558559046758797e-03	8.801889100501288088e-02	4.511042689987458942e+00	-4.121069340351373000e+01	-1.852605462311018414e+01	2.883266397925694946e+00	2.892068309139858684e+00	4.830243093308451030e+00
1.000000000000000056e-01	5.633340893257011463e-03	1.000000000000000021e-02	8.561641861437097045e-03	8.289287932743792664e-02	4.728582670920645548e+00	-4.204540570880712380e+01	-1.863945649443056496e+01	3.022372005671968509e+00	3.030661255047675695e+00	5.306779846750003138e+00
1.000000000000000056e-01	6.188198225814060816e-03	1.000000000000000021e-02	9.913864704739747125e-03	7.806958026356351776e-02	4.958778087209844365e+00	-4.292521214159469878e+01	-1.877500065344547764e+01	3.168968114949620940e+00	3.176775040516531590e+00	5.830376647708938265e+00
1.000000000000000056e-01	6.797706371330226698e-03	1.000000000000000021e-02	1.148611764973608319e-02	7.353060841481494359e-02	5.202594469567300095e+00	-4.385308424242413849e+01	-1.893492676099120331e+01	3.323540223763302492e+00	3.330893360082654908e+00	6.405688717695138479e+00
1.000000000000000056e-01	7.467248175416158276e-03	1.000000000000000021e-02	1.331593202316017251e-02	6.925867554510127533e-02	5.461080082645291434e+00	-4.483218159966012450e+01	-1.912164277828160763e+01	3.486618775975216522e+00	3.493544657699089839e+00	7.037833201686710893e+00
1.000000000000000056e-01	8.202736668419006311e-03	1.000000000000000021e-02	1.544740447335400842e-02	6.523752643149706432e-02	5.735359802230701298e+00	-4.586580089408482763e+01	-1.933766837757734436e+01	3.658781731435396978e+00	3.665305504476918941e+00	7.732435267507978160e+00
1.000000000000000056e-01	9.010667286101800219e-03	1.000000000000000021e-02	1.793220645219471832e-02	6.145188674939820739e-02	6.026621309826181161e+00	-4.695729367382534747e+01	-1.958555366377685658e+01	3.840657114697933139e+00	3.846802284730188148e+00	8.495678837152709661e+00
1.000000000000000056e-01	9.898175233811834853e-03	1.000000000000000021e-02	2.083062218477829339e-02	5.788739984872247335e-02	6.336091407404702558e+00	-4.810995438753560904e+01	-1.986776521002171947e+01	4.032922600498864085e+00	4.038711323308916690e+00	9.334362416946204277e+00
1.000000000000000056e-01	1.087309850074726428e-02	1.000000000000000021e-02	2.421253099713037080e-02	5.453057462207242662e-02	6.664997561658001501e+00	-4.932684083709182232e+01	-2.018650762481422589e+01	4.236303451140656762e+00	4.241756497429946648e+00	1.025596052841442152e+01
1.000000000000000056e-01	1.194404708082983865e-02	1.000000000000000021e-02	2.815822471821039299e-02	5.136872910369277151e-02	7.014512489040893861e+00	-5.061054525543568161e+01	-2.054349123954903433e+01	4.451566381515817739e+00	4.456703309890940545e+00	1.126869128305784606e+01
1.000000000000000056e-01	1.312047901150489339e-02	1.000000000000000021e-02	3.275883170336629097e-02	4.838995265720690692e-02	7.385674703353873660e+00	-5.196287224894451384e+01	-2.093961325063937906e+01	4.679507526015868280e+00	4.684346604219172150e+00	1.238159066310636724e+01
1.000000000000000056e-01	1.441278390200217453e-02	1.000000000000000021e-02	3.811609202389880380e-02	4.558305304187167811e-02	7.779283299380613137e+00	-5.338443938336307326e+01	-2.137455324855039507e+01	4.920934660644661562e+00	4.925493047721033690e+00	1.360459415088765844e+01
1.000000000000000056e-01	1.583237468873379544e-02	1.000000000000000021e-02	4.434109142039485002e-02	4.293750607343370385e-02	8.195762526516160662e+00	-5.487418391386250249e+01	-2.184628036391258021e+01	5.176640237805941069e+00	5.180933995811756176e+00	1.494862632098032407e+01
1.000000000000000056e-01	1.739178842816321846e-02	1.000000000000000021e-02	5.155144750834037004e-02	4.044343327966542362e-02	8.634992868420075851e+00	-5.642878019582038007e+01	-2.235047126506849580e+01	5.447362529280326271e+00	5.451406817685096939e+00	1.642569904805428749e+01
1.000000000000000056e-01	1.910479701729334359e-02	1.000000000000000021e-02	5.986640915355577464e-02	3.809155020827966615e-02	9.096114671670616048e+00	-5.804200091939289763e+01	-2.287986827185249439e+01	5.733736048176524491e+00	5.737545129828959034e+00	1.804901903432139321e+01
1.000000000000000056e-01	2.098652881959697791e-02	1.000000000000000021e-02	6.939909282201510432e-02	3.587313607467679244e-02	9.577302598501846731e+00	-5.970397080631375530e+01	-2.342353455961820075e+01	6.036227490066949031e+00	6.039814733426396742e+00	1.983310530756964241e+01
1.000000000000000056e-01	2.305360227052401928e-02	1.000000000000000021e-02	8.028648328983745142e-02	3.377839261979177082e-02	1.007769344241389398e+01	-6.142522134517698618e+01	-2.399057324064968810e+01	6.355130668262745530e+00	6.358508481166836646e+00	2.179391905758062720e+01
1.000000000000000056e-01	2.532427264251682283e-02	1.000000000000000021e-02	9.201534596449763292e-02	3.182048981281147132e-02	1.056490305954274511e+01	-6.286796034923422383e+01	-2.424678869704050754e+01	6.689602531032164734e+00	6.692784522713623119e+00	2.394898191131411380e+01
1.000000000000000056e-01	2.781859326568265206e-02	1.000000000000000021e-02	9.345401851167935148e-02	3.035572308632904226e-02	1.055170398348475835e+01	-5.846411019475484494e+01	-1.869263572363615111e+01	7.019475228770033937e+00	7.022510768090455713e+00	2.631701544723739516e+01
1.000000000000000056e-01	3.055859262793711451e-02	1.000000000000000021e-02	9.577521038096968586e-02	2.900694039650938277e-02	1.056917408783725598e+01	-5.393855462664831180e+01	-1.289230289957997577e+01	7.318068386830759664e+00	7.320969066252587254e+00	2.891823698897029260e+01
1.000000000000000056e-01	3.356846891867078936e-02	1.000000000000000021e-02	9.931716150695032996e-02	2.771709602902754435e-02	1.062639245001744293e+01	-4.978662284599401033e+01	-7.357239127240004173e+00	7.593078093142594298e+00	7.595849803878195416e+00	3.177577336268424801e+01
1.000000000000000056e-01	3.687480373404340706e-02	1.000000000000000021e-02	1.161411180580392832e-01	2.585547923160195008e-02	1.113682446725685971e+01	-5.439012395494577135e+01	-1.061910141989616285e+01	7.881250389202591577e+00	7.883835936836703695e+00	3.491615560910901195e+01
1.000000000000000056e-01	4.050679683123491887e-02	1.000000000000000021e-02	1.326190836839783449e-01	2.416793349778078095e-02	1.158894725056050845e+01	-5.835706000331722265e+01	-1.319253344853327192e+01	8.183026091707347405e+00	8.185442885057113926e+00	3.836744829644827348e+01
1.000000000000000056e-01	4.449652400487570658e-02	1.000000000000000021e-02	1.499877361324291891e-01	2.256820925865992561e-02	1.202703972152208323e+01	-6.268342611112656471e+01	-1.608238789963608895e+01	8.495441619442544834e+00	8.497698440368367301e+00	4.216035408321633327e+01
1.000000000000000056e-01	4.887922036308094131e-02	1.000000000000000021e-02	1.675376627071429869e-01	2.106224921350221060e-02	1.243402393636572079e+01	-6.721604748324689638e+01	-1.913279908047934086e+01	8.815111351071436729e+00	8.817217575993026912e+00	4.632856664181920081e+01
1.000000000000000056e-01	5.369359150482928139e-02	1.000000000000000021e-02	1.847133130601713025e-01	1.964469683627887223e-02	1.280145420772734255e+01	-7.193811338696303892e+01	-2.232550274731340778e+01	9.138062138134955603e+00	9.140026607818640514e+00	5.090904327805817786e+01
1.000000000000000056e-01	5.898215534683610983e-02	1.000000000000000021e-02	2.009597885197168532e-01	1.831044590112569301e-02	1.312353696751268828e+01	-7.682689633513074057e+01	-2.563627166384132394e+01	9.460045648366758542e+00	9.461876692956934676e+00	5.594232575165570154e+01
1.000000000000000056e-01	6.479161761875085190e-02	1.000000000000000021e-02	2.158965042672192358e-01	1.705479475981214882e-02	1.339940445602199226e+01	-8.185324854530514926e+01	-2.903441059101281496e+01	9.776893131543147319e+00	9.778598611019106102e+00	6.147290016605944629e+01
1.000000000000000056e-01	7.117328434284843353e-02	1.000000000000000021e-02	2.296109100985751217e-01	1.587334018901965724e-02	1.363611362149069528e+01	-8.698119315708834165e+01	-3.248234598376620852e+01	1.008520733832131100e+01	1.008679467234014737e+01	6.754962430325707601e+01
1.000000000000000056e-01	7.818351494101219434e-02	1.000000000000000021e-02	2.431558146792252018e-01	1.476203099261941785e-02	1.385248832825838150e+01	-9.216773391132659299e+01	-3.593543410731777499e+01	1.038306897075972302e+01	1.038454517385900999e+01	7.422622077236647442e+01
1.000000000000000056e-01	8.588421997060308177e-02	1.000000000000000021e-02	2.593621372011593040e-01	1.371686206064520047e-02	1.408391610666782690e+01	-9.736315818898646057e+01	-3.934226245969647096e+01	1.067058904223358695e+01	1.067196072843967158e+01	8.156183557511523929e+01
1.000000000000000056e-01	9.434340788494925689e-02	1.000000000000000021e-02	2.838592237882376912e-01	1.273438478368052809e-02	1.438814579621108969e+01	-1.025123621144169164e+02	-4.264597320965232541e+01	1.095289901526837184e+01	1.095417245374676440e+01	8.962191396381325603e+01
1.000000000000000056e-01	1.036357856471477323e-01	1.000000000000000021e-02	3.267943969099320611e-01	1.181108911139805082e-02	1.485193658983399878e+01	-1.075580809148086985e+02	-4.578749183307149906e+01	1.124076481685699491e+01	1.124194592576816376e+01	9.847907062089146280e+01
1.000000000000000056e-01	1.138434185014741556e-01	1.000000000000000021e-02	4.049868968777959877e-01	1.094392706082643850e-02	1.559798852850931006e+01	-1.124472573393229453e+02	-4.871189376002185156e+01	1.155346678090336354e+01	1.155456117360961343e+01	1.082143807161723572e+02
1.000000000000000056e-01	1.250564547291438122e-01	1.000000000000000021e-02	5.445168318396910179e-01	1.013000786553452243e-02	1.678942822147969594e+01	-1.171419431922954999e+02	-5.137930407605017535e+01	1.192146703306889322e+01	1.192248003385543598e+01	1.189189940752790022e+02
1.000000000000000056e-01	1.373739217890745934e-01	1.000000000000000021e-02	7.869210958277087498e-01	9.366886980720721262e-03	1.865539293950876854e+01	-1.216323194743217755e+02	-5.377791577405795209e+01	1.238929878879616808e+01	1.239023547749422960e+01	1.306962077993745481e+02
1.000000000000000056e-01	1.509046008747347289e-01	1.000000000000000021e-02	1.162929269977088564e+00	8.650314481382877230e-03	2.128439779714781466e+01	-1.259754128609600627e+02	-5.596270428350386084e+01	1.301838365122875985e+01	1.301924868267690272e+01	1.436640847475241856e+02
1.000000000000000056e-01	1.657679876106884498e-01	1.000000000000000021e-02	1.755531885378074364e+00	7.979244398252796980e-03	2.505921479658533713e+01	-1.302648095909866299e+02	-5.802513934728465017e+01	1.388866843312678157e+01	1.388946635756656178e+01	1.579585692535166288e+02
1.000000000000000056e-01	1.820953473731896088e-01	1.000000000000000021e-02	2.706860300970103772e+00	7.354782958037822498e-03	3.056572507597769928e+01	-1.346380072907291492e+02	-6.010053477064239047e+01	1.509964854431257208e+01	1.510038402260852308e+01	1.737372408574904910e+02
1.000000000000000056e-01	2.000308745548441958e-01	1.000000000000000021e-02	4.095839158749287279e+00	6.772096189632194514e-03	3.787126653459806391e+01	-1.393355963734591967e+02	-6.242722767900154679e+01	1.677095940636672822e+01	1.677163661598558519e+01	1.911838363470103559e+02
1.000000000000000056e-01	2.197329660113377658e-01	1.000000000000000021e-02	6.081945884895578303e+00	6.230113143247928073e-03	4.737281470137180861e+01	-1.445937680720333276e+02	-6.523908434101666387e+01	1.904161900998190049e+01	1.904224202129603327e+01	2.105134634034912722e+02
1.000000000000000056e-01	2.413756199366196842e-01	1.000000000000000021e-02	8.855945716450554173e+00	5.727441040424286964e-03	5.944804290967404370e+01	-1.506523664697874381e+02	-6.877354991949081864e+01	2.207082850297388177e+01	2.207140124707791529e+01	2.319792052793691823e+02
1.000000000000000056e-01	2.651499725206515889e-01	1.000000000000000021e-02	1.266186445923636583e+01	5.262926769574002850e-03	7.452566961272952994e+01	-1.577301301317154980e+02	-7.324688775044083400e+01	2.603960551940724599e+01	2.604013181208415517e+01	2.558803644313001087e+02
1.000000000000000056e-01	2.912659859606484547e-01	1.000000000000000021e-02	1.781117491584290491e+01	4.835494255135905535e-03	9.309292503716289957e+01	-1.660140480157394052e+02	-7.884353282420865128e+01	3.115359748544869944e+01	3.115408103487447988e+01	2.825728849463695269e+02
1.000000000000000056e-01	3.199543027334128542e-01	1.000000000000000021e-02	2.469971464936630312e+01	4.444137175145011255e-03	1.157012113316105228e+02	-1.756534349310412608e+02	-8.571016474808196506e+01	3.764647727739713901e+01	3.764692169111458497e+01	3.124823848464146181e+02
1.000000000000000056e-01	3.514682825046904213e-01	1.000000000000000021e-02	3.382525412873250303e+01	4.087842947279921556e-03	1.429624975781627541e+02	-1.867554006685370211e+02	-9.395117428343041865e+01	4.578313771110617836e+01	4.578354649540085575e+01	3.461201817256164759e+02
1.000000000000000056e-01	3.860862396644265115e-01	1.000000000000000021e-02	4.580442810204100823e+01	3.765483146509433950e-03	1.755358830366822929e+02	-1.993799027641676389e+02	-1.036237134351801643e+02	5.586183031518953612e+01	5.586220686350418418e+01	3.841026084321831604e+02
1.000000000000000056e-01	4.241139012486217497e-01	1.000000000000000021e-02	6.138798429205039042e+01	3.475660491611915013e-03	2.141059439594473019e+02	-2.135351083652891759e+02	-1.147330545905710295e+02	6.821451492650817272e+01	6.821486249255747225e+01	4.271738247273126490e+02
1.000000000000000056e-01	4.658871069548218835e-01	1.000000000000000021e-02	8.147427462683162958e+01	3.216644667921471877e-03	2.593571886529124413e+02	-2.291754540264157924e+02	-1.272306474588554011e+02	8.320501662597575887e+01	8.320533829044245522e+01	4.762322877699092487e+02
1.000000000000000056e-01	5.117747750963139719e-01	1.000000000000000021e-02	1.071226175438575723e+02	2.986357081647471583e-03	3.119512343739808671e+02	-2.462048966094122306e+02	-1.410173670420157919e+02	1.012251218245926339e+02	1.012254204603009384e+02	5.323611306055391879e+02
1.000000000000000056e-01	5.621821606887288381e-01	1.000000000000000021e-02	1.395699608204435833e+02	2.782382432718045768e-03	3.725135428514154796e+02	-2.644863464820599006e+02	-1.559529438165747877e+02	1.226893572572155335e+02	1.226896354954590151e+02	5.968629732636660492e+02
1.000000000000000056e-01	6.175544344427069676e-01	1.000000000000000021e-02	1.802552217956512379e+02	2.602069881394801585e-03	4.416339054723019899e+02	-2.838559415636013341e+02	-1.718702346579403297e+02	1.480296433396979410e+02	1.480299035466862279e+02	6.713001373070841282e+02
1.000000000000000056e-01	6.783806142703487918e-01	1.000000000000000021e-02	2.308552172651440344e+02	2.442696875615088525e-03	5.198803810769720712e+02	-3.041390982339470952e+02	-1.885912705319532563e+02	1.776910864516858055e+02	1.776913307213733333e+02	7.575417508851384127e+02
1.000000000000000056e-01	7.451978840263840942e-01	1.000000000000000021e-02	2.933346933766712255e+02	2.301565660890693941e-03	6.078225555332636532e+02	-3.251650072808341179e+02	-2.059417491216231042e+02	2.121298499390907182e+02	2.121300800956566945e+02	8.578196999264054057e+02
1.000000000000000056e-01	8.185963376248451828e-01	1.000000000000000021e-02	3.700115690266032971e+02	2.176152416829336446e-03	7.060584781615733618e+02	-3.467773237014030769e+02	-2.237617212025742219e+02	2.518135014978902291e+02	2.518137191131322652e+02	9.747957492594312043e+02
1.000000000000000056e-01	8.992241904287053833e-01	1.000000000000000021e-02	4.636379689237009529e+02	2.064180888921323363e-03	8.152405912313589624e+02	-3.688404783099696829e+02	-2.419118987156300591e+02	2.972237226967160950e+02	2.972239291148046050e+02	1.111642461846853394e+03
1.000000000000000056e-01	9.877935039366569914e-01	1.000000000000000021e-02	5.774980397812397541e+02	1.963637114740784863e-03	9.360980864556702272e+02	-3.912422682747525755e+02	-2.602762416558607015e+02	3.488609470364938261e+02	3.488611434002052647e+02	1.272140871423158160e+03
1.000000000000000056e-01	1.085086474324357342e+00	1.000000000000000021e-02	7.155244017883314882e+02	1.872799255089638727e-03	1.069454953586649026e+03	-4.138937055906907858e+02	-2.787621974234709228e+02	4.072503922999399038e+02	4.072505795798651889e+02	1.460798294953438472e+03
1.000000000000000056e-01	1.191962340377130891e+00	1.000000000000000021e-02	8.824368646304036474e+02	1.790215395750251312e-03	1.216244732517532384e+03	-4.367277856168569201e+02	-2.972946878208450130e+02	4.729490130664880780e+02	4.729491920880275302e+02	1.682990263494844385e+03
1.000000000000000056e-01	1.309364971821245893e+00	1.000000000000000021e-02	1.083903954489514945e+03	1.714578853650672958e-03	1.377520839951309199e+03	-4.596950844352643344e+02	-3.158955085125008964e+02	5.465530020748017250e+02	5.465531735326871967e+02	1.945131289201589425e+03
1.000000000000000056e-01	1.438331205069795171e+00	1.000000000000000021e-02	1.326752971214314584e+03	1.645040001392514750e-03	1.554475095651830998e+03	-4.827707850214831069e+02	-3.344008706661983297e+02	6.287058718501973544e+02	6.287060363541979768e+02	2.254880512464525509e+03
1.000000000000000056e-01	1.579999999999969651e+00	1.000000000000000021e-02	1.619183767926162318e+03	1.580655357903235731e-03	1.748433516604517308e+03	-5.059366504115308203e+02	-3.528388878708760217e+02	7.201052746079647022e+02	7.201054326735002178e+02	2.621386583624079776e+03


==> anc/qmc4_nm_T20.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[]    mu_B-m_n[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3]
2.000000000000000000e+01	9.999999999999999799e-13	1.000000000000000021e-02	1.255860772220745818e-02	2.511834652252855301e+09	-4.899152972491850733e+02	-9.315548576771466571e+01	-9.315548576771466571e+01	3.767808679216916312e-02
2.000000000000000000e+01	1.098495252297123070e-12	1.000000000000000021e-02	1.255859966215032257e-02	2.286612647721873760e+09	-4.880364680732135980e+02	-9.315548576692464167e+01	-9.315548576692464167e+01	3.767806354237427519e-02
2.000000000000000000e+01	1.206691819319320406e-12	1.000000000000000021e-02	1.255862031901837893e-02	2.081589691764714479e+09	-4.861576515071234326e+02	-9.315548577039163547e+01	-9.315548577039163547e+01	3.767812593202142513e-02
2.000000000000000000e+01	1.325545234508051392e-12	1.000000000000000021e-02	1.255862685970534146e-02	1.894947377013408899e+09	-4.842788319555711496e+02	-9.315548588298545951e+01	-9.315548588298545951e+01	3.767814533814291961e-02
2.000000000000000000e+01	1.456105146812171298e-12	1.000000000000000021e-02	1.255863323804741818e-02	1.725040157447651625e+09	-4.824000068625351219e+02	-9.315548576664522784e+01	-9.315548576664522784e+01	3.767816644809543480e-02
2.000000000000000000e+01	1.599524590618575778e-12	1.000000000000000021e-02	1.255863892669538753e-02	1.570367193348613262e+09	-4.805211811175492471e+02	-9.315548588362686644e+01	-9.315548588362686644e+01	3.767818212292042140e-02
2.000000000000000000e+01	1.757070168727004945e-12	1.000000000000000021e-02	1.255864422644938604e-02	1.429562745397050142e+09	-4.786423544659091363e+02	-9.315548576619293897e+01	-9.315548576619293897e+01	3.767819821049597090e-02
2.000000000000000000e+01	1.930133238299520374e-12	1.000000000000000021e-02	1.255864883474191139e-02	1.301383219576213837e+09	-4.767635294504421495e+02	-9.315548589481862507e+01	-9.315548589481862507e+01	3.767821255931501356e-02
2.000000000000000000e+01	2.120242198572894853e-12	1.000000000000000021e-02	1.255865325458959715e-02	1.184696630085135698e+09	-4.748847087092660786e+02	-9.315548586787939200e+01	-9.315548586787939200e+01	3.767822413253111430e-02
2.000000000000000000e+01	2.329075988852339038e-12	1.000000000000000021e-02	1.255865702995871691e-02	1.078472562972339630e+09	-4.730058819829363870e+02	-9.315548577209557379e+01	-9.315548577209557379e+01	3.767823583379820845e-02
2.000000000000000000e+01	2.558478915993521786e-12	1.000000000000000021e-02	1.255865932576334491e-02	9.817728145403578281e+08	-4.711270558186062090e+02	-9.315548587130975022e+01	-9.315548587130975022e+01	3.767824426791183123e-02
2.000000000000000000e+01	2.810476942321174344e-12	1.000000000000000021e-02	1.255866153835775469e-02	8.937435245803412199e+08	-4.692482344358609794e+02	-9.315548584698284174e+01	-9.315548584698284174e+01	3.767825157191290186e-02
2.000000000000000000e+01	3.087295577830345739e-12	1.000000000000000021e-02	1.255866278591173321e-02	8.136071542850846052e+08	-4.673694066054860059e+02	-9.315548632972577536e+01	-9.315548632972577536e+01	3.767825451826165017e-02
2.000000000000000000e+01	3.391379534684538688e-12	1.000000000000000021e-02	1.255866340991218522e-02	7.406560866504970789e+08	-4.654905802890262976e+02	-9.315548579224557102e+01	-9.315548579224557102e+01	3.767825728369274263e-02
2.000000000000000000e+01	3.725414317588592219e-12	1.000000000000000021e-02	1.255866343025020121e-02	6.742460487022464275e+08	-4.636117578118034430e+02	-9.315548579108836691e+01	-9.315548579108836691e+01	3.767825656010881374e-02
2.000000000000000000e+01	4.092349940710795645e-12	1.000000000000000021e-02	1.255866281214454427e-02	6.137905611955984831e+08	-4.617329296332665081e+02	-9.315548587366160405e+01	-9.315548587366160405e+01	3.767825615939394274e-02
2.000000000000000000e+01	4.495426980609222231e-12	1.000000000000000021e-02	1.255866097125921295e-02	5.587556924560823441e+08	-4.598541014478110469e+02	-9.315548574793761816e+01	-9.315548574625549350e+01	3.767825062689481030e-02
2.000000000000000000e+01	4.938205195247622687e-12	1.000000000000000021e-02	1.255865904114166626e-02	5.086554550418199897e+08	-4.579752731356479103e+02	-9.315548578213419262e+01	-9.315548580599725881e+01	3.767824512478658294e-02
2.000000000000000000e+01	5.424594961848500805e-12	1.000000000000000021e-02	1.255865623720805666e-02	4.630473782136706114e+08	-4.560964463493352241e+02	-9.315548605440220342e+01	-9.315548586388688079e+01	3.767823741128255299e-02
2.000000000000000000e+01	5.958891811225473108e-12	1.000000000000000021e-02	1.255865233536471691e-02	4.215286792226740718e+08	-4.542176243787458247e+02	-9.315548621153416775e+01	-9.315548574564344619e+01	3.767822733530234308e-02
2.000000000000000000e+01	6.545814363583387335e-12	1.000000000000000021e-02	1.255864864289358250e-02	3.837327012009328008e+08	-4.523387988685076380e+02	-9.315548568061012702e+01	-9.315548580934498091e+01	3.767821588715145747e-02
2.000000000000000000e+01	7.190546000814667087e-12	1.000000000000000021e-02	1.255864415900971240e-02	3.493256478380362391e+08	-4.504599697354184968e+02	-9.315548576117799939e+01	-9.315548583594436138e+01	3.767820314162302620e-02
2.000000000000000000e+01	7.898780643318977268e-12	1.000000000000000021e-02	1.255863955964022990e-02	3.180036689276614785e+08	-4.485811408277381247e+02	-9.315548582195168592e+01	-9.315548580558694880e+01	3.767818952968929325e-02
2.000000000000000000e+01	8.676773035622312662e-12	1.000000000000000021e-02	1.255863455165802563e-02	2.894901345149469376e+08	-4.467023115220874274e+02	-9.315548584145710720e+01	-9.315548584381593855e+01	3.767817416758326848e-02
2.000000000000000000e+01	9.531393984890807918e-12	1.000000000000000021e-02	1.255862886839730942e-02	2.635332313908431828e+08	-4.448234819297037461e+02	-9.315548580590402139e+01	-9.315548580590402139e+01	3.767815835773127148e-02
2.000000000000000000e+01	1.047019104017590952e-11	1.000000000000000021e-02	1.255862304065486282e-02	2.399037378875777721e+08	-4.429446556617812121e+02	-9.315548586365146377e+01	-9.315548586365146377e+01	3.767814256132450551e-02
2.000000000000000000e+01	1.150145514827711423e-11	1.000000000000000021e-02	1.255861690530148123e-02	2.183929574629410207e+08	-4.410658290207999812e+02	-9.315548614339473943e+01	-9.315548614339473943e+01	3.767812521426592426e-02
2.000000000000000000e+01	1.263429387489071572e-11	1.000000000000000021e-02	1.255861061965575509e-02	1.988109177591846883e+08	-4.391870017822437262e+02	-9.315548607966432826e+01	-9.315548607966432826e+01	3.767810775053953565e-02
2.000000000000000000e+01	1.387871183769407704e-11	1.000000000000000021e-02	1.255860566392521388e-02	1.809847018620318174e+08	-4.373081768363181823e+02	-9.315548578113589429e+01	-9.315548577633832394e+01	3.767809319478761243e-02
2.000000000000000000e+01	1.524569906170682489e-11	1.000000000000000021e-02	1.255860027514490822e-02	1.647568574735790491e+08	-4.354293472493025092e+02	-9.315548578786400924e+01	-9.315548583608651256e+01	3.767807778349401698e-02
2.000000000000000000e+01	1.674732803723565073e-11	1.000000000000000021e-02	1.255859416999992491e-02	1.499840629917646945e+08	-4.335505172809028522e+02	-9.315548613915551357e+01	-9.315548575727902403e+01	3.767806135497463876e-02
2.000000000000000000e+01	1.839686033756586408e-11	1.000000000000000021e-02	1.255858885193663656e-02	1.365358675449905992e+08	-4.316716917408812719e+02	-9.315548602693706925e+01	-9.315548576404421510e+01	3.767804674504362378e-02
2.000000000000000000e+01	2.020886373798934935e-11	1.000000000000000021e-02	1.255858390679388814e-02	1.242934952566581815e+08	-4.297928652870680821e+02	-9.315548575089619021e+01	-9.315548580147731172e+01	3.767803277665963263e-02
2.000000000000000000e+01	2.219934087050079329e-11	1.000000000000000021e-02	1.255857973928252262e-02	1.131488315774536580e+08	-4.279140359029187266e+02	-9.315548624566223168e+01	-9.315548622804779200e+01	3.767802327892123826e-02
2.000000000000000000e+01	2.438587055037061093e-11	1.000000000000000021e-02	1.255857566974004878e-02	1.030034466633550227e+08	-4.260352068081440962e+02	-9.315548597025731681e+01	-9.315548596422539163e+01	3.767801257536022158e-02
2.000000000000000000e+01	2.678776302271435040e-11	1.000000000000000021e-02	1.255857217646203471e-02	9.376774384620629251e+07	-4.241563835136183229e+02	-9.315548573199866667e+01	-9.315548573307594893e+01	3.767800400173697967e-02
2.000000000000000000e+01	2.942623050011214820e-11	1.000000000000000021e-02	1.255856955554500616e-02	8.536015521621130407e+07	-4.222775564046668251e+02	-9.315548576647879031e+01	-9.315548576637725375e+01	3.767799882554078578e-02
2.000000000000000000e+01	3.232457449737399118e-11	1.000000000000000021e-02	1.255856731674013550e-02	7.770642789967972040e+07	-4.203987326712060053e+02	-9.315548581592045707e+01	-9.315548581592045707e+01	3.767799465137149778e-02
2.000000000000000000e+01	3.550839161788999494e-11	1.000000000000000021e-02	1.255856576988133473e-02	7.073896791716575623e+07	-4.185199062020324732e+02	-9.315548628290152067e+01	-9.315548627766844447e+01	3.767799390578575186e-02
2.000000000000000000e+01	3.900579960895913004e-11	1.000000000000000021e-02	1.255856540639268062e-02	6.439624291483606398e+07	-4.166410786229224072e+02	-9.315548594852961628e+01	-9.315548599517111938e+01	3.767799572054216645e-02
2.000000000000000000e+01	4.284768568249458783e-11	1.000000000000000021e-02	1.255856561037513482e-02	5.862223421890208125e+07	-4.147622504869192426e+02	-9.315548628775849238e+01	-9.315548577676180741e+01	3.767799879050696271e-02
2.000000000000000000e+01	4.706797929413972136e-11	1.000000000000000021e-02	1.255856679011411320e-02	5.336594873804745078e+07	-4.128834240744815816e+02	-9.315548581716103627e+01	-9.315548571489635776e+01	3.767800622321125503e-02
2.000000000000000000e+01	5.170395178983179170e-11	1.000000000000000021e-02	1.255856836539456789e-02	4.858096412578538805e+07	-4.110045969592686106e+02	-9.315548638856128605e+01	-9.315548640355383725e+01	3.767801627553668542e-02
2.000000000000000000e+01	5.679654556612956778e-11	1.000000000000000021e-02	1.255857104434056869e-02	4.422502145941818506e+07	-4.091257808687913666e+02	-9.315548586341928683e+01	-9.315548586278863752e+01	3.767802899052336008e-02
2.000000000000000000e+01	6.239073565127055617e-11	1.000000000000000021e-02	1.255857476935416835e-02	4.025965099180609733e+07	-4.072469557949132763e+02	-9.315548572360569324e+01	-9.315548572360569324e+01	3.767804421291608141e-02
2.000000000000000000e+01	6.853592690024557025e-11	1.000000000000000021e-02	1.255857891793770234e-02	3.664983221044612676e+07	-4.053681294459445326e+02	-9.315548632027487486e+01	-9.315548631731996920e+01	3.767806275413326106e-02
2.000000000000000000e+01	7.528639031170244041e-11	1.000000000000000021e-02	1.255858411131496530e-02	3.336368383940640837e+07	-4.034893038902274043e+02	-9.315548578543480573e+01	-9.315548580841179671e+01	3.767808423990508249e-02
2.000000000000000000e+01	8.270174231999327557e-11	1.000000000000000021e-02	1.255858947098849841e-02	3.037218484772310406e+07	-4.016104771041568142e+02	-9.315548632223797654e+01	-9.315548576316702167e+01	3.767810754554740821e-02
2.000000000000000000e+01	9.084747129521266552e-11	1.000000000000000021e-02	1.255859548892994393e-02	2.764891402615807578e+07	-3.997316524239411137e+02	-9.315548578902763666e+01	-9.315548576905624145e+01	3.767813328327881961e-02
2.000000000000000000e+01	9.979551590099029686e-11	1.000000000000000021e-02	1.255860232025171434e-02	2.516982255859878659e+07	-3.978528324460824024e+02	-9.315548576009159376e+01	-9.315548576091391908e+01	3.767816141220093479e-02
2.000000000000000000e+01	1.096249004177799017e-10	1.000000000000000021e-02	1.255860886654416864e-02	2.291301477431560680e+07	-3.959740070833082086e+02	-9.315548633544904078e+01	-9.315548633616124619e+01	3.767819043645293658e-02
2.000000000000000000e+01	1.204224326424761362e-10	1.000000000000000021e-02	1.255861532116136874e-02	2.085855906430269405e+07	-3.940951869554892824e+02	-9.315548633513625987e+01	-9.315548576489798904e+01	3.767821986091274972e-02
2.000000000000000000e+01	1.322834705278301600e-10	1.000000000000000021e-02	1.255862232093593253e-02	1.898831356503289938e+07	-3.922163605833022189e+02	-9.315548633632897690e+01	-9.315548635286245371e+01	3.767825116982159717e-02
2.000000000000000000e+01	1.453127643322078634e-10	1.000000000000000021e-02	1.255863001428342805e-02	1.728576071958634257e+07	-3.903375371930843016e+02	-9.315548633632897690e+01	-9.315548633254294941e+01	3.767828507649252645e-02
2.000000000000000000e+01	1.596253817171010822e-10	1.000000000000000021e-02	1.255863581560196646e-02	1.573586318071064539e+07	-3.884587101957953337e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767831663148878130e-02
2.000000000000000000e+01	1.753477239623515451e-10	1.000000000000000021e-02	1.255864178220292109e-02	1.432493431680943258e+07	-3.865798855052622116e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767834836907395235e-02
2.000000000000000000e+01	1.926186422737496924e-10	1.000000000000000021e-02	1.255864755928020292e-02	1.304051393464713544e+07	-3.847010654500289206e+02	-9.315548633633248699e+01	-9.315548633632897690e+01	3.767838128911694257e-02
2.000000000000000000e+01	2.115906640416319600e-10	1.000000000000000021e-02	1.255865262075515389e-02	1.187125828885918856e+07	-3.828222386011594267e+02	-9.315548633615853191e+01	-9.315548633632897690e+01	3.767841330090593299e-02
2.000000000000000000e+01	2.324313398801283107e-10	1.000000000000000021e-02	1.255865765995126115e-02	1.080684229474855028e+07	-3.809434132644891520e+02	-9.315548633812939272e+01	-9.315548633632897690e+01	3.767844921288052845e-02
2.000000000000000000e+01	2.553247233433799618e-10	1.000000000000000021e-02	1.255866129711223286e-02	9.837864010974295437e+06	-3.790645859446606778e+02	-9.315548635197004046e+01	-9.315548633632897690e+01	3.767847905694658023e-02
2.000000000000000000e+01	2.804729963867793270e-10	1.000000000000000021e-02	1.255866478333779804e-02	8.955767597411056980e+06	-3.771857660470677729e+02	-9.315548633852965565e+01	-9.315548633632897690e+01	3.767851338557623442e-02
2.000000000000000000e+01	3.080982549284253365e-10	1.000000000000000021e-02	1.255866744574217313e-02	8.152762792202555574e+06	-3.753069383982150953e+02	-9.315548633529465405e+01	-9.315548633632897690e+01	3.767854649668074540e-02
2.000000000000000000e+01	3.384444702799038880e-10	1.000000000000000021e-02	1.255866966006697130e-02	7.421757732945601456e+06	-3.734281176101238202e+02	-9.315548624591001214e+01	-9.315548633618718100e+01	3.767857942544149130e-02
2.000000000000000000e+01	3.717796437686892903e-10	1.000000000000000021e-02	1.255867083372123189e-02	6.756296963500417769e+06	-3.715492894408906750e+02	-9.315548634728850175e+01	-9.315548633901541109e+01	3.767861498645375118e-02
2.000000000000000000e+01	4.083981735806208761e-10	1.000000000000000021e-02	1.255867145999134925e-02	6.150503639259042218e+06	-3.696704620128494412e+02	-9.315548622232648768e+01	-9.315548631284973169e+01	3.767864988333918114e-02
2.000000000000000000e+01	4.486234547251284334e-10	1.000000000000000021e-02	1.255867166916319402e-02	5.599027503575788811e+06	-3.677916341390398998e+02	-9.315548622232536502e+01	-9.315548625245742187e+01	3.767868577227847376e-02
2.000000000000000000e+01	4.928107350846870031e-10	1.000000000000000021e-02	1.255867093301572812e-02	5.096998652497262694e+06	-3.659128052212610669e+02	-9.315548637784470998e+01	-9.315548635184694604e+01	3.767872557638372866e-02
2.000000000000000000e+01	5.413502527715840073e-10	1.000000000000000021e-02	1.255866972747866732e-02	4.639983510326121934e+06	-3.640339810332131378e+02	-9.315548687808178840e+01	-9.315548649537851134e+01	3.767876672515375891e-02
2.000000000000000000e+01	5.946706824994326217e-10	1.000000000000000021e-02	1.255866816787517756e-02	4.223945812662623823e+06	-3.621551614036744695e+02	-9.315548679195612181e+01	-9.315548667440633324e+01	3.767880953827616036e-02
2.000000000000000000e+01	6.532429214059166912e-10	1.000000000000000021e-02	1.255866609099272335e-02	3.845211448003490455e+06	-3.602763319357605951e+02	-9.315548681893089622e+01	-9.315548633411179935e+01	3.767885587752065751e-02
2.000000000000000000e+01	7.175842477611022145e-10	1.000000000000000021e-02	1.255866352041582097e-02	3.500435932016512379e+06	-3.583975035890341587e+02	-9.315548675791404776e+01	-9.315548689021272821e+01	3.767890752762730056e-02
2.000000000000000000e+01	7.882628892887734379e-10	1.000000000000000021e-02	1.255866041961216546e-02	3.186574227044697385e+06	-3.565186747347784149e+02	-9.315548689880375832e+01	-9.315548679369705098e+01	3.767896307982434440e-02
2.000000000000000000e+01	8.659030414457303259e-10	1.000000000000000021e-02	1.255865698616703482e-02	2.900854476565605029e+06	-3.546398449044434642e+02	-9.315548734693187782e+01	-9.315548680888807098e+01	3.767902329494868946e-02
2.000000000000000000e+01	9.511903799777737990e-10	1.000000000000000021e-02	1.255865423390048474e-02	2.640753574495350942e+06	-3.527610180984924568e+02	-9.315548727018378372e+01	-9.315548677841741210e+01	3.767909125024046513e-02
2.000000000000000000e+01	1.044878116436281047e-09	1.000000000000000021e-02	1.255865030499860382e-02	2.403974231041859370e+06	-3.508821925542551980e+02	-9.315548723672051779e+01	-9.315548701149671729e+01	3.767916561851836904e-02
2.000000000000000000e+01	1.147793650134415556e-09	1.000000000000000021e-02	1.255864629541945943e-02	2.188425433279211633e+06	-3.490033650320988841e+02	-9.315548712834939238e+01	-9.315548732850041347e+01	3.767924708692019925e-02
2.000000000000000000e+01	1.260845875289441014e-09	1.000000000000000021e-02	1.255864244081726297e-02	1.992203647833606461e+06	-3.471245398024162228e+02	-9.315548746334461327e+01	-9.315548726658430212e+01	3.767933885482186579e-02
2.000000000000000000e+01	1.385033207883861427e-09	1.000000000000000021e-02	1.255863935971306480e-02	1.813576014205507934e+06	-3.452457102887279916e+02	-9.315548775821908123e+01	-9.315548728349304497e+01	3.767944346373452991e-02
2.000000000000000000e+01	1.521452403134276153e-09	1.000000000000000021e-02	1.255863646786186880e-02	1.650964852350330446e+06	-3.433668812085667810e+02	-9.315548758462296064e+01	-9.315548730715437387e+01	3.767955885347318984e-02
2.000000000000000000e+01	1.671308241439051187e-09	1.000000000000000021e-02	1.255863359589000708e-02	1.502934045916117495e+06	-3.414880542443863192e+02	-9.315548799368241362e+01	-9.315548718411325524e+01	3.767968578219132308e-02
2.000000000000000000e+01	1.835924168345851743e-09	1.000000000000000021e-02	1.255863103514861211e-02	1.368176319196150405e+06	-3.396092279429021801e+02	-9.315548816304020363e+01	-9.315548750608401463e+01	3.767982835026560673e-02
2.000000000000000000e+01	2.016753982505462284e-09	1.000000000000000021e-02	1.255862930599539913e-02	1.245501548415655037e+06	-3.377303980511217674e+02	-9.315548852070497787e+01	-9.315548776868803316e+01	3.767998770442334416e-02
2.000000000000000000e+01	2.215394674833565449e-09	1.000000000000000021e-02	1.255862883872655399e-02	1.133826393189693801e+06	-3.358515698347145531e+02	-9.315548870504014189e+01	-9.315548804142815698e+01	3.768016731282198412e-02
2.000000000000000000e+01	2.433600532269001125e-09	1.000000000000000021e-02	1.255862833673066295e-02	1.032164476410090341e+06	-3.339727410574614623e+02	-9.315548904769757144e+01	-9.315548830995427920e+01	3.768036424614534807e-02
2.000000000000000000e+01	2.673298630685249819e-09	1.000000000000000021e-02	1.255862885578379676e-02	9.396180228077031206e+05	-3.320939158862938143e+02	-9.315548918484547869e+01	-9.315548817476172871e+01	3.768058404324286376e-02
2.000000000000000000e+01	2.936605853780147753e-09	1.000000000000000021e-02	1.255863068127538625e-02	8.553697080010747304e+05	-3.302150939508015881e+02	-9.315548946960255705e+01	-9.315548860376986795e+01	3.768082972840457179e-02
2.000000000000000000e+01	3.225847588245431839e-09	1.000000000000000021e-02	1.255863359224412140e-02	7.786754559489622479e+05	-3.283362662533551202e+02	-9.315548959231017534e+01	-9.315548867662059251e+01	3.768110077997173513e-02
2.000000000000000000e+01	3.543578260321731882e-09	1.000000000000000021e-02	1.255863766618879086e-02	7.088579364864970557e+05	-3.264574383646078672e+02	-9.315549464881489428e+01	-9.315548909816838830e+01	3.768140278738376509e-02
2.000000000000000000e+01	3.892603895106722078e-09	1.000000000000000021e-02	1.255864319971262272e-02	6.453005831444388023e+05	-3.245786101727274513e+02	-9.315549620419564292e+01	-9.315548922662169673e+01	3.768173724066095631e-02
2.000000000000000000e+01	4.276006897848022890e-09	1.000000000000000021e-02	1.255864981750720935e-02	5.874420409316450823e+05	-3.226997830153690643e+02	-9.315549565693432044e+01	-9.315549391050596739e+01	3.768210638192778100e-02
2.000000000000000000e+01	4.697173276075803015e-09	1.000000000000000021e-02	1.255865852512150910e-02	5.347713485988051398e+05	-3.208209561859244445e+02	-9.315549587881879745e+01	-9.315549553171469199e+01	3.768251547316388284e-02
2.000000000000000000e+01	5.159822542986194200e-09	1.000000000000000021e-02	1.255866901911452393e-02	4.868233354784951662e+05	-3.189421280464111419e+02	-9.315549688432781750e+01	-9.315549527528575879e+01	3.768296722432155910e-02
2.000000000000000000e+01	5.668040566166003031e-09	1.000000000000000021e-02	1.255868073444914648e-02	4.431745392005544272e+05	-3.170633119092164520e+02	-9.315549746927813146e+01	-9.315549565474981364e+01	3.768346580881865027e-02
2.000000000000000000e+01	6.226315651760852789e-09	1.000000000000000021e-02	1.255869408363509583e-02	4.034394632680637296e+05	-3.151844859162788453e+02	-9.315549795102477049e+01	-9.315549615755848833e+01	3.768401411671608303e-02
2.000000000000000000e+01	6.839578182762564281e-09	1.000000000000000021e-02	1.255870995363620596e-02	3.672672045183267328e+05	-3.133056601323390282e+02	-9.315549863873317804e+01	-9.315549652925534474e+01	3.768461943222153887e-02
2.000000000000000000e+01	7.513244161479663908e-09	1.000000000000000021e-02	1.255872735725465858e-02	3.343382863792673452e+05	-3.114268334334672659e+02	-9.315550427332162542e+01	-9.315549696615059361e+01	3.768528569508498849e-02
2.000000000000000000e+01	8.253263040734490053e-09	1.000000000000000021e-02	1.255874708834479360e-02	3.043619038157844334e+05	-3.095480080636585285e+02	-9.315550567074998867e+01	-9.315549804905339215e+01	3.768601785618248129e-02
2.000000000000000000e+01	9.066170266206154417e-09	1.000000000000000021e-02	1.255876868678730031e-02	2.770733049987549311e+05	-3.076691825442478034e+02	-9.315550642026424555e+01	-9.315549832812652653e+01	3.768682242985686714e-02
2.000000000000000000e+01	9.959144993944807900e-09	1.000000000000000021e-02	1.255879224874008673e-02	2.522315000701783574e+05	-3.057903620973666534e+02	-9.315550728686014281e+01	-9.315550473052462621e+01	3.768770685827822764e-02
2.000000000000000000e+01	1.094007349278703233e-08	1.000000000000000021e-02	1.255881826891188692e-02	2.296170943949286884e+05	-3.039115370498017796e+02	-9.315550815869340795e+01	-9.315550514954853156e+01	3.768867786208067450e-02
2.000000000000000000e+01	1.201761879160816143e-08	1.000000000000000021e-02	1.255884589974259891e-02	2.090303598644827434e+05	-3.020327101195986188e+02	-9.315551506498501055e+01	-9.315550607895593771e+01	3.768974139671958656e-02
2.000000000000000000e+01	1.320129718649825578e-08	1.000000000000000021e-02	1.255887636214529472e-02	1.902895022110947757e+05	-3.001538913186012678e+02	-9.315551578769792229e+01	-9.315550703231777163e+01	3.769091000288365273e-02
2.000000000000000000e+01	1.450156228353170174e-08	1.000000000000000021e-02	1.255890927161161692e-02	1.732290035667197080e+05	-2.982750671419389050e+02	-9.315551711676847901e+01	-9.315550806093241931e+01	3.769219343314779425e-02
2.000000000000000000e+01	1.592989731935060306e-08	1.000000000000000021e-02	1.255894436427432495e-02	1.576981973153620784e+05	-2.963962411494325124e+02	-9.315551875826143657e+01	-9.315551493703296160e+01	3.769359909076614584e-02
2.000000000000000000e+01	1.749891657488730940e-08	1.000000000000000021e-02	1.255898176808526584e-02	1.435599068449290644e+05	-2.945174155915533447e+02	-9.315552619114909305e+01	-9.315551547969761259e+01	3.769513912877132250e-02
2.000000000000000000e+01	1.922247677785714407e-08	1.000000000000000021e-02	1.255902208874551396e-02	1.306893058337171096e+05	-2.926385953904774055e+02	-9.315552782200654747e+01	-9.315551720263574964e+01	3.769682919478688221e-02
2.000000000000000000e+01	2.111579947786777941e-08	1.000000000000000021e-02	1.255906543936720354e-02	1.189727102546927927e+05	-2.907597692917015593e+02	-9.315553509833672763e+01	-9.315552412339644661e+01	3.769868284142464943e-02
2.000000000000000000e+01	2.319560547489582580e-08	1.000000000000000021e-02	1.255911206528059591e-02	1.083066564268335496e+05	-2.888809449639678064e+02	-9.315553695722543637e+01	-9.315552482651295918e+01	3.770071614811550814e-02
2.000000000000000000e+01	2.548026248833022177e-08	1.000000000000000021e-02	1.255916154858047543e-02	9.859693163847937831e+04	-2.870021169161474290e+02	-9.315554512453743996e+01	-9.315552752703119666e+01	3.770294428424675326e-02
2.000000000000000000e+01	2.798994737071523637e-08	1.000000000000000021e-02	1.255921579380924608e-02	8.975781478986560251e+04	-2.851232912292127821e+02	-9.315554744892027372e+01	-9.315553531286333566e+01	3.770539034132481399e-02
2.000000000000000000e+01	3.074682429877702923e-08	1.000000000000000021e-02	1.255927359869765149e-02	8.171122495092003373e+04	-2.832444641996468135e+02	-9.315555696198656221e+01	-9.315553712124568619e+01	3.770807588401274557e-02
2.000000000000000000e+01	3.377524051542039553e-08	1.000000000000000021e-02	1.255933660475199928e-02	7.438611037301350734e+04	-2.813656384726799615e+02	-9.315556412331702063e+01	-9.315554477324522509e+01	3.771102095751619615e-02
2.000000000000000000e+01	3.710194135138273890e-08	1.000000000000000021e-02	1.255940455509147423e-02	6.771777824085460452e+04	-2.794868184982685761e+02	-9.315556828090703334e+01	-9.315554701989093189e+01	3.771425246367417217e-02
2.000000000000000000e+01	4.075630642550024735e-08	1.000000000000000021e-02	1.255947864157073296e-02	6.164734354869407252e+04	-2.776079948241400643e+02	-9.315557810654595983e+01	-9.315555567342069310e+01	3.771780091124379147e-02
2.000000000000000000e+01	4.477060910957875528e-08	1.000000000000000021e-02	1.255955870402946338e-02	5.612119376560940145e+04	-2.757291674088569948e+02	-9.315558764160562077e+01	-9.315556331852252470e+01	3.772169794028087247e-02
2.000000000000000000e+01	4.918030154932259896e-08	1.000000000000000021e-02	1.255964637840879285e-02	5.109052825233156182e+04	-2.738503388740709852e+02	-9.315559774919782399e+01	-9.315556698740827812e+01	3.772597341603214222e-02
2.000000000000000000e+01	5.402432775847172474e-08	1.000000000000000021e-02	1.255974216908554986e-02	4.651092138982562756e+04	-2.719715121466017536e+02	-9.315560775587232456e+01	-9.315557690243448974e+01	3.773066973552367809e-02
2.000000000000000000e+01	5.934546755122488806e-08	1.000000000000000021e-02	1.255984638601372917e-02	4.234192840310897009e+04	-2.700926838247085016e+02	-9.315562028228231384e+01	-9.315558618890297282e+01	3.773582678403229751e-02
2.000000000000000000e+01	6.519071435037351042e-08	1.000000000000000021e-02	1.255996019878603299e-02	3.854673244596071163e+04	-2.682138550682133200e+02	-9.315563584966045596e+01	-9.315559614305578862e+01	3.774149022916329504e-02
2.000000000000000000e+01	7.161169020774324115e-08	1.000000000000000021e-02	1.256008581645834399e-02	3.509182075665926095e+04	-2.663350272140851303e+02	-9.315564925206643920e+01	-9.315560826546516182e+01	3.774771126076596761e-02
2.000000000000000000e+01	7.866510170217834140e-08	1.000000000000000021e-02	1.256022313059491739e-02	3.194667930212651481e+04	-2.644561988191269393e+02	-9.315566813451314943e+01	-9.315562380646262852e+01	3.775454426697031490e-02
2.000000000000000000e+01	8.641324074131324774e-08	1.000000000000000021e-02	1.256037353572851505e-02	2.908353466709742497e+04	-2.625773692370001982e+02	-9.315568479682556813e+01	-9.315563374976859734e+01	3.776204916773346493e-02
2.000000000000000000e+01	9.492453468994093473e-08	1.000000000000000021e-02	1.256053884290781776e-02	2.647710239030624143e+04	-2.606985411390720628e+02	-9.315570265439781394e+01	-9.315564758742060292e+01	3.777029372056925349e-02
2.000000000000000000e+01	1.042741506834136966e-07	1.000000000000000021e-02	1.256072063833239133e-02	2.410436447270828648e+04	-2.588197125109098806e+02	-9.315572808001417116e+01	-9.315566638530815169e+01	3.777935102527749112e-02
2.000000000000000000e+01	1.145446594630447664e-07	1.000000000000000021e-02	1.256092043591709034e-02	2.194436596149296747e+04	-2.569408831447103694e+02	-9.315574827061278995e+01	-9.315568477638275624e+01	3.778929888497049860e-02
2.000000000000000000e+01	1.258267645961454112e-07	1.000000000000000021e-02	1.256113994557328875e-02	1.997803359520537924e+04	-2.550620529581763662e+02	-9.315577307727991752e+01	-9.315570443946543833e+01	3.780022825806682307e-02
2.000000000000000000e+01	1.382201035207734643e-07	1.000000000000000021e-02	1.256138268552909817e-02	1.818800346339753378e+04	-2.531832255208352080e+02	-9.315580339784587238e+01	-9.315572477148558050e+01	3.781223862744868131e-02
2.000000000000000000e+01	1.518341274895865712e-07	1.000000000000000021e-02	1.256164959720853722e-02	1.655846642379810146e+04	-2.513043970458750209e+02	-9.315583285087598142e+01	-9.315574862582184323e+01	3.782543187685016850e-02
2.000000000000000000e+01	1.667890681839869719e-07	1.000000000000000021e-02	1.256194223169635089e-02	1.507503066672675595e+04	-2.494255675006917272e+02	-9.315586777104999783e+01	-9.315577358974324795e+01	3.783992412046850717e-02
2.000000000000000000e+01	1.832169995351708365e-07	1.000000000000000021e-02	1.256226507292500585e-02	1.372459862081791107e+04	-2.475467344355952832e+02	-9.315590700095897603e+01	-9.315579947106547820e+01	3.785584777866852352e-02
2.000000000000000000e+01	2.012630041295094136e-07	1.000000000000000021e-02	1.256262041526354060e-02	1.249524402291989463e+04	-2.456679028286205266e+02	-9.315595077459569495e+01	-9.315583299631752823e+01	3.787334102096412414e-02
2.000000000000000000e+01	2.210864544993223533e-07	1.000000000000000021e-02	1.256301160330446955e-02	1.137610995411265867e+04	-2.437890757483141044e+02	-9.315599477745088564e+01	-9.315586669259239727e+01	3.789256119428049963e-02
2.000000000000000000e+01	2.428624206147095803e-07	1.000000000000000021e-02	1.256344204568900745e-02	1.035731382818489328e+04	-2.419102473472487702e+02	-9.315604594767920332e+01	-9.315590224312832390e+01	3.791367606898714965e-02
2.000000000000000000e+01	2.667832160066454798e-07	1.000000000000000021e-02	1.256391568875268872e-02	9.429858884910057895e+03	-2.400314190284248923e+02	-9.315609984749296757e+01	-9.315594625693121600e+01	3.793687210762451689e-02
2.000000000000000000e+01	2.930600961758579456e-07	1.000000000000000021e-02	1.256443711764688130e-02	8.585555707521345539e+03	-2.381525870529652025e+02	-9.315616099546220141e+01	-9.315599343179938785e+01	3.796235687844667916e-02
2.000000000000000000e+01	3.219251242869182419e-07	1.000000000000000021e-02	1.256501074346441649e-02	7.816948092593915135e+03	-2.362737531194971439e+02	-9.315622941724967632e+01	-9.315604232713066324e+01	3.799035595022508954e-02
2.000000000000000000e+01	3.536332206243410022e-07	1.000000000000000021e-02	1.256564193617567063e-02	7.117248824264665927e+03	-2.343949245102824648e+02	-9.315629934542477031e+01	-9.315609739730118122e+01	3.802111411552039355e-02
2.000000000000000000e+01	3.884644139103796226e-07	1.000000000000000021e-02	1.256633632429472736e-02	6.480279324404182262e+03	-2.325160933260304716e+02	-9.315638159655672723e+01	-9.315615611253998907e+01	3.805490397105185107e-02
2.000000000000000000e+01	4.267263143669365586e-07	1.000000000000000021e-02	1.256709991469474874e-02	5.900414930033201927e+03	-2.306372599773036427e+02	-9.315647101960210819e+01	-9.315622173447179932e+01	3.809202727251824461e-02
2.000000000000000000e+01	4.687568303623295254e-07	1.000000000000000021e-02	1.256793977737873796e-02	5.372535373195207285e+03	-2.287584322023087111e+02	-9.315656682143777800e+01	-9.315629648942287133e+01	3.813280823900601357e-02
2.000000000000000000e+01	5.149271526348670341e-07	1.000000000000000021e-02	1.256886312830904698e-02	4.891979433696137676e+03	-2.268795972262679754e+02	-9.315667374866495720e+01	-9.315637400605048413e+01	3.817760880690959646e-02
2.000000000000000000e+01	5.656450324482774873e-07	1.000000000000000021e-02	1.256987856683437765e-02	4.454503834490604277e+03	-2.250007646843492921e+02	-9.315679062773565988e+01	-9.315646485675399902e+01	3.822682488020909958e-02
2.000000000000000000e+01	6.213583826298849409e-07	1.000000000000000021e-02	1.257099436491361348e-02	4.056245657968096566e+03	-2.231219329656799744e+02	-9.315691744391790508e+01	-9.315656245945343983e+01	3.828088994128625577e-02
2.000000000000000000e+01	6.825592332939480299e-07	1.000000000000000021e-02	1.257222071057530893e-02	3.693688679280473934e+03	-2.212431028379287454e+02	-9.315706037726235422e+01	-9.315666763487490698e+01	3.834028238538480376e-02
2.000000000000000000e+01	7.497880771849663250e-07	1.000000000000000021e-02	1.257356871909785616e-02	3.363631643115947099e+03	-2.193642666761580244e+02	-9.315721659122041842e+01	-9.315678286849201584e+01	3.840552657069179476e-02
2.000000000000000000e+01	8.236386430166743031e-07	1.000000000000000021e-02	1.257504956502701436e-02	3.063160407951759680e+03	-2.174854315772816733e+02	-9.315738524438637569e+01	-9.315690920764490102e+01	3.847719800031262211e-02
2.000000000000000000e+01	9.047631389622618380e-07	1.000000000000000021e-02	1.257667660672390567e-02	2.789622319608927683e+03	-2.156065962100445574e+02	-9.315757114460346600e+01	-9.315705140722819522e+01	3.855592948001046461e-02
2.000000000000000000e+01	9.938780126034870377e-07	1.000000000000000021e-02	1.257846400352507533e-02	2.540602243511935285e+03	-2.137277616851898756e+02	-9.315777701022578583e+01	-9.315720560424740881e+01	3.864241725041104442e-02
2.000000000000000000e+01	1.091770278207430789e-06	1.000000000000000021e-02	1.258042785432494579e-02	2.313901814937319159e+03	-2.118489268106390568e+02	-9.315800284275698573e+01	-9.315737143623944405e+01	3.873742335795795494e-02
2.000000000000000000e+01	1.199304467209972165e-06	1.000000000000000021e-02	1.258258446975151629e-02	2.107519699326495356e+03	-2.099700863368579746e+02	-9.315824989755898855e+01	-9.315756115576451180e+01	3.884178451824672057e-02
2.000000000000000000e+01	1.317430263288885311e-06	1.000000000000000021e-02	1.258495353540189932e-02	1.919634186876218791e+03	-2.080912466581716558e+02	-9.315852406297665311e+01	-9.315776543796083331e+01	3.895642545514584054e-02
2.000000000000000000e+01	1.447190889455389449e-06	1.000000000000000021e-02	1.258755570448284039e-02	1.748586812055343444e+03	-2.062124088704991607e+02	-9.315882222782556710e+01	-9.315798892592508196e+01	3.908235861823470408e-02
2.000000000000000000e+01	1.589732321234396076e-06	1.000000000000000021e-02	1.259041342432528840e-02	1.592867556907540120e+03	-2.043335647843723564e+02	-9.315914934812651893e+01	-9.315823423356091837e+01	3.922069047732905378e-02
2.000000000000000000e+01	1.746313407299269177e-06	1.000000000000000021e-02	1.259355138907934483e-02	1.451102233073814432e+03	-2.024547187600392135e+02	-9.315951325392224192e+01	-9.315850506580214585e+01	3.937264501581067000e-02
2.000000000000000000e+01	1.918316986941059441e-06	1.000000000000000021e-02	1.259699773408205076e-02	1.322039528556316327e+03	-2.005758758654841643e+02	-9.315991088476930315e+01	-9.315880558186267990e+01	3.953956598017039498e-02
2.000000000000000000e+01	2.107262102555676152e-06	1.000000000000000021e-02	1.260078239640456850e-02	1.204540643560011631e+03	-1.986970195707818050e+02	-9.316034735530028854e+01	-9.315913002009099841e+01	3.972292364579861623e-02
2.000000000000000000e+01	2.314817415003064583e-06	1.000000000000000021e-02	1.260493945002444383e-02	1.097568565688608714e+03	-1.968181722460157914e+02	-9.316082582761228537e+01	-9.315949041635876426e+01	3.992433865486317429e-02
2.000000000000000000e+01	2.542815940315565345e-06	1.000000000000000021e-02	1.260950384152682673e-02	1.000179498845114608e+03	-1.949393165449216667e+02	-9.316135366033749676e+01	-9.315988324835396384e+01	4.014558519367564943e-02
2.000000000000000000e+01	2.793271237902093647e-06	1.000000000000000021e-02	1.261451777870113873e-02	9.115142869610585876e+02	-1.930604611301619116e+02	-9.316192714067177860e+01	-9.316031691019014715e+01	4.038862486280860031e-02
2.000000000000000000e+01	3.068395193213558559e-06	1.000000000000000021e-02	1.262002389982457354e-02	8.307906040301066923e+02	-1.911815947707372061e+02	-9.316256580040877111e+01	-9.316079583818323329e+01	4.065559964750153910e-02
2.000000000000000000e+01	3.370617551916407274e-06	1.000000000000000021e-02	1.262607155713207398e-02	7.572964184190342394e+02	-1.893027315245162185e+02	-9.316325982777327397e+01	-9.316131882650368823e+01	4.094886389443762320e-02
2.000000000000000000e+01	3.702607378089525669e-06	1.000000000000000021e-02	1.263271364950162290e-02	6.903835340813653829e+02	-1.874238592050836871e+02	-9.316402574854940610e+01	-9.316189233498835165e+01	4.127101247470038592e-02
2.000000000000000000e+01	4.067296625951643148e-06	1.000000000000000021e-02	1.264000942701267068e-02	6.294618472963352360e+02	-1.855449846611864757e+02	-9.316486965579652235e+01	-9.316252458871765896e+01	4.162488782736912390e-02
2.000000000000000000e+01	4.467906033291988562e-06	1.000000000000000021e-02	1.264802272466132235e-02	5.739941561974045499e+02	-1.836661085404196285e+02	-9.316579126435134128e+01	-9.316321818284677647e+01	4.201361738490035080e-02
2.000000000000000000e+01	4.907973565280921855e-06	1.000000000000000021e-02	1.265682439925586329e-02	5.234914588718862660e+02	-1.817872217113699946e+02	-9.316680932705381224e+01	-9.316398090617343541e+01	4.244063022120207751e-02
2.000000000000000000e+01	5.391385659860877199e-06	1.000000000000000021e-02	1.266649215795780624e-02	4.775085774432217249e+02	-1.799083306558170534e+02	-9.316792505524657031e+01	-9.316481652756473864e+01	4.290969906949818058e-02
2.000000000000000000e+01	5.922411550659965730e-06	1.000000000000000021e-02	1.267711200449919001e-02	4.356402411194529236e+02	-1.780294346217730492e+02	-9.316915072386358077e+01	-9.316573428537256518e+01	4.342496827724795505e-02
2.000000000000000000e+01	6.505740970549615531e-06	1.000000000000000021e-02	1.268877680988256436e-02	3.975175430853117859e+02	-1.761505321426511728e+02	-9.317049453380451496e+01	-9.316674346191970812e+01	4.399098689870184486e-02
2.000000000000000000e+01	7.146525568823631644e-06	1.000000000000000021e-02	1.270159039072835290e-02	3.628046372208258958e+02	-1.742716212501818518e+02	-9.317197262046245498e+01	-9.316785427653525176e+01	4.461275558295905996e-02
2.000000000000000000e+01	7.850424407772756165e-06	1.000000000000000021e-02	1.271566616753843672e-02	3.311957915102302081e+02	-1.723927035722741152e+02	-9.317359690987571241e+01	-9.316907385234094363e+01	4.529576411836495897e-02
2.000000000000000000e+01	8.623653940455829414e-06	1.000000000000000021e-02	1.273112723699339199e-02	3.024126783721679317e+02	-1.705137713772864743e+02	-9.317538256532466789e+01	-9.317040922978875983e+01	4.604604450236708668e-02
2.000000000000000000e+01	9.473042911044105105e-06	1.000000000000000021e-02	1.274811198749430281e-02	2.762019469140589649e+02	-1.686348470405741296e+02	-9.317741475873546619e+01	-9.317195449099018845e+01	4.687022393070253146e-02
2.000000000000000000e+01	1.040609266258887006e-05	1.000000000000000021e-02	1.276677014724844801e-02	2.523329494368122710e+02	-1.667557223240353323e+02	-9.317871560205234971e+01	-9.317271756692531426e+01	4.777558249057642370e-02
2.000000000000000000e+01	1.143104338481780539e-05	1.000000000000000021e-02	1.278725745211192408e-02	2.305956873943306675e+02	-1.648780752927025617e+02	-9.318760772716692031e+01	-9.318101638440217016e+01	4.877009978026101283e-02
2.000000000000000000e+01	1.255694688702479556e-05	1.000000000000000021e-02	1.280975615168629053e-02	2.107990226430040650e+02	-1.630012667179118750e+02	-9.320096438128753391e+01	-9.319372680550564780e+01	4.986256082825431951e-02
2.000000000000000000e+01	1.379374653874387683e-05	1.000000000000000021e-02	1.283448726519144205e-02	1.927690391775647640e+02	-1.611222114544372062e+02	-9.320349881521623558e+01	-9.319555071485116571e+01	5.106265389179035635e-02
2.000000000000000000e+01	1.515236508420002508e-05	1.000000000000000021e-02	1.286165116383320393e-02	1.763472643611027593e+02	-1.592435789292974846e+02	-9.320849725331086688e+01	-9.319976551412206334e+01	5.238094540636970692e-02
2.000000000000000000e+01	1.664480110606642756e-05	1.000000000000000021e-02	1.289149007910727653e-02	1.613895013755145271e+02	-1.573649104650282879e+02	-9.321371470976002627e+01	-9.320412027219859397e+01	5.382908212408019782e-02
2.000000000000000000e+01	1.828423499044387520e-05	1.000000000000000021e-02	1.292426910262912607e-02	1.477644958951662488e+02	-1.554862560378554690e+02	-9.321944594309661625e+01	-9.320890763035809812e+01	5.541985554438244588e-02
2.000000000000000000e+01	2.008514532888752989e-05	1.000000000000000021e-02	1.296027675669450194e-02	1.353527473732303292e+02	-1.536076186169488551e+02	-9.322573759539608318e+01	-9.321416353128689991e+01	5.716731280201537563e-02
2.000000000000000000e+01	2.206343678548069743e-05	1.000000000000000021e-02	1.299983151921193028e-02	1.240454615685662532e+02	-1.517290055937605189e+02	-9.323265075332061258e+01	-9.321993396218022099e+01	5.908688885190656326e-02
2.000000000000000000e+01	2.423658055820824745e-05	1.000000000000000021e-02	1.304328207972032909e-02	1.137436105829932416e+02	-1.498504112042445797e+02	-9.324024049396204816e+01	-9.322627392716397310e+01	6.119553547684552369e-02
2.000000000000000000e+01	2.662376867510851840e-05	1.000000000000000021e-02	1.309101238694216490e-02	1.043570442738243429e+02	-1.479718353231039885e+02	-9.324857566498648964e+01	-9.323323371594658227e+01	6.351187425735319025e-02
2.000000000000000000e+01	2.924608348786357566e-05	1.000000000000000021e-02	1.314344405365154740e-02	9.580369584953132289e+01	-1.460932875433839513e+02	-9.325772939475122314e+01	-9.324087606978740439e+01	6.605636304955417315e-02
2.000000000000000000e+01	3.212668385970342722e-05	1.000000000000000021e-02	1.320103975541339278e-02	8.800885611186716062e+01	-1.442147705940225819e+02	-9.326778313423821487e+01	-9.324926543096528064e+01	6.885147114876177810e-02
2.000000000000000000e+01	3.529100969193483411e-05	1.000000000000000021e-02	1.326430814101854476e-02	8.090451077044720307e+01	-1.423362828246025913e+02	-9.327882147288431725e+01	-9.325847978661504101e+01	7.192188489834989984e-02
2.000000000000000000e+01	3.876700659536217212e-05	1.000000000000000021e-02	1.333380742971204333e-02	7.442874783539936345e+01	-1.404578288882331094e+02	-9.329094112654686910e+01	-9.326860170537818817e+01	7.529472182806318248e-02
2.000000000000000000e+01	4.258537269077660933e-05	1.000000000000000021e-02	1.341015140560185455e-02	6.852520673000319107e+01	-1.385794025668138829e+02	-9.330425099125783106e+01	-9.327970777186335738e+01	7.899976558921883996e-02
2.000000000000000000e+01	4.677982971812166970e-05	1.000000000000000021e-02	1.349401383186327012e-02	6.314257852374731073e+01	-1.367010227122887329e+02	-9.331886539344073128e+01	-9.329190151679917165e+01	8.306973628818094257e-02
2.000000000000000000e+01	5.138742084862452558e-05	1.000000000000000021e-02	1.358613428099620865e-02	5.823415447978613457e+01	-1.348226826966669023e+02	-9.333491145038743753e+01	-9.330529355146644832e+01	8.754057808879525671e-02
2.000000000000000000e+01	5.644883783000823746e-05	1.000000000000000021e-02	1.368732541620389272e-02	5.375741610260634218e+01	-1.329443944232665729e+02	-9.335252248421794263e+01	-9.331999096506885394e+01	9.245177345958034698e-02
2.000000000000000000e+01	6.200878035395431323e-05	1.000000000000000021e-02	1.379848016149239943e-02	4.967365553934740774e+01	-1.310661613057984027e+02	-9.337185844063768059e+01	-9.333612390619515509e+01	9.784669211524661681e-02
2.000000000000000000e+01	6.811635081955393176e-05	1.000000000000000021e-02	1.392057966667508383e-02	4.594763700862985445e+01	-1.291879804488544892e+02	-9.339308492321359267e+01	-9.335383101919438786e+01	1.037729787925683461e-01
2.000000000000000000e+01	7.482548797908522944e-05	1.000000000000000021e-02	1.405470017040468846e-02	4.254728274655599307e+01	-1.273098661700282150e+02	-9.341638704623544243e+01	-9.337326304713228353e+01	1.102829677919172913e-01
2.000000000000000000e+01	8.219544329584059549e-05	1.000000000000000021e-02	1.420202472318852355e-02	3.944339088874621524e+01	-1.254318209563866304e+02	-9.344196197665519321e+01	-9.339458523745878438e+01	1.174341482547696242e-01
2.000000000000000000e+01	9.029130422093829681e-05	1.000000000000000021e-02	1.436385208264268944e-02	3.660938035696841553e+01	-1.235538491257468650e+02	-9.347002648774167710e+01	-9.341799026310866338e+01	1.252896716009146982e-01
2.000000000000000000e+01	9.918456901041592440e-05	1.000000000000000021e-02	1.454160956926186903e-02	3.402105070886695160e+01	-1.216759524397729564e+02	-9.350082364416002179e+01	-9.344365956596153922e+01	1.339189087761283314e-01
2.000000000000000000e+01	1.089537781590782831e-04	1.000000000000000021e-02	1.473686277223865311e-02	3.165637340017386236e+01	-1.197981585240433873e+02	-9.353461885522342811e+01	-9.347182597049970809e+01	1.433980623553988143e-01
2.000000000000000000e+01	1.196852080275814789e-04	1.000000000000000021e-02	1.495133312923822497e-02	2.949529248154573935e+01	-1.179204524706505737e+02	-9.357169238251978527e+01	-9.350271899259826114e+01	1.538108396442008918e-01
2.000000000000000000e+01	1.314736327884918053e-04	1.000000000000000021e-02	1.518691108353081159e-02	2.751955399416910097e+01	-1.160428632430623139e+02	-9.361236829282074723e+01	-9.353659504985162698e+01	1.652491935547757695e-01
2.000000000000000000e+01	1.444231614204135987e-04	1.000000000000000021e-02	1.544567139837988226e-02	2.571253790449459231e+01	-1.141653875888436289e+02	-9.365698444891916097e+01	-9.357374658559743352e+01	1.778141324376821542e-01
2.000000000000000000e+01	1.586481571420653950e-04	1.000000000000000021e-02	1.572989255887532675e-02	2.405911516620759372e+01	-1.122880418590543030e+02	-9.370590890347367008e+01	-9.361447721778493758e+01	1.916166062178852048e-01
2.000000000000000000e+01	1.742742474062467537e-04	1.000000000000000021e-02	1.604207755829314963e-02	2.254551236613929177e+01	-1.104108281223924592e+02	-9.375955976846334750e+01	-9.365911950318879065e+01	2.067784981187250071e-01
2.000000000000000000e+01	1.914394333734163441e-04	1.000000000000000021e-02	1.638497496871222162e-02	2.115919311660341862e+01	-1.085337719370859588e+02	-9.381837710709780254e+01	-9.370804711830396627e+01	2.234336941255306019e-01
2.000000000000000000e+01	2.102953086631492849e-04	1.000000000000000021e-02	1.676160253613747167e-02	1.988874235654964906e+01	-1.066568823867615379e+02	-9.388284795137268191e+01	-9.376165278566575978e+01	2.417292603767448034e-01
2.000000000000000000e+01	2.310083981468275406e-04	1.000000000000000021e-02	1.717527443479917662e-02	1.872377196729180682e+01	-1.047801758257720763e+02	-9.395350629585166757e+01	-9.382037342636242272e+01	2.618267523887824466e-01
2.000000000000000000e+01	2.537616286050536148e-04	1.000000000000000021e-02	1.762962804189692825e-02	1.765482192427969466e+01	-1.029036637465911639e+02	-9.403091928538674438e+01	-9.388466963538571974e+01	2.839036270357095937e-01
2.000000000000000000e+01	2.787559442378372758e-04	1.000000000000000021e-02	1.812865967205392823e-02	1.667328240227019620e+01	-1.010273641324104119e+02	-9.411571644704201844e+01	-9.395506205647821218e+01	3.081548224236397848e-01
2.000000000000000000e+01	3.062120812948658467e-04	1.000000000000000021e-02	1.867675502400451687e-02	1.577131392715462965e+01	-9.915129531427817255e+01	-9.420857549130867881e+01	-9.403209629707028228e+01	3.347944670468738226e-01
2.000000000000000000e+01	3.363725174984307561e-04	1.000000000000000021e-02	1.927873016179043261e-02	1.494178146435118393e+01	-9.727547759752077638e+01	-9.431023073166041115e+01	-9.411637342693285291e+01	3.640577794106001908e-01
2.000000000000000000e+01	3.695036134752572232e-04	1.000000000000000021e-02	1.993987187173097003e-02	1.417818835409583578e+01	-9.539993709874499928e+01	-9.442148223347723501e+01	-9.420853360237789786e+01	3.962031352892252389e-01
2.000000000000000000e+01	4.058979651092014390e-04	1.000000000000000021e-02	2.066598476295691475e-02	1.347462075391008085e+01	-9.352468857652527845e+01	-9.454319273552066250e+01	-9.430926826716549272e+01	4.315143536647529365e-01
2.000000000000000000e+01	4.458769875895211192e-04	1.000000000000000021e-02	2.146344024276927720e-02	1.282569578971473589e+01	-9.164975192763949963e+01	-9.467629597772624095e+01	-9.441933174305995635e+01	4.703031979055797285e-01
2.000000000000000000e+01	4.897937539756323398e-04	1.000000000000000021e-02	2.233923327017790089e-02	1.222651211310942543e+01	-8.977516408054665931e+01	-9.482179846492687147e+01	-9.453952479750525129e+01	5.129121265005384123e-01
2.000000000000000000e+01	5.380361133470173019e-04	1.000000000000000021e-02	2.330104189580783566e-02	1.167260744433842312e+01	-8.790093859624201400e+01	-9.498078052504541802e+01	-9.467070395855465392e+01	5.597173128561307998e-01
2.000000000000000000e+01	5.910301160760953344e-04	1.000000000000000021e-02	2.435729313861231468e-02	1.115991964500757305e+01	-8.602711006661553483e+01	-9.515440542451459294e+01	-9.481379234551118884e+01	6.111319721638235336e-01
2.000000000000000000e+01	6.492437764742083669e-04	1.000000000000000021e-02	2.551723907275079209e-02	1.068475228965697532e+01	-8.415370076174214375e+01	-9.534392417317747004e+01	-9.496976019616393216e+01	6.676099941389296299e-01
2.000000000000000000e+01	7.131912060403724357e-04	1.000000000000000021e-02	2.679103339412858623e-02	1.024373733375672657e+01	-8.228074018311440341e+01	-9.555067102939888457e+01	-9.513965932572658346e+01	7.296499547600023838e-01
2.000000000000000000e+01	7.834371538154085443e-04	1.000000000000000021e-02	2.818982042877934274e-02	9.833811100130997573e+00	-8.040825572219723938e+01	-9.577607657525943807e+01	-9.532458745894464869e+01	7.977995103639651253e-01
2.000000000000000000e+01	8.606019939393972674e-04	1.000000000000000021e-02	2.972583446799376486e-02	9.452183233436590726e+00	-7.853627504591528918e+01	-9.602165792960316537e+01	-9.552570408416376324e+01	8.726602249394385113e-01
2.000000000000000000e+01	9.453672044598655051e-04	1.000000000000000021e-02	3.141250215944894897e-02	9.096312878534837054e+00	-7.666482441374736823e+01	-9.628903046859278447e+01	-9.574423316115131399e+01	9.548928812945652878e-01
2.000000000000000000e+01	1.038481385776566027e-03	1.000000000000000021e-02	3.326456183296794267e-02	8.763887970575192199e+00	-7.479392919432557107e+01	-9.657990437468721723e+01	-9.598145743655845763e+01	1.045223301725809018e+00
2.000000000000000000e+01	1.140766871874494999e-03	1.000000000000000021e-02	3.529819246462366500e-02	8.452802628110614336e+00	-7.292361225737442965e+01	-9.689608582166229667e+01	-9.623870798050924691e+01	1.144448748842004093e+00
2.000000000000000000e+01	1.253126992731973689e-03	1.000000000000000021e-02	3.753115583491730550e-02	8.161139796849020911e+00	-7.105389114853223020e+01	-9.723947476465927764e+01	-9.651736101516800659e+01	1.253444952380324828e+00
2.000000000000000000e+01	1.376554052041444173e-03	1.000000000000000021e-02	3.998295298725689645e-02	7.887154383850640826e+00	-6.918478289807070780e+01	-9.761205993059905950e+01	-9.681884512718926317e+01	1.373173836845442253e+00
2.000000000000000000e+01	1.512138090697893534e-03	1.000000000000000021e-02	4.267499616015688751e-02	7.629256954258170964e+00	-6.731629378552007381e+01	-9.801591755085041768e+01	-9.714460776991234070e+01	1.504691986369151691e+00
2.000000000000000000e+01	1.661076513449273161e-03	1.000000000000000021e-02	4.563080236413617763e-02	7.386000473400127220e+00	-6.544842289795388979e+01	-9.845321697535885619e+01	-9.749612153904845968e+01	1.649159964925589472e+00
2.000000000000000000e+01	1.824684663726284682e-03	1.000000000000000021e-02	4.887620836151661263e-02	7.156067504319051586e+00	-6.358116057346946093e+01	-9.892619004605953137e+01	-9.787487869248339223e+01	1.807852552542983382e+00
2.000000000000000000e+01	2.004407440042696876e-03	1.000000000000000021e-02	5.243960360145834276e-02	6.938258210543528648e+00	-6.171448324857868073e+01	-9.943714588540585453e+01	-9.828235188521168197e+01	1.982169967743801164e+00
2.000000000000000000e+01	2.201832056555933035e-03	1.000000000000000021e-02	5.635219643569824854e-02	6.731480131415428225e+00	-5.984835281987307098e+01	-9.998845227738252106e+01	-9.871999891170158037e+01	2.173650214611618559e+00
2.000000000000000000e+01	2.418702060482302765e-03	1.000000000000000021e-02	6.064830855302893314e-02	6.534738121654264376e+00	-5.798270917129377011e+01	-1.005825112237279342e+02	-9.918924291979287489e+01	2.383982634033690484e+00
2.000000000000000000e+01	2.656932730161079038e-03	1.000000000000000021e-02	6.536570191118609707e-02	6.347126020264457047e+00	-5.611747179221159598e+01	-1.012217868440321382e+02	-9.969144488584701946e+01	2.615022796356970769e+00
2.000000000000000000e+01	2.918627989754778596e-03	1.000000000000000021e-02	7.054595578881803219e-02	6.167818603597326366e+00	-5.425253312491658164e+01	-1.019087468695530134e+02	-1.002278831004251884e+02	2.868808856468538782e+00
2.000000000000000000e+01	3.206098989967120973e-03	1.000000000000000021e-02	7.623488013910462158e-02	5.996063912279351982e+00	-5.238775210438737417e+01	-1.026458742482747368e+02	-1.007997240496998614e+02	3.147579511778465289e+00
2.000000000000000000e+01	3.521884518873484842e-03	1.000000000000000021e-02	8.248298435447626309e-02	5.831176873263991922e+00	-5.052295020349178856e+01	-1.034356553834587515e+02	-1.014080275270789997e+02	3.453793750694006182e+00
2.000000000000000000e+01	3.868773423121261382e-03	1.000000000000000021e-02	8.934601418450505150e-02	5.672533429711731578e+00	-4.865790760137885229e+01	-1.042805505716271597e+02	-1.020536934858862281e+02	3.790152525737917610e+00
2.000000000000000000e+01	4.249829237511994554e-03	1.000000000000000021e-02	9.688555475773065473e-02	5.519564703732033450e+00	-4.679235577333214735e+01	-1.051830109207404149e+02	-1.027374497969638014e+02	4.159622570628566329e+00
2.000000000000000000e+01	4.668417240480429199e-03	1.000000000000000021e-02	1.051697079196039913e-01	5.371752095140363004e+00	-4.492597105550381542e+01	-1.061454252478218905e+02	-1.034598267378261198e+02	4.565462581915708640e+00
2.000000000000000000e+01	5.128234174409789306e-03	1.000000000000000021e-02	1.142738711101810717e-01	5.228622828877898421e+00	-4.305837154727083060e+01	-1.071701525981132761e+02	-1.042211498176641697e+02	5.011251959389880106e+00
2.000000000000000000e+01	5.633340893257011463e-03	1.000000000000000021e-02	1.242816109066735841e-01	5.089745448818717044e+00	-4.118910929183940084e+01	-1.082594898904307286e+02	-1.050214896305880643e+02	5.500922417676262555e+00
2.000000000000000000e+01	6.188198225814060816e-03	1.000000000000000021e-02	1.352856353680532420e-01	4.954726446544304608e+00	-3.931767418291205729e+01	-1.094156666574170629e+02	-1.058606758410539044e+02	6.038792672813634077e+00
2.000000000000000000e+01	6.797706371330226698e-03	1.000000000000000021e-02	1.473888890661626538e-01	4.823206346941934619e+00	-3.744348821487552215e+01	-1.106408403480331941e+02	-1.067382543486924504e+02	6.629606622384196513e+00
2.000000000000000000e+01	7.467248175416158276e-03	1.000000000000000021e-02	1.607057662325372949e-01	4.694856775010955552e+00	-3.556591414761578562e+01	-1.119370823853100632e+02	-1.076534899580522904e+02	7.278575236400289583e+00
2.000000000000000000e+01	8.202736668419006311e-03	1.000000000000000021e-02	1.753633815247530314e-01	4.569377544614400044e+00	-3.368426386022483143e+01	-1.133063958923626728e+02	-1.086053423175992236e+02	7.991422619900745872e+00
2.000000000000000000e+01	9.010667286101800219e-03	1.000000000000000021e-02	1.915029270532990491e-01	4.446493888612382150e+00	-3.179782324631097623e+01	-1.147506441868142133e+02	-1.095924210835769372e+02	8.774436607269214150e+00
2.000000000000000000e+01	9.898175233811834853e-03	1.000000000000000021e-02	2.092810167174164737e-01	4.325954365033136462e+00	-2.990587997575306289e+01	-1.162715575137066111e+02	-1.106129858019771461e+02	9.634524325713616832e+00
2.000000000000000000e+01	1.087309850074726428e-02	1.000000000000000021e-02	2.288709256811550241e-01	4.207528249313921442e+00	-2.800777413995488985e+01	-1.178706901883654012e+02	-1.116649043078507333e+02	1.057927323830981159e+01
2.000000000000000000e+01	1.194404708082983865e-02	1.000000000000000021e-02	2.504635380409249157e-01	4.091003576774841832e+00	-2.610296387549594499e+01	-1.195493442210473347e+02	-1.127456002424029720e+02	1.161701807137863263e+01
2.000000000000000000e+01	1.312047901150489339e-02	1.000000000000000021e-02	2.742677879393987661e-01	3.976185889964212183e+00	-2.419112215027271517e+01	-1.213084992805132032e+02	-1.138520075623876977e+02	1.275691427776882492e+01
2.000000000000000000e+01	1.441278390200217453e-02	1.000000000000000021e-02	3.005118347174584592e-01	3.862894828148485171e+00	-2.227212650448937126e+01	-1.231496738289688153e+02	-1.149814498607453430e+02	1.400901805023638325e+01
2.000000000000000000e+01	1.583237468873379544e-02	1.000000000000000021e-02	3.294191107696343712e-01	3.750977795897308731e+00	-2.034793348467037077e+01	-1.250617738797946004e+02	-1.161185671405182518e+02	1.538437996910119843e+01
2.000000000000000000e+01	1.739178842816321846e-02	1.000000000000000021e-02	3.623415827641951470e-01	3.639653534923843914e+00	-1.834616386328930560e+01	-1.276032168357861707e+02	-1.178172468576565279e+02	1.689482871987392087e+01
2.000000000000000000e+01	1.910479701729334359e-02	1.000000000000000021e-02	3.806101655621792479e-01	3.539768878486827752e+00	-1.748868410171075283e+01	-1.215499408120525260e+02	-1.108590878017369334e+02	1.855788221167522778e+01
2.000000000000000000e+01	2.098652881959697791e-02	1.000000000000000021e-02	4.001473238474003713e-01	3.449798811800354414e+00	-1.656156200442972093e+01	-1.145985514643321608e+02	-1.029134900685472758e+02	2.038502985435004433e+01
2.000000000000000000e+01	2.305360227052401928e-02	1.000000000000000021e-02	4.401633484549193898e-01	3.343968122325958525e+00	-1.473048791845989669e+01	-1.169305660794611867e+02	-1.041754739567319348e+02	2.238538509194470905e+01
2.000000000000000000e+01	2.532427264251682283e-02	1.000000000000000021e-02	4.832699907469105716e-01	3.239520135969487846e+00	-1.293611653676234141e+01	-1.191587765250190074e+02	-1.052513049721191436e+02	2.458274103344940187e+01
2.000000000000000000e+01	2.781859326568265206e-02	1.000000000000000021e-02	5.304337787261124149e-01	3.135821490923600852e+00	-1.114739221021967630e+01	-1.216273206638243920e+02	-1.064815631837595618e+02	2.699618165173005124e+01
2.000000000000000000e+01	3.055859262793711451e-02	1.000000000000000021e-02	5.816990212477101130e-01	3.032896630383002723e+00	-9.376349767700482118e+00	-1.242773020680390914e+02	-1.078051149739134758e+02	2.964696878549219150e+01
2.000000000000000000e+01	3.356846891867078936e-02	1.000000000000000021e-02	6.371865151572033703e-01	2.930696112420725807e+00	-7.630136438938719401e+00	-1.271094901940428912e+02	-1.092211659452502488e+02	3.255838953051593876e+01
2.000000000000000000e+01	3.687480373404340706e-02	1.000000000000000021e-02	6.969284195750615751e-01	2.829164250757456589e+00	-5.917349041791077902e+00	-1.301225933109697337e+02	-1.107276374720013905e+02	3.575597787600258926e+01
2.000000000000000000e+01	4.050679683123491887e-02	1.000000000000000021e-02	7.608403509333809822e-01	2.728265757879909881e+00	-4.247963855174525349e+00	-1.333116694848048667e+02	-1.123195871264665016e+02	3.926773930638123744e+01
2.000000000000000000e+01	4.449652400487570658e-02	1.000000000000000021e-02	8.287019758712983464e-01	2.627975346461281614e+00	-2.632943528751268136e+00	-1.366675030858480966e+02	-1.139885573348872754e+02	4.312437154040433285e+01
2.000000000000000000e+01	4.887922036308094131e-02	1.000000000000000021e-02	9.001536531446046041e-01	2.528266416998863786e+00	-1.083512644596129393e+00	-1.401759963195632963e+02	-1.157218934215358246e+02	4.735950268455699330e+01
2.000000000000000000e+01	5.369359150482928139e-02	1.000000000000000021e-02	9.747239613744442810e-01	2.429134360638310675e+00	3.899882188026810859e-01	-1.438175883932935335e+02	-1.175020491141414851e+02	5.200998595496099597e+01
2.000000000000000000e+01	5.898215534683610983e-02	1.000000000000000021e-02	1.051909896258450328e+00	2.330600356390078787e+00	1.779764848206740302e+00	-1.475667115948383810e+02	-1.193058990250200111e+02	5.711621540533959518e+01
2.000000000000000000e+01	6.479161761875085190e-02	1.000000000000000021e-02	1.131340927507726635e+00	2.232683491277928312e+00	3.082849379961776659e+00	-1.513913002104862926e+02	-1.211040873974757091e+02	6.272244866705105437e+01
2.000000000000000000e+01	7.117328434284843353e-02	1.000000000000000021e-02	1.213070820500461666e+00	2.135427431906462115e+00	4.304108604938640781e+00	-1.552523994268197782e+02	-1.228604745153182307e+02	6.887724421114603501e+01
2.000000000000000000e+01	7.818351494101219434e-02	1.000000000000000021e-02	1.298057890898446587e+00	2.038895196146766065e+00	5.460100350721761586e+00	-1.591039987415533687e+02	-1.245318181312056538e+02	7.563394863952775893e+01
2.000000000000000000e+01	8.588421997060308177e-02	1.000000000000000021e-02	1.388914844519997915e+00	1.943170364015950780e+00	6.583889719322661982e+00	-1.628933662846462767e+02	-1.260679764898853534e+02	8.305130063405545116e+01
2.000000000000000000e+01	9.434340788494925689e-02	1.000000000000000021e-02	1.491029980834670976e+00	1.848366513127651434e+00	7.730871863599177551e+00	-1.665624145684887480e+02	-1.274131692108638134e+02	9.119420469214523450e+01
2.000000000000000000e+01	1.036357856471477323e-01	1.000000000000000021e-02	1.614171570452006987e+00	1.754613840568602923e+00	8.985452725423346720e+00	-1.700509830063678010e+02	-1.285091837279829292e+02	1.001346797271879154e+02
2.000000000000000000e+01	1.138434185014741556e-01	1.000000000000000021e-02	1.774664323016327483e+00	1.662070443883639559e+00	1.046801747294739826e+01	-1.733032734002159145e+02	-1.293017622506200439e+02	1.099531344608957681e+02
2.000000000000000000e+01	1.250564547291438122e-01	1.000000000000000021e-02	1.998139157006219691e+00	1.570933354205561239e+00	1.234092455409387412e+01	-1.762786823073073208e+02	-1.297514097944325329e+02	1.207400285476047941e+02
2.000000000000000000e+01	1.373739217890745934e-01	1.000000000000000021e-02	2.322689965737573914e+00	1.481416177295611813e+00	1.481151331518515413e+01	-1.789672777463781301e+02	-1.298488661257425179e+02	1.325979187986333443e+02
2.000000000000000000e+01	1.509046008747347289e-01	1.000000000000000021e-02	2.802092769518893078e+00	1.393770044327673263e+00	1.813003384602839319e+01	-1.814075292044704497e+02	-1.296328456614436391e+02	1.456441371497793682e+02
2.000000000000000000e+01	1.657679876106884498e-01	1.000000000000000021e-02	3.508765262927309614e+00	1.308281878748525529e+00	2.258206625759810393e+01	-1.837002053832940760e+02	-1.292039551687213645e+02	1.600140049757324050e+02
2.000000000000000000e+01	1.820953473731896088e-01	1.000000000000000021e-02	4.536601485225226327e+00	1.225256155744014697e+00	2.847850028686703538e+01	-1.860106299101954050e+02	-1.287269755560117233e+02	1.758645953045298143e+02
2.000000000000000000e+01	2.000308745548441958e-01	1.000000000000000021e-02	6.004589565622761249e+00	1.145023533324542431e+00	3.614911707334972846e+01	-1.885553489613162981e+02	-1.284175585952612550e+02	1.933792674603834030e+02
2.000000000000000000e+01	2.197329660113377658e-01	1.000000000000000021e-02	8.062593712067858576e+00	1.067928379558101826e+00	4.594482820025163505e+01	-1.915775681434579383e+02	-1.285176936109217252e+02	2.127730405925113359e+02
2.000000000000000000e+01	2.413756199366196842e-01	1.000000000000000021e-02	1.090034909953480557e+01	9.943218563231092100e-01	5.824862974519176362e+01	-1.953213910285451504e+02	-1.292699749244885368e+02	2.342992321442572745e+02
2.000000000000000000e+01	2.651499725206515889e-01	1.000000000000000021e-02	1.475985159017951531e+01	9.245444190648197669e-01	7.349049874960121542e+01	-2.000129206275428260e+02	-1.308987303107274727e+02	2.582577568084213340e+02
2.000000000000000000e+01	2.912659859606484547e-01	1.000000000000000021e-02	1.995058549398549985e+01	8.589042668685861193e-01	9.216015143456365877e+01	-2.058497777889262181e+02	-1.335995638585977190e+02	2.850055544545360817e+02
2.000000000000000000e+01	3.199543027334128542e-01	1.000000000000000021e-02	2.686665129450889467e+01	7.976670933405614061e-01	1.148130744306536286e+02	-2.129957793969476256e+02	-1.375340558406236653e+02	3.149696703699368072e+02
2.000000000000000000e+01	3.514682825046904213e-01	1.000000000000000021e-02	3.600463006375635899e+01	7.410287276909708343e-01	1.420672928552002361e+02	-2.215767987038333331e+02	-1.428256418721079797e+02	3.486632099063903638e+02
2.000000000000000000e+01	3.860862396644265115e-01	1.000000000000000021e-02	4.798086366814064263e+01	6.890926285546674634e-01	1.745901529310081912e+02	-2.316757706537527213e+02	-1.495546343089231982e+02	3.867045451608008193e+02
2.000000000000000000e+01	4.241139012486217497e-01	1.000000000000000021e-02	6.354701474450329357e+01	6.418611609864026679e-01	2.130765241581642897e+02	-2.433273435535968758e+02	-1.577528874178184708e+02	4.298400471297943568e+02
2.000000000000000000e+01	4.658871069548218835e-01	1.000000000000000021e-02	8.360369842754974457e+01	5.992228765671252511e-01	2.582225831043940047e+02	-2.565144946506286487e+02	-1.674004240988489585e+02	4.789703745290747747e+02
2.000000000000000000e+01	5.117747750963139719e-01	1.000000000000000021e-02	1.092136986139228441e+02	5.609555057357129559e-01	3.107018199656665161e+02	-2.711697906056424472e+02	-1.784267053880711273e+02	5.351806838583793251e+02
2.000000000000000000e+01	5.621821606887288381e-01	1.000000000000000021e-02	1.416181862424471944e+02	5.267513842555420212e-01	3.711503967580732706e+02	-2.871827073808888713e+02	-1.907179575009000985e+02	5.997754166971157019e+02
2.000000000000000000e+01	6.175544344427069676e-01	1.000000000000000021e-02	1.822604892529429321e+02	4.962323334721627788e-01	4.401665638825459723e+02	-3.044121055759989645e+02	-2.041296526694949307e+02	6.743183356806332540e+02
2.000000000000000000e+01	6.783806142703487918e-01	1.000000000000000021e-02	2.328212712909671041e+02	4.689870056158985667e-01	5.183237565720145312e+02	-3.227013979445146674e+02	-2.185016807219858492e+02	7.606796751235950751e+02
2.000000000000000000e+01	7.451978840263840942e-01	1.000000000000000021e-02	2.952684554171614764e+02	4.446007828682755347e-01	6.061943955163985720e+02	-3.418923359493047087e+02	-2.336721384424531607e+02	8.610921298567524218e+02
2.000000000000000000e+01	8.185963376248451828e-01	1.000000000000000021e-02	3.719221147384571964e+02	4.226813763167857618e-01	7.043769959826778404e+02	-3.618361147015167489e+02	-2.494884362249020739e+02	9.782180806005321756e+02
2.000000000000000000e+01	8.992241904287053833e-01	1.000000000000000021e-02	4.655356367866656910e+02	4.028715732596187538e-01	8.135229279769188224e+02	-3.824000225201219791e+02	-2.658139484007568285e+02	1.115230548286677276e+03
2.000000000000000000e+01	9.877935039366569914e-01	1.000000000000000021e-02	5.793937312646390865e+02	3.848594962264113017e-01	9.343594572129522930e+02	-4.034704549693220201e+02	-2.825310272211869460e+02	1.275910982451405744e+03
2.000000000000000000e+01	1.085086474324357342e+00	1.000000000000000021e-02	7.174291584883004589e+02	3.683778202194483153e-01	1.067708363203804765e+03	-4.249533644537740429e+02	-2.995414516805082599e+02	1.464767095643023595e+03
2.000000000000000000e+01	1.191962340377130891e+00	1.000000000000000021e-02	8.843613946496706149e+02	3.532046124040350010e-01	1.214500837709431153e+03	-4.467732370312635339e+02	-3.167654029305222707e+02	1.687174911512862309e+03
2.000000000000000000e+01	1.309364971821245893e+00	1.000000000000000021e-02	1.085861644618234550e+03	3.391540701964236848e-01	1.375789816347081342e+03	-4.688715063780392143e+02	-3.341398762967795051e+02	1.949549477270628813e+03
2.000000000000000000e+01	1.438331205069795171e+00	1.000000000000000021e-02	1.328749996097598569e+03	3.260751877925111564e-01	1.552761233787933861e+03	-4.912049095881307608e+02	-3.516170549924828492e+02	2.259550606573117875e+03
2.000000000000000000e+01	1.579999999999969651e+00	1.000000000000000021e-02	1.621230586450313695e+03	3.138407861541423483e-01	1.746742843790032794e+03	-5.137443670276915100e+02	-3.691630533595600809e+02	2.626327699170427422e+03


==> anc/sfho_205.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	1.986333648998448919e-09	4.546079547599978787e-01	4.884021450369453295e-10	2.000000000000000000e+00	9.308433157087770269e+02	-1.463917450087016459e+00	-7.445918012300076771e-01	1.849433511660659165e-06	5.000000000000000000e-01
6.294990000000000308e-01	1.788189758115739742e-07	4.549672099148173721e-01	8.455717146650664385e-08	2.000000000000000000e+00	9.308490617882528113e+02	-1.937170302414279455e+00	2.679193517123977242e-01	1.666205438415814424e-04	5.000000000000000000e-01
6.517340000000000355e-01	2.189935781196565460e-07	4.550769972186335943e-01	1.086588266416158881e-07	2.000000000000000000e+00	9.308825295905745634e+02	-2.033461264014510661e+00	3.525573056830511587e-01	2.040762801637592192e-04	5.000000000000000000e-01
6.747539999999999649e-01	2.727913807418681152e-07	4.551814761050700930e-01	1.425161273208111492e-07	2.000000000000000000e+00	9.309162337219061101e+02	-2.129021003412242319e+00	4.700833870755777300e-01	2.542387654803489219e-04	5.000000000000000000e-01
6.985879999999999868e-01	3.434838880653697920e-07	4.552747427742921960e-01	1.894746018264385086e-07	2.000000000000000000e+00	9.309452650070347772e+02	-2.217616767504937858e+00	6.246905635348323216e-01	3.201644263053435714e-04	5.000000000000000000e-01
7.232629999999999892e-01	4.343145620273765889e-07	4.553656386303749914e-01	2.538041232929679279e-07	2.000000000000000000e+00	9.309758036703606194e+02	-2.309990257941121339e+00	8.011993333529685568e-01	4.048849409904677781e-04	5.000000000000000000e-01
7.488099999999999756e-01	5.583463268911131047e-07	4.553886718494163377e-01	3.474967460956105477e-07	2.000000000000000000e+00	9.310043991957592198e+02	-2.397461549257847491e+00	1.028060652018735199e+00	5.205940249599006657e-04	5.000000000000000000e-01
7.752599999999999492e-01	7.201879291468523756e-07	4.553409581649976445e-01	4.784394641537457469e-07	2.000000000000000000e+00	9.310285644149716973e+02	-2.478232100867391985e+00	1.293119606066314820e+00	6.716067508056140171e-04	5.000000000000000000e-01
8.026429999999999954e-01	9.248392006911720274e-07	4.552353348260274046e-01	6.565243040338457962e-07	2.000000000000000000e+00	9.310548044088398001e+02	-2.566032431483501242e+00	1.574947625400279660e+00	8.626077766515217841e-04	5.000000000000000000e-01
8.309940000000000104e-01	1.203804011747320504e-06	4.549655744860731654e-01	9.175132697957519461e-07	2.000000000000000000e+00	9.310818591174164567e+02	-2.655147299138793660e+00	1.911587697555532817e+00	1.123038697204481896e-03	5.000000000000000000e-01
8.603460000000000552e-01	1.553677718696595562e-06	4.543782834607096865e-01	1.270118213458849841e-06	2.000000000000000000e+00	9.311138224002481820e+02	-2.759014523965257482e+00	2.252344459836694401e+00	1.449731874286153783e-03	5.000000000000000000e-01
8.907350000000000545e-01	2.009098372690812948e-06	4.528273698923895307e-01	1.767002388751893744e-06	2.000000000000000000e+00	9.311697855749274595e+02	-2.919419580827958161e+00	2.575416272909214488e+00	1.875133706375797880e-03	5.000000000000000000e-01
9.221979999999999622e-01	2.618681958469981316e-06	4.507902191086592958e-01	2.485731140331142942e-06	2.000000000000000000e+00	9.312328830090521024e+02	-3.096405606569570867e+00	2.940520104609064322e+00	2.444722077374436586e-03	5.000000000000000000e-01
9.547719999999999541e-01	3.351658433427614330e-06	4.488267988447432466e-01	3.417133122211512540e-06	2.000000000000000000e+00	9.312876348725209255e+02	-3.258383995473706829e+00	3.325685161869285089e+00	3.129831402734420918e-03	5.000000000000000000e-01
9.884960000000000413e-01	4.328338952857052052e-06	4.467512737598657302e-01	4.757649097895271152e-06	2.000000000000000000e+00	9.313429852474642985e+02	-3.423096172598331322e+00	3.774439985950726051e+00	4.043070769858602385e-03	5.000000000000000000e-01
1.023409999999999931e+00	5.564795138501285539e-06	4.446449860571281554e-01	6.588509276620974975e-06	2.000000000000000000e+00	9.313958535721220642e+02	-3.583578789198262893e+00	4.268994264980923603e+00	5.199658003026661618e-03	5.000000000000000000e-01
1.059560000000000057e+00	7.050479529567268393e-06	4.425847726410521155e-01	8.954517997394971829e-06	2.000000000000000000e+00	9.314417628314332660e+02	-3.733055546311206285e+00	4.786063104186060180e+00	6.589920314701666615e-03	5.000000000000000000e-01
1.096989999999999910e+00	9.015897044803602409e-06	4.404297656570995700e-01	1.232864502935733925e-05	2.000000000000000000e+00	9.314916440681656695e+02	-3.890782693613711540e+00	5.376340845658749146e+00	8.429917073584591858e-03	5.000000000000000000e-01
1.135729999999999906e+00	1.136911092865777356e-05	4.383153446862390057e-01	1.666619258025095338e-05	2.000000000000000000e+00	9.315366133054977809e+02	-4.040596654626194884e+00	5.990160387423546950e+00	1.063397831749094899e-02	5.000000000000000000e-01
1.175850000000000062e+00	1.428990518351958021e-05	4.361827785942986591e-01	2.244667600365985734e-05	2.000000000000000000e+00	9.315793400202577459e+02	-4.189300164452109954e+00	6.647892114169889233e+00	1.337080970495902084e-02	5.000000000000000000e-01
1.217379999999999907e+00	1.797909813145713145e-05	4.340198847252153547e-01	3.028378781145666976e-05	2.000000000000000000e+00	9.316257537012047578e+02	-4.344569053812183057e+00	7.368633193607315945e+00	1.682948361672203033e-02	5.000000000000000000e-01
1.260380000000000056e+00	2.231940103913063300e-05	4.319040766378161034e-01	4.014492217949150194e-05	2.000000000000000000e+00	9.316651901963609816e+02	-4.491246535534979323e+00	8.105997288755082408e+00	2.090058532313743972e-02	5.000000000000000000e-01
1.304899999999999949e+00	2.775571431204470248e-05	4.297627798640334396e-01	5.337122938724641528e-05	2.000000000000000000e+00	9.317072448240628546e+02	-4.643800210980247201e+00	8.907484109019229379e+00	2.600245695424663328e-02	5.000000000000000000e-01
1.350989999999999913e+00	3.435528012706513850e-05	4.276442358520973208e-01	7.053130295104285258e-05	2.000000000000000000e+00	9.317488873084901115e+02	-4.798394033683798909e+00	9.756258880262434374e+00	3.219957196704541225e-02	5.000000000000000000e-01
1.398709999999999898e+00	4.205418145185334694e-05	4.255624329791646288e-01	9.186364270952493492e-05	2.000000000000000000e+00	9.317856329875876327e+02	-4.945604178669637641e+00	1.062526848713457994e+01	3.943320680456879890e-02	5.000000000000000000e-01
1.448120000000000074e+00	5.170817765994042959e-05	4.232765015760935889e-01	1.204388599597831268e-04	2.000000000000000000e+00	9.318271064050933319e+02	-5.105805462780283577e+00	1.157259936432816438e+01	4.850967782043447835e-02	5.000000000000000000e-01
1.499270000000000103e+00	6.339185989308583028e-05	4.206353318546390829e-01	1.573642034570331286e-04	2.000000000000000000e+00	9.318672887493081589e+02	-5.270926779166853926e+00	1.256416760560531998e+01	5.950190169382094107e-02	5.000000000000000000e-01
1.552229999999999999e+00	7.720118715911467142e-05	4.181095770300257697e-01	2.038576350409966999e-04	2.000000000000000000e+00	9.319029963584631560e+02	-5.430749919811427517e+00	1.359910900867603623e+01	7.250306425114587394e-02	5.000000000000000000e-01
1.607050000000000090e+00	9.399768122129505967e-05	4.156770924853435134e-01	2.640751412329155621e-04	2.000000000000000000e+00	9.319403547155767455e+02	-5.595082544124505119e+00	1.470846746180430742e+01	8.832818240488989059e-02	5.000000000000000000e-01
1.663820000000000077e+00	1.133775052984323776e-04	4.133477963826648338e-01	3.378081236465737625e-04	2.000000000000000000e+00	9.319702049566953974e+02	-5.749098337790526259e+00	1.584405901185391308e+01	1.066005750999656360e-01	5.000000000000000000e-01
1.722590000000000066e+00	1.364049856734157349e-04	4.111221158368807971e-01	4.308378938747493337e-04	2.000000000000000000e+00	9.319994466890387912e+02	-5.905746251639498290e+00	1.703965870054966558e+01	1.283290806674638462e-01	5.000000000000000000e-01
1.783430000000000071e+00	1.634143032891100986e-04	4.090093036422652872e-01	5.464759159992348386e-04	2.000000000000000000e+00	9.320271105976404442e+02	-6.063156251118010154e+00	1.828517089869143675e+01	1.538361430298578747e-01	5.000000000000000000e-01
1.846419999999999950e+00	1.941007553120858270e-04	4.070048793985220348e-01	6.853744081398616302e-04	2.000000000000000000e+00	9.320483245969787731e+02	-6.213391836565353543e+00	1.955062561480213645e+01	1.828385412423226830e-01	5.000000000000000000e-01
1.911640000000000006e+00	2.304925370298780340e-04	4.050849553374107903e-01	8.595625148736495960e-04	2.000000000000000000e+00	9.320720725193203862e+02	-6.370593430426654713e+00	2.089055018909483152e+01	2.172630416203975012e-01	5.000000000000000000e-01
1.979170000000000096e+00	2.726278960115807444e-04	4.032695372270682643e-01	1.072520478127392046e-03	2.000000000000000000e+00	9.320923661947742858e+02	-6.527947188445336835e+00	2.227206931896541064e+01	2.571533621985628293e-01	5.000000000000000000e-01
2.049069999999999947e+00	3.208360730175001570e-04	4.015492798439370681e-01	1.329579341452098371e-03	2.000000000000000000e+00	9.321100619776689200e+02	-6.685389709139112568e+00	2.369209345750908824e+01	3.028355545764850332e-01	5.000000000000000000e-01
2.121449999999999836e+00	3.769692751099515318e-04	3.999241309810460110e-01	1.645083399018302433e-03	2.000000000000000000e+00	9.321306781363444998e+02	-6.851303274069867832e+00	2.517954865102798578e+01	3.560778570114991326e-01	5.000000000000000000e-01
2.196390000000000065e+00	4.405157654039429643e-04	3.983959693445222605e-01	2.020680935612633768e-03	2.000000000000000000e+00	9.321466000551937441e+02	-7.016758599205559221e+00	2.669558585954160179e+01	4.164082261661383733e-01	5.000000000000000000e-01
2.273969999999999825e+00	5.151412722465676221e-04	3.969424875067297243e-01	2.485123465473660156e-03	2.000000000000000000e+00	9.321648417306181500e+02	-7.192179253704344966e+00	2.829331522391225917e+01	4.873280344230393468e-01	5.000000000000000000e-01
2.354290000000000216e+00	6.004081477200655381e-04	3.955631042895292881e-01	3.042650343871358947e-03	2.000000000000000000e+00	9.321833372972284906e+02	-7.373862657751391936e+00	2.994669620838678270e+01	5.684451579065455951e-01	5.000000000000000000e-01
2.437440000000000051e+00	6.991174036874330585e-04	3.941309167944386238e-01	3.720868219617409767e-03	2.000000000000000000e+00	9.321994209536554763e+02	-7.561845842279169894e+00	3.166589501263113249e+01	6.624534709455222048e-01	5.000000000000000000e-01
2.523540000000000116e+00	8.143568295312691085e-04	3.927751397387193588e-01	4.553227978936673012e-03	2.000000000000000000e+00	9.322179570557353827e+02	-7.761011468186204354e+00	3.347692623101109177e+01	7.723303064929013528e-01	5.000000000000000000e-01
2.612680000000000113e+00	9.431738071314510344e-04	3.914948911925204000e-01	5.527819162837161945e-03	2.000000000000000000e+00	9.322310255430077177e+02	-7.959752784095609712e+00	3.532211859465495962e+01	8.952952163043040867e-01	5.000000000000000000e-01
2.704959999999999809e+00	1.094678003370813798e-03	3.902683504343680276e-01	6.729934061826352114e-03	2.000000000000000000e+00	9.322435621314317586e+02	-8.169060580557484741e+00	3.727204380426314856e+01	1.040086364266556540e+00	5.000000000000000000e-01
2.800499999999999989e+00	1.264002736913410682e-03	3.891090403890303806e-01	8.138026845524377537e-03	2.000000000000000000e+00	9.322540445261022342e+02	-8.380096842387475320e+00	3.926564025314030459e+01	1.202113147389535897e+00	5.000000000000000000e-01
2.899420000000000108e+00	1.453952213634480224e-03	3.880069784118521103e-01	9.793278252386440619e-03	2.000000000000000000e+00	9.322558715726538594e+02	-8.588442234399767727e+00	4.128963814086168327e+01	1.384106757830965151e+00	5.000000000000000000e-01
1.609895157058709003e+01	1.430829189737937712e-01	3.789500178905094163e-01	5.464464464464464655e+00	2.000000000000000000e+00	9.322665109943533253e+02	-3.278360182183362781e+01	1.944955175079417700e+02	1.464784761556657600e+02	5.000000000000000000e-01
1.610669564365679562e+01	1.431678582128802224e-01	3.789524032039433554e-01	5.470970970970970626e+00	2.000000000000000000e+00	9.322790382827358826e+02	-3.279227086292125648e+01	1.945300148156611044e+02	1.465687212526670180e+02	5.000000000000000000e-01
1.611443971672650477e+01	1.432527974519667013e-01	3.789547885173772945e-01	5.477477477477477485e+00	2.000000000000000000e+00	9.322915655711183263e+02	-3.280093990400888515e+01	1.945645121233804673e+02	1.466589663496682761e+02	5.000000000000000000e-01
1.612218378979621747e+01	1.433377366910531525e-01	3.789571738308112892e-01	5.483983983983984345e+00	2.000000000000000000e+00	9.323040928595007699e+02	-3.280960894509652093e+01	1.945990094310998018e+02	1.467492114466695341e+02	5.000000000000000000e-01
1.612992786286592306e+01	1.434226759301396037e-01	3.789595591442452283e-01	5.490490490490490316e+00	2.000000000000000000e+00	9.323166201478832136e+02	-3.281827798618414960e+01	1.946335067388191646e+02	1.468394565436707637e+02	5.000000000000000000e-01
1.613767193593563576e+01	1.435076151692260549e-01	3.789619444576791674e-01	5.496996996996997176e+00	2.000000000000000000e+00	9.323291474362656572e+02	-3.282694702727177827e+01	1.946680040465384991e+02	1.469297016406720218e+02	5.000000000000000000e-01
1.614541600900534135e+01	1.435925544083125061e-01	3.789643297711131620e-01	5.503503503503503147e+00	2.000000000000000000e+00	9.323416747246481009e+02	-3.283561606835940694e+01	1.947025013542578620e+02	1.470199467376732798e+02	5.000000000000000000e-01
1.615316008207505050e+01	1.436774936473989850e-01	3.789667150845471011e-01	5.510010010010010006e+00	2.000000000000000000e+00	9.323542020130305445e+02	-3.284428510944704271e+01	1.947369986619771964e+02	1.471101918346745094e+02	5.000000000000000000e-01
1.616090415514476319e+01	1.437624328864854362e-01	3.789691003979810402e-01	5.516516516516516866e+00	2.000000000000000000e+00	9.323667293014129882e+02	-3.285295415053467138e+01	1.947714959696965593e+02	1.472004369316757675e+02	5.000000000000000000e-01
1.616864822821446879e+01	1.438473721255718873e-01	3.789714857114150348e-01	5.523023023023022837e+00	2.000000000000000000e+00	9.323792565897954319e+02	-3.286162319162230006e+01	1.948059932774158938e+02	1.472906820286770255e+02	5.000000000000000000e-01
1.617639230128418149e+01	1.439323113646583663e-01	3.789738710248489739e-01	5.529529529529529697e+00	2.000000000000000000e+00	9.323917838781778755e+02	-3.287029223270992873e+01	1.948404905851352567e+02	1.473809271256782836e+02	5.000000000000000000e-01
1.618413637435388708e+01	1.440172506037448175e-01	3.789762563382829130e-01	5.536036036036035668e+00	2.000000000000000000e+00	9.324043111665603192e+02	-3.287896127379756450e+01	1.948749878928545911e+02	1.474711722226795132e+02	5.000000000000000000e-01
1.619188044742359622e+01	1.441021898428312686e-01	3.789786416517169076e-01	5.542542542542542527e+00	2.000000000000000000e+00	9.324168384549427628e+02	-3.288763031488519317e+01	1.949094852005739540e+02	1.475614173196807712e+02	5.000000000000000000e-01
1.619962452049330892e+01	1.441871290819177198e-01	3.789810269651508468e-01	5.549049049049049387e+00	2.000000000000000000e+00	9.324293657433252065e+02	-3.289629935597282184e+01	1.949439825082932884e+02	1.476516624166820293e+02	5.000000000000000000e-01
1.620736859356301451e+01	1.442720683210041988e-01	3.789834122785847859e-01	5.555555555555555358e+00	2.000000000000000000e+00	9.324418930317076502e+02	-3.290496839706045762e+01	1.949784798160126513e+02	1.477419075136832873e+02	5.000000000000000000e-01
1.621511266663272721e+01	1.443570075600906499e-01	3.789857975920187805e-01	5.562062062062062218e+00	2.000000000000000000e+00	9.324544203200900938e+02	-3.291363743814808629e+01	1.950129771237319858e+02	1.478321526106845454e+02	5.000000000000000000e-01
1.622285673970243280e+01	1.444419467991771011e-01	3.789881829054527196e-01	5.568568568568568189e+00	2.000000000000000000e+00	9.324669476084725375e+02	-3.292230647923571496e+01	1.950474744314513487e+02	1.479223977076857750e+02	5.000000000000000000e-01
1.623060081277214550e+01	1.445268860382635523e-01	3.789905682188866587e-01	5.575075075075075048e+00	2.000000000000000000e+00	9.324794748968549811e+02	-3.293097552032334363e+01	1.950819717391706831e+02	1.480126428046870330e+02	5.000000000000000000e-01
1.623834488584185465e+01	1.446118252773500312e-01	3.789929535323206533e-01	5.581581581581581908e+00	2.000000000000000000e+00	9.324920021852375385e+02	-3.293964456141097941e+01	1.951164690468900460e+02	1.481028879016882911e+02	5.000000000000000000e-01
1.624608895891156024e+01	1.446967645164364824e-01	3.789953388457545924e-01	5.588088088088087879e+00	2.000000000000000000e+00	9.325045294736199821e+02	-3.294831360249860808e+01	1.951509663546093805e+02	1.481931329986895207e+02	5.000000000000000000e-01
1.625383303198127294e+01	1.447817037555229336e-01	3.789977241591885315e-01	5.594594594594594739e+00	2.000000000000000000e+00	9.325170567620024258e+02	-3.295698264358623675e+01	1.951854636623287433e+02	1.482833780956907788e+02	5.000000000000000000e-01
1.626157710505097853e+01	1.448666429946093848e-01	3.790001094726224706e-01	5.601101101101100710e+00	2.000000000000000000e+00	9.325295840503848694e+02	-3.296565168467386542e+01	1.952199609700480778e+02	1.483736231926920368e+02	5.000000000000000000e-01
1.626932117812069123e+01	1.449515822336958637e-01	3.790024947860564652e-01	5.607607607607607569e+00	2.000000000000000000e+00	9.325421113387673131e+02	-3.297432072576150119e+01	1.952544582777674407e+02	1.484638682896932949e+02	5.000000000000000000e-01
1.627706525119040037e+01	1.450365214727823149e-01	3.790048800994904044e-01	5.614114114114114429e+00	2.000000000000000000e+00	9.325546386271497568e+02	-3.298298976684912986e+01	1.952889555854868036e+02	1.485541133866945529e+02	5.000000000000000000e-01
1.628480932426010597e+01	1.451214607118687661e-01	3.790072654129243435e-01	5.620620620620620400e+00	2.000000000000000000e+00	9.325671659155322004e+02	-3.299165880793675854e+01	1.953234528932061380e+02	1.486443584836957825e+02	5.000000000000000000e-01
1.629255339732981867e+01	1.452063999509552172e-01	3.790096507263583381e-01	5.627127127127127260e+00	2.000000000000000000e+00	9.325796932039146441e+02	-3.300032784902439431e+01	1.953579502009255009e+02	1.487346035806970406e+02	5.000000000000000000e-01
1.630029747039952426e+01	1.452913391900416684e-01	3.790120360397922772e-01	5.633633633633633231e+00	2.000000000000000000e+00	9.325922204922970877e+02	-3.300899689011202298e+01	1.953924475086448354e+02	1.488248486776982986e+02	5.000000000000000000e-01
1.630804154346923696e+01	1.453762784291281474e-01	3.790144213532262163e-01	5.640140140140140090e+00	2.000000000000000000e+00	9.326047477806795314e+02	-3.301766593119965165e+01	1.954269448163641982e+02	1.489150937746995282e+02	5.000000000000000000e-01
1.631578561653894610e+01	1.454612176682145985e-01	3.790168066666602109e-01	5.646646646646646950e+00	2.000000000000000000e+00	9.326172750690619750e+02	-3.302633497228728743e+01	1.954614421240835327e+02	1.490053388717007863e+02	5.000000000000000000e-01
1.632352968960865169e+01	1.455461569073010497e-01	3.790191919800941500e-01	5.653153153153152921e+00	2.000000000000000000e+00	9.326298023574444187e+02	-3.303500401337491610e+01	1.954959394318028956e+02	1.490955839687020443e+02	5.000000000000000000e-01
1.633127376267836439e+01	1.456310961463875286e-01	3.790215772935280891e-01	5.659659659659659781e+00	2.000000000000000000e+00	9.326423296458268624e+02	-3.304367305446254477e+01	1.955304367395222300e+02	1.491858290657033024e+02	5.000000000000000000e-01
1.633901783574806998e+01	1.457160353854739798e-01	3.790239626069620837e-01	5.666166166166165752e+00	2.000000000000000000e+00	9.326548569342093060e+02	-3.305234209555017344e+01	1.955649340472415929e+02	1.492760741627045320e+02	5.000000000000000000e-01
1.634676190881778268e+01	1.458009746245604310e-01	3.790263479203960229e-01	5.672672672672672611e+00	2.000000000000000000e+00	9.326673842225917497e+02	-3.306101113663780922e+01	1.955994313549609274e+02	1.493663192597057900e+02	5.000000000000000000e-01
1.635450598188749183e+01	1.458859138636469099e-01	3.790287332338299620e-01	5.679179179179179471e+00	2.000000000000000000e+00	9.326799115109741933e+02	-3.306968017772543789e+01	1.956339286626802902e+02	1.494565643567070481e+02	5.000000000000000000e-01
1.636225005495720097e+01	1.459708531027333611e-01	3.790311185472639566e-01	5.685685685685685442e+00	2.000000000000000000e+00	9.326924387993567507e+02	-3.307834921881306656e+01	1.956684259703996247e+02	1.495468094537083061e+02	5.000000000000000000e-01
1.636999412802691012e+01	1.460557923418198123e-01	3.790335038606978957e-01	5.692192192192192302e+00	2.000000000000000000e+00	9.327049660877391943e+02	-3.308701825990070233e+01	1.957029232781189876e+02	1.496370545507095642e+02	5.000000000000000000e-01
1.637773820109661571e+01	1.461407315809062635e-01	3.790358891741318348e-01	5.698698698698698273e+00	2.000000000000000000e+00	9.327174933761216380e+02	-3.309568730098833100e+01	1.957374205858383220e+02	1.497272996477107938e+02	5.000000000000000000e-01
1.638548227416632841e+01	1.462256708199927147e-01	3.790382744875658294e-01	5.705205205205205132e+00	2.000000000000000000e+00	9.327300206645040817e+02	-3.310435634207595967e+01	1.957719178935576849e+02	1.498175447447120519e+02	5.000000000000000000e-01
1.639322634723603755e+01	1.463106100590791936e-01	3.790406598009997685e-01	5.711711711711711992e+00	2.000000000000000000e+00	9.327425479528865253e+02	-3.311302538316358834e+01	1.958064152012770194e+02	1.499077898417133099e+02	5.000000000000000000e-01
1.640097042030574670e+01	1.463955492981656448e-01	3.790430451144337076e-01	5.718218218218217963e+00	2.000000000000000000e+00	9.327550752412689690e+02	-3.312169442425122412e+01	1.958409125089963823e+02	1.499980349387145395e+02	5.000000000000000000e-01
1.640871449337545585e+01	1.464804885372520959e-01	3.790454304278677022e-01	5.724724724724724823e+00	2.000000000000000000e+00	9.327676025296514126e+02	-3.313036346533885279e+01	1.958754098167157167e+02	1.500882800357157976e+02	5.000000000000000000e-01
1.641645856644516144e+01	1.465654277763385471e-01	3.790478157413016413e-01	5.731231231231230794e+00	2.000000000000000000e+00	9.327801298180338563e+02	-3.313903250642648146e+01	1.959099071244350796e+02	1.501785251327170556e+02	5.000000000000000000e-01
1.642420263951487414e+01	1.466503670154250261e-01	3.790502010547355805e-01	5.737737737737737653e+00	2.000000000000000000e+00	9.327926571064162999e+02	-3.314770154751411013e+01	1.959444044321544141e+02	1.502687702297183137e+02	5.000000000000000000e-01
1.643194671258458328e+01	1.467353062545114772e-01	3.790525863681695196e-01	5.744244244244244513e+00	2.000000000000000000e+00	9.328051843947987436e+02	-3.315637058860174591e+01	1.959789017398737769e+02	1.503590153267195717e+02	5.000000000000000000e-01
1.643969078565429243e+01	1.468202454935979284e-01	3.790549716816035142e-01	5.750750750750750484e+00	2.000000000000000000e+00	9.328177116831811873e+02	-3.316503962968937458e+01	1.960133990475931114e+02	1.504492604237208013e+02	5.000000000000000000e-01
1.644740671533613607e+01	1.469050081208489178e-01	3.790573167333512461e-01	5.757257257257257343e+00	2.000000000000000000e+00	9.328302219803666731e+02	-3.317365529161502735e+01	1.960477706500765862e+02	1.505393412577727759e+02	5.000000000000000000e-01
1.645480749241917806e+01	1.469877930303069846e-01	3.790592109305286339e-01	5.763763763763763315e+00	2.000000000000000000e+00	9.328425420083530071e+02	-3.318167320810579213e+01	1.960807345921901117e+02	1.506275826581500326e+02	5.000000000000000000e-01
1.646220826950222360e+01	1.470705779397650514e-01	3.790611051277060217e-01	5.770270270270270174e+00	2.000000000000000000e+00	9.328548620363392274e+02	-3.318969112459655690e+01	1.961136985343036656e+02	1.507158240585273177e+02	5.000000000000000000e-01
1.646960904658526914e+01	1.471533628492231183e-01	3.790629993248834095e-01	5.776776776776777034e+00	2.000000000000000000e+00	9.328671820643255614e+02	-3.319770904108732168e+01	1.961466624764171911e+02	1.508040654589046028e+02	5.000000000000000000e-01
1.647700982366831113e+01	1.472361477586811851e-01	3.790648935220607973e-01	5.783283283283283005e+00	2.000000000000000000e+00	9.328795020923117818e+02	-3.320572695757808646e+01	1.961796264185307166e+02	1.508923068592818595e+02	5.000000000000000000e-01
1.648441060075135667e+01	1.473189326681392519e-01	3.790667877192381852e-01	5.789789789789789864e+00	2.000000000000000000e+00	9.328918221202980021e+02	-3.321374487406885123e+01	1.962125903606442421e+02	1.509805482596591446e+02	5.000000000000000000e-01
1.649181137783439866e+01	1.474017175775972910e-01	3.790686819164155730e-01	5.796296296296295836e+00	2.000000000000000000e+00	9.329041421482843361e+02	-3.322176279055961601e+01	1.962455543027577960e+02	1.510687896600364013e+02	5.000000000000000000e-01
1.649921215491744420e+01	1.474845024870553856e-01	3.790705761135929608e-01	5.802802802802802695e+00	2.000000000000000000e+00	9.329164621762705565e+02	-3.322978070705038078e+01	1.962785182448713215e+02	1.511570310604136864e+02	5.000000000000000000e-01
1.650661293200048618e+01	1.475672873965134524e-01	3.790724703107703486e-01	5.809309309309309555e+00	2.000000000000000000e+00	9.329287822042568905e+02	-3.323779862354114556e+01	1.963114821869848470e+02	1.512452724607909715e+02	5.000000000000000000e-01
1.651401370908353172e+01	1.476500723059715192e-01	3.790743645079477364e-01	5.815815815815815526e+00	2.000000000000000000e+00	9.329411022322431108e+02	-3.324581654003191034e+01	1.963444461290983725e+02	1.513335138611682282e+02	5.000000000000000000e-01
1.652141448616657371e+01	1.477328572154295860e-01	3.790762587051251242e-01	5.822322322322322385e+00	2.000000000000000000e+00	9.329534222602294449e+02	-3.325383445652267511e+01	1.963774100712119264e+02	1.514217552615455133e+02	5.000000000000000000e-01
1.652881526324961925e+01	1.478156421248876251e-01	3.790781529023025120e-01	5.828828828828828357e+00	2.000000000000000000e+00	9.329657422882156652e+02	-3.326185237301343989e+01	1.964103740133254519e+02	1.515099966619227985e+02	5.000000000000000000e-01
1.653621604033266124e+01	1.478984270343457197e-01	3.790800470994798999e-01	5.835335335335335216e+00	2.000000000000000000e+00	9.329780623162019992e+02	-3.326987028950420466e+01	1.964433379554389774e+02	1.515982380623000552e+02	5.000000000000000000e-01
1.654361681741570678e+01	1.479812119438037865e-01	3.790819412966572877e-01	5.841841841841842076e+00	2.000000000000000000e+00	9.329903823441882196e+02	-3.327788820599496944e+01	1.964763018975525029e+02	1.516864794626773403e+02	5.000000000000000000e-01
1.655101759449874876e+01	1.480639968532618256e-01	3.790838354938346755e-01	5.848348348348348047e+00	2.000000000000000000e+00	9.330027023721744399e+02	-3.328590612248573422e+01	1.965092658396660568e+02	1.517747208630546254e+02	5.000000000000000000e-01
1.655841837158179430e+01	1.481467817627199202e-01	3.790857296910120633e-01	5.854854854854854906e+00	2.000000000000000000e+00	9.330150224001607739e+02	-3.329392403897649899e+01	1.965422297817795823e+02	1.518629622634318821e+02	5.000000000000000000e-01
1.656581914866483629e+01	1.482295666721779592e-01	3.790876238881894511e-01	5.861361361361360878e+00	2.000000000000000000e+00	9.330273424281469943e+02	-3.330194195546726377e+01	1.965751937238931077e+02	1.519512036638091672e+02	5.000000000000000000e-01
1.657321992574788183e+01	1.483123515816360538e-01	3.790895180853668389e-01	5.867867867867867737e+00	2.000000000000000000e+00	9.330396624561333283e+02	-3.330995987195802854e+01	1.966081576660066332e+02	1.520394450641864523e+02	5.000000000000000000e-01
1.658062070283092382e+01	1.483951364910941206e-01	3.790914122825442267e-01	5.874374374374374597e+00	2.000000000000000000e+00	9.330519824841195486e+02	-3.331797778844879332e+01	1.966411216081201871e+02	1.521276864645637374e+02	5.000000000000000000e-01
1.658802147991396936e+01	1.484779214005521597e-01	3.790933064797216145e-01	5.880880880880880568e+00	2.000000000000000000e+00	9.330643025121058827e+02	-3.332599570493955810e+01	1.966740855502337126e+02	1.522159278649409941e+02	5.000000000000000000e-01
1.659542225699701135e+01	1.485607063100102543e-01	3.790952006768990024e-01	5.887387387387387427e+00	2.000000000000000000e+00	9.330766225400921030e+02	-3.333401362143032287e+01	1.967070494923472381e+02	1.523041692653182793e+02	5.000000000000000000e-01
1.660282303408005689e+01	1.486434912194683211e-01	3.790970948740763347e-01	5.893893893893894287e+00	2.000000000000000000e+00	9.330889425680783233e+02	-3.334203153792108765e+01	1.967400134344607920e+02	1.523924106656955644e+02	5.000000000000000000e-01
1.661022381116309887e+01	1.487262761289263602e-01	3.790989890712537225e-01	5.900400400400400258e+00	2.000000000000000000e+00	9.331012625960646574e+02	-3.335004945441185242e+01	1.967729773765743175e+02	1.524806520660728211e+02	5.000000000000000000e-01
1.661762458824614441e+01	1.488090610383844548e-01	3.791008832684311103e-01	5.906906906906907118e+00	2.000000000000000000e+00	9.331135826240508777e+02	-3.335806737090261720e+01	1.968059413186878430e+02	1.525688934664501062e+02	5.000000000000000000e-01
1.662502536532918640e+01	1.488918459478424938e-01	3.791027774656084981e-01	5.913413413413413089e+00	2.000000000000000000e+00	9.331259026520372117e+02	-3.336608528739338198e+01	1.968389052608013685e+02	1.526571348668273629e+02	5.000000000000000000e-01
1.663242614241223194e+01	1.489746308573005884e-01	3.791046716627858859e-01	5.919919919919919948e+00	2.000000000000000000e+00	9.331382226800234321e+02	-3.337410320388414675e+01	1.968718692029149224e+02	1.527453762672046480e+02	5.000000000000000000e-01
1.663982691949527748e+01	1.490574157667586552e-01	3.791065658599632737e-01	5.926426426426426808e+00	2.000000000000000000e+00	9.331505427080097661e+02	-3.338212112037491153e+01	1.969048331450284479e+02	1.528336176675819331e+02	5.000000000000000000e-01
1.664722769657831947e+01	1.491402006762166943e-01	3.791084600571406615e-01	5.932932932932932779e+00	2.000000000000000000e+00	9.331628627359959864e+02	-3.339013903686567630e+01	1.969377970871419734e+02	1.529218590679591898e+02	5.000000000000000000e-01
1.665462847366136501e+01	1.492229855856747889e-01	3.791103542543180493e-01	5.939439439439439639e+00	2.000000000000000000e+00	9.331751827639823205e+02	-3.339815695335644108e+01	1.969707610292554989e+02	1.530101004683364749e+02	5.000000000000000000e-01
1.666202925074440699e+01	1.493057704951328279e-01	3.791122484514954372e-01	5.945945945945945610e+00	2.000000000000000000e+00	9.331875027919685408e+02	-3.340617486984720585e+01	1.970037249713690528e+02	1.530983418687137316e+02	5.000000000000000000e-01
1.666943002782745253e+01	1.493885554045908948e-01	3.791141426486728250e-01	5.952452452452452469e+00	2.000000000000000000e+00	9.331998228199547611e+02	-3.341419278633797063e+01	1.970366889134825783e+02	1.531865832690910167e+02	5.000000000000000000e-01
1.667683080491049452e+01	1.494713403140489894e-01	3.791160368458502128e-01	5.958958958958959329e+00	2.000000000000000000e+00	9.332121428479410952e+02	-3.342221070282873541e+01	1.970696528555961038e+02	1.532748246694683019e+02	5.000000000000000000e-01
1.668423158199354006e+01	1.495541252235070284e-01	3.791179310430276006e-01	5.965465465465465300e+00	2.000000000000000000e+00	9.332244628759273155e+02	-3.343022861931950018e+01	1.971026167977096293e+02	1.533630660698455586e+02	5.000000000000000000e-01
1.669163235907658205e+01	1.496369101329651230e-01	3.791198252402049884e-01	5.971971971971972160e+00	2.000000000000000000e+00	9.332367829039136495e+02	-3.343824653581026496e+01	1.971355807398231832e+02	1.534513074702228437e+02	5.000000000000000000e-01
1.669903313615962759e+01	1.497196950424231621e-01	3.791217194373823762e-01	5.978478478478478131e+00	2.000000000000000000e+00	9.332491029318998699e+02	-3.344626445230102973e+01	1.971685446819367087e+02	1.535395488706001288e+02	5.000000000000000000e-01
1.670643391324266958e+01	1.498024799518812289e-01	3.791236136345597640e-01	5.984984984984984990e+00	2.000000000000000000e+00	9.332614229598862039e+02	-3.345428236879179451e+01	1.972015086240502342e+02	1.536277902709774139e+02	5.000000000000000000e-01
1.671383469032571512e+01	1.498852648613393235e-01	3.791255078317371519e-01	5.991491491491491850e+00	2.000000000000000000e+00	9.332737429878724242e+02	-3.346230028528255929e+01	1.972344725661637881e+02	1.537160316713546706e+02	5.000000000000000000e-01
1.672123546740875710e+01	1.499680497707973625e-01	3.791274020289145397e-01	5.997997997997997821e+00	2.000000000000000000e+00	9.332860630158586446e+02	-3.347031820177332406e+01	1.972674365082773136e+02	1.538042730717319557e+02	5.000000000000000000e-01
1.672863624449180264e+01	1.500508346802554294e-01	3.791292962260919275e-01	6.004504504504504681e+00	2.000000000000000000e+00	9.332983830438449786e+02	-3.347833611826408884e+01	1.973004004503908391e+02	1.538925144721092408e+02	5.000000000000000000e-01
1.673603702157484463e+01	1.501336195897134962e-01	3.791311904232693153e-01	6.011011011011010652e+00	2.000000000000000000e+00	9.333107030718311989e+02	-3.348635403475485361e+01	1.973333643925043646e+02	1.539807558724864975e+02	5.000000000000000000e-01
1.674343779865789017e+01	1.502164044991715630e-01	3.791330846204467031e-01	6.017517517517517511e+00	2.000000000000000000e+00	9.333230230998175330e+02	-3.349437195124561839e+01	1.973663283346179185e+02	1.540689972728637827e+02	5.000000000000000000e-01
1.675083857574093216e+01	1.502991894086296576e-01	3.791349788176240909e-01	6.024024024024024371e+00	2.000000000000000000e+00	9.333353431278037533e+02	-3.350238986773638317e+01	1.973992922767314440e+02	1.541572386732410678e+02	5.000000000000000000e-01
1.675823935282397770e+01	1.503819743180876967e-01	3.791368730148014787e-01	6.030530530530530342e+00	2.000000000000000000e+00	9.333476631557900873e+02	-3.351040778422714794e+01	1.974322562188449695e+02	1.542454800736183245e+02	5.000000000000000000e-01
1.676564012990701968e+01	1.504647592275457635e-01	3.791387672119788665e-01	6.037037037037037202e+00	2.000000000000000000e+00	9.333599831837763077e+02	-3.351842570071791272e+01	1.974652201609584949e+02	1.543337214739956096e+02	5.000000000000000000e-01
1.677304090699006522e+01	1.505475441370038303e-01	3.791406614091562544e-01	6.043543543543543173e+00	2.000000000000000000e+00	9.333723032117625280e+02	-3.352644361720867749e+01	1.974981841030720489e+02	1.544219628743728663e+02	5.000000000000000000e-01
1.678044168407310721e+01	1.506303290464618971e-01	3.791425556063336422e-01	6.050050050050050032e+00	2.000000000000000000e+00	9.333846232397488620e+02	-3.353446153369944227e+01	1.975311480451855743e+02	1.545102042747501514e+02	5.000000000000000000e-01
1.678784246115615275e+01	1.507131139559199640e-01	3.791444498035110300e-01	6.056556556556556892e+00	2.000000000000000000e+00	9.333969432677350824e+02	-3.354247945019020705e+01	1.975641119872990998e+02	1.545984456751274365e+02	5.000000000000000000e-01
1.679524323823919474e+01	1.507958988653780308e-01	3.791463440006884178e-01	6.063063063063062863e+00	2.000000000000000000e+00	9.334092632957214164e+02	-3.355049736668097182e+01	1.975970759294126253e+02	1.546866870755046932e+02	5.000000000000000000e-01
1.680264401532224028e+01	1.508786837748360976e-01	3.791482381978658056e-01	6.069569569569569722e+00	2.000000000000000000e+00	9.334215833237076367e+02	-3.355851528317173660e+01	1.976300398715261792e+02	1.547749284758819783e+02	5.000000000000000000e-01
1.681004479240528227e+01	1.509614686842941644e-01	3.791501323950431934e-01	6.076076076076075694e+00	2.000000000000000000e+00	9.334339033516939708e+02	-3.356653319966250137e+01	1.976630038136397047e+02	1.548631698762592634e+02	5.000000000000000000e-01
1.681744556948832781e+01	1.510442535937522313e-01	3.791520265922205812e-01	6.082582582582582553e+00	2.000000000000000000e+00	9.334462233796801911e+02	-3.357455111615326615e+01	1.976959677557532302e+02	1.549514112766365201e+02	5.000000000000000000e-01
1.682484634657137335e+01	1.511270385032102981e-01	3.791539207893979690e-01	6.089089089089089413e+00	2.000000000000000000e+00	9.334585434076665251e+02	-3.358256903264403093e+01	1.977289316978667841e+02	1.550396526770138053e+02	5.000000000000000000e-01
1.683224712365441533e+01	1.512098234126683649e-01	3.791558149865753569e-01	6.095595595595595384e+00	2.000000000000000000e+00	9.334708634356527455e+02	-3.359058694913478860e+01	1.977618956399803096e+02	1.551278940773910904e+02	5.000000000000000000e-01
1.683964790073746087e+01	1.512926083221264317e-01	3.791577091837527447e-01	6.102102102102102243e+00	2.000000000000000000e+00	9.334831834636389658e+02	-3.359860486562556048e+01	1.977948595820938351e+02	1.552161354777683471e+02	5.000000000000000000e-01
1.684704867782050286e+01	1.513753932315844986e-01	3.791596033809301325e-01	6.108608608608608215e+00	2.000000000000000000e+00	9.334955034916252998e+02	-3.360662278211631815e+01	1.978278235242073606e+02	1.553043768781456322e+02	5.000000000000000000e-01
1.685444945490354485e+01	1.514581781410425654e-01	3.791614975781075203e-01	6.115115115115115074e+00	2.000000000000000000e+00	9.335078235196115202e+02	-3.361464069860708292e+01	1.978607874663209145e+02	1.553926182785229173e+02	5.000000000000000000e-01
1.686185023198659039e+01	1.515409630505006322e-01	3.791633917752849081e-01	6.121621621621621934e+00	2.000000000000000000e+00	9.335201435475978542e+02	-3.362265861509785481e+01	1.978937514084344400e+02	1.554808596789001740e+02	5.000000000000000000e-01
1.686925100906963237e+01	1.516237479599586990e-01	3.791652859724622959e-01	6.128128128128127905e+00	2.000000000000000000e+00	9.335324635755840745e+02	-3.363067653158861248e+01	1.979267153505479655e+02	1.555691010792774591e+02	5.000000000000000000e-01
1.687665178615267791e+01	1.517065328694167659e-01	3.791671801696396837e-01	6.134634634634634764e+00	2.000000000000000000e+00	9.335447836035704086e+02	-3.363869444807937725e+01	1.979596792926614910e+02	1.556573424796547442e+02	5.000000000000000000e-01
1.688405256323571990e+01	1.517893177788748327e-01	3.791690743668170716e-01	6.141141141141140736e+00	2.000000000000000000e+00	9.335571036315566289e+02	-3.364671236457014203e+01	1.979926432347750449e+02	1.557455838800320009e+02	5.000000000000000000e-01
1.689145334031876544e+01	1.518721026883328995e-01	3.791709685639944594e-01	6.147647647647647595e+00	2.000000000000000000e+00	9.335694236595428492e+02	-3.365473028106090680e+01	1.980256071768885704e+02	1.558338252804092861e+02	5.000000000000000000e-01
1.689885411740181098e+01	1.519548875977909663e-01	3.791728627611718472e-01	6.154154154154154455e+00	2.000000000000000000e+00	9.335817436875291833e+02	-3.366274819755167158e+01	1.980585711190020959e+02	1.559220666807865712e+02	5.000000000000000000e-01
1.690625489448485297e+01	1.520376725072490331e-01	3.791747569583492350e-01	6.160660660660660426e+00	2.000000000000000000e+00	9.335940637155154036e+02	-3.367076611404243636e+01	1.980915350611156214e+02	1.560103080811638279e+02	5.000000000000000000e-01
1.691365567156789851e+01	1.521204574167071000e-01	3.791766511555266228e-01	6.167167167167167285e+00	2.000000000000000000e+00	9.336063837435017376e+02	-3.367878403053320113e+01	1.981244990032291753e+02	1.560985494815411130e+02	5.000000000000000000e-01
1.692105644865094050e+01	1.522032423261651668e-01	3.791785453527040106e-01	6.173673673673673257e+00	2.000000000000000000e+00	9.336187037714879580e+02	-3.368680194702396591e+01	1.981574629453427008e+02	1.561867908819183697e+02	5.000000000000000000e-01
1.692845722573398604e+01	1.522860272356232336e-01	3.791804395498813984e-01	6.180180180180180116e+00	2.000000000000000000e+00	9.336310237994742920e+02	-3.369481986351473068e+01	1.981904268874562263e+02	1.562750322822956548e+02	5.000000000000000000e-01
1.693585800281702802e+01	1.523688121450813004e-01	3.791823337470587862e-01	6.186686686686686976e+00	2.000000000000000000e+00	9.336433438274605123e+02	-3.370283778000549546e+01	1.982233908295697802e+02	1.563632736826729399e+02	5.000000000000000000e-01
1.694325877990007356e+01	1.524515970545393673e-01	3.791842279442361741e-01	6.193193193193192947e+00	2.000000000000000000e+00	9.336556638554467327e+02	-3.371085569649626024e+01	1.982563547716833057e+02	1.564515150830501966e+02	5.000000000000000000e-01
1.695065955698311555e+01	1.525343819639974341e-01	3.791861221414135619e-01	6.199699699699699806e+00	2.000000000000000000e+00	9.336679838834330667e+02	-3.371887361298702501e+01	1.982893187137968312e+02	1.565397564834274817e+02	5.000000000000000000e-01
1.695806033406616109e+01	1.526171668734555009e-01	3.791880163385908942e-01	6.206206206206205778e+00	2.000000000000000000e+00	9.336803039114192870e+02	-3.372689152947778979e+01	1.983222826559103567e+02	1.566279978838047668e+02	5.000000000000000000e-01
1.696546111114920308e+01	1.526999517829135677e-01	3.791899105357682820e-01	6.212712712712712637e+00	2.000000000000000000e+00	9.336926239394056211e+02	-3.373490944596855456e+01	1.983552465980239106e+02	1.567162392841820235e+02	5.000000000000000000e-01
1.697286188823224862e+01	1.527827366923716346e-01	3.791918047329456698e-01	6.219219219219219497e+00	2.000000000000000000e+00	9.337049439673918414e+02	-3.374292736245931934e+01	1.983882105401374361e+02	1.568044806845593087e+02	5.000000000000000000e-01
1.698026266531529060e+01	1.528655216018297014e-01	3.791936989301230576e-01	6.225725725725725468e+00	2.000000000000000000e+00	9.337172639953781754e+02	-3.375094527895008412e+01	1.984211744822509615e+02	1.568927220849365938e+02	5.000000000000000000e-01
1.698766344239833614e+01	1.529483065112877682e-01	3.791955931273004454e-01	6.232232232232232327e+00	2.000000000000000000e+00	9.337295840233643958e+02	-3.375896319544084889e+01	1.984541384243644870e+02	1.569809634853138505e+02	5.000000000000000000e-01
1.699506421948137813e+01	1.530310914207458350e-01	3.791974873244778332e-01	6.238738738738738299e+00	2.000000000000000000e+00	9.337419040513507298e+02	-3.376698111193161367e+01	1.984871023664780409e+02	1.570692048856911356e+02	5.000000000000000000e-01
1.700246499656442367e+01	1.531138763302039019e-01	3.791993815216552211e-01	6.245245245245245158e+00	2.000000000000000000e+00	9.337542240793369501e+02	-3.377499902842237844e+01	1.985200663085915664e+02	1.571574462860684207e+02	5.000000000000000000e-01
1.700986577364746566e+01	1.531966612396619687e-01	3.792012757188326089e-01	6.251751751751752018e+00	2.000000000000000000e+00	9.337665441073231705e+02	-3.378301694491314322e+01	1.985530302507050919e+02	1.572456876864457058e+02	5.000000000000000000e-01
1.701726655073051120e+01	1.532794461491200355e-01	3.792031699160099967e-01	6.258258258258257989e+00	2.000000000000000000e+00	9.337788641353095045e+02	-3.379103486140390800e+01	1.985859941928186174e+02	1.573339290868229625e+02	5.000000000000000000e-01
1.702466732781355319e+01	1.533622310585781023e-01	3.792050641131873845e-01	6.264764764764764848e+00	2.000000000000000000e+00	9.337911841632957248e+02	-3.379905277789467277e+01	1.986189581349321713e+02	1.574221704872002476e+02	5.000000000000000000e-01
1.703167526845033208e+01	1.534438706413004672e-01	3.792067285594508119e-01	6.271271271271270820e+00	2.000000000000000000e+00	9.338034804108685876e+02	-3.380667139987345848e+01	1.986508551853450797e+02	1.575093738344984047e+02	5.000000000000000000e-01
1.703841047200944914e+01	1.535247150506884595e-01	3.792082334950744316e-01	6.277777777777777679e+00	2.000000000000000000e+00	9.338157601482612336e+02	-3.381401280109191276e+01	1.986820115180181858e+02	1.575958564860313231e+02	5.000000000000000000e-01
1.704514567556856619e+01	1.536055594600764240e-01	3.792097384306980512e-01	6.284284284284284539e+00	2.000000000000000000e+00	9.338280398856538795e+02	-3.382135420231035994e+01	1.987131678506912920e+02	1.576823391375642700e+02	5.000000000000000000e-01
1.705188087912768324e+01	1.536864038694643886e-01	3.792112433663216708e-01	6.290790790790790510e+00	2.000000000000000000e+00	9.338403196230465255e+02	-3.382869560352881422e+01	1.987443241833643981e+02	1.577688217890971885e+02	5.000000000000000000e-01
1.705861608268680030e+01	1.537672482788523809e-01	3.792127483019452905e-01	6.297297297297297369e+00	2.000000000000000000e+00	9.338525993604392852e+02	-3.383603700474726139e+01	1.987754805160374758e+02	1.578553044406301353e+02	5.000000000000000000e-01
1.706535128624591735e+01	1.538480926882403177e-01	3.792142532375689101e-01	6.303803803803803341e+00	2.000000000000000000e+00	9.338648790978319312e+02	-3.384337840596570857e+01	1.988066368487105819e+02	1.579417870921630538e+02	5.000000000000000000e-01
1.707208648980503440e+01	1.539289370976283100e-01	3.792157581731925298e-01	6.310310310310310200e+00	2.000000000000000000e+00	9.338771588352245772e+02	-3.385071980718416285e+01	1.988377931813836881e+02	1.580282697436960007e+02	5.000000000000000000e-01
1.707882169336415146e+01	1.540097815070162746e-01	3.792172631088161494e-01	6.316816816816817060e+00	2.000000000000000000e+00	9.338894385726173368e+02	-3.385806120840261002e+01	1.988689495140567942e+02	1.581147523952289475e+02	5.000000000000000000e-01
1.708555689692326496e+01	1.540906259164042391e-01	3.792187680444397690e-01	6.323323323323323031e+00	2.000000000000000000e+00	9.339017183100099828e+02	-3.386540260962106430e+01	1.989001058467298719e+02	1.582012350467618660e+02	5.000000000000000000e-01
1.709229210048238556e+01	1.541714703257922314e-01	3.792202729800633887e-01	6.329829829829829890e+00	2.000000000000000000e+00	9.339139980474026288e+02	-3.387274401083951147e+01	1.989312621794029781e+02	1.582877176982948129e+02	5.000000000000000000e-01
1.709902730404149906e+01	1.542523147351801682e-01	3.792217779156870083e-01	6.336336336336335862e+00	2.000000000000000000e+00	9.339262777847952748e+02	-3.388008541205796575e+01	1.989624185120760842e+02	1.583742003498277313e+02	5.000000000000000000e-01
1.710576250760061612e+01	1.543331591445681605e-01	3.792232828513106280e-01	6.342842842842842721e+00	2.000000000000000000e+00	9.339385575221880345e+02	-3.388742681327641293e+01	1.989935748447491619e+02	1.584606830013606782e+02	5.000000000000000000e-01
1.711249771115973317e+01	1.544140035539561251e-01	3.792247877869342476e-01	6.349349349349349581e+00	2.000000000000000000e+00	9.339508372595806804e+02	-3.389476821449486010e+01	1.990247311774222680e+02	1.585471656528935966e+02	5.000000000000000000e-01
1.711923291471885022e+01	1.544948479633440896e-01	3.792262927225578673e-01	6.355855855855855552e+00	2.000000000000000000e+00	9.339631169969733264e+02	-3.390210961571331438e+01	1.990558875100953742e+02	1.586336483044265435e+02	5.000000000000000000e-01
1.712596811827796728e+01	1.545756923727320820e-01	3.792277976581814869e-01	6.362362362362362411e+00	2.000000000000000000e+00	9.339753967343660861e+02	-3.390945101693176156e+01	1.990870438427684803e+02	1.587201309559594620e+02	5.000000000000000000e-01
1.713270332183708433e+01	1.546565367821200188e-01	3.792293025938051065e-01	6.368868868868868383e+00	2.000000000000000000e+00	9.339876764717587321e+02	-3.391679241815021584e+01	1.991182001754415580e+02	1.588066136074924088e+02	5.000000000000000000e-01
1.713943852539620138e+01	1.547373811915080111e-01	3.792308075294287262e-01	6.375375375375375242e+00	2.000000000000000000e+00	9.339999562091513781e+02	-3.392413381936866301e+01	1.991493565081146642e+02	1.588930962590253273e+02	5.000000000000000000e-01
1.714617372895531844e+01	1.548182256008959756e-01	3.792323124650523458e-01	6.381881881881882101e+00	2.000000000000000000e+00	9.340122359465441377e+02	-3.393147522058711729e+01	1.991805128407877703e+02	1.589795789105582742e+02	5.000000000000000000e-01
1.715290893251443549e+01	1.548990700102839402e-01	3.792338174006759655e-01	6.388388388388388073e+00	2.000000000000000000e+00	9.340245156839367837e+02	-3.393881662180556447e+01	1.992116691734608480e+02	1.590660615620911926e+02	5.000000000000000000e-01
1.715964413607355254e+01	1.549799144196719325e-01	3.792353223362995851e-01	6.394894894894894932e+00	2.000000000000000000e+00	9.340367954213294297e+02	-3.394615802302401164e+01	1.992428255061339541e+02	1.591525442136241395e+02	5.000000000000000000e-01
1.716637933963266960e+01	1.550607588290598970e-01	3.792368272719232047e-01	6.401401401401401792e+00	2.000000000000000000e+00	9.340490751587220757e+02	-3.395349942424246592e+01	1.992739818388070603e+02	1.592390268651570864e+02	5.000000000000000000e-01
1.717311454319178665e+01	1.551416032384478616e-01	3.792383322075468244e-01	6.407907907907907763e+00	2.000000000000000000e+00	9.340613548961148354e+02	-3.396084082546091309e+01	1.993051381714801664e+02	1.593255095166900048e+02	5.000000000000000000e-01
1.717984974675090371e+01	1.552224476478358262e-01	3.792398371431704440e-01	6.414414414414414622e+00	2.000000000000000000e+00	9.340736346335074813e+02	-3.396818222667936737e+01	1.993362945041532441e+02	1.594119921682229517e+02	5.000000000000000000e-01
1.718658495031002076e+01	1.553032920572237907e-01	3.792413420787940637e-01	6.420920920920920594e+00	2.000000000000000000e+00	9.340859143709001273e+02	-3.397552362789781455e+01	1.993674508368263503e+02	1.594984748197558702e+02	5.000000000000000000e-01
1.719332015386913781e+01	1.553841364666117830e-01	3.792428470144176833e-01	6.427427427427427453e+00	2.000000000000000000e+00	9.340981941082928870e+02	-3.398286502911626172e+01	1.993986071694994564e+02	1.595849574712888170e+02	5.000000000000000000e-01
1.720005535742825487e+01	1.554649808759997476e-01	3.792443519500413029e-01	6.433933933933934313e+00	2.000000000000000000e+00	9.341104738456855330e+02	-3.399020643033471600e+01	1.994297635021725625e+02	1.596714401228217355e+02	5.000000000000000000e-01
1.720679056098736837e+01	1.555458252853877121e-01	3.792458568856649226e-01	6.440440440440440284e+00	2.000000000000000000e+00	9.341227535830781790e+02	-3.399754783155316318e+01	1.994609198348456403e+02	1.597579227743546539e+02	5.000000000000000000e-01
1.721352576454648897e+01	1.556266696947756767e-01	3.792473618212885422e-01	6.446946946946947143e+00	2.000000000000000000e+00	9.341350333204708249e+02	-3.400488923277161746e+01	1.994920761675187464e+02	1.598444054258876008e+02	5.000000000000000000e-01
1.722026096810560247e+01	1.557075141041636412e-01	3.792488667569121619e-01	6.453453453453453115e+00	2.000000000000000000e+00	9.341473130578635846e+02	-3.401223063399006463e+01	1.995232325001918525e+02	1.599308880774205193e+02	5.000000000000000000e-01
1.722699617166471953e+01	1.557883585135516336e-01	3.792503716925357815e-01	6.459959959959959974e+00	2.000000000000000000e+00	9.341595927952562306e+02	-3.401957203520851181e+01	1.995543888328649302e+02	1.600173707289534661e+02	5.000000000000000000e-01
1.723373137522383658e+01	1.558692029229395981e-01	3.792518766281594012e-01	6.466466466466466834e+00	2.000000000000000000e+00	9.341718725326488766e+02	-3.402691343642696609e+01	1.995855451655380364e+02	1.601038533804864130e+02	5.000000000000000000e-01
1.724046657878295363e+01	1.559500473323275627e-01	3.792533815637830208e-01	6.472972972972972805e+00	2.000000000000000000e+00	9.341841522700416363e+02	-3.403425483764541326e+01	1.996167014982111425e+02	1.601903360320193315e+02	5.000000000000000000e-01
1.724720178234207069e+01	1.560308917417155272e-01	3.792548864994066404e-01	6.479479479479479664e+00	2.000000000000000000e+00	9.341964320074342822e+02	-3.404159623886386754e+01	1.996478578308842486e+02	1.602768186835522783e+02	5.000000000000000000e-01
1.725393698590118774e+01	1.561117361511034918e-01	3.792563914350302601e-01	6.485985985985985636e+00	2.000000000000000000e+00	9.342087117448269282e+02	-3.404893764008231472e+01	1.996790141635573264e+02	1.603633013350851968e+02	5.000000000000000000e-01
1.726067218946030479e+01	1.561925805604914841e-01	3.792578963706538797e-01	6.492492492492492495e+00	2.000000000000000000e+00	9.342209914822196879e+02	-3.405627904130076899e+01	1.997101704962304325e+02	1.604497839866181437e+02	5.000000000000000000e-01
1.726740739301942185e+01	1.562734249698794486e-01	3.792594013062774994e-01	6.498998998998999355e+00	2.000000000000000000e+00	9.342332712196123339e+02	-3.406362044251921617e+01	1.997413268289035386e+02	1.605362666381510621e+02	5.000000000000000000e-01
1.727414259657853890e+01	1.563542693792674132e-01	3.792609062419011190e-01	6.505505505505505326e+00	2.000000000000000000e+00	9.342455509570049799e+02	-3.407096184373766334e+01	1.997724831615766163e+02	1.606227492896840090e+02	5.000000000000000000e-01
1.728087780013765595e+01	1.564351137886553778e-01	3.792624111775247386e-01	6.512012012012012185e+00	2.000000000000000000e+00	9.342578306943976258e+02	-3.407830324495611762e+01	1.998036394942497225e+02	1.607092319412169275e+02	5.000000000000000000e-01
1.728761300369677301e+01	1.565159581980433423e-01	3.792639161131484138e-01	6.518518518518518157e+00	2.000000000000000000e+00	9.342701104317903855e+02	-3.408564464617456480e+01	1.998347958269228286e+02	1.607957145927498743e+02	5.000000000000000000e-01
1.729434820725589006e+01	1.565968026074313346e-01	3.792654210487720334e-01	6.525025025025025016e+00	2.000000000000000000e+00	9.342823901691830315e+02	-3.409298604739301908e+01	1.998659521595959347e+02	1.608821972442827928e+02	5.000000000000000000e-01
1.730108341081500711e+01	1.566776470168192992e-01	3.792669259843956531e-01	6.531531531531531876e+00	2.000000000000000000e+00	9.342946699065756775e+02	-3.410032744861146625e+01	1.998971084922690125e+02	1.609686798958157397e+02	5.000000000000000000e-01
1.730781861437412417e+01	1.567584914262072637e-01	3.792684309200192727e-01	6.538038038038037847e+00	2.000000000000000000e+00	9.343069496439684372e+02	-3.410766884982991343e+01	1.999282648249421186e+02	1.610551625473486581e+02	5.000000000000000000e-01
1.731455381793324122e+01	1.568393358355952283e-01	3.792699358556428924e-01	6.544544544544544706e+00	2.000000000000000000e+00	9.343192293813610831e+02	-3.411501025104836771e+01	1.999594211576152247e+02	1.611416451988816050e+02	5.000000000000000000e-01
1.732128902149235472e+01	1.569201802449831928e-01	3.792714407912665120e-01	6.551051051051050678e+00	2.000000000000000000e+00	9.343315091187537291e+02	-3.412235165226681488e+01	1.999905774902883024e+02	1.612281278504145234e+02	5.000000000000000000e-01
1.732802422505147177e+01	1.570010246543711852e-01	3.792729457268901316e-01	6.557557557557557537e+00	2.000000000000000000e+00	9.343437888561463751e+02	-3.412969305348526916e+01	2.000217338229614086e+02	1.613146105019474703e+02	5.000000000000000000e-01
1.733475942861059238e+01	1.570818690637591497e-01	3.792744506625137513e-01	6.564064064064064397e+00	2.000000000000000000e+00	9.343560685935391348e+02	-3.413703445470371634e+01	2.000528901556345147e+02	1.614010931534804172e+02	5.000000000000000000e-01
1.734149463216970588e+01	1.571627134731471143e-01	3.792759555981373709e-01	6.570570570570570368e+00	2.000000000000000000e+00	9.343683483309317808e+02	-3.414437585592217062e+01	2.000840464883076208e+02	1.614875758050133356e+02	5.000000000000000000e-01
1.734822983572882293e+01	1.572435578825350788e-01	3.792774605337609906e-01	6.577077077077077227e+00	2.000000000000000000e+00	9.343806280683244267e+02	-3.415171725714061779e+01	2.001152028209806986e+02	1.615740584565462825e+02	5.000000000000000000e-01
1.735496503928793999e+01	1.573244022919230434e-01	3.792789654693846102e-01	6.583583583583583199e+00	2.000000000000000000e+00	9.343929078057171864e+02	-3.415905865835906496e+01	2.001463591536538047e+02	1.616605411080792010e+02	5.000000000000000000e-01
1.736170024284705704e+01	1.574052467013110357e-01	3.792804704050082298e-01	6.590090090090090058e+00	2.000000000000000000e+00	9.344051875431098324e+02	-3.416640005957751924e+01	2.001775154863269108e+02	1.617470237596121478e+02	5.000000000000000000e-01
1.736843544640617409e+01	1.574860911106990002e-01	3.792819753406318495e-01	6.596596596596596918e+00	2.000000000000000000e+00	9.344174672805024784e+02	-3.417374146079596642e+01	2.002086718190000170e+02	1.618335064111450663e+02	5.000000000000000000e-01
1.737517064996529115e+01	1.575669355200869648e-01	3.792834802762554691e-01	6.603103103103102889e+00	2.000000000000000000e+00	9.344297470178951244e+02	-3.418108286201442070e+01	2.002398281516730947e+02	1.619199890626779847e+02	5.000000000000000000e-01
1.738190585352440820e+01	1.576477799294749294e-01	3.792849852118790888e-01	6.609609609609609748e+00	2.000000000000000000e+00	9.344420267552878840e+02	-3.418842426323286787e+01	2.002709844843462008e+02	1.620064717142109316e+02	5.000000000000000000e-01
1.738864105708352525e+01	1.577286243388628939e-01	3.792864901475027084e-01	6.616116116116115720e+00	2.000000000000000000e+00	9.344543064926805300e+02	-3.419576566445131505e+01	2.003021408170193070e+02	1.620929543657438501e+02	5.000000000000000000e-01
1.739537626064264231e+01	1.578094687482508862e-01	3.792879950831263280e-01	6.622622622622622579e+00	2.000000000000000000e+00	9.344665862300731760e+02	-3.420310706566976933e+01	2.003332971496923847e+02	1.621794370172767970e+02	5.000000000000000000e-01
1.740211146420175936e+01	1.578903131576388508e-01	3.792895000187499477e-01	6.629129129129129439e+00	2.000000000000000000e+00	9.344788659674659357e+02	-3.421044846688821650e+01	2.003644534823654908e+02	1.622659196688097438e+02	5.000000000000000000e-01
1.740884666776087641e+01	1.579711575670268153e-01	3.792910049543735673e-01	6.635635635635635410e+00	2.000000000000000000e+00	9.344911457048585817e+02	-3.421778986810667078e+01	2.003956098150385969e+02	1.623524023203426623e+02	5.000000000000000000e-01
1.741558187131999347e+01	1.580520019764147799e-01	3.792925098899971870e-01	6.642142142142142269e+00	2.000000000000000000e+00	9.345034254422512277e+02	-3.422513126932511796e+01	2.004267661477117031e+02	1.624388849718756092e+02	5.000000000000000000e-01
1.742231707487911052e+01	1.581328463858027444e-01	3.792940148256208066e-01	6.648648648648648241e+00	2.000000000000000000e+00	9.345157051796438736e+02	-3.423247267054357224e+01	2.004579224803847808e+02	1.625253676234085276e+02	5.000000000000000000e-01
1.742905227843822757e+01	1.582136907951907367e-01	3.792955197612444262e-01	6.655155155155155100e+00	2.000000000000000000e+00	9.345279849170366333e+02	-3.423981407176201941e+01	2.004890788130578869e+02	1.626118502749414745e+02	5.000000000000000000e-01
1.743578748199734463e+01	1.582945352045787013e-01	3.792970246968680459e-01	6.661661661661661959e+00	2.000000000000000000e+00	9.345402646544292793e+02	-3.424715547298046658e+01	2.005202351457309931e+02	1.626983329264743929e+02	5.000000000000000000e-01
1.744252268555645813e+01	1.583753796139666659e-01	3.792985296324916655e-01	6.668168168168167931e+00	2.000000000000000000e+00	9.345525443918219253e+02	-3.425449687419892086e+01	2.005513914784040708e+02	1.627848155780073398e+02	5.000000000000000000e-01
1.744925788911557518e+01	1.584562240233546304e-01	3.793000345681152852e-01	6.674674674674674790e+00	2.000000000000000000e+00	9.345648241292146849e+02	-3.426183827541736804e+01	2.005825478110771769e+02	1.628712982295402583e+02	5.000000000000000000e-01
1.745599309267469224e+01	1.585370684327425950e-01	3.793015395037389048e-01	6.681181181181180762e+00	2.000000000000000000e+00	9.345771038666073309e+02	-3.426917967663582232e+01	2.006137041437502830e+02	1.629577808810732051e+02	5.000000000000000000e-01
1.746272829623380929e+01	1.586179128421305873e-01	3.793030444393625245e-01	6.687687687687687621e+00	2.000000000000000000e+00	9.345893836039999769e+02	-3.427652107785426949e+01	2.006448604764233892e+02	1.630442635326061236e+02	5.000000000000000000e-01
1.746946349979292634e+01	1.586987572515185518e-01	3.793045493749861441e-01	6.694194194194194480e+00	2.000000000000000000e+00	9.346016633413927366e+02	-3.428386247907272377e+01	2.006760168090964669e+02	1.631307461841390705e+02	5.000000000000000000e-01
1.747619870335204340e+01	1.587796016609065164e-01	3.793060543106097637e-01	6.700700700700700452e+00	2.000000000000000000e+00	9.346139430787853826e+02	-3.429120388029117095e+01	2.007071731417695730e+02	1.632172288356719889e+02	5.000000000000000000e-01
1.748293390691116045e+01	1.588604460702944809e-01	3.793075592462333834e-01	6.707207207207207311e+00	2.000000000000000000e+00	9.346262228161780286e+02	-3.429854528150961812e+01	2.007383294744426792e+02	1.633037114872049358e+02	5.000000000000000000e-01
1.748966911047027750e+01	1.589412904796824455e-01	3.793090641818570030e-01	6.713713713713713283e+00	2.000000000000000000e+00	9.346385025535706745e+02	-3.430588668272807240e+01	2.007694858071157853e+02	1.633901941387378542e+02	5.000000000000000000e-01
1.749640431402939456e+01	1.590221348890704378e-01	3.793105691174806227e-01	6.720220220220220142e+00	2.000000000000000000e+00	9.346507822909634342e+02	-3.431322808394651958e+01	2.008006421397888630e+02	1.634766767902708011e+02	5.000000000000000000e-01
1.750313951758851161e+01	1.591029792984584024e-01	3.793120740531042423e-01	6.726726726726727001e+00	2.000000000000000000e+00	9.346630620283560802e+02	-3.432056948516497386e+01	2.008317984724619691e+02	1.635631594418037480e+02	5.000000000000000000e-01
1.750987472114762866e+01	1.591838237078463669e-01	3.793135789887278619e-01	6.733233233233232973e+00	2.000000000000000000e+00	9.346753417657487262e+02	-3.432791088638342103e+01	2.008629548051350753e+02	1.636496420933366664e+02	5.000000000000000000e-01
1.751660992470674572e+01	1.592646681172343315e-01	3.793150839243514816e-01	6.739739739739739832e+00	2.000000000000000000e+00	9.346876215031414858e+02	-3.433525228760186820e+01	2.008941111378081530e+02	1.637361247448696133e+02	5.000000000000000000e-01
1.752334512826586277e+01	1.593455125266222960e-01	3.793165888599751012e-01	6.746246246246245803e+00	2.000000000000000000e+00	9.346999012405341318e+02	-3.434259368882032248e+01	2.009252674704812591e+02	1.638226073964025318e+02	5.000000000000000000e-01
1.753008033182497982e+01	1.594263569360102883e-01	3.793180937955987209e-01	6.752752752752752663e+00	2.000000000000000000e+00	9.347121809779267778e+02	-3.434993509003876966e+01	2.009564238031543653e+02	1.639090900479354787e+02	5.000000000000000000e-01
1.753681553538409688e+01	1.595072013453982529e-01	3.793195987312223405e-01	6.759259259259259522e+00	2.000000000000000000e+00	9.347244607153194238e+02	-3.435727649125722394e+01	2.009875801358274714e+02	1.639955726994683971e+02	5.000000000000000000e-01
1.754355073894321393e+01	1.595880457547862175e-01	3.793211036668459601e-01	6.765765765765765494e+00	2.000000000000000000e+00	9.347367404527121835e+02	-3.436461789247567111e+01	2.010187364685005491e+02	1.640820553510013156e+02	5.000000000000000000e-01
1.755028594250233098e+01	1.596688901641741820e-01	3.793226086024695798e-01	6.772272272272272353e+00	2.000000000000000000e+00	9.347490201901048295e+02	-3.437195929369411829e+01	2.010498928011736552e+02	1.641685380025342624e+02	5.000000000000000000e-01
1.755702114606144448e+01	1.597497345735621466e-01	3.793241135380931994e-01	6.778778778778778324e+00	2.000000000000000000e+00	9.347612999274974754e+02	-3.437930069491257257e+01	2.010810491338467614e+02	1.642550206540671809e+02	5.000000000000000000e-01
1.756375634962056154e+01	1.598305789829501389e-01	3.793256184737168191e-01	6.785285285285285184e+00	2.000000000000000000e+00	9.347735796648902351e+02	-3.438664209613101974e+01	2.011122054665198675e+02	1.643415033056001278e+02	5.000000000000000000e-01
1.757049155317967859e+01	1.599114233923381034e-01	3.793271234093404387e-01	6.791791791791792043e+00	2.000000000000000000e+00	9.347858594022828811e+02	-3.439398349734947402e+01	2.011433617991929452e+02	1.644279859571330746e+02	5.000000000000000000e-01
1.757722675673879564e+01	1.599922678017260680e-01	3.793286283449640583e-01	6.798298298298298015e+00	2.000000000000000000e+00	9.347981391396755271e+02	-3.440132489856792120e+01	2.011745181318660514e+02	1.645144686086659931e+02	5.000000000000000000e-01
1.758396196029791270e+01	1.600731122111140325e-01	3.793301332805876780e-01	6.804804804804804874e+00	2.000000000000000000e+00	9.348104188770681731e+02	-3.440866629978637548e+01	2.012056744645391575e+02	1.646009512601989400e+02	5.000000000000000000e-01
1.759069716385702975e+01	1.601539566205019971e-01	3.793316382162112976e-01	6.811311311311310845e+00	2.000000000000000000e+00	9.348226986144609327e+02	-3.441600770100482265e+01	2.012368307972122352e+02	1.646874339117318584e+02	5.000000000000000000e-01
1.759743236741614680e+01	1.602348010298899894e-01	3.793331431518349173e-01	6.817817817817817705e+00	2.000000000000000000e+00	9.348349783518535787e+02	-3.442334910222326982e+01	2.012679871298853413e+02	1.647739165632648053e+02	5.000000000000000000e-01
1.760416757097526386e+01	1.603156454392779540e-01	3.793346480874585369e-01	6.824324324324324564e+00	2.000000000000000000e+00	9.348472580892462247e+02	-3.443069050344172410e+01	2.012991434625584475e+02	1.648603992147977237e+02	5.000000000000000000e-01
1.761090277453438091e+01	1.603964898486659185e-01	3.793361530230821566e-01	6.830830830830830536e+00	2.000000000000000000e+00	9.348595378266389844e+02	-3.443803190466017128e+01	2.013302997952315536e+02	1.649468818663306706e+02	5.000000000000000000e-01
1.761763797809349796e+01	1.604773342580538831e-01	3.793376579587057762e-01	6.837337337337337395e+00	2.000000000000000000e+00	9.348718175640316304e+02	-3.444537330587862556e+01	2.013614561279046313e+02	1.650333645178635891e+02	5.000000000000000000e-01
1.762437318165261502e+01	1.605581786674418476e-01	3.793391628943293958e-01	6.843843843843843366e+00	2.000000000000000000e+00	9.348840973014242763e+02	-3.445271470709707273e+01	2.013926124605777375e+02	1.651198471693965359e+02	5.000000000000000000e-01
1.763091866629355309e+01	1.606371972618104993e-01	3.793405992331614351e-01	6.850350350350350226e+00	2.000000000000000000e+00	9.348967168490675022e+02	-3.445984091392578108e+01	2.014228970614111063e+02	1.652044575993623994e+02	5.000000000000000000e-01
1.763701763954909296e+01	1.607119187243928882e-01	3.793418741265838778e-01	6.856856856856857085e+00	2.000000000000000000e+00	9.349101361543058601e+02	-3.446646065178443052e+01	2.014511300050076841e+02	1.652846616777967768e+02	5.000000000000000000e-01
1.764311661280463284e+01	1.607866401869752770e-01	3.793431490200063205e-01	6.863363363363363057e+00	2.000000000000000000e+00	9.349235554595442181e+02	-3.447308038964307997e+01	2.014793629486042335e+02	1.653648657562311541e+02	5.000000000000000000e-01
1.764921558606017271e+01	1.608613616495576937e-01	3.793444239134287632e-01	6.869869869869869916e+00	2.000000000000000000e+00	9.349369747647825761e+02	-3.447970012750172941e+01	2.015075958922007828e+02	1.654450698346655315e+02	5.000000000000000000e-01
1.765531455931571614e+01	1.609360831121400826e-01	3.793456988068512059e-01	6.876376376376375887e+00	2.000000000000000000e+00	9.349503940700209341e+02	-3.448631986536037175e+01	2.015358288357973322e+02	1.655252739130999089e+02	5.000000000000000000e-01
1.766141353257125601e+01	1.610108045747224714e-01	3.793469737002736486e-01	6.882882882882882747e+00	2.000000000000000000e+00	9.349638133752592921e+02	-3.449293960321902119e+01	2.015640617793938816e+02	1.656054779915342863e+02	5.000000000000000000e-01
1.766751250582679589e+01	1.610855260373048881e-01	3.793482485936960913e-01	6.889389389389389606e+00	2.000000000000000000e+00	9.349772326804976501e+02	-3.449955934107767064e+01	2.015922947229904310e+02	1.656856820699686637e+02	5.000000000000000000e-01
1.767361147908233932e+01	1.611602474998872769e-01	3.793495234871184785e-01	6.895895895895895578e+00	2.000000000000000000e+00	9.349906519857360081e+02	-3.450617907893631298e+01	2.016205276665869803e+02	1.657658861484030126e+02	5.000000000000000000e-01
1.767971045233787919e+01	1.612349689624696658e-01	3.793507983805409212e-01	6.902402402402402437e+00	2.000000000000000000e+00	9.350040712909744798e+02	-3.451279881679496242e+01	2.016487606101835581e+02	1.658460902268373900e+02	5.000000000000000000e-01
1.768580942559341906e+01	1.613096904250520824e-01	3.793520732739633639e-01	6.908908908908909297e+00	2.000000000000000000e+00	9.350174905962128378e+02	-3.451941855465361186e+01	2.016769935537801075e+02	1.659262943052717674e+02	5.000000000000000000e-01
1.769190839884895894e+01	1.613844118876344713e-01	3.793533481673858065e-01	6.915415415415415268e+00	2.000000000000000000e+00	9.350309099014511958e+02	-3.452603829251226131e+01	2.017052264973766569e+02	1.660064983837061448e+02	5.000000000000000000e-01
1.769800737210450237e+01	1.614591333502168602e-01	3.793546230608082492e-01	6.921921921921922127e+00	2.000000000000000000e+00	9.350443292066895538e+02	-3.453265803037090365e+01	2.017334594409732063e+02	1.660867024621405221e+02	5.000000000000000000e-01
1.770410634536004224e+01	1.615338548127992768e-01	3.793558979542306919e-01	6.928428428428428099e+00	2.000000000000000000e+00	9.350577485119279117e+02	-3.453927776822955309e+01	2.017616923845697556e+02	1.661669065405748995e+02	5.000000000000000000e-01
1.771020531861558212e+01	1.616085762753816657e-01	3.793571728476531346e-01	6.934934934934934958e+00	2.000000000000000000e+00	9.350711678171662697e+02	-3.454589750608820253e+01	2.017899253281663050e+02	1.662471106190092769e+02	5.000000000000000000e-01
1.771630429187112554e+01	1.616832977379640823e-01	3.793584477410755773e-01	6.941441441441441818e+00	2.000000000000000000e+00	9.350845871224046277e+02	-3.455251724394685198e+01	2.018181582717628544e+02	1.663273146974436543e+02	5.000000000000000000e-01
1.772240326512666542e+01	1.617580192005464712e-01	3.793597226344980200e-01	6.947947947947947789e+00	2.000000000000000000e+00	9.350980064276429857e+02	-3.455913698180549432e+01	2.018463912153594322e+02	1.664075187758780316e+02	5.000000000000000000e-01
1.772850223838220529e+01	1.618327406631288601e-01	3.793609975279204627e-01	6.954454454454454648e+00	2.000000000000000000e+00	9.351114257328813437e+02	-3.456575671966414376e+01	2.018746241589559816e+02	1.664877228543124090e+02	5.000000000000000000e-01
1.773460121163774517e+01	1.619074621257112490e-01	3.793622724213429054e-01	6.960960960960960620e+00	2.000000000000000000e+00	9.351248450381197017e+02	-3.457237645752279320e+01	2.019028571025525309e+02	1.665679269327467580e+02	5.000000000000000000e-01
1.774070018489328859e+01	1.619821835882936656e-01	3.793635473147652926e-01	6.967467467467467479e+00	2.000000000000000000e+00	9.351382643433580597e+02	-3.457899619538143554e+01	2.019310900461490803e+02	1.666481310111811354e+02	5.000000000000000000e-01
1.774679915814882847e+01	1.620569050508760545e-01	3.793648222081877353e-01	6.973973973973974338e+00	2.000000000000000000e+00	9.351516836485964177e+02	-3.458561593324008498e+01	2.019593229897456297e+02	1.667283350896155127e+02	5.000000000000000000e-01
1.775289813140436834e+01	1.621316265134584433e-01	3.793660971016101779e-01	6.980480480480480310e+00	2.000000000000000000e+00	9.351651029538347757e+02	-3.459223567109873443e+01	2.019875559333421791e+02	1.668085391680498901e+02	5.000000000000000000e-01
1.775899710465991177e+01	1.622063479760408600e-01	3.793673719950326206e-01	6.986986986986987169e+00	2.000000000000000000e+00	9.351785222590731337e+02	-3.459885540895738387e+01	2.020157888769387284e+02	1.668887432464842675e+02	5.000000000000000000e-01
1.776509607791545164e+01	1.622810694386232488e-01	3.793686468884550633e-01	6.993493493493493141e+00	2.000000000000000000e+00	9.351919415643114917e+02	-3.460547514681602621e+01	2.020440218205353062e+02	1.669689473249186449e+02	5.000000000000000000e-01
1.777119505117099152e+01	1.623557909012056377e-01	3.793699217818775060e-01	7.000000000000000000e+00	2.000000000000000000e+00	9.352053608695498497e+02	-3.461209488467467565e+01	2.020722547641318556e+02	1.670491514033530223e+02	5.000000000000000000e-01
1.825179999999999936e+01	1.682439139009608287e-01	3.794703846077304155e-01	7.512718960322420259e+00	2.000000000000000000e+00	9.362628150076776592e+02	-3.513373658427163093e+01	2.042970378290824272e+02	1.733693097967040728e+02	5.000000000000000000e-01
1.889649999999999963e+01	1.769696646200952239e-01	3.796319336392728339e-01	8.398300834401396742e+00	2.000000000000000000e+00	9.384805894147149274e+02	-3.589210098647531311e+01	2.074580018927311471e+02	1.827740691385520222e+02	5.000000000000000000e-01
1.956400000000000006e+01	1.859291799347097540e-01	3.797618406379356104e-01	9.360730797298300487e+00	2.000000000000000000e+00	9.408648996599121119e+02	-3.662918847209113693e+01	2.106199592434631711e+02	1.924751646390696180e+02	5.000000000000000000e-01
2.025499999999999901e+01	1.952702274424595319e-01	3.798454982786845791e-01	1.042791807079513511e+01	2.000000000000000000e+00	9.434712837761704805e+02	-3.733633645705340598e+01	2.138102477201702527e+02	2.026410464862408105e+02	5.000000000000000000e-01
2.097050000000000125e+01	2.050508901981789589e-01	3.799064120885525253e-01	1.163117075230484687e+01	2.000000000000000000e+00	9.464092974770630917e+02	-3.803673502152178543e+01	2.170474488579853585e+02	2.133439441097810061e+02	5.000000000000000000e-01
2.171120000000000161e+01	2.152852304674445216e-01	3.799446373375601760e-01	1.297711257788949446e+01	2.000000000000000000e+00	9.496920258028902708e+02	-3.872991254149334139e+01	2.203326997274092491e+02	2.246022252587388266e+02	5.000000000000000000e-01
2.247810000000000130e+01	2.260806600802592325e-01	3.799625712979096126e-01	1.451752189633896961e+01	2.000000000000000000e+00	9.534200564887262317e+02	-3.941862630717818661e+01	2.236736829736606467e+02	2.365576260950421101e+02	5.000000000000000000e-01
2.327199999999999847e+01	2.372754393971883979e-01	3.799632605310255262e-01	1.621129575899953679e+01	2.000000000000000000e+00	9.574839953309520979e+02	-4.010164204695290380e+01	2.270427444660466278e+02	2.490237572373543458e+02	5.000000000000000000e-01
2.409400000000000119e+01	2.491829643925900506e-01	3.799497964471882927e-01	1.818235380599801232e+01	2.000000000000000000e+00	9.621488400860307593e+02	-4.078698878322850163e+01	2.304810238836505221e+02	2.623913221600343491e+02	5.000000000000000000e-01
2.494510000000000005e+01	2.614411597543220278e-01	3.799251491397132585e-01	2.031935334341438093e+01	2.000000000000000000e+00	9.671452407133315319e+02	-4.146969630998751200e+01	2.339314050342025268e+02	2.762324293230092849e+02	5.000000000000000000e-01
2.582620000000000005e+01	2.745889393709682325e-01	3.798940211391690358e-01	2.284683042820309495e+01	2.000000000000000000e+00	9.729366227543719106e+02	-4.216401848693774213e+01	2.374636567067694273e+02	2.912229995199396626e+02	5.000000000000000000e-01
2.673839999999999861e+01	2.880343051550585676e-01	3.798554872068071742e-01	2.555064303477794496e+01	2.000000000000000000e+00	9.790475872838128453e+02	-4.285773187515371063e+01	2.409934251961583129e+02	3.066447004267515126e+02	5.000000000000000000e-01
2.768290000000000006e+01	3.025818806095672553e-01	3.798187724234329821e-01	2.880210207170554426e+01	2.000000000000000000e+00	9.862029919956410140e+02	-4.357460032180539145e+01	2.446206040019195598e+02	3.235281110609614643e+02	5.000000000000000000e-01
2.866069999999999851e+01	3.173577524621981061e-01	3.797762111540816665e-01	3.223311351450990259e+01	2.000000000000000000e+00	9.936455997458357388e+02	-4.429118063204902001e+01	2.482292018601204688e+02	3.407802919506709145e+02	5.000000000000000000e-01
2.967299999999999827e+01	3.334995946883547169e-01	3.797443844997372420e-01	3.643323023057385512e+01	2.000000000000000000e+00	1.002457405383336436e+03	-4.504407936552898661e+01	2.519542402347762788e+02	3.598973533980725961e+02	5.000000000000000000e-01
3.072109999999999985e+01	3.497804668284714147e-01	3.797063807891333242e-01	4.080179976485923277e+01	2.000000000000000000e+00	1.011501856179282868e+03	-4.579483818064957745e+01	2.556458492391428194e+02	3.792943704904471360e+02	5.000000000000000000e-01
3.180630000000000024e+01	3.677702665186721176e-01	3.796872669282224666e-01	4.625999126548332896e+01	2.000000000000000000e+00	1.022348228287395727e+03	-4.659799259989864595e+01	2.594806733632381111e+02	4.011005506827711997e+02	5.000000000000000000e-01
3.292969999999999686e+01	3.857620160187018588e-01	3.796597025872540110e-01	5.184195998048234344e+01	2.000000000000000000e+00	1.033307331654948712e+03	-4.739417687565992310e+01	2.632613026653433508e+02	4.230320181870633292e+02	5.000000000000000000e-01
3.409290000000000020e+01	4.059307780313614056e-01	3.796608720075756449e-01	5.899040143302134709e+01	2.000000000000000000e+00	1.046691189868013680e+03	-4.826323903013194894e+01	2.672257880188851118e+02	4.481395324811997511e+02	5.000000000000000000e-01
3.529710000000000036e+01	4.261431799362336847e-01	3.796539863952100857e-01	6.634219150971166812e+01	2.000000000000000000e+00	1.060257587498548446e+03	-4.912644980431652897e+01	2.711352075941778708e+02	4.734751862523360160e+02	5.000000000000000000e-01
3.654379999999999740e+01	4.486718327459081612e-01	3.796790765405931301e-01	7.560421162056044864e+01	2.000000000000000000e+00	1.076541296270306248e+03	-5.007155250734464857e+01	2.752291165407976905e+02	5.023532709498665554e+02	5.000000000000000000e-01
3.783460000000000178e+01	4.716606363638582988e-01	3.797033153608685430e-01	8.547272483905791773e+01	2.000000000000000000e+00	1.093517848301641834e+03	-5.102733492529915793e+01	2.793057838542123363e+02	5.321383472944555706e+02	5.000000000000000000e-01
3.917099999999999937e+01	4.968920115489833256e-01	3.797595345955783186e-01	9.747200401104420564e+01	2.000000000000000000e+00	1.113273545034745894e+03	-5.206630661406124005e+01	2.835439772648748544e+02	5.655536137290254146e+02	5.000000000000000000e-01
4.055460000000000065e+01	5.233625319129191489e-01	3.798301767318741362e-01	1.109302931404203179e+02	2.000000000000000000e+00	1.134706815759075653e+03	-5.314995860328596677e+01	2.878342880649585140e+02	6.012066315071363078e+02	5.000000000000000000e-01
4.198709999999999809e+01	5.517605627759569753e-01	3.799283386901208259e-01	1.265258374911287547e+02	2.000000000000000000e+00	1.158667235316980396e+03	-5.430825298947640789e+01	2.922384562790726932e+02	6.402194258867689314e+02	5.000000000000000000e-01
4.347010000000000218e+01	5.826750441625572208e-01	3.800653319052014201e-01	1.451799751674293191e+02	2.000000000000000000e+00	1.185998418436498696e+03	-5.556940499472901962e+01	2.968021445998855938e+02	6.837925793599522422e+02	5.000000000000000000e-01
4.500560000000000116e+01	6.147927415489223835e-01	3.802170748397178390e-01	1.654942391936781121e+02	2.000000000000000000e+00	1.215022705204770773e+03	-5.687644312533568325e+01	3.013969458147684009e+02	7.297563999721360233e+02	5.000000000000000000e-01
4.659530000000000172e+01	6.514484634056990631e-01	3.804405153650471383e-01	1.917416498865106860e+02	2.000000000000000000e+00	1.250162325982822949e+03	-5.837365672640164149e+01	3.063154949471417581e+02	7.842146338858565287e+02	5.000000000000000000e-01
4.824110000000000298e+01	6.896687679530449921e-01	3.806794435334464599e-01	2.205906620452931861e+02	2.000000000000000000e+00	1.287585218470580685e+03	-5.992752066803948452e+01	3.112818204983098553e+02	8.421236988354643245e+02	5.000000000000000000e-01
4.994509999999999650e+01	7.320072572930186316e-01	3.809717774883215058e-01	2.555949679964848258e+02	2.000000000000000000e+00	1.330717942117225675e+03	-6.164192890155547389e+01	3.165148329213524221e+02	9.083915337412508961e+02	5.000000000000000000e-01
5.170920000000000272e+01	7.788743193349302318e-01	3.813046892829366485e-01	2.981895660495703169e+02	2.000000000000000000e+00	1.380266454892257798e+03	-6.350869827509313836e+01	3.220395974067385509e+02	9.845069451319491236e+02	5.000000000000000000e-01
5.353569999999999851e+01	8.288460837160512851e-01	3.816574985318348934e-01	3.465627498784284057e+02	2.000000000000000000e+00	1.434342320840113416e+03	-6.546952668563720579e+01	3.277252857153416130e+02	1.067907688479805529e+03	5.000000000000000000e-01
5.542660000000000053e+01	8.852014125339665584e-01	3.820467476805824436e-01	4.068061465209577818e+02	2.000000000000000000e+00	1.497617322901468924e+03	-6.761121129407922581e+01	3.338423311663912045e+02	1.166099281145770419e+03	5.000000000000000000e-01
5.738439999999999941e+01	9.482360094776205450e-01	3.824503546073786953e-01	4.812303783950528100e+02	2.000000000000000000e+00	1.570850397195674304e+03	-6.990128549362835031e+01	3.403978884477843962e+02	1.281129153403225700e+03	5.000000000000000000e-01
5.941129999999999711e+01	1.017127457469952256e+00	3.828546755720070305e-01	5.696290667463417776e+02	2.000000000000000000e+00	1.653160007476401688e+03	-7.229968591899691432e+01	3.473031912082716985e+02	1.412136589169701438e+03	5.000000000000000000e-01
6.150990000000000180e+01	1.092977242630979173e+00	3.832550458351438594e-01	6.756690875225360742e+02	2.000000000000000000e+00	1.746480018573284497e+03	-7.481381220106234764e+01	3.546326683469189902e+02	1.562826893612712411e+03	5.000000000000000000e-01
6.368249999999999744e+01	1.179413073672485268e+00	3.836425999484306959e-01	8.114307856584073306e+02	2.000000000000000000e+00	1.857338439765826706e+03	-7.747821234078394070e+01	3.626310040810418514e+02	1.745145773754348511e+03	5.000000000000000000e-01
6.593189999999999884e+01	1.276807742684030078e+00	3.840065763266201082e-01	9.842563850264120902e+02	2.000000000000000000e+00	1.988205664041609907e+03	-8.026494667146533857e+01	3.712654906451027728e+02	1.963940718311574074e+03	5.000000000000000000e-01
6.826069999999999993e+01	1.385372120428088882e+00	3.843426874875076615e-01	1.202895353254067913e+03	2.000000000000000000e+00	2.142201072911638676e+03	-8.315557524750566643e+01	3.804959911789704847e+02	2.223979735790169343e+03	5.000000000000000000e-01
7.067180000000000462e+01	1.506735444323874740e+00	3.846484092116318476e-01	1.486488774537742302e+03	2.000000000000000000e+00	2.327482325365829183e+03	-8.615122375299841906e+01	3.903704750678525102e+02	2.536123784606083973e+03	5.000000000000000000e-01


==> anc/sfho_mr205.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
287.4	1.40333	0.001	0.243569	0.000258279	1.95617	932.085
286.8	1.40317	0.00101433	0.246253	0.000261114	1.96072	932.087
286.1	1.4029	0.00102886	0.248975	0.000263989	1.96533	932.088
285.4	1.40261	0.0010436	0.251736	0.000266906	1.97	932.09
284.8	1.40244	0.00105855	0.254537	0.000269864	1.97474	932.091
284.1	1.40214	0.00107372	0.257367	0.000272853	1.9795	932.092
283.5	1.40195	0.0010891	0.2601	0.000275738	1.98368	932.094
282.8	1.40165	0.00110471	0.262873	0.000278664	1.98792	932.095
282.2	1.40145	0.00112054	0.265686	0.000281632	1.99223	932.096
281.5	1.40114	0.00113659	0.268539	0.000284643	1.99659	932.097
280.9	1.40093	0.00115287	0.271433	0.000287697	2.00102	932.098
280.3	1.40072	0.00116939	0.274369	0.000290795	2.00551	932.099
279.6	1.40041	0.00118615	0.277346	0.000293937	2.01007	932.1
279	1.40019	0.00120314	0.280366	0.000297124	2.01469	932.101
278.3	1.39986	0.00122038	0.283429	0.000300357	2.01938	932.103
277.7	1.39963	0.00123786	0.286537	0.000303636	2.02413	932.104
277	1.3993	0.0012556	0.289689	0.000306962	2.02895	932.105
276.4	1.39906	0.00127359	0.292885	0.000310336	2.03385	932.106
275.7	1.39872	0.00129184	0.296128	0.000313758	2.03881	932.107
275.1	1.39847	0.00131035	0.299417	0.000317229	2.04384	932.109
274.4	1.39812	0.00132912	0.302754	0.00032075	2.04894	932.11
273.8	1.39786	0.00134816	0.305971	0.000324142	2.05333	932.111
273.2	1.3976	0.00136748	0.309231	0.000327579	2.05776	932.113
272.5	1.39723	0.00138707	0.312537	0.000331065	2.06226	932.114
271.9	1.39696	0.00140694	0.315891	0.0003346	2.06682	932.115
271.2	1.39659	0.0014271	0.319293	0.000338187	2.07144	932.116
270.6	1.39632	0.00144755	0.322743	0.000341825	2.07613	932.118
270	1.39604	0.00146829	0.326243	0.000345515	2.08089	932.119
269.3	1.39566	0.00148933	0.329793	0.000349257	2.08572	932.121
268.7	1.39537	0.00151066	0.333394	0.000353054	2.09061	932.122
268	1.39498	0.00153231	0.337047	0.000356905	2.09558	932.123
267.4	1.39469	0.00155426	0.340751	0.000360811	2.10061	932.125
266.8	1.39439	0.00157653	0.344509	0.000364773	2.10572	932.126
266.1	1.39399	0.00159912	0.348321	0.000368791	2.11091	932.128
265.5	1.39369	0.00162203	0.352187	0.000372868	2.11616	932.129
264.9	1.39337	0.00164527	0.356108	0.000377001	2.12149	932.131
264.2	1.39296	0.00166884	0.359894	0.000380989	2.12619	932.132
263.6	1.39264	0.00169275	0.363735	0.000385034	2.13096	932.133
263	1.39231	0.001717	0.36763	0.000389137	2.1358	932.134
262.3	1.39189	0.00174161	0.371582	0.0003933	2.14071	932.135
261.7	1.39156	0.00176656	0.37559	0.000397521	2.14569	932.136
261.1	1.39123	0.00179187	0.379655	0.000401803	2.15074	932.137
260.4	1.3908	0.00181754	0.383779	0.000406147	2.15586	932.138
259.8	1.39046	0.00184358	0.387962	0.000410553	2.16105	932.139
259.2	1.39012	0.00187	0.392204	0.000415022	2.16633	932.14
258.6	1.38977	0.00189679	0.396508	0.000419555	2.17167	932.141
257.9	1.38933	0.00192396	0.400873	0.000424153	2.17709	932.143
257.3	1.38898	0.00195153	0.405301	0.000428816	2.18259	932.144
256.7	1.38862	0.00197949	0.409792	0.000433547	2.18817	932.145
256.1	1.38825	0.00200785	0.414348	0.000438345	2.19383	932.146
255.4	1.3878	0.00203662	0.418842	0.000443077	2.19905	932.147
254.8	1.38742	0.0020658	0.423298	0.000447765	2.20393	932.148
254.2	1.38705	0.0020954	0.427817	0.000452521	2.20887	932.15
253.6	1.38667	0.00212542	0.432402	0.000457345	2.21389	932.151
253	1.38629	0.00215587	0.437051	0.000462238	2.21897	932.152
252.3	1.38582	0.00218676	0.441768	0.000467201	2.22413	932.153
251.7	1.38544	0.00221809	0.446552	0.000472235	2.22936	932.154
251.1	1.38505	0.00224987	0.451405	0.000477341	2.23467	932.156
250.5	1.38466	0.0022821	0.456327	0.000482521	2.24006	932.157
249.9	1.38426	0.0023148	0.46132	0.000487774	2.24552	932.158
249.2	1.38378	0.00234797	0.466384	0.000493103	2.25106	932.159
248.6	1.38338	0.00238161	0.471521	0.000498508	2.25668	932.161
248	1.38298	0.00241573	0.476732	0.000503991	2.26238	932.162
247.4	1.38257	0.00245034	0.482017	0.000509552	2.26816	932.163
246.8	1.38215	0.00248545	0.487375	0.000515191	2.27402	932.165
246.2	1.38174	0.00252106	0.492556	0.000520637	2.27915	932.166
245.6	1.38132	0.00255718	0.497812	0.000526161	2.28435	932.167
244.9	1.38081	0.00259382	0.503142	0.000531764	2.28963	932.168
244.3	1.38039	0.00263098	0.508549	0.000537448	2.29498	932.17
243.7	1.37996	0.00266867	0.514034	0.000543213	2.30041	932.171
243.1	1.37954	0.00270691	0.519597	0.000549061	2.30592	932.172
242.5	1.3791	0.00274569	0.525239	0.000554992	2.31151	932.173
241.9	1.37867	0.00278503	0.530963	0.000561009	2.31718	932.175
241.3	1.37823	0.00282493	0.536769	0.000567111	2.32292	932.176
240.7	1.37779	0.00286541	0.542657	0.000573301	2.32876	932.177
240.1	1.37735	0.00290646	0.548631	0.00057958	2.33467	932.179
239.5	1.37691	0.00294811	0.554689	0.000585949	2.34067	932.18
238.9	1.37646	0.00299034	0.560835	0.000592409	2.34675	932.182
238.3	1.376	0.00303319	0.567068	0.000598961	2.35293	932.183
237.7	1.37555	0.00307665	0.573157	0.000605356	2.35846	932.184
237.1	1.37509	0.00312073	0.579267	0.000611772	2.36386	932.185
236.5	1.37462	0.00316544	0.585465	0.000618279	2.36934	932.186
235.9	1.37416	0.00321079	0.591751	0.00062488	2.3749	932.187
235.3	1.37369	0.00325679	0.598128	0.000631575	2.38054	932.188
234.7	1.37322	0.00330346	0.604596	0.000638366	2.38626	932.19
234.1	1.37275	0.00335079	0.611156	0.000645255	2.39207	932.191
233.5	1.37228	0.00339879	0.617811	0.000652242	2.39795	932.192
232.9	1.37181	0.00344749	0.62456	0.00065933	2.40392	932.193
232.3	1.37133	0.00349688	0.631407	0.000666518	2.40998	932.194
231.7	1.37085	0.00354699	0.638352	0.00067381	2.41612	932.195
231.1	1.37036	0.00359781	0.645396	0.000681207	2.42235	932.197
230.5	1.36988	0.00364935	0.652541	0.000688709	2.42867	932.198
229.9	1.36939	0.00370164	0.659788	0.000696319	2.43508	932.199
229.3	1.36889	0.00375467	0.666916	0.000703798	2.44094	932.2
228.7	1.3684	0.00380847	0.674017	0.000711246	2.4465	932.201
228.2	1.36797	0.00386304	0.68122	0.0007188	2.45215	932.203
227.6	1.36747	0.00391838	0.688527	0.000726463	2.45787	932.204
227	1.36697	0.00397452	0.695938	0.000734236	2.46368	932.205
226.4	1.36646	0.00403147	0.703455	0.00074212	2.46957	932.206
225.8	1.36596	0.00408923	0.71108	0.000750117	2.47554	932.208
225.2	1.36545	0.00414782	0.718814	0.000758228	2.4816	932.209
224.6	1.36494	0.00420725	0.726658	0.000766456	2.48775	932.21
224.1	1.3645	0.00426753	0.734616	0.000774802	2.49399	932.212
223.5	1.36398	0.00432867	0.742687	0.000783267	2.50031	932.213
222.9	1.36347	0.00439069	0.750874	0.000791853	2.50673	932.214
222.3	1.36295	0.00445359	0.759178	0.000800563	2.51323	932.216
221.7	1.36243	0.0045174	0.767601	0.000809397	2.51983	932.217
221.2	1.36197	0.00458213	0.775976	0.000818177	2.52618	932.218
220.6	1.36144	0.00464778	0.78426	0.000826854	2.53219	932.219
220	1.36091	0.00471437	0.792661	0.000835656	2.53828	932.22
219.4	1.36038	0.00478191	0.801184	0.000844583	2.54446	932.221
218.9	1.35991	0.00485043	0.809828	0.000853639	2.55072	932.222
218.3	1.35937	0.00491992	0.818596	0.000862825	2.55708	932.223
217.7	1.35883	0.00499041	0.82749	0.000872142	2.56353	932.224
217.1	1.35829	0.00506191	0.836511	0.000881592	2.57007	932.225
216.6	1.35782	0.00513443	0.845662	0.000891178	2.5767	932.226
216	1.35727	0.005208	0.854943	0.000900901	2.58343	932.227
215.4	1.35673	0.00528262	0.864358	0.000910764	2.59025	932.228
214.9	1.35624	0.0053583	0.873907	0.000920768	2.59718	932.229
214.3	1.35569	0.00543507	0.883593	0.000930915	2.6042	932.23
213.7	1.35514	0.00551294	0.893419	0.000941208	2.61132	932.231
213.2	1.35464	0.00559193	0.903017	0.000951254	2.6176	932.232
212.6	1.35408	0.00567205	0.912667	0.000961351	2.62375	932.233
212	1.35352	0.00575332	0.922456	0.000971593	2.62999	932.233
211.5	1.35301	0.00583575	0.932384	0.000981982	2.63632	932.234
210.9	1.35245	0.00591936	0.942455	0.00099252	2.64274	932.235
210.4	1.35194	0.00600417	0.95267	0.00100321	2.64925	932.236
209.8	1.35137	0.00609019	0.963031	0.00101405	2.65585	932.237
209.2	1.3508	0.00617745	0.973541	0.00102505	2.66255	932.238
208.7	1.35029	0.00626596	0.984202	0.0010362	2.66934	932.239
208.1	1.34972	0.00635573	0.995015	0.00104752	2.67623	932.24
207.6	1.3492	0.00644679	1.00598	0.00105899	2.68322	932.241
207	1.34862	0.00653916	1.01711	0.00107063	2.69032	932.242
206.5	1.3481	0.00663285	1.02839	0.00108244	2.69751	932.243
205.9	1.34751	0.00672788	1.03984	0.00109442	2.7048	932.244
205.4	1.34698	0.00682428	1.05094	0.00110602	2.71136	932.244
204.8	1.34639	0.00692205	1.06219	0.00111778	2.718	932.245
204.3	1.34586	0.00702123	1.0736	0.00112971	2.72472	932.246
203.7	1.34527	0.00712182	1.08518	0.0011418	2.73155	932.246
203.2	1.34473	0.00722386	1.09692	0.00115407	2.73847	932.247
202.6	1.34413	0.00732736	1.10883	0.00116652	2.7455	932.248
202.1	1.34359	0.00743234	1.12091	0.00117914	2.75262	932.249
201.5	1.34299	0.00753883	1.13316	0.00119195	2.75984	932.25
201	1.34244	0.00764684	1.14559	0.00120494	2.76717	932.25
200.4	1.34184	0.0077564	1.1582	0.00121811	2.77461	932.251
199.9	1.34129	0.00786753	1.17099	0.00123148	2.78215	932.252
199.3	1.34068	0.00798025	1.18396	0.00124503	2.7898	932.253
198.8	1.34012	0.00809459	1.19712	0.00125878	2.79755	932.254
198.3	1.33956	0.00821057	1.21009	0.00127233	2.80484	932.254
197.7	1.33895	0.0083282	1.22302	0.00128583	2.81187	932.254
197.2	1.33838	0.00844753	1.23614	0.00129952	2.819	932.254
196.7	1.33782	0.00856856	1.24945	0.00131341	2.82623	932.255
196.1	1.3372	0.00869132	1.26295	0.0013275	2.83357	932.255
195.6	1.33663	0.00881585	1.27664	0.00134179	2.84101	932.255
195	1.336	0.00894216	1.29053	0.00135628	2.84856	932.255
194.5	1.33543	0.00907028	1.30461	0.00137098	2.85621	932.255
194	1.33485	0.00920023	1.3189	0.0013859	2.86398	932.255
193.5	1.33428	0.00933205	1.33339	0.00140102	2.87186	932.255
192.9	1.33365	0.00946575	1.3481	0.00141637	2.87985	932.256
192.4	1.33306	0.00960137	1.36301	0.00143193	2.88795	932.256
191.9	1.33248	0.00973894	1.37813	0.00144772	2.89617	932.256
191.3	1.33184	0.00987847	1.38637	0.00145616	2.89963	932.256
190.8	1.33126	0.01002	1.39014	0.00145984	2.89997	932.256
190.2	1.33066	0.0101636	1.39396	0.00146357	2.90032	932.256
189.7	1.33014	0.0103092	1.39783	0.00146735	2.90067	932.256
189.1	1.32962	0.0104569	1.40176	0.00147118	2.90103	932.256
188.4	1.3291	0.0106067	1.40574	0.00147507	2.90139	932.256
187.8	1.32868	0.0107587	1.40979	0.00147902	2.90176	932.256
187.2	1.32834	0.0109128	1.41389	0.00148302	2.90213	932.256
186.5	1.32802	0.0110692	1.41805	0.00148708	2.90251	932.256
185.8	1.32779	0.0112278	1.42226	0.0014912	2.90289	932.256
185.2	1.32769	0.0113886	1.42654	0.00149538	2.90328	932.256
184.5	1.32764	0.0115518	1.43088	0.00149961	2.90368	932.256
183.7	1.32764	0.0117173	1.43529	0.00150391	2.90408	932.256
183	1.3278	0.0118852	1.43975	0.00150827	2.90448	932.256
182.3	1.32807	0.0120555	1.44428	0.00151269	2.90489	932.256
181.5	1.32841	0.0122282	1.44888	0.00151717	2.90531	932.256
180.7	1.32888	0.0124034	1.45354	0.00152172	2.90574	932.256
179.9	1.32948	0.0125811	1.45826	0.00152634	2.90617	932.256
179.1	1.33022	0.0127614	1.46306	0.00153102	2.9066	932.256
178.3	1.3311	0.0129442	1.46792	0.00153577	2.90704	932.256
177.5	1.33212	0.0131297	1.47285	0.00154058	2.90749	932.256
176.7	1.3333	0.0133178	1.47786	0.00154546	2.90795	932.256
175.9	1.33463	0.0135086	1.48293	0.00155042	2.90841	932.256
175	1.33609	0.0137021	1.48808	0.00155544	2.90888	932.256
174.2	1.33775	0.0138985	1.4933	0.00156054	2.90935	932.256
173.3	1.33954	0.0140976	1.4986	0.00156571	2.90984	932.256
172.4	1.3415	0.0142996	1.50397	0.00157096	2.91032	932.256
171.6	1.34368	0.0145044	1.50942	0.00157628	2.91082	932.256
170.7	1.34601	0.0147123	1.51495	0.00158167	2.91132	932.256
169.8	1.34852	0.014923	1.52056	0.00158715	2.91183	932.256
168.9	1.35122	0.0151369	1.52625	0.0015927	2.91235	932.256
168	1.35412	0.0153537	1.53201	0.00159833	2.91288	932.256
167.1	1.35721	0.0155737	1.53787	0.00160404	2.91341	932.256
166.2	1.3605	0.0157968	1.5438	0.00160983	2.91395	932.256
165.3	1.36399	0.0160232	1.54982	0.00161571	2.9145	932.256
164.4	1.36768	0.0162527	1.55593	0.00162167	2.91505	932.256
163.5	1.37158	0.0164856	1.56212	0.00162772	2.91561	932.256
162.6	1.37569	0.0167218	1.56841	0.00163385	2.91619	932.256
161.7	1.38001	0.0169614	1.57478	0.00164007	2.91677	932.256
160.8	1.38454	0.0172044	1.58124	0.00164638	2.91735	932.256
159.9	1.38928	0.0174509	1.5878	0.00165278	2.91795	932.256
159.1	1.39427	0.0177009	1.59445	0.00165927	2.91856	932.256
158.2	1.39944	0.0179545	1.6012	0.00166586	2.91917	932.256
157.3	1.40483	0.0182118	1.60804	0.00167254	2.91979	932.256
156.4	1.41043	0.0184727	1.61498	0.00167931	2.92042	932.256
155.5	1.41625	0.0187374	1.62202	0.00168618	2.92106	932.256
154.7	1.42232	0.0190058	1.62916	0.00169315	2.92171	932.256
153.8	1.42858	0.0192781	1.6364	0.00170022	2.92237	932.256
153	1.43508	0.0195543	1.64375	0.0017074	2.92304	932.256
152.1	1.44177	0.0198345	1.6512	0.00171467	2.92372	932.256
151.3	1.44871	0.0201187	1.65876	0.00172205	2.92441	932.256
150.5	1.45586	0.0204069	1.66643	0.00172953	2.9251	932.256
149.7	1.46323	0.0206993	1.67421	0.00173712	2.92581	932.256
148.8	1.47078	0.0209959	1.6821	0.00174482	2.92653	932.256
148	1.47858	0.0212967	1.6901	0.00175264	2.92726	932.256
147.2	1.48659	0.0216018	1.69821	0.00176056	2.928	932.256
146.5	1.49484	0.0219113	1.70645	0.00176859	2.92874	932.256
145.7	1.50326	0.0222253	1.7148	0.00177675	2.9295	932.256
144.9	1.5119	0.0225437	1.72327	0.00178501	2.93027	932.256
144.2	1.52077	0.0228667	1.73186	0.0017934	2.93106	932.256
143.4	1.52982	0.0231943	1.74057	0.00180191	2.93185	932.256
142.7	1.5391	0.0235266	1.74941	0.00181053	2.93265	932.256
142	1.54858	0.0238637	1.75838	0.00181929	2.93347	932.256
141.3	1.55826	0.0242056	1.76748	0.00182816	2.9343	932.256
140.6	1.56814	0.0245524	1.7767	0.00183717	2.93514	932.256
139.9	1.5782	0.0249042	1.78606	0.0018463	2.93599	932.256
139.2	1.58847	0.025261	1.79555	0.00185557	2.93685	932.256
138.5	1.59892	0.0256229	1.80518	0.00186496	2.93773	932.256
137.9	1.60959	0.02599	1.81494	0.0018745	2.93861	932.256
137.2	1.62041	0.0263624	1.82485	0.00188417	2.93951	932.256
136.6	1.63144	0.0267401	1.83489	0.00189397	2.94043	932.256
135.9	1.64263	0.0271232	1.84508	0.00190392	2.94136	932.256
135.3	1.65402	0.0275119	1.85542	0.00191401	2.9423	932.256
134.7	1.66559	0.027906	1.86591	0.00192424	2.94325	932.256
134.1	1.67732	0.0283059	1.87654	0.00193463	2.94422	932.256
133.5	1.68923	0.0287114	1.88733	0.00194516	2.9452	932.256
133	1.70132	0.0291228	1.89827	0.00195584	2.94619	932.256
132.4	1.71355	0.02954	1.90937	0.00196667	2.9472	932.256
131.8	1.72595	0.0299633	1.92063	0.00197766	2.94823	932.256
131.3	1.73852	0.0303926	1.93205	0.00198881	2.94927	932.256
130.8	1.75125	0.030828	1.94363	0.00200011	2.95032	932.256
130.2	1.7641	0.0312697	1.95538	0.00201158	2.95139	932.256
129.7	1.77713	0.0317177	1.9673	0.00202321	2.95247	932.256
129.2	1.7903	0.0321721	1.97939	0.00203501	2.95357	932.256
128.7	1.80361	0.0326331	1.99165	0.00204698	2.95469	932.256
128.2	1.81706	0.0331006	2.00408	0.00205912	2.95582	932.256
127.8	1.83066	0.0335749	2.0167	0.00207144	2.95697	932.256
127.3	1.84438	0.0340559	2.02949	0.00208393	2.95813	932.256
126.8	1.85822	0.0345439	2.04247	0.00209659	2.95931	932.256
126.4	1.87221	0.0350388	2.05564	0.00210944	2.96051	932.256
125.9	1.88629	0.0355408	2.06899	0.00212248	2.96173	932.256
125.5	1.90052	0.03605	2.08254	0.0021357	2.96296	932.256
125.1	1.91487	0.0365665	2.09628	0.00214911	2.96421	932.256
124.6	1.9293	0.0370904	2.11021	0.00216272	2.96548	932.256
124.2	1.94386	0.0376219	2.12435	0.00217651	2.96676	932.256
123.8	1.95853	0.0381609	2.13869	0.00219051	2.96807	932.256
123.4	1.97329	0.0387076	2.15323	0.00220471	2.96939	932.256
123	1.98815	0.0392622	2.16798	0.0022191	2.97073	932.256
122.7	2.00313	0.0398247	2.18294	0.00223371	2.97209	932.256
122.3	2.01818	0.0403953	2.19812	0.00224853	2.97347	932.256
121.9	2.03331	0.0409741	2.21352	0.00226355	2.97487	932.256
121.6	2.04855	0.0415612	2.22913	0.0022788	2.97629	932.256
121.2	2.06384	0.0421566	2.24497	0.00229426	2.97773	932.256
120.9	2.07924	0.0427606	2.26104	0.00230994	2.9792	932.256
120.5	2.09468	0.0433733	2.27734	0.00232585	2.98068	932.256
120.2	2.11022	0.0439947	2.29387	0.00234198	2.98218	932.256
119.9	2.12581	0.044625	2.31063	0.00235835	2.98371	932.256
119.5	2.14146	0.0452644	2.32764	0.00237495	2.98526	932.256
119.2	2.15718	0.0459129	2.34489	0.00239179	2.98682	932.256
118.9	2.17295	0.0465707	2.36239	0.00240887	2.98842	932.256
118.6	2.18878	0.047238	2.38014	0.00242619	2.99003	932.256
118.3	2.20465	0.0479148	2.39814	0.00244377	2.99167	932.256
118	2.22057	0.0486013	2.4164	0.00246159	2.99333	932.256
117.7	2.23652	0.0492976	2.43492	0.00247967	2.99501	932.256
117.4	2.25252	0.0500039	2.45371	0.00249801	2.99672	932.256
117.1	2.26855	0.0507204	2.47277	0.00251661	2.99846	932.256
116.9	2.28462	0.0514471	2.4921	0.00253548	3.00022	932.256
116.6	2.30071	0.0521842	2.51171	0.00255462	3.002	932.256
116.3	2.31681	0.0529318	2.53159	0.00257403	3.00381	932.256
116	2.33294	0.0536902	2.55177	0.00259372	3.00564	932.256
115.8	2.3491	0.0544595	2.57223	0.0026137	3.00751	932.256
115.5	2.36526	0.0552397	2.59298	0.00263396	3.00939	932.256
115.3	2.38144	0.0560312	2.61404	0.00265451	3.01131	932.256
115	2.39761	0.056834	2.63539	0.00267535	3.01325	932.256
114.8	2.4138	0.0576483	2.65705	0.00269649	3.01522	932.256
114.5	2.42997	0.0584742	2.67902	0.00271794	3.01722	932.256
114.3	2.44615	0.059312	2.70131	0.00273969	3.01925	932.256
114.1	2.46232	0.0601618	2.72391	0.00276176	3.0213	932.256
113.8	2.47847	0.0610238	2.74684	0.00278414	3.02339	932.256
113.6	2.49462	0.0618981	2.7701	0.00280684	3.02551	932.256
113.4	2.51075	0.0627849	2.79369	0.00282986	3.02765	932.256
113.2	2.52685	0.0636845	2.81761	0.00285322	3.02983	932.256
112.9	2.54292	0.0645969	2.84188	0.00287691	3.03204	932.256
112.7	2.55898	0.0655224	2.8665	0.00290094	3.03428	932.256
112.5	2.575	0.0664612	2.89147	0.00292532	3.03655	932.256
112.3	2.59099	0.0674134	2.9168	0.00295004	3.03885	932.256
112.1	2.60694	0.0683793	2.9425	0.00297512	3.04119	932.256
111.9	2.62285	0.069359	2.96856	0.00300056	3.04356	932.256
111.7	2.63872	0.0703527	2.99499	0.00302636	3.04597	932.256
111.5	2.65454	0.0713607	3.0218	0.00305253	3.0484	932.256
111.3	2.67031	0.0723831	3.049	0.00307908	3.05088	932.256
111.1	2.68602	0.0734202	3.07658	0.00310601	3.05339	932.256
110.9	2.70168	0.0744721	3.10457	0.00313332	3.05593	932.256
110.7	2.71728	0.0755391	3.13295	0.00316102	3.05852	932.256
110.5	2.73283	0.0766214	3.16174	0.00318913	3.06113	932.256
110.3	2.7483	0.0777192	3.19094	0.00321763	3.06379	932.256
110.1	2.76371	0.0788327	3.22056	0.00324654	3.06649	932.256
109.9	2.77905	0.0799622	3.2506	0.00327587	3.06922	932.256
109.7	2.79431	0.0811078	3.28108	0.00330561	3.07199	932.256
109.5	2.80949	0.0822699	3.31199	0.00333579	3.0748	932.256
109.3	2.8246	0.0834486	3.34334	0.00336639	3.07766	932.256
109.2	2.83965	0.0846443	3.37514	0.00339744	3.08055	932.256
109	2.85459	0.085857	3.4074	0.00342892	3.08348	932.256
108.8	2.86945	0.0870871	3.44012	0.00346086	3.08646	932.256
108.6	2.88422	0.0883348	3.47331	0.00349326	3.08948	932.256
108.4	2.89889	0.0896005	3.50698	0.00352612	3.09254	932.256
108.3	2.91349	0.0908842	3.54113	0.00355945	3.09565	932.256
108.1	2.92798	0.0921864	3.57576	0.00359326	3.0988	932.256
107.9	2.94237	0.0935072	3.6109	0.00362756	3.102	932.256
107.7	2.95665	0.0948469	3.64653	0.00366234	3.10524	932.256
107.6	2.97085	0.0962058	3.68268	0.00369763	3.10853	932.256
107.4	2.98493	0.0975842	3.71935	0.00373342	3.11186	932.256
107.2	2.9989	0.0989823	3.75654	0.00376972	3.11524	932.256
107.1	3.01278	0.1004	3.79426	0.00380654	3.11868	932.256
106.9	3.02653	0.101839	3.83252	0.00384389	3.12216	932.256
106.7	3.04017	0.103298	3.87134	0.00388178	3.12569	932.256
106.6	3.0537	0.104778	3.9107	0.00392021	3.12927	932.256
106.4	3.0671	0.106279	3.95064	0.00395918	3.1329	932.256
106.2	3.08038	0.107802	3.99114	0.00399872	3.13659	932.256
106.1	3.09356	0.109347	4.03223	0.00403882	3.14032	932.256
105.9	3.1066	0.110913	4.0739	0.0040795	3.14412	932.256
105.7	3.11951	0.112502	4.11617	0.00412076	3.14796	932.256
105.6	3.13231	0.114114	4.15904	0.00416261	3.15186	932.256
105.4	3.14497	0.115749	4.20254	0.00420507	3.15582	932.256
105.2	3.15749	0.117408	4.24665	0.00424813	3.15983	932.256
105.1	3.16991	0.11909	4.29139	0.0042918	3.1639	932.256
104.9	3.18217	0.120796	4.33678	0.0043361	3.16803	932.256
104.8	3.19431	0.122527	4.38282	0.00438104	3.17222	932.256
104.6	3.20631	0.124282	4.42951	0.00442662	3.17647	932.256
104.4	3.21816	0.126063	4.47688	0.00447286	3.18078	932.256
104.3	3.22989	0.127869	4.52492	0.00451975	3.18515	932.256
104.1	3.24147	0.129701	4.57366	0.00456732	3.18958	932.256
104	3.25292	0.131559	4.62309	0.00461557	3.19408	932.256
103.8	3.26421	0.133444	4.67322	0.00466451	3.19864	932.256
103.6	3.27536	0.135356	4.72408	0.00471416	3.20326	932.256
103.5	3.28638	0.137295	4.77567	0.00476451	3.20796	932.256
103.3	3.29724	0.139263	4.82799	0.00481558	3.21272	932.256
103.2	3.30797	0.141258	4.88107	0.00486739	3.21755	932.256
103	3.31854	0.143282	4.9349	0.00491994	3.22244	932.256
102.9	3.32897	0.145335	4.98951	0.00497324	3.22741	932.256
102.7	3.33924	0.147417	5.0449	0.00502731	3.23245	932.256
102.5	3.34936	0.149529	5.10108	0.00508215	3.23756	932.256
102.4	3.35935	0.151671	5.15807	0.00513778	3.24274	932.256
102.2	3.36916	0.153844	5.21587	0.0051942	3.248	932.256
102.1	3.37884	0.156049	5.2745	0.00525143	3.25334	932.256
101.9	3.38835	0.158284	5.33397	0.00530948	3.25875	932.256
101.8	3.39773	0.160552	5.3943	0.00536836	3.26424	932.256
101.6	3.40694	0.162853	5.45549	0.00542809	3.2698	932.256
101.4	3.41599	0.165186	5.51755	0.00548867	3.27545	932.256
101.3	3.4249	0.167553	5.58051	0.00555013	3.28117	932.256
101.1	3.43365	0.169953	5.64436	0.00561246	3.28698	932.256
101	3.44225	0.172388	5.70913	0.00567568	3.29288	932.256
100.8	3.45068	0.174858	5.77483	0.00573981	3.29885	932.256
100.7	3.45897	0.177363	5.84147	0.00580486	3.30492	932.256
100.5	3.46709	0.179904	5.90907	0.00587084	3.31106	932.256
100.4	3.47507	0.182482	5.97763	0.00593777	3.3173	932.256
100.2	3.48288	0.185097	6.04718	0.00600565	3.32363	932.256
100	3.49053	0.187749	6.11772	0.00607451	3.33005	932.256
99.9	3.49804	0.190438	6.18927	0.00614435	3.33656	932.256
99.7	3.50538	0.193167	6.26185	0.0062152	3.34316	932.256
99.6	3.51257	0.195935	6.33547	0.00628706	3.34986	932.256
99.4	3.5196	0.198742	6.41014	0.00635995	3.35665	932.256
99.3	3.52648	0.201589	6.48589	0.00643388	3.36354	932.256
99.1	3.53319	0.204478	6.56271	0.00650887	3.37053	932.256
98.9	3.53974	0.207407	6.64064	0.00658494	3.37762	932.256
98.8	3.54616	0.210379	6.71969	0.0066621	3.38481	932.256
98.6	3.5524	0.213393	6.79987	0.00674036	3.3921	932.256
98.5	3.5585	0.21645	6.88119	0.00681975	3.3995	932.256
98.3	3.56443	0.219552	6.96368	0.00690027	3.40701	932.256
98.2	3.57022	0.222697	7.04736	0.00698194	3.41462	932.256
98	3.57585	0.225888	7.13223	0.00706479	3.42234	932.256
97.9	3.58133	0.229124	7.21832	0.00714882	3.43017	932.256
97.7	3.58664	0.232407	7.30564	0.00723406	3.43811	932.256
97.5	3.5918	0.235737	7.39421	0.00732051	3.44617	932.256
97.4	3.59683	0.239114	7.48406	0.00740821	3.45434	932.256
97.2	3.60168	0.24254	7.57518	0.00749716	3.46264	932.256
97.1	3.6064	0.246015	7.66762	0.00758739	3.47104	932.256
96.9	3.61095	0.24954	7.76138	0.00767891	3.47957	932.256
96.8	3.61536	0.253115	7.85648	0.00777174	3.48823	932.256
96.6	3.61961	0.256742	7.95295	0.0078659	3.497	932.256
96.5	3.62373	0.26042	8.05079	0.00796141	3.5059	932.256
96.3	3.62768	0.264152	8.15004	0.00805829	3.51493	932.256
96.1	3.63148	0.267936	8.25071	0.00815656	3.52409	932.256
96	3.63515	0.271775	8.35283	0.00825623	3.53338	932.256
95.8	3.63866	0.275669	8.4564	0.00835734	3.5428	932.256
95.7	3.64203	0.279619	8.56147	0.00845989	3.55236	932.256
95.5	3.64525	0.283625	8.66803	0.00856391	3.56205	932.256
95.4	3.64834	0.287688	8.77612	0.00866942	3.57189	932.256
95.2	3.65126	0.29181	8.88577	0.00877644	3.58186	932.256
95.1	3.65406	0.295991	8.99698	0.008885	3.59198	932.256
94.9	3.6567	0.300232	9.10978	0.00899511	3.60224	932.256
94.8	3.65922	0.304534	9.22421	0.0091068	3.61265	932.256
94.6	3.66158	0.308897	9.34027	0.00922009	3.62321	932.256
94.4	3.6638	0.313323	9.45799	0.009335	3.63392	932.256
94.3	3.66589	0.317812	9.5774	0.00945156	3.64478	932.256
94.1	3.66784	0.322365	9.69852	0.00956979	3.6558	932.256
94	3.66966	0.326984	9.82138	0.00968971	3.66698	932.256
93.8	3.67133	0.331669	9.946	0.00981135	3.67831	932.256
93.7	3.67288	0.336421	10.0724	0.00993474	3.68981	932.257
93.5	3.67428	0.341241	10.2006	0.0100599	3.70148	932.257
93.4	3.67556	0.34613	10.3307	0.0101868	3.71331	932.257
93.2	3.6767	0.351089	10.4626	0.0103156	3.72531	932.257
93.1	3.67771	0.356119	10.5964	0.0104462	3.73748	932.257
92.9	3.67859	0.361221	10.7321	0.0105787	3.74983	932.257
92.8	3.67935	0.366397	10.8698	0.0107131	3.76235	932.257
92.6	3.67997	0.371646	11.0094	0.0108494	3.77505	932.257
92.4	3.68046	0.376971	11.151	0.0109876	3.78794	932.257
92.3	3.68084	0.382372	11.2947	0.0111279	3.80101	932.257
92.1	3.68108	0.387851	11.4404	0.0112701	3.81427	932.257
92	3.68121	0.393408	11.5883	0.0114144	3.82771	932.257
91.8	3.68121	0.399044	11.7382	0.0115607	3.84135	932.257
91.7	3.68109	0.404761	11.8903	0.0117092	3.85519	932.257
91.5	3.68085	0.410561	12.0445	0.0118598	3.86922	932.257
91.4	3.6805	0.416443	12.201	0.0120125	3.88345	932.257
91.2	3.68001	0.42241	12.3597	0.0121674	3.89789	932.257
91.1	3.67942	0.428462	12.5207	0.0123246	3.91254	932.257
90.9	3.67871	0.4346	12.684	0.0124839	3.92739	932.257
90.8	3.67789	0.440827	12.8496	0.0126456	3.94246	932.257
90.6	3.67695	0.447143	13.0176	0.0128096	3.95774	932.257
90.5	3.6759	0.45355	13.188	0.012976	3.97325	932.257
90.3	3.67474	0.460048	13.3609	0.0131447	3.98897	932.257
90.2	3.67347	0.466639	13.5362	0.0133158	4.00492	932.257
90	3.67209	0.473325	13.7141	0.0134894	4.0211	932.257
89.9	3.6706	0.480106	13.8944	0.0136655	4.03751	932.257
89.7	3.669	0.486985	14.0774	0.0138441	4.05416	932.257
89.6	3.66731	0.493962	14.263	0.0140253	4.07104	932.257
89.4	3.6655	0.50104	14.4513	0.014209	4.08817	932.257
89.3	3.6636	0.508218	14.6422	0.0143954	4.10554	932.257
89.1	3.66159	0.5155	14.8359	0.0145845	4.12316	932.257
89	3.65948	0.522886	15.0324	0.0147762	4.14103	932.257
88.8	3.65727	0.530377	15.2317	0.0149708	4.15916	932.257
88.7	3.65497	0.537976	15.4338	0.0151681	4.17755	932.257
88.5	3.65257	0.545684	15.6388	0.0153682	4.1962	932.257
88.4	3.65007	0.553502	15.8468	0.0155712	4.21512	932.257
88.3	3.64748	0.561433	16.0577	0.0157771	4.23431	932.257
88.1	3.64479	0.569477	16.2717	0.015986	4.25377	932.257
88	3.64202	0.577636	16.4887	0.0161978	4.27352	932.257
87.8	3.63914	0.585912	16.7089	0.0164127	4.29355	932.257
87.7	3.63619	0.594306	16.9322	0.0166307	4.31386	932.257
87.5	3.63314	0.602821	17.1587	0.0168518	4.33446	932.257
87.4	3.63	0.611458	17.3884	0.017076	4.35536	932.257
87.2	3.62678	0.620219	17.6214	0.0173035	4.37656	932.257
87.1	3.62347	0.629105	17.8578	0.0175342	4.39807	932.257
87	3.62009	0.638119	18.0976	0.0177682	4.41988	932.257
86.8	3.61661	0.647261	18.3408	0.0180056	4.442	932.257
86.7	3.61306	0.656535	18.5874	0.0182464	4.46444	932.257
86.5	3.60942	0.665941	18.8377	0.0184906	4.48721	932.257
86.4	3.60571	0.675483	19.0915	0.0187384	4.51029	932.257
86.2	3.60191	0.685161	19.3489	0.0189897	4.53371	932.257
86.1	3.59804	0.694977	19.61	0.0192446	4.55747	932.257
86	3.5941	0.704935	19.8749	0.0195031	4.58156	932.257
85.8	3.59007	0.715035	20.1435	0.0197653	4.606	932.257
85.7	3.58599	0.725279	20.416	0.0200313	4.63079	932.257
85.6	3.58182	0.735671	20.6925	0.0203011	4.65594	932.257
85.4	3.57758	0.746211	20.9728	0.0205748	4.68145	932.257
85.3	3.57328	0.756902	21.2572	0.0208524	4.70732	932.257
85.1	3.56889	0.767747	21.5457	0.021134	4.73356	932.257
85	3.56445	0.778747	21.8383	0.0214196	4.76018	932.257
84.9	3.55995	0.789904	22.1351	0.0217093	4.78718	932.257
84.7	3.55536	0.801221	22.4361	0.0220032	4.81456	932.257
84.6	3.55072	0.812701	22.7415	0.0223012	4.84234	932.257
84.5	3.54602	0.824345	23.0512	0.0226036	4.87052	932.257
84.3	3.54125	0.836156	23.3654	0.0229102	4.8991	932.257
84.2	3.53642	0.848136	23.684	0.0232213	4.92809	932.258
84.1	3.53154	0.860287	24.0073	0.0235368	4.9575	932.258
83.9	3.52658	0.872613	24.3351	0.0238568	4.98732	932.258
83.8	3.52158	0.885116	24.6677	0.0241814	5.01758	932.258
83.7	3.51652	0.897797	25.005	0.0245107	5.04826	932.258
83.5	3.5114	0.91066	25.3472	0.0248447	5.07939	932.258
83.4	3.50622	0.923708	25.6942	0.0251835	5.11096	932.258
83.3	3.501	0.936942	26.0463	0.0255271	5.14299	932.258
83.1	3.49571	0.950366	26.4034	0.0258757	5.17547	932.258
83	3.49038	0.963983	26.7656	0.0262292	5.20842	932.258
82.9	3.485	0.977794	27.1329	0.0265878	5.24184	932.258
82.7	3.47956	0.991803	27.5056	0.0269516	5.27575	932.258
82.6	3.47408	1.00601	27.8836	0.0273205	5.31013	932.258
82.5	3.46855	1.02043	28.267	0.0276948	5.34501	932.258
82.4	3.46298	1.03505	28.6559	0.0280744	5.38039	932.258
82.2	3.45735	1.04988	29.0504	0.0284594	5.41627	932.258
82.1	3.45168	1.06492	29.4505	0.02885	5.45267	932.258
82	3.44598	1.08018	29.8563	0.0292461	5.4896	932.258
81.9	3.44022	1.09565	30.268	0.029648	5.52705	932.258
81.7	3.43442	1.11135	30.6856	0.0300556	5.56503	932.258
81.6	3.42858	1.12727	31.1091	0.030469	5.60356	932.258
81.5	3.42271	1.14342	31.5387	0.0308884	5.64265	932.258
81.4	3.41679	1.15981	31.9745	0.0313137	5.68229	932.258
81.3	3.41084	1.17642	32.4165	0.0317452	5.7225	932.258
81.1	3.40484	1.19328	32.8649	0.0321828	5.76329	932.258
81	3.39882	1.21038	33.3196	0.0326267	5.80466	932.258
80.9	3.39276	1.22772	33.7809	0.033077	5.84662	932.258
80.8	3.38666	1.24531	34.2488	0.0335337	5.88919	932.258
80.7	3.38053	1.26315	34.7234	0.033997	5.93237	932.258
80.5	3.37436	1.28125	35.2048	0.0344669	5.97616	932.258
80.4	3.36816	1.2996	35.6931	0.0349435	6.02058	932.258
80.3	3.36194	1.31822	36.1884	0.035427	6.06564	932.258
80.2	3.35568	1.33711	36.6908	0.0359174	6.11134	932.258
80.1	3.34939	1.35627	37.2004	0.0364148	6.1577	932.258
80	3.34308	1.3757	37.7173	0.0369194	6.20472	932.259
79.8	3.33673	1.39541	38.2416	0.0374311	6.25242	932.259
79.7	3.33036	1.4154	38.7734	0.0379502	6.3008	932.259
79.6	3.32397	1.43568	39.3128	0.0384768	6.34987	932.259
79.5	3.31755	1.45625	39.86	0.0390109	6.39965	932.259
79.4	3.3111	1.47712	40.415	0.0395526	6.45014	932.259
79.3	3.30464	1.49828	40.9779	0.0401021	6.50135	932.259
79.2	3.29815	1.51975	41.5489	0.0406595	6.5533	932.259
79.1	3.29163	1.54152	42.1281	0.0412248	6.60599	932.259
79	3.2851	1.56361	42.7156	0.0417983	6.65943	932.259
78.8	3.27853	1.58601	43.3115	0.04238	6.71364	932.259
78.7	3.27196	1.60873	43.916	0.04297	6.76863	932.259
78.6	3.26537	1.63178	44.5291	0.0435685	6.82441	932.259
78.5	3.25876	1.65516	45.151	0.0441755	6.88098	932.259
78.4	3.25213	1.67888	45.7818	0.0447912	6.93837	932.259
78.3	3.24549	1.70293	46.4216	0.0454158	6.99657	932.259
78.2	3.23883	1.72733	47.0706	0.0460493	7.05561	932.259
78.1	3.23215	1.75208	47.7289	0.0466919	7.1155	932.259
78	3.22546	1.77718	48.3967	0.0473437	7.17625	932.259
77.9	3.21876	1.80264	49.074	0.0480048	7.23786	932.259
77.8	3.21204	1.82847	49.761	0.0486754	7.30036	932.259
77.7	3.20531	1.85467	50.4578	0.0493556	7.36376	932.259
77.6	3.19857	1.88124	51.1647	0.0500456	7.42806	932.26
77.5	3.19182	1.90819	51.8816	0.0507454	7.49328	932.26
77.4	3.18506	1.93553	52.6089	0.0514553	7.55944	932.26
77.3	3.17828	1.96327	53.3465	0.0521753	7.62655	932.26
77.2	3.1715	1.99139	54.0947	0.0529056	7.69461	932.26
77.1	3.16471	2.01993	54.8537	0.0536465	7.76366	932.26
77	3.15792	2.04887	55.6235	0.0543979	7.83369	932.26
76.9	3.15112	2.07822	56.4043	0.0551601	7.90472	932.26
76.8	3.1443	2.108	57.1964	0.0559332	7.97678	932.26
76.7	3.13749	2.1382	57.9998	0.0567174	8.04986	932.26
76.6	3.13067	2.16883	58.8146	0.0575128	8.12399	932.26
76.5	3.12384	2.19991	59.6412	0.0583197	8.19919	932.26
76.5	3.11702	2.23143	60.4796	0.059138	8.27546	932.26
76.4	3.11019	2.2634	61.33	0.0599682	8.35282	932.26
76.3	3.10335	2.29583	62.1927	0.0608102	8.4313	932.26
76.2	3.09651	2.32872	63.0676	0.0616642	8.5109	932.26
76.1	3.08968	2.36209	63.9551	0.0625305	8.59163	932.26
76	3.08284	2.39593	64.8553	0.0634093	8.67353	932.261
75.9	3.076	2.43026	65.7685	0.0643006	8.7566	932.261
75.8	3.06916	2.46508	66.6947	0.0652046	8.84085	932.261
75.8	3.06233	2.50039	67.6341	0.0661217	8.92632	932.261
75.7	3.05549	2.53622	68.5871	0.0670518	9.01301	932.261
75.6	3.04865	2.57256	69.5536	0.0679953	9.10094	932.261
75.5	3.04182	2.60941	70.5341	0.0689523	9.19013	932.261
75.4	3.03499	2.6468	71.5285	0.0699231	9.2806	932.261
75.3	3.02816	2.68472	72.5373	0.0709077	9.37237	932.261
75.3	3.02135	2.72319	73.5604	0.0719065	9.46545	932.261
75.2	3.01453	2.7622	74.5983	0.0729195	9.55986	932.261
75.1	3.00772	2.80178	75.651	0.0739471	9.65563	932.261
75	3.00091	2.84192	76.7188	0.0749894	9.75277	932.261
74.9	2.99411	2.88264	77.8019	0.0760466	9.8513	932.261
74.9	2.98732	2.92394	78.9005	0.0771189	9.95124	932.262
74.8	2.98053	2.96583	80.0148	0.0782067	10.0526	932.262
74.7	2.97375	3.00833	81.1451	0.07931	10.1554	932.262
74.6	2.96698	3.05143	82.2917	0.0804291	10.2597	932.262
74.6	2.96022	3.09515	83.4546	0.0815643	10.3655	932.262
74.5	2.95347	3.13949	84.6342	0.0827157	10.4728	932.262
74.4	2.94673	3.18447	85.8307	0.0838836	10.5817	932.262
74.4	2.94	3.2301	87.0443	0.0850683	10.6921	932.262
74.3	2.93327	3.27638	88.2753	0.0862699	10.8041	932.262
74.2	2.92656	3.32332	89.524	0.0874887	10.9177	932.262
74.1	2.91986	3.37094	90.7906	0.0887251	11.0329	932.262
74.1	2.91317	3.41923	92.0753	0.0899791	11.1498	932.263
74	2.9065	3.46822	93.3784	0.0912511	11.2683	932.263
73.9	2.89983	3.51791	94.7002	0.0925413	11.3886	932.263
73.9	2.89318	3.56832	96.0409	0.09385	11.5105	932.263
73.8	2.88654	3.61944	97.4008	0.0951774	11.6343	932.263
73.7	2.87992	3.6713	98.7802	0.0965239	11.7597	932.263
73.7	2.87331	3.7239	100.179	0.0978896	11.887	932.263
73.6	2.86672	3.77725	101.599	0.099275	12.0161	932.263
73.6	2.86014	3.83137	103.038	0.10068	12.1471	932.263
73.5	2.85358	3.88627	104.498	0.102105	12.2799	932.263
73.4	2.84703	3.94195	105.979	0.103551	12.4147	932.264
73.4	2.8405	3.99842	107.482	0.105018	12.5513	932.264
73.3	2.83398	4.05571	109.006	0.106505	12.69	932.264
73.3	2.82749	4.11382	110.551	0.108014	12.8306	932.264
73.2	2.82101	4.17276	112.119	0.109544	12.9732	932.264
73.2	2.81455	4.23255	113.709	0.111096	13.1179	932.264
73.1	2.8081	4.29319	115.322	0.112671	13.2646	932.264
73	2.80168	4.3547	116.959	0.114268	13.4135	932.264
73	2.79527	4.41709	118.618	0.115888	13.5645	932.264
72.9	2.78889	4.48038	120.302	0.117531	13.7176	932.265
72.9	2.78252	4.54457	122.009	0.119198	13.8729	932.265
72.8	2.77617	4.60968	123.741	0.120889	14.0305	932.265
72.8	2.76985	4.67573	125.498	0.122604	14.1903	932.265
72.7	2.76354	4.74272	127.28	0.124343	14.3524	932.265
72.7	2.75726	4.81067	129.087	0.126107	14.5169	932.265
72.6	2.751	4.87959	130.921	0.127897	14.6836	932.265
72.6	2.74476	4.94951	132.781	0.129712	14.8528	932.266
72.6	2.73854	5.02042	134.667	0.131553	15.0244	932.266
72.5	2.73234	5.09235	136.58	0.133421	15.1985	932.266
72.5	2.72617	5.16531	138.521	0.135315	15.375	932.266
72.4	2.72002	5.23932	140.49	0.137237	15.5541	932.266
72.4	2.71389	5.31438	142.486	0.139186	15.7358	932.266
72.3	2.70778	5.39052	144.512	0.141163	15.92	932.266
72.3	2.70171	5.46776	146.524	0.143126	16.1029	932.273
72.3	2.69555	5.5461	147.611	0.144149	16.1961	932.424
72.2	2.68925	5.62556	148.713	0.145186	16.2907	932.577
72.2	2.68282	5.70616	149.831	0.146238	16.3866	932.732
72.1	2.67627	5.78791	150.955	0.147295	16.4823	932.888
72.1	2.6696	5.87084	152.08	0.14835	16.5766	933.045
72	2.6628	5.95495	153.221	0.14942	16.6723	933.205
72	2.65589	6.04027	154.378	0.150506	16.7693	933.366
72	2.64887	6.12681	155.551	0.151607	16.8678	933.53
71.9	2.64174	6.2146	156.742	0.152724	16.9676	933.696
71.9	2.63452	6.30364	157.94	0.153846	17.0652	933.865
71.8	2.62717	6.39395	159.14	0.154968	17.1587	934.035
71.7	2.61973	6.48556	160.358	0.156106	17.2535	934.208
71.7	2.61218	6.57848	161.593	0.157261	17.3497	934.383
71.6	2.60454	6.67274	162.846	0.158432	17.4473	934.561
71.6	2.59682	6.76834	164.116	0.15962	17.5462	934.742
71.5	2.58899	6.86531	165.389	0.160809	17.6449	934.928
71.4	2.58107	6.96368	166.601	0.161939	17.7371	935.13
71.4	2.57305	7.06345	167.831	0.163084	17.8307	935.336
71.3	2.56493	7.16465	169.079	0.164247	17.9255	935.545
71.2	2.55672	7.2673	170.344	0.165426	18.0218	935.757
71.2	2.54843	7.37142	171.628	0.166621	18.1194	935.971
71.1	2.54004	7.47704	172.929	0.167834	18.2184	936.189
71	2.53156	7.58416	174.128	0.168948	18.3038	936.442
70.9	2.52296	7.69283	175.282	0.170019	18.3829	936.714
70.9	2.51426	7.80305	176.453	0.171105	18.4632	936.99
70.8	2.50545	7.91484	177.64	0.172206	18.5445	937.27
70.7	2.49654	8.02824	178.844	0.173323	18.6271	937.554
70.6	2.48753	8.14327	180.066	0.174457	18.7108	937.842
70.5	2.47844	8.25994	181.305	0.175606	18.7958	938.134
70.4	2.46925	8.37828	182.561	0.176772	18.8819	938.43
70.3	2.45998	8.49832	183.782	0.177901	18.9659	938.728
70.2	2.45061	8.62008	185.01	0.179034	19.0503	939.03
70.1	2.44115	8.74359	186.254	0.180184	19.136	939.336
70	2.43161	8.86886	187.517	0.18135	19.2229	939.646
69.9	2.42199	8.99593	188.798	0.182533	19.311	939.961
69.8	2.41229	9.12482	190.097	0.183733	19.4004	940.28
69.7	2.40252	9.25556	191.415	0.18495	19.4911	940.604
69.5	2.39267	9.38816	192.736	0.186169	19.5818	940.932
69.4	2.38277	9.52267	194.018	0.187347	19.6689	941.26
69.3	2.37279	9.65911	195.317	0.188541	19.7572	941.594
69.2	2.36274	9.7975	196.636	0.189752	19.8468	941.932
69	2.35262	9.93787	197.973	0.190981	19.9377	942.274
68.9	2.34246	10.0803	199.329	0.192227	20.0299	942.622
68.7	2.33223	10.2247	200.705	0.193491	20.1234	942.975
68.6	2.32197	10.3712	202.101	0.194774	20.2183	943.333
68.4	2.31165	10.5198	203.458	0.196017	20.3096	943.696
68.3	2.30128	10.6705	204.799	0.197242	20.3992	944.064
68.1	2.29086	10.8234	206.159	0.198485	20.4902	944.437
68	2.2804	10.9784	207.538	0.199745	20.5824	944.816
67.8	2.2699	11.1357	208.937	0.201024	20.6759	945.2
67.6	2.25937	11.2953	210.356	0.202321	20.7708	945.589
67.4	2.24881	11.4571	211.796	0.203636	20.867	945.984
67.3	2.23824	11.6213	213.256	0.20497	20.9646	946.385
67.1	2.22763	11.7878	214.654	0.206242	21.0567	946.791
66.9	2.217	11.9567	216.067	0.207526	21.1496	947.203
66.7	2.20635	12.128	217.5	0.208829	21.2439	947.621
66.5	2.19569	12.3017	218.953	0.21015	21.3395	948.045
66.3	2.18502	12.478	220.427	0.21149	21.4365	948.475
66.1	2.17435	12.6568	221.923	0.212849	21.5349	948.911
65.9	2.16369	12.8381	223.44	0.214228	21.6347	949.353
65.6	2.15303	13.022	224.951	0.2156	21.7336	949.801
65.4	2.14238	13.2086	226.399	0.216908	21.8265	950.252
65.2	2.13173	13.3979	227.868	0.218234	21.9207	950.71
64.9	2.1211	13.5898	229.358	0.219579	22.0162	951.175
64.7	2.11049	13.7845	230.869	0.220944	22.1132	951.646
64.5	2.0999	13.982	232.402	0.222328	22.2115	952.124
64.2	2.08934	14.1824	233.956	0.223732	22.3112	952.609
64	2.07883	14.3856	235.533	0.225156	22.4124	953.101
63.7	2.06834	14.5917	237.103	0.226571	22.5129	953.598
63.4	2.05792	14.8007	238.642	0.227952	22.6108	954.1
63.2	2.04753	15.0128	240.203	0.229354	22.7102	954.608
62.9	2.0372	15.2279	241.786	0.230776	22.8111	955.124
62.6	2.02692	15.4461	243.392	0.232218	22.9133	955.648
62.3	2.01671	15.6674	245.02	0.23368	23.017	956.179
62	2.00658	15.8918	246.673	0.235164	23.1223	956.717
61.7	1.99651	16.1195	248.348	0.236669	23.229	957.264
61.4	1.98654	16.3505	249.968	0.238116	23.33	957.813
61.1	1.97663	16.5847	251.556	0.239531	23.4277	958.368
60.8	1.96681	16.8224	253.168	0.240967	23.5268	958.93
60.5	1.95708	17.0634	254.802	0.242423	23.6273	959.501
60.2	1.94742	17.3079	256.461	0.2439	23.7293	960.079
59.8	1.93789	17.5558	258.142	0.245398	23.8327	960.666
59.5	1.92844	17.8074	259.848	0.246918	23.9376	961.261
59.2	1.91912	18.0625	261.578	0.248459	24.044	961.865
58.8	1.90992	18.3213	263.291	0.24998	24.1493	962.474
58.5	1.9008	18.5838	264.991	0.251486	24.2539	963.087
58.1	1.89185	18.85	266.716	0.253013	24.3599	963.71
57.8	1.88301	19.1201	268.465	0.254562	24.4675	964.341
57.4	1.87427	19.3941	270.239	0.256134	24.5766	964.982
57.1	1.86573	19.6719	272.039	0.257727	24.6873	965.632
56.7	1.85728	19.9538	273.865	0.259344	24.7995	966.291
56.3	1.84898	20.2397	275.716	0.260984	24.9134	966.959
55.9	1.84086	20.5296	277.48	0.262535	25.0184	967.627
55.6	1.83285	20.8238	279.224	0.264065	25.1209	968.301
55.2	1.82498	21.1221	280.994	0.265617	25.225	968.985
54.8	1.8173	21.4248	282.789	0.267191	25.3305	969.678
54.4	1.80974	21.7317	284.609	0.268788	25.4375	970.382
54	1.80232	22.0431	286.456	0.270408	25.546	971.095
53.6	1.79513	22.3589	288.329	0.272051	25.6561	971.819
53.2	1.78808	22.6793	290.229	0.273717	25.7678	972.553
52.8	1.78115	23.0042	292.121	0.275371	25.8793	973.292
52.4	1.77446	23.3338	294	0.27701	25.9905	974.037
52	1.76792	23.6681	295.907	0.278673	26.1033	974.793
51.6	1.76152	24.0072	297.841	0.280359	26.2177	975.559
51.2	1.75533	24.3512	299.803	0.28207	26.3337	976.337
50.8	1.74933	24.7001	301.793	0.283805	26.4514	977.125
50.4	1.74348	25.054	303.812	0.285564	26.5708	977.925
50	1.73778	25.4129	305.859	0.287349	26.6919	978.736
49.6	1.73234	25.777	307.82	0.289047	26.8042	979.546
49.2	1.72705	26.1463	309.738	0.2907	26.9114	980.359
48.8	1.7219	26.5209	311.683	0.292376	27.0203	981.183
48.4	1.71692	26.9009	313.656	0.294076	27.1306	982.019
48	1.71219	27.2864	315.657	0.2958	27.2426	982.867
47.6	1.7076	27.6773	317.687	0.297549	27.3562	983.728
47.2	1.70316	28.0738	319.747	0.299324	27.4714	984.6
46.8	1.69892	28.4761	321.835	0.301123	27.5882	985.485
46.4	1.6949	28.8841	323.94	0.302935	27.7063	986.381
46	1.69103	29.2979	326.021	0.304717	27.8242	987.278
45.5	1.68731	29.7177	328.132	0.306525	27.9438	988.189
45.1	1.68377	30.1434	330.273	0.308358	28.0652	989.113
44.7	1.68046	30.5753	332.444	0.310218	28.1882	990.049
44.3	1.67731	31.0134	334.647	0.312105	28.3131	991
44	1.67431	31.4577	336.881	0.314019	28.4397	991.964
43.6	1.67142	31.9084	339.148	0.31596	28.5682	992.941
43.2	1.66882	32.3656	341.383	0.317867	28.6926	993.924
42.8	1.66636	32.8293	343.494	0.319649	28.8044	994.896
42.4	1.66402	33.2997	345.635	0.321457	28.9178	995.883
42	1.66183	33.7768	347.806	0.32329	29.0328	996.884
41.6	1.6598	34.2607	350.009	0.32515	29.1494	997.9
41.2	1.65801	34.7516	352.243	0.327037	29.2677	998.929
40.9	1.65634	35.2495	354.51	0.32895	29.3877	999.974
40.5	1.6548	35.7545	356.808	0.330891	29.5094	1001.03
40.1	1.6534	36.2668	359.14	0.33286	29.6329	1002.11
39.8	1.65216	36.7864	361.466	0.334816	29.7577	1003.19
39.4	1.65113	37.3135	363.806	0.33678	29.8842	1004.28
39	1.6502	37.8481	366.18	0.338773	30.0125	1005.39
38.7	1.64943	38.3904	368.587	0.340793	30.1426	1006.51
38.3	1.64876	38.9404	371.03	0.342843	30.2745	1007.65
38	1.64821	39.4983	373.507	0.344923	30.4084	1008.8
37.6	1.64786	40.0642	376.019	0.347032	30.5441	1009.97
37.3	1.64765	40.6382	378.568	0.349171	30.6819	1011.16
37	1.64754	41.2205	380.967	0.35116	30.8043	1012.33
36.6	1.64756	41.8111	383.327	0.353107	30.9218	1013.51
36.3	1.64767	42.4101	385.72	0.355081	31.0409	1014.7
36	1.64787	43.0178	388.147	0.357084	31.1617	1015.91
35.7	1.6483	43.6341	390.61	0.359115	31.2842	1017.13
35.3	1.64883	44.2593	393.107	0.361176	31.4085	1018.37
35	1.64945	44.8934	395.641	0.363266	31.5346	1019.63
34.7	1.65017	45.5366	398.21	0.365386	31.6625	1020.91
34.4	1.65099	46.189	400.817	0.367536	31.7922	1022.21
34.1	1.65189	46.8508	403.422	0.369675	31.9252	1023.51
33.8	1.65293	47.522	406.059	0.371838	32.0603	1024.83
33.5	1.65411	48.2029	408.734	0.374033	32.1973	1026.16
33.2	1.65537	48.8935	411.448	0.376259	32.3363	1027.52
32.9	1.65671	49.5941	414.2	0.378517	32.4773	1028.89
32.7	1.65814	50.3046	416.992	0.380807	32.6203	1030.29
32.4	1.65964	51.0254	419.824	0.38313	32.7654	1031.7
32.1	1.66121	51.7564	422.696	0.385486	32.9125	1033.14
31.8	1.66288	52.498	425.336	0.387613	33.0364	1034.54
31.6	1.66465	53.2501	427.978	0.389735	33.1588	1035.94
31.3	1.66652	54.0131	430.658	0.391888	33.283	1037.37
31	1.66847	54.7869	433.376	0.394071	33.4089	1038.82
30.8	1.6705	55.5719	436.133	0.396286	33.5366	1040.29
30.5	1.67257	56.3681	438.929	0.398532	33.6662	1041.78
30.3	1.67473	57.1757	441.766	0.400811	33.7976	1043.29
30	1.67694	57.9949	444.643	0.403122	33.9309	1044.83
29.8	1.6792	58.8258	447.562	0.405466	34.0661	1046.38
29.6	1.68153	59.6687	450.477	0.407796	34.204	1047.94
29.3	1.68397	60.5236	453.423	0.410146	34.344	1049.52
29.1	1.68649	61.3907	456.411	0.41253	34.4861	1051.12
28.9	1.68903	62.2703	459.443	0.414948	34.6301	1052.74
28.6	1.69164	63.1625	462.517	0.417401	34.7763	1054.39
28.4	1.69429	64.0674	465.636	0.419889	34.9245	1056.06
28.2	1.69697	64.9854	468.799	0.422413	35.0749	1057.75
28	1.69972	65.9164	472.008	0.424973	35.2274	1059.47
27.8	1.7025	66.8608	475.092	0.427405	35.3669	1061.17
27.6	1.70532	67.8188	478.079	0.429735	35.4959	1062.85
27.3	1.70819	68.7905	481.109	0.432098	35.6266	1064.56
27.1	1.71108	69.7761	484.182	0.434496	35.7593	1066.29
26.9	1.71404	70.7758	487.299	0.436927	35.8939	1068.05
26.7	1.71706	71.7898	490.46	0.439394	36.0304	1069.84
26.6	1.72014	72.8184	493.667	0.441896	36.1688	1071.64
26.4	1.72324	73.8617	496.92	0.444433	36.3093	1073.48
26.2	1.72636	74.9199	500.22	0.447007	36.4517	1075.34
26	1.72951	75.9934	503.528	0.449578	36.5947	1077.21
25.8	1.7327	77.0822	506.814	0.452115	36.7371	1079.08
25.6	1.73592	78.1865	510.147	0.454687	36.8816	1080.98
25.4	1.73915	79.3068	513.528	0.457297	37.0281	1082.91
25.3	1.74243	80.443	516.958	0.459944	37.1767	1084.87
25.1	1.74571	81.5956	520.436	0.462629	37.3275	1086.85
24.9	1.749	82.7646	523.965	0.465352	37.4804	1088.86
24.8	1.75232	83.9504	527.544	0.468114	37.6355	1090.9
24.6	1.75565	85.1532	531.174	0.470916	37.7928	1092.97
24.4	1.759	86.3733	534.646	0.473554	37.9349	1095
24.3	1.76238	87.6108	538.092	0.476156	38.0727	1097.04
24.1	1.76576	88.866	541.588	0.478796	38.2125	1099.1
23.9	1.76916	90.1393	545.134	0.481473	38.3543	1101.2
23.8	1.77258	91.4307	548.73	0.484189	38.4982	1103.33
23.6	1.776	92.7407	552.378	0.486943	38.6441	1105.48
23.5	1.77945	94.0694	556.078	0.489737	38.792	1107.67
23.3	1.78292	95.4172	559.832	0.492571	38.9422	1109.89
23.2	1.78639	96.7843	563.639	0.495446	39.0944	1112.14
23.1	1.78986	98.171	567.405	0.498267	39.2429	1114.39
22.9	1.79335	99.5775	571.131	0.501033	39.3875	1116.63
22.8	1.79683	101.004	574.911	0.503839	39.5341	1118.9
22.6	1.8003	102.451	578.745	0.506686	39.6829	1121.2
22.5	1.80379	103.919	582.633	0.509573	39.8338	1123.54
22.4	1.8073	105.408	586.578	0.512501	39.9869	1125.91
22.2	1.81078	106.918	590.578	0.515472	40.1421	1128.32
22.1	1.81427	108.45	594.637	0.518485	40.2996	1130.76
22	1.81775	110.004	598.753	0.521541	40.4594	1133.23
21.8	1.82121	111.58	602.832	0.524546	40.6143	1135.71
21.7	1.82468	113.179	606.831	0.527457	40.7611	1138.16
21.6	1.82813	114.8	610.888	0.53041	40.9101	1140.65
21.5	1.8316	116.445	615.002	0.533405	41.0612	1143.18
21.3	1.83505	118.114	619.176	0.536443	41.2144	1145.74
21.2	1.8385	119.806	623.409	0.539524	41.3698	1148.34
21.1	1.84192	121.522	627.703	0.54265	41.5275	1150.98
21	1.84534	123.263	632.058	0.54582	41.6874	1153.66
20.9	1.84874	125.03	636.476	0.549036	41.8497	1156.37
20.8	1.85212	126.821	640.909	0.55225	42.0106	1159.1
20.6	1.85549	128.638	645.153	0.555261	42.155	1161.76
20.5	1.85885	130.481	649.458	0.558315	42.3015	1164.46
20.4	1.86221	132.35	653.825	0.561413	42.4502	1167.2
20.3	1.86555	134.247	658.254	0.564556	42.6009	1169.98
20.2	1.86887	136.17	662.747	0.567743	42.7538	1172.8
20.1	1.87218	138.121	667.304	0.570977	42.9089	1175.66
20	1.87545	140.1	671.927	0.574256	43.0662	1178.56
19.9	1.87873	142.107	676.615	0.577583	43.2258	1181.5
19.8	1.88198	144.143	681.371	0.580957	43.3877	1184.48
19.7	1.88521	146.209	686.12	0.584301	43.5478	1187.47
19.6	1.88844	148.303	690.86	0.587613	43.7062	1190.46
19.5	1.89163	150.428	695.667	0.590973	43.8668	1193.5
19.4	1.8948	152.583	700.544	0.59438	44.0297	1196.58
19.3	1.89794	154.77	705.49	0.597837	44.1949	1199.7
19.2	1.90107	156.987	710.508	0.601342	44.3626	1202.87
19.1	1.90416	159.236	715.597	0.604899	44.5326	1206.08
19	1.90722	161.518	720.759	0.608506	44.705	1209.34
18.9	1.91023	163.832	725.995	0.612164	44.8799	1212.65
18.8	1.91323	166.179	731.177	0.615749	45.0471	1215.94
18.8	1.91621	168.56	736.117	0.619074	45.1913	1219.13
18.7	1.91916	170.975	741.128	0.622447	45.3376	1222.36
18.6	1.92209	173.425	746.211	0.625868	45.4859	1225.64
18.5	1.92498	175.909	751.366	0.629338	45.6364	1228.97
18.4	1.92785	178.43	756.595	0.632858	45.7891	1232.34
18.3	1.93067	180.986	761.899	0.636428	45.9439	1235.76
18.2	1.93348	183.579	767.279	0.640049	46.1009	1239.23
18.2	1.93624	186.21	772.737	0.643723	46.2602	1242.76
18.1	1.93897	188.878	778.272	0.647449	46.4218	1246.33
18	1.94168	191.584	783.887	0.651228	46.5857	1249.95
17.9	1.94435	194.329	789.407	0.654876	46.7429	1253.52
17.8	1.94702	197.113	794.996	0.658564	46.9017	1257.13
17.7	1.94964	199.937	800.665	0.662306	47.0628	1260.79
17.7	1.95225	202.802	806.415	0.666101	47.2263	1264.51
17.6	1.95481	205.707	812.248	0.669951	47.392	1268.28
17.5	1.95734	208.654	818.164	0.673855	47.5602	1272.1
17.4	1.95982	211.644	824.165	0.677816	47.7307	1275.98
17.4	1.96225	214.676	830.252	0.681833	47.9037	1279.91
17.3	1.96466	217.752	836.426	0.685908	48.0792	1283.9
17.2	1.96702	220.872	842.656	0.690009	48.2548	1287.93
17.2	1.96935	224.036	848.647	0.693836	48.4088	1291.83
17.1	1.97163	227.246	854.724	0.697719	48.5651	1295.79
17	1.97388	230.502	860.887	0.701657	48.7236	1299.8
16.9	1.97609	233.805	867.14	0.705651	48.8844	1303.87
16.9	1.97828	237.155	873.481	0.709703	49.0474	1308
16.8	1.98045	240.552	879.914	0.713813	49.2128	1312.18
16.7	1.98257	243.999	886.439	0.717982	49.3806	1316.43
16.7	1.98464	247.495	893.057	0.72221	49.5508	1320.74
16.6	1.98668	251.041	899.77	0.726499	49.7234	1325.11
16.5	1.98868	254.638	906.579	0.730849	49.8985	1329.54
16.5	1.99062	258.286	913.2	0.734968	50.0565	1333.85
16.4	1.99252	261.986	919.813	0.73904	50.2098	1338.15
16.3	1.99437	265.74	926.52	0.74317	50.3653	1342.52
16.3	1.99617	269.547	933.324	0.747359	50.523	1346.95
16.2	1.99793	273.409	940.225	0.751609	50.6829	1351.44
16.1	1.99968	277.327	947.225	0.755919	50.8451	1356
16.1	2.00142	281.3	954.326	0.760291	51.0097	1360.62
16	2.0031	285.33	961.528	0.764725	51.1766	1365.31
16	2.00475	289.418	968.833	0.769223	51.3459	1370.06
15.9	2.00634	293.565	976.243	0.773786	51.5177	1374.89
15.8	2.00789	297.771	983.759	0.778414	51.6919	1379.78
15.8	2.00939	302.037	991.141	0.782849	51.8545	1384.57
15.7	2.01084	306.365	998.602	0.78732	52.0179	1389.41
15.7	2.01224	310.754	1006.17	0.791854	52.1836	1394.31
15.6	2.01359	315.207	1013.85	0.796454	52.3517	1399.29
15.6	2.01493	319.723	1021.63	0.801119	52.5223	1404.34
15.5	2.01624	324.304	1029.53	0.805851	52.6952	1409.46
15.4	2.01752	328.95	1037.54	0.810651	52.8707	1414.65
15.4	2.01872	333.663	1045.67	0.81552	53.0486	1419.92
15.3	2.01988	338.444	1053.91	0.820459	53.2291	1425.27
15.3	2.02098	343.293	1062.27	0.825468	53.4122	1430.69
15.2	2.02203	348.211	1070.59	0.830388	53.5874	1436.07
15.2	2.02303	353.2	1078.73	0.835055	53.744	1441.31
15.1	2.02399	358.261	1086.97	0.839789	53.9029	1446.63
15.1	2.02494	363.394	1095.34	0.844591	54.064	1452.02
15	2.02587	368.6	1103.83	0.849461	54.2274	1457.49
15	2.02676	373.881	1112.43	0.854401	54.3932	1463.04
14.9	2.02759	379.238	1121.17	0.859413	54.5613	1468.66
14.9	2.02836	384.672	1130.02	0.864495	54.7318	1474.37
14.8	2.02909	390.183	1139	0.869651	54.9048	1480.16
14.8	2.02976	395.773	1148.12	0.874881	55.0803	1486.03
14.7	2.03038	401.444	1157.36	0.880185	55.2583	1491.99
14.7	2.03095	407.195	1166.7	0.885531	55.4368	1498
14.6	2.03152	413.03	1175.72	0.890472	55.5903	1503.74
14.6	2.03205	418.947	1184.86	0.895484	55.746	1509.56
14.5	2.03254	424.95	1194.14	0.900568	55.9039	1515.47
14.5	2.03297	431.038	1203.55	0.905725	56.064	1521.46
14.4	2.03334	437.214	1213.1	0.910956	56.2265	1527.54
14.4	2.03367	443.478	1222.78	0.916261	56.3913	1533.7
14.3	2.03396	449.832	1232.6	0.921643	56.5584	1539.95
14.3	2.03421	456.277	1242.56	0.927101	56.728	1546.3
14.2	2.03446	462.814	1252.67	0.932638	56.8999	1552.73
14.2	2.03464	469.445	1262.91	0.938254	57.0744	1559.25
14.1	2.0348	476.171	1273.31	0.943951	57.2513	1565.87
14.1	2.03489	482.993	1283.74	0.94961	57.4248	1572.49
14	2.03492	489.914	1294	0.955003	57.5835	1578.94
14	2.03491	496.933	1304.4	0.960473	57.7444	1585.47
14	2.03484	504.053	1314.95	0.966022	57.9077	1592.1
13.9	2.03477	511.274	1325.65	0.97165	58.0733	1598.82
13.9	2.03467	518.6	1336.51	0.977359	58.2412	1605.65
13.8	2.03453	526.03	1347.52	0.983149	58.4116	1612.56
13.8	2.03434	533.567	1358.69	0.989023	58.5844	1619.58
13.7	2.03411	541.211	1370.02	0.994981	58.7597	1626.7
13.7	2.03383	548.965	1381.51	1.00102	58.9375	1633.92
13.7	2.03348	556.831	1393.17	1.00715	59.1178	1641.24
13.6	2.03311	564.809	1404.99	1.01337	59.3008	1648.67
13.6	2.03275	572.901	1416.79	1.01947	59.4761	1656.04
13.5	2.03232	581.109	1428.45	1.02534	59.6385	1663.26
13.5	2.03184	589.435	1440.28	1.03129	59.8033	1670.59
13.5	2.03132	597.88	1452.28	1.03734	59.9704	1678.02
13.4	2.03075	606.446	1464.46	1.04346	60.1399	1685.56
13.4	2.03013	615.135	1476.8	1.04968	60.3119	1693.21
13.3	2.0295	623.949	1489.33	1.05598	60.4863	1700.96
13.3	2.02886	632.888	1502.03	1.06238	60.6632	1708.83
13.3	2.02816	641.956	1514.92	1.06886	60.8427	1716.81
13.2	2.02742	651.154	1527.99	1.07544	61.0247	1724.91
13.2	2.02664	660.483	1541.25	1.08211	61.2094	1733.12
13.1	2.0258	669.946	1554.69	1.08888	61.3966	1741.44
13.1	2.02492	679.545	1568.03	1.09544	61.5719	1749.64
13.1	2.02401	689.281	1581.11	1.10164	61.7277	1757.59
13	2.02309	699.156	1594.37	1.10793	61.8858	1765.66
13	2.02213	709.174	1607.82	1.11431	62.0461	1773.84
13	2.02112	719.334	1621.47	1.12078	62.2087	1782.14
12.9	2.02007	729.641	1635.31	1.12734	62.3736	1790.55
12.9	2.01897	740.094	1649.35	1.134	62.5409	1799.09
12.8	2.01783	750.698	1663.59	1.14075	62.7106	1807.75
12.8	2.0167	761.454	1678.03	1.14759	62.8827	1816.53
12.8	2.01553	772.364	1692.68	1.15454	63.0573	1825.44
12.7	2.01433	783.43	1707.54	1.16159	63.2344	1834.47
12.7	2.01307	794.654	1722.62	1.16873	63.414	1843.64
12.7	2.01177	806.04	1737.91	1.17598	63.5962	1852.94
12.6	2.01043	817.588	1752.94	1.18288	63.7626	1862
12.6	2.00904	829.302	1767.77	1.18948	63.9151	1870.87
12.6	2.00768	841.184	1782.81	1.19618	64.0697	1879.87
12.5	2.00629	853.236	1798.07	1.20297	64.2266	1888.99
12.5	2.00485	865.461	1813.55	1.20986	64.3857	1898.25
12.5	2.00337	877.861	1829.24	1.21685	64.5471	1907.64
12.4	2.00186	890.438	1845.17	1.22394	64.7108	1917.16
12.4	2.0003	903.196	1861.32	1.23113	64.8769	1926.82
12.4	1.9987	916.136	1877.7	1.23842	65.0453	1936.62
12.3	1.99713	929.262	1894.32	1.24582	65.2161	1946.56
12.3	1.99551	942.576	1911.17	1.25332	65.3894	1956.64
12.3	1.99385	956.081	1928.27	1.26093	65.5652	1966.87
12.2	1.99214	969.779	1945.61	1.26865	65.7435	1977.24
12.2	1.9904	983.674	1963.2	1.27648	65.9243	1987.76
12.2	1.98863	997.767	1980.01	1.28352	66.0758	1997.72
12.1	1.98686	1012.06	1997.01	1.29061	66.2281	2007.79
12.1	1.98508	1026.56	2014.26	1.29782	66.3825	2018
12.1	1.98326	1041.27	2031.75	1.30512	66.5392	2028.36
12.1	1.98139	1056.19	2049.5	1.31253	66.6981	2038.87
12	1.97949	1071.32	2067.49	1.32004	66.8593	2049.53
12	1.97755	1086.67	2085.75	1.32766	67.0228	2060.34
12	1.97559	1102.24	2104.27	1.33539	67.1886	2071.31
11.9	1.97365	1118.03	2123.05	1.34323	67.3568	2082.43
11.9	1.97169	1134.05	2142.1	1.35119	67.5274	2093.71
11.9	1.96969	1150.3	2161.43	1.35926	67.7005	2105.16
11.8	1.96765	1166.78	2181.03	1.36744	67.876	2116.76
11.8	1.96557	1183.5	2200.91	1.37574	68.0541	2128.54
11.8	1.96345	1200.45	2221.08	1.38416	68.2347	2140.48
11.8	1.96134	1217.65	2240.22	1.39169	68.3862	2151.84
11.7	1.95923	1235.1	2259.43	1.39915	68.5345	2163.24
11.7	1.95708	1252.8	2278.9	1.40673	68.685	2174.8
11.7	1.95489	1270.75	2298.66	1.41441	68.8376	2186.53
11.6	1.95267	1288.95	2318.7	1.4222	68.9924	2198.42
11.6	1.95042	1307.42	2339.03	1.4301	69.1494	2210.49
11.6	1.94817	1326.15	2359.64	1.43812	69.3086	2222.73
11.6	1.94594	1345.15	2380.56	1.44625	69.4702	2235.14
11.5	1.94367	1364.42	2401.77	1.4545	69.634	2247.73
11.5	1.94139	1383.97	2423.29	1.46286	69.8002	2260.51
11.5	1.93906	1403.8	2445.11	1.47135	69.9688	2273.46
11.5	1.93667	1423.92	2467.25	1.47996	70.1398	2286.6
11.4	1.93427	1444.32	2489.71	1.48869	70.3133	2299.93
11.4	1.9319	1465.01	2512.48	1.49754	70.4892	2313.45
11.4	1.92952	1486	2535.59	1.50653	70.6676	2327.16


==> anc/sfho_nm_T0.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^-3]	s[]	mu_B-m_n[MeV]   mu_Q[MeV]	mul[MeV]	F[MeV]	E[MeV]	e[MeV/fm^-3]
1.000000000000000056e-01	9.999999999999999799e-13	1.000000000000000021e-02	9.711407900000000621e-14	1.851259900000000158e+01	-1.655688060246284898e+00	-1.984215634918470172e+01	0.000000000000000000e+00	-1.385873737218616952e+00	4.653862129999879471e-01	9.394653862130000675e-10
1.000000000000000056e-01	1.098495252297123070e-12	1.000000000000000021e-02	1.066793054032214539e-13	1.842136699291367918e+01	-1.646293981168857279e+00	-1.986927187718992016e+01	0.000000000000000000e+00	-1.376750672855109769e+00	4.653860309200581469e-01	1.031998266252449653e-09
1.000000000000000056e-01	1.206691819319320406e-12	1.000000000000000021e-02	1.171866550823362335e-13	1.833013541547173375e+01	-1.636899850450675764e+00	-1.989638730425339119e+01	0.000000000000000000e+00	-1.367627743858292888e+00	4.653858488409241545e-01	1.133645195637465196e-09
1.000000000000000056e-01	1.325545234508051392e-12	1.000000000000000021e-02	1.287289219861527799e-13	1.823890363594347619e+01	-1.627505703908551427e+00	-1.992350375079098868e+01	0.000000000000000000e+00	-1.358504700515140939e+00	4.653856667612217279e-01	1.245303864955844047e-09
1.000000000000000056e-01	1.456105146812171298e-12	1.000000000000000021e-02	1.414080396739692402e-13	1.814767189719701790e+01	-1.618111653481673295e+00	-1.995062019098822859e+01	0.000000000000000000e+00	-1.349381756857269465e+00	4.653854847291540864e-01	1.367960383056194690e-09
1.000000000000000056e-01	1.599524590618575778e-12	1.000000000000000021e-02	1.553359799596939932e-13	1.805644008438124715e+01	-1.608717493471249593e+00	-1.997773768339559197e+01	0.000000000000000000e+00	-1.340258710168882317e+00	4.653853021914073906e-01	1.502697985825810192e-09
1.000000000000000056e-01	1.757070168727004945e-12	1.000000000000000021e-02	1.706357448254538799e-13	1.796520826465970444e+01	-1.599323347413197149e+00	-2.000485607587812353e+01	0.000000000000000000e+00	-1.331135758131722469e+00	4.653851092919012444e-01	1.650706602727164158e-09
1.000000000000000056e-01	1.930133238299520374e-12	1.000000000000000021e-02	1.874424528220219114e-13	1.787397646260211559e+01	-1.589929288690995257e+00	-2.003197447867387737e+01	0.000000000000000000e+00	-1.322012712167065729e+00	4.653849076785263605e-01	1.813293365642162900e-09
1.000000000000000056e-01	2.120242198572894853e-12	1.000000000000000021e-02	2.059045270466238860e-13	1.778274464125700405e+01	-1.580535135478239539e+00	-2.005909395870591183e+01	0.000000000000000000e+00	-1.312889769295225051e+00	4.653847048477928183e-01	1.991894152749736864e-09
1.000000000000000056e-01	2.329075988852339038e-12	1.000000000000000021e-02	2.261850115843644693e-13	1.769151284144918534e+01	-1.571141078403156532e+00	-2.008621426201782967e+01	0.000000000000000000e+00	-1.303766819564998514e+00	4.653844816657510819e-01	2.188086269354178498e-09
1.000000000000000056e-01	2.558478915993521786e-12	1.000000000000000021e-02	2.484630086886209404e-13	1.760028098465328839e+01	-1.561746905915813777e+00	-2.011333479239572242e+01	0.000000000000000000e+00	-1.294643848568966860e+00	4.653842515529049706e-01	2.403602377913350574e-09
1.000000000000000056e-01	2.810476942321174344e-12	1.000000000000000021e-02	2.729352591151010390e-13	1.750904897911482649e+01	-1.552352767214518758e+00	-2.014045700330618160e+01	0.000000000000000000e+00	-1.285520803418876312e+00	4.653840179232702212e-01	2.640345799891280955e-09
1.000000000000000056e-01	3.087295577830345739e-12	1.000000000000000021e-02	2.998178861113575423e-13	1.741781616809010202e+01	-1.542958698365210379e+00	-2.016757839491247495e+01	0.000000000000000000e+00	-1.276397859036251248e+00	4.653837533604701093e-01	2.900407324786438397e-09
1.000000000000000056e-01	3.391379534684538688e-12	1.000000000000000021e-02	3.293482934836068772e-13	1.732658424518900731e+01	-1.533564523209623998e+00	-2.019470196572100917e+01	0.000000000000000000e+00	-1.267274897455308746e+00	4.653834710867386093e-01	3.186083675048405944e-09
1.000000000000000056e-01	3.725414317588592219e-12	1.000000000000000021e-02	3.617872715792913690e-13	1.723535119385904935e+01	-1.524170385588008880e+00	-2.022182610578063588e+01	0.000000000000000000e+00	-1.258151960475856868e+00	4.653831671502075551e-01	3.499897789329754326e-09
1.000000000000000056e-01	4.092349940710795645e-12	1.000000000000000021e-02	3.974212953457029182e-13	1.714411830780052881e+01	-1.514776307305072400e+00	-2.024895063375707238e+01	0.000000000000000000e+00	-1.249029088267207044e+00	4.653828330659735002e-01	3.844621103736742762e-09
1.000000000000000056e-01	4.495426980609222231e-12	1.000000000000000021e-02	4.365650507203703574e-13	1.705288540997132785e+01	-1.505382156260871129e+00	-2.027607685007268401e+01	0.000000000000000000e+00	-1.239906113787583308e+00	4.653824675552868939e-01	4.223298027693010020e-09
1.000000000000000056e-01	4.938205195247622687e-12	1.000000000000000021e-02	4.795642206490931310e-13	1.696165220643575466e+01	-1.495988072726465168e+00	-2.030320332167183039e+01	0.000000000000000000e+00	-1.230783150798288261e+00	4.653820620717397105e-01	4.639272830454215462e-09
1.000000000000000056e-01	5.424594961848500805e-12	1.000000000000000021e-02	5.267985388949178242e-13	1.687041811119221180e+01	-1.486593925438448816e+00	-2.033033180472909152e+01	0.000000000000000000e+00	-1.221660220541593844e+00	4.653816157411938548e-01	5.096219175943828538e-09
1.000000000000000056e-01	5.958891811225473108e-12	1.000000000000000021e-02	5.786851272941602298e-13	1.677918424797820762e+01	-1.477199835175221354e+00	-2.035746072761041958e+01	0.000000000000000000e+00	-1.212537331144517339e+00	4.653811139302206357e-01	5.598172566449616720e-09
1.000000000000000056e-01	6.545814363583387335e-12	1.000000000000000021e-02	6.356822000071191162e-13	1.668794958092752267e+01	-1.467805684961076107e+00	-2.038459023668772119e+01	0.000000000000000000e+00	-1.203414383556946632e+00	4.653805383097733284e-01	6.149565982017001107e-09
1.000000000000000056e-01	7.190546000814667087e-12	1.000000000000000021e-02	6.982930931854017892e-13	1.659671330043266124e+01	-1.458411627260735033e+00	-2.041172156386884140e+01	0.000000000000000000e+00	-1.194291534798480825e+00	4.653798846159133973e-01	6.755269030233156573e-09
1.000000000000000056e-01	7.898780643318977268e-12	1.000000000000000021e-02	7.670707119790187789e-13	1.650547741442317928e+01	-1.449017558453522314e+00	-2.043885413176131394e+01	0.000000000000000000e+00	-1.185168621761590657e+00	4.653791465475478617e-01	7.420630951871074004e-09
1.000000000000000056e-01	8.676773035622312662e-12	1.000000000000000021e-02	8.426224168116610477e-13	1.641424059057706941e+01	-1.439623440507745267e+00	-2.046598834836294145e+01	0.000000000000000000e+00	-1.176045683297843425e+00	4.653783029011719918e-01	8.151527862359327407e-09
1.000000000000000056e-01	9.531393984890807918e-12	1.000000000000000021e-02	9.256153849379377146e-13	1.632300195342219240e+01	-1.430229301993187763e+00	-2.049312388784229100e+01	0.000000000000000000e+00	-1.166922819509636611e+00	4.653773241867611432e-01	8.954414646440927337e-09
1.000000000000000056e-01	1.047019104017590952e-11	1.000000000000000021e-02	1.016782486214938626e-12	1.623176189275618597e+01	-1.420835234217536103e+00	-2.052026094341349705e+01	0.000000000000000000e+00	-1.157799997584447738e+00	4.653761821948592114e-01	9.836381964258307127e-09
1.000000000000000056e-01	1.150145514827711423e-11	1.000000000000000021e-02	1.116928771702310866e-12	1.614052022901952910e+01	-1.411441210008148373e+00	-2.054739991294913892e+01	0.000000000000000000e+00	-1.148677179104879542e+00	4.653748636303589592e-01	1.080521887235339064e-08
1.000000000000000056e-01	1.263429387489071572e-11	1.000000000000000021e-02	1.226938554118724112e-12	1.604927654027724415e+01	-1.402047184301949079e+00	-2.057454093696829744e+01	0.000000000000000000e+00	-1.139554342617770999e+00	4.653733193517837208e-01	1.186948161180060653e-08
1.000000000000000056e-01	1.387871183769407704e-11	1.000000000000000021e-02	1.347783221624908607e-12	1.595803016587864320e+01	-1.392653153652290365e+00	-2.060168378756856811e+01	0.000000000000000000e+00	-1.130431582134065138e+00	4.653715039424923816e-01	1.303856917259543035e-08
1.000000000000000056e-01	1.524569906170682489e-11	1.000000000000000021e-02	1.480529818660978170e-12	1.586678134093505221e+01	-1.383259188987694621e+00	-2.062882910471742548e+01	0.000000000000000000e+00	-1.121308807788409467e+00	4.653693756671373194e-01	1.432280630039666428e-08
1.000000000000000056e-01	1.674732803723565073e-11	1.000000000000000021e-02	1.626350435925981400e-12	1.577552863385926685e+01	-1.373865200073248305e+00	-2.065597754334941882e+01	0.000000000000000000e+00	-1.112186031545547849e+00	4.653668666464909620e-01	1.573353467853766681e-08
1.000000000000000056e-01	1.839686033756586408e-11	1.000000000000000021e-02	1.786532570382636759e-12	1.568427187731735906e+01	-1.364471280903533312e+00	-2.068312875783907145e+01	0.000000000000000000e+00	-1.103063250869467993e+00	4.653639005189234013e-01	1.728321309165833690e-08
1.000000000000000056e-01	2.020886373798934935e-11	1.000000000000000021e-02	1.962490434495101940e-12	1.559300968384613384e+01	-1.355077409420569534e+00	-2.071028294995437591e+01	0.000000000000000000e+00	-1.093940529382052773e+00	4.653603997356867694e-01	1.898552745487931458e-08
1.000000000000000056e-01	2.219934087050079329e-11	1.000000000000000021e-02	2.155777464028403669e-12	1.550174119668128903e+01	-1.345683516066020990e+00	-2.073744123005826268e+01	0.000000000000000000e+00	-1.084817934392390271e+00	4.653562601490648376e-01	2.085551167964551683e-08
1.000000000000000056e-01	2.438587055037061093e-11	1.000000000000000021e-02	2.368099966764862010e-12	1.541046581762156009e+01	-1.336289766143363700e+00	-2.076460325688887920e+01	0.000000000000000000e+00	-1.075695277373824865e+00	4.653513541143183829e-01	2.290968044467987495e-08
1.000000000000000056e-01	2.678776302271435040e-11	1.000000000000000021e-02	2.601332187654687050e-12	1.531918261795768110e+01	-1.326896092932314808e+00	-2.079177053849457835e+01	0.000000000000000000e+00	-1.066572739337857456e+00	4.653455386447831188e-01	2.516617504434166990e-08
1.000000000000000056e-01	2.942623050011214820e-11	1.000000000000000021e-02	2.857532787289225894e-12	1.522788889050704420e+01	-1.317502393136505301e+00	-2.081894381502361568e+01	0.000000000000000000e+00	-1.057450183946571087e+00	4.653386588668126933e-01	2.764492360224173475e-08
1.000000000000000056e-01	3.232457449737399118e-11	1.000000000000000021e-02	3.138962910425123104e-12	1.513658293696329515e+01	-1.308108837961627691e+00	-2.084612281028795877e+01	0.000000000000000000e+00	-1.048327745348160533e+00	4.653305272042871366e-01	3.036781706432669519e-08
1.000000000000000056e-01	3.550839161788999494e-11	1.000000000000000021e-02	3.448106176649062250e-12	1.504526301592527737e+01	-1.298715504423109568e+00	-2.087330900127918198e+01	0.000000000000000000e+00	-1.039205363300311546e+00	4.653209293479676489e-01	3.335890252698599141e-08
1.000000000000000056e-01	3.900579960895913004e-11	1.000000000000000021e-02	3.787690418072642909e-12	1.495392704869753508e+01	-1.289322201623891440e+00	-2.090050472053313513e+01	0.000000000000000000e+00	-1.030083050959660795e+00	4.653096234313807145e-01	3.664459560674030939e-08
1.000000000000000056e-01	4.284768568249458783e-11	1.000000000000000021e-02	4.160711742823699831e-12	1.486257198634624999e+01	-1.279929049060904989e+00	-2.092770923312603770e+01	0.000000000000000000e+00	-1.020960834008519669e+00	4.652963453768279578e-01	4.025391372741833569e-08
1.000000000000000056e-01	4.706797929413972136e-11	1.000000000000000021e-02	4.570460799010811089e-12	1.477119544829757558e+01	-1.270536092942206263e+00	-2.095492574539706254e+01	0.000000000000000000e+00	-1.011838802324632525e+00	4.652808002148276501e-01	4.421873238426766780e-08
1.000000000000000056e-01	5.170395178983179170e-11	1.000000000000000021e-02	5.020551824737401954e-12	1.467979558338790902e+01	-1.261143429039348840e+00	-2.098215484137946163e+01	0.000000000000000000e+00	-1.002716889197017736e+00	4.652626988328165680e-01	4.857406665080211138e-08
1.000000000000000056e-01	5.679654556612956778e-11	1.000000000000000021e-02	5.514954260315613588e-12	1.458836724439002985e+01	-1.251750883244279633e+00	-2.100940009321580959e+01	0.000000000000000000e+00	-9.935950670690090192e-01	4.652417165150382061e-01	5.335838040894697335e-08
1.000000000000000056e-01	6.239073565127055617e-11	1.000000000000000021e-02	6.058027816072971654e-12	1.449690984916322023e+01	-1.242358602124315592e+00	-2.103666090238086284e+01	0.000000000000000000e+00	-9.844734289337111477e-01	4.652175576737818119e-01	5.861392604220420493e-08
1.000000000000000056e-01	6.853592690024557025e-11	1.000000000000000021e-02	6.654560879756722681e-12	1.440541970959506912e+01	-1.232966620843443772e+00	-2.106394260080774572e+01	0.000000000000000000e+00	-9.753519860039432388e-01	4.651899407323298874e-01	6.438711758310335091e-08
1.000000000000000056e-01	7.528639031170244041e-11	1.000000000000000021e-02	7.309812806651603593e-12	1.431389432047288324e+01	-1.223574934592983832e+00	-2.109124580246144731e+01	0.000000000000000000e+00	-9.662308333751070677e-01	4.651586385095924925e-01	7.072894061750428179e-08
1.000000000000000056e-01	8.270174231999327557e-11	1.000000000000000021e-02	8.029560103049978118e-12	1.422233356243446245e+01	-1.214183537412889313e+00	-2.111857313389504753e+01	0.000000000000000000e+00	-9.571098807119824414e-01	4.651234944612951949e-01	7.769540256185959649e-08
1.000000000000000056e-01	9.084747129521266552e-11	1.000000000000000021e-02	8.820148109536804236e-12	1.413073644621740321e+01	-1.204792532198988519e+00	-2.114592857053090214e+01	0.000000000000000000e+00	-9.479892168985770695e-01	4.650844416246400215e-01	8.534802729166503178e-08
1.000000000000000056e-01	9.979551590099029686e-11	1.000000000000000021e-02	9.688546619306712562e-12	1.403910390623580184e+01	-1.195401728383060469e+00	-2.117331517990032808e+01	0.000000000000000000e+00	-9.388688460635421507e-01	4.650415242757617307e-01	9.375439848986037698e-08
1.000000000000000056e-01	1.096249004177799017e-10	1.000000000000000021e-02	1.064241171496270800e-11	1.394743701406048153e+01	-1.186011311305958049e+00	-2.120073497816837715e+01	0.000000000000000000e+00	-9.297488649539218386e-01	4.649948697408490261e-01	1.029887565085854466e-07
1.000000000000000056e-01	1.204224326424761362e-10	1.000000000000000021e-02	1.169015320618306850e-11	1.385573885667132288e+01	-1.176621089209674453e+00	-2.122819094284098895e+01	0.000000000000000000e+00	-9.206291763351828195e-01	4.649446665633831799e-01	1.131326540190767968e-07
1.000000000000000056e-01	1.322834705278301600e-10	1.000000000000000021e-02	1.284100782716656251e-11	1.376401056236300136e+01	-1.167231165895569855e+00	-2.125568604737991762e+01	0.000000000000000000e+00	-9.115099763132548105e-01	4.648910622028097350e-01	1.242756762287580655e-07
1.000000000000000056e-01	1.453127643322078634e-10	1.000000000000000021e-02	1.410511813839389640e-11	1.367225097002421563e+01	-1.157841633140010540e+00	-2.128322326897249894e+01	0.000000000000000000e+00	-9.023910790938316495e-01	4.648339448584692946e-01	1.365162320134260256e-07
1.000000000000000056e-01	1.596253817171010822e-10	1.000000000000000021e-02	1.549361650514327977e-11	1.358045321035234210e+01	-1.148452292550429465e+00	-2.131080573825873259e+01	0.000000000000000000e+00	-8.932727617684577126e-01	4.647726043237980775e-01	1.499624229367347408e-07
1.000000000000000056e-01	1.753477239623515451e-10	1.000000000000000021e-02	1.701871067363595602e-11	1.348859929610064334e+01	-1.139063464664311853e+00	-2.133843952502958174e+01	0.000000000000000000e+00	-8.841548349855656852e-01	4.647051280693403896e-01	1.647329977871686944e-07
1.000000000000000056e-01	1.926186422737496924e-10	1.000000000000000021e-02	1.869377004254081063e-11	1.339664970264121635e+01	-1.129675459559875694e+00	-2.136613185778055879e+01	0.000000000000000000e+00	-8.750375066606466135e-01	4.646275064397968890e-01	1.809584010145044303e-07
1.000000000000000056e-01	2.115906640416319600e-10	1.000000000000000021e-02	2.053340610489493580e-11	1.330453163665032612e+01	-1.120288783689832091e+00	-2.139389550022236364e+01	0.000000000000000000e+00	-8.659207730864864061e-01	4.645324548041571688e-01	1.987819242656733150e-07
1.000000000000000056e-01	2.324313398801283107e-10	1.000000000000000021e-02	2.255355680572499179e-11	1.321213496976311674e+01	-1.110904099896174335e+00	-2.142175292631739225e+01	0.000000000000000000e+00	-8.568048622169044393e-01	4.644086025880369561e-01	2.183609712611918800e-07
1.000000000000000056e-01	2.553247233433799618e-10	1.000000000000000021e-02	2.477160619789887595e-11	1.311931835089198728e+01	-1.101522604064679944e+00	-2.144973952657913330e+01	0.000000000000000000e+00	-8.476900521055767967e-01	4.642417859270153713e-01	2.398684476249900574e-07
1.000000000000000056e-01	2.804729963867793270e-10	1.000000000000000021e-02	2.720662440247370822e-11	1.302597731321940699e+01	-1.092144994704012717e+00	-2.147789708369236195e+01	0.000000000000000000e+00	-8.385765968835130479e-01	4.640211064042887301e-01	2.634942889972857157e-07
1.000000000000000056e-01	3.080982549284253365e-10	1.000000000000000021e-02	2.987979285033038705e-11	1.293214441823022476e+01	-1.082771021224168129e+00	-2.150626794312174894e+01	0.000000000000000000e+00	-8.294650723514678248e-01	4.637493910960301946e-01	2.894471417559122063e-07
1.000000000000000056e-01	3.384444702799038880e-10	1.000000000000000021e-02	3.281487919117334952e-11	1.283804827688360106e+01	-1.073398908822731368e+00	-2.153487516469545682e+01	0.000000000000000000e+00	-8.203556235592941448e-01	4.634492799234521954e-01	3.179562094388750691e-07
1.000000000000000056e-01	3.717796437686892903e-10	1.000000000000000021e-02	3.603846154519325143e-11	1.274403494647392243e+01	-1.064026146691596120e+00	-2.156371387209395962e+01	0.000000000000000000e+00	-8.112483385182258644e-01	4.631551646218667884e-01	3.492732771609119930e-07
1.000000000000000056e-01	4.083981735806208761e-10	1.000000000000000021e-02	3.957983704131936815e-11	1.265039505073982973e+01	-1.054650783333352493e+00	-2.159275273003267515e+01	0.000000000000000000e+00	-8.021431346231793214e-01	4.628963628988458368e-01	3.836749310213679817e-07
1.000000000000000056e-01	4.486234547251284334e-10	1.000000000000000021e-02	4.347092984077425909e-11	1.255726609956559159e+01	-1.045271622670441269e+00	-2.162195194981402580e+01	0.000000000000000000e+00	-7.930395886262431304e-01	4.626870419433544157e-01	4.214649962461087922e-07
1.000000000000000056e-01	4.928107350846870031e-10	1.000000000000000021e-02	4.774644986961521891e-11	1.246464875176141973e+01	-1.035888751113054118e+00	-2.165127049372883050e+01	0.000000000000000000e+00	-7.839374268977508109e-01	4.625274958959835203e-01	4.629772187597704488e-07
1.000000000000000056e-01	5.413502527715840073e-10	1.000000000000000021e-02	5.244425512896427777e-11	1.237246748635553573e+01	-1.026502767873729738e+00	-2.168067708510677249e+01	0.000000000000000000e+00	-7.748363169250751525e-01	4.624104665883805865e-01	5.085782133754892238e-07
1.000000000000000056e-01	5.946706824994326217e-10	1.000000000000000021e-02	5.760579119576010052e-11	1.228062445025022420e+01	-1.017114385424773726e+00	-2.171014465044187602e+01	0.000000000000000000e+00	-7.657358962550233628e-01	4.623265177194753051e-01	5.586707028927970434e-07
1.000000000000000056e-01	6.532429214059166912e-10	1.000000000000000021e-02	6.327654105558264710e-11	1.218902920331469808e+01	-1.007724243888698190e+00	-2.173965713891829665e+01	0.000000000000000000e+00	-7.566360242875589392e-01	4.622669229272560187e-01	6.136970757953581408e-07
1.000000000000000056e-01	7.175842477611022145e-10	1.000000000000000021e-02	6.950647376381405449e-11	1.209761253966604677e+01	-9.983327894990980944e-01	-2.176920245803800924e+01	0.000000000000000000e+00	-7.475365766575805537e-01	4.622246930374558360e-01	6.741432938063248161e-07
1.000000000000000056e-01	7.882628892887734379e-10	1.000000000000000021e-02	7.635050674172651701e-11	1.200631944766776193e+01	-9.889404137156353469e-01	-2.179877132459852973e+01	0.000000000000000000e+00	-7.384373658405820606e-01	4.621946139359351946e-01	7.405431839039531292e-07
1.000000000000000056e-01	8.659030414457303259e-10	1.000000000000000021e-02	8.386899593437250387e-11	1.191511282842961350e+01	-9.795475046593666857e-01	-2.182835896609867987e+01	0.000000000000000000e+00	-7.293383411595186772e-01	4.621729711922171191e-01	8.134831528989701502e-07
1.000000000000000056e-01	9.511903799777737990e-10	1.000000000000000021e-02	9.212827249564184770e-11	1.182396665722198392e+01	-9.701541766093380037e-01	-2.185796184082964544e+01	0.000000000000000000e+00	-7.202395191844743749e-01	4.621571619051110247e-01	8.936073662455715209e-07
1.000000000000000056e-01	1.044878116436281047e-09	1.000000000000000021e-02	1.012012231310424552e-10	1.173286199461103152e+01	-9.607604643389745513e-01	-2.188757745436321400e+01	0.000000000000000000e+00	-7.111408589051961826e-01	4.621453900861069997e-01	9.816234369383807337e-07
1.000000000000000056e-01	1.147793650134415556e-09	1.000000000000000021e-02	1.111679316076553213e-10	1.164178622154713949e+01	-9.513665845845065139e-01	-2.191720370901716919e+01	0.000000000000000000e+00	-7.020422270343260607e-01	4.621364402484005041e-01	1.078308674747829117e-06
1.000000000000000056e-01	1.260845875289441014e-09	1.000000000000000021e-02	1.221163837768623888e-10	1.155073092371779531e+01	-9.419725389970379226e-01	-2.194684014725425669e+01	0.000000000000000000e+00	-6.929436893003639852e-01	4.621294563310129888e-01	1.184516950915649732e-06
1.000000000000000056e-01	1.385033207883861427e-09	1.000000000000000021e-02	1.341432409394440897e-10	1.145969054143973942e+01	-9.325783882946598879e-01	-2.197648650010383520e+01	0.000000000000000000e+00	-6.838452720088525894e-01	4.621238542365517787e-01	1.301186239087218859e-06
1.000000000000000056e-01	1.521452403134276153e-09	1.000000000000000021e-02	1.473546922674492132e-10	1.136866082556739066e+01	-9.231841322458940180e-01	-2.200614144754695189e+01	0.000000000000000000e+00	-6.747468884168483783e-01	4.621192445047199726e-01	1.429346898978171536e-06
1.000000000000000056e-01	1.671308241439051187e-09	1.000000000000000021e-02	1.618673912661464271e-10	1.127763848978594297e+01	-9.137897910942163193e-01	-2.203580515118243355e+01	0.000000000000000000e+00	-6.656485507660363510e-01	4.621153455515241149e-01	1.570130775896784854e-06
1.000000000000000056e-01	1.835924168345851743e-09	1.000000000000000021e-02	1.778094873669108748e-10	1.118662251028577614e+01	-9.043953789661560716e-01	-2.206547835674632552e+01	0.000000000000000000e+00	-6.565502598283501356e-01	4.621119544519842748e-01	1.724781196582414733e-06
1.000000000000000056e-01	2.016753982505462284e-09	1.000000000000000021e-02	1.953217543011508137e-10	1.109561018154967726e+01	-8.950009129347575865e-01	-2.209516010968249589e+01	0.000000000000000000e+00	-6.474520844533344643e-01	4.621089272767449074e-01	1.894663949592065685e-06
1.000000000000000056e-01	2.215394674833565449e-09	1.000000000000000021e-02	2.145588289058359267e-10	1.100460116310767233e+01	-8.856063890859142695e-01	-2.212485078565015684e+01	0.000000000000000000e+00	-6.383539504347481852e-01	4.621061720366697045e-01	2.081279347221455520e-06
1.000000000000000056e-01	2.433600532269001125e-09	1.000000000000000021e-02	2.356905880386256052e-10	1.091359429989502061e+01	-8.762118063741687335e-01	-2.215455071621144256e+01	0.000000000000000000e+00	-6.292557883750760084e-01	4.621036162014888760e-01	2.286275475406943538e-06
1.000000000000000056e-01	2.673298630685249819e-09	1.000000000000000021e-02	2.589036374025158102e-10	1.082258988728157867e+01	-8.668171636986199413e-01	-2.218425999910483526e+01	0.000000000000000000e+00	-6.201577827920345953e-01	4.621012027572533043e-01	2.511462748726018601e-06
1.000000000000000056e-01	2.936605853780147753e-09	1.000000000000000021e-02	2.844029646795306826e-10	1.073158646182325526e+01	-8.574224604273186223e-01	-2.221397913314223160e+01	0.000000000000000000e+00	-6.110597705065856644e-01	4.620988873045916989e-01	2.758829898997042895e-06
1.000000000000000056e-01	3.225847588245431839e-09	1.000000000000000021e-02	3.124137491127727087e-10	1.064058438810660512e+01	-8.480276929928124430e-01	-2.224370794713300370e+01	0.000000000000000000e+00	-6.019617791281461905e-01	4.620966539937398920e-01	3.030561538739282595e-06
1.000000000000000056e-01	3.543578260321731882e-09	1.000000000000000021e-02	3.431833552643564312e-10	1.054958385989231928e+01	-8.386328575503203542e-01	-2.227344733468162019e+01	0.000000000000000000e+00	-5.928639161606952257e-01	4.620944688152803792e-01	3.329057454356014786e-06
1.000000000000000056e-01	3.892603895106722078e-09	1.000000000000000021e-02	3.769835101038990001e-10	1.045858346905930070e+01	-8.292379498202085975e-01	-2.230319671165324635e+01	0.000000000000000000e+00	-5.837659810588320397e-01	4.620923311969136194e-01	3.656953799913528107e-06
1.000000000000000056e-01	4.276006897848022890e-09	1.000000000000000021e-02	4.141127089159295617e-10	1.036758384199234229e+01	-8.198429553316455287e-01	-2.233295650392876652e+01	0.000000000000000000e+00	-5.746681820654657713e-01	4.620902119539778141e-01	4.017146378013037041e-06
1.000000000000000056e-01	4.697173276075803015e-09	1.000000000000000021e-02	4.548988526226877459e-10	1.027658538323904835e+01	-8.104478835131845305e-01	-2.236272787009560048e+01	0.000000000000000000e+00	-5.655704359052151631e-01	4.620881085251085096e-01	4.412816214149735171e-06
1.000000000000000056e-01	5.159822542986194200e-09	1.000000000000000021e-02	4.997021411301084847e-10	1.018558713290013884e+01	-8.010527108259757334e-01	-2.239251099896560149e+01	0.000000000000000000e+00	-5.564726842252412098e-01	4.620860264703878784e-01	4.847457649760216906e-06
1.000000000000000056e-01	5.668040566166003031e-09	1.000000000000000021e-02	5.489182614508952737e-10	1.009458879592377301e+01	-7.916574404632573669e-01	-2.242230579047862449e+01	0.000000000000000000e+00	-5.473749279584581018e-01	4.620839468461781507e-01	5.324909202185575355e-06
1.000000000000000056e-01	6.226315651760852789e-09	1.000000000000000021e-02	6.029818807611662435e-10	1.000359139731913238e+01	-7.822620566321638602e-01	-2.245211315304863220e+01	0.000000000000000000e+00	-5.382772613522774918e-01	4.620818755716982196e-01	5.849387464617707785e-06
1.000000000000000056e-01	6.839578182762564281e-09	1.000000000000000021e-02	6.623704937873764776e-10	9.912594357839719095e+00	-7.728665392835001313e-01	-2.248193324256176595e+01	0.000000000000000000e+00	-5.291796060033675531e-01	4.620798062368294268e-01	6.425524344575480050e-06
1.000000000000000056e-01	7.513244161479663908e-09	1.000000000000000021e-02	7.276086219043482214e-10	9.821597523697633392e+00	-7.634709056133777150e-01	-2.251176599428116987e+01	0.000000000000000000e+00	-5.200820421371190605e-01	4.620777278908008157e-01	7.058407970420629733e-06
1.000000000000000056e-01	8.253263040734490053e-09	1.000000000000000021e-02	7.992724904914751505e-10	9.730600904437791243e+00	-7.540751190924650516e-01	-2.254161230638448643e+01	0.000000000000000000e+00	-5.109844879032152676e-01	4.620756399399397196e-01	7.753627627050825499e-06
1.000000000000000056e-01	9.066170266206154417e-09	1.000000000000000021e-02	8.779950576392923802e-10	9.639604219161311605e+00	-7.446791682965181458e-01	-2.257147325724553610e+01	0.000000000000000000e+00	-5.018869340616447516e-01	4.620735332971435128e-01	8.517323117295958886e-06
1.000000000000000056e-01	9.959144993944807900e-09	1.000000000000000021e-02	9.644716710752742826e-10	9.548607440517923095e+00	-7.352830522207334241e-01	-2.260134788524621996e+01	0.000000000000000000e+00	-4.927893807976033713e-01	4.620713985545989999e-01	9.356238985369935452e-06
1.000000000000000056e-01	1.094007349278703233e-08	1.000000000000000021e-02	1.059466172614950521e-09	9.457610171756472894e+00	-7.258867523820727863e-01	-2.263123903010124494e+01	0.000000000000000000e+00	-4.836918286914624332e-01	4.620691971691712752e-01	1.027778408070280689e-05
1.000000000000000056e-01	1.201761879160816143e-08	1.000000000000000021e-02	1.163817608749916188e-09	9.366612048282716430e+00	-7.164902540227608974e-01	-2.266114490437218265e+01	0.000000000000000000e+00	-4.745942729527996562e-01	4.620668989045952912e-01	1.129009698916732003e-05
1.000000000000000056e-01	1.320129718649825578e-08	1.000000000000000021e-02	1.278447703284370414e-09	9.275612298794483124e+00	-7.070935442685206684e-01	-2.269106736693479576e+01	0.000000000000000000e+00	-4.654968158708925330e-01	4.620644253109276178e-01	1.240211790791970082e-05
1.000000000000000056e-01	1.450156228353170174e-08	1.000000000000000021e-02	1.404368864022929908e-09	9.184610078724187332e+00	-6.976966338242363008e-01	-2.272100837028766307e+01	0.000000000000000000e+00	-4.563992689343194797e-01	4.620617052383977352e-01	1.362366760083361668e-05
1.000000000000000056e-01	1.592989731935060306e-08	1.000000000000000021e-02	1.542693179332849135e-09	9.093603664353507199e+00	-6.882994916608824454e-01	-2.275096702022686301e+01	0.000000000000000000e+00	-4.473018103223012076e-01	4.620585776643792997e-01	1.496553412856793499e-05
1.000000000000000056e-01	1.749891657488730940e-08	1.000000000000000021e-02	1.694642020321720272e-09	9.002590860811700679e+00	-6.789021443068584682e-01	-2.278094530028292297e+01	0.000000000000000000e+00	-4.382042554484542052e-01	4.620548199351333096e-01	1.643956812256625369e-05
1.000000000000000056e-01	1.922247677785714407e-08	1.000000000000000021e-02	1.861556707773786852e-09	8.911568644432131592e+00	-6.695046054801518931e-01	-2.281094425738244880e+01	0.000000000000000000e+00	-4.291067989532848515e-01	4.620501148414177806e-01	1.805878744201060292e-05
1.000000000000000056e-01	2.111579947786777941e-08	1.000000000000000021e-02	2.044910101908533307e-09	8.820532243907226899e+00	-6.601069130650871752e-01	-2.284096691431093262e+01	0.000000000000000000e+00	-4.200092369426329242e-01	4.620439885006817349e-01	1.983749213792898082e-05
1.000000000000000056e-01	2.319560547489582580e-08	1.000000000000000021e-02	2.246319094077252269e-09	8.729474812446188281e+00	-6.507091356071883492e-01	-2.287101524774989514e+01	0.000000000000000000e+00	-4.109116927198783742e-01	4.620357583652321409e-01	2.179139074009351512e-05
1.000000000000000056e-01	2.548026248833022177e-08	1.000000000000000021e-02	2.467558307647990330e-09	8.638387172418239501e+00	-6.413113768821790961e-01	-2.290109239346807257e+01	0.000000000000000000e+00	-4.018142454067401559e-01	4.620244692576989110e-01	2.393773898129479479e-05
1.000000000000000056e-01	2.798994737071523637e-08	1.000000000000000021e-02	2.710574850737716452e-09	8.547256613512031365e+00	-6.319137953627623761e-01	-2.293120278580572702e+01	0.000000000000000000e+00	-3.927168856534990482e-01	4.620088238172002093e-01	2.629549218376505559e-05
1.000000000000000056e-01	3.074682429877702923e-08	1.000000000000000021e-02	2.977504466759923577e-09	8.456066930281767924e+00	-6.225165901080130793e-01	-2.296135441852366554e+01	0.000000000000000000e+00	-3.836195359185694542e-01	4.619871555159988930e-01	2.888547265445057404e-05
1.000000000000000056e-01	3.377524051542039553e-08	1.000000000000000021e-02	3.270689444452032045e-09	8.364799040381322826e+00	-6.131200027714976963e-01	-2.299155363622816139e+01	0.000000000000000000e+00	-3.745224163914144810e-01	4.619574652034543760e-01	3.173055356847488906e-05
1.000000000000000056e-01	3.710194135138273890e-08	1.000000000000000021e-02	3.592699218300555002e-09	8.273433061429958713e+00	-6.037243055486120058e-01	-2.302181230849482318e+01	0.000000000000000000e+00	-3.654256202650003615e-01	4.619176864308656150e-01	3.485586097185951849e-05
1.000000000000000056e-01	4.075630642550024735e-08	1.000000000000000021e-02	3.946355096080807605e-09	8.181953773698840138e+00	-5.943296747665766100e-01	-2.305214487134728074e+01	0.000000000000000000e+00	-3.563292137025655393e-01	4.618661751005674887e-01	3.828899569290470289e-05
1.000000000000000056e-01	4.477060910957875528e-08	1.000000000000000021e-02	4.334760359242902246e-09	8.090358921872027764e+00	-5.849361078288098925e-01	-2.308256785169730563e+01	0.000000000000000000e+00	-3.472333559095659439e-01	4.618025470298334767e-01	4.206027713521333123e-05
1.000000000000000056e-01	4.918030154932259896e-08	1.000000000000000021e-02	4.761336931062014494e-09	7.998667327344606726e+00	-5.755432709641757905e-01	-2.311309896208980419e+01	0.000000000000000000e+00	-3.381381560468526004e-01	4.617285706958682567e-01	4.620301110515468302e-05
1.000000000000000056e-01	5.402432775847172474e-08	1.000000000000000021e-02	5.229865145777170552e-09	7.906922844789577631e+00	-5.661504383622045777e-01	-2.314375399868828254e+01	0.000000000000000000e+00	-3.290437153417542504e-01	4.616485663459570787e-01	5.075378401866245133e-05
1.000000000000000056e-01	5.934546755122488806e-08	1.000000000000000021e-02	5.744522168970714224e-09	7.815187798691758836e+00	-5.567565884685273803e-01	-2.317454533103532555e+01	0.000000000000000000e+00	-3.199500275969739960e-01	4.615687497534963768e-01	5.575278604386132530e-05
1.000000000000000056e-01	6.519071435037351042e-08	1.000000000000000021e-02	6.309913545638515348e-09	7.723525826890946355e+00	-5.473606625277804838e-01	-2.320547468801642665e+01	0.000000000000000000e+00	-3.108570121817137988e-01	4.614955751293337016e-01	6.124416600121295037e-05
1.000000000000000056e-01	7.161169020774324115e-08	1.000000000000000021e-02	6.931100911677259138e-09	7.631983523015004600e+00	-5.379618308390486936e-01	-2.323653845502428794e+01	0.000000000000000000e+00	-3.017644986443883681e-01	4.614338588318105394e-01	6.727642116362093016e-05
1.000000000000000056e-01	7.866510170217834140e-08	1.000000000000000021e-02	7.613633461502240237e-09	7.540581031546810920e+00	-5.285596439230018095e-01	-2.326772337507101440e+01	0.000000000000000000e+00	-2.926722762180133941e-01	4.613858336481371225e-01	7.390282546187333234e-05
1.000000000000000056e-01	8.641324074131324774e-08	1.000000000000000021e-02	8.363590811554975220e-09	7.449314661328895859e+00	-5.191539953842218003e-01	-2.329901340653740149e+01	0.000000000000000000e+00	-2.835801163965925298e-01	4.613513530431418985e-01	8.118189992162999375e-05
1.000000000000000056e-01	9.492453468994093473e-08	1.000000000000000021e-02	9.187638412369326182e-09	7.358165973034551222e+00	-5.097449793101292981e-01	-2.333039444140925767e+01	0.000000000000000000e+00	-2.744877892957902077e-01	4.613288101946864117e-01	8.917792949650133665e-05
1.000000000000000056e-01	1.042741506834136966e-07	1.000000000000000021e-02	1.009309257767517400e-08	7.267111481611904900e+00	-5.003327641145691729e-01	-2.336185164375985934e+01	0.000000000000000000e+00	-2.653950966764568875e-01	4.613160544615766412e-01	9.796153083150106256e-05
1.000000000000000056e-01	1.145446594630447664e-07	1.000000000000000021e-02	1.108799119086040723e-08	7.176128808764949518e+00	-4.909174928760332568e-01	-2.339337565588905576e+01	0.000000000000000000e+00	-2.563018456004328982e-01	4.613110355971912213e-01	1.076102759512780581e-04
1.000000000000000056e-01	1.258267645961454112e-07	1.000000000000000021e-02	1.218117077786315114e-08	7.085199552424747971e+00	-4.814992340858935127e-01	-2.342495844043350672e+01	0.000000000000000000e+00	-2.472078753647792837e-01	4.613120825245005108e-01	1.182093773625937075e-04
1.000000000000000056e-01	1.382201035207734643e-07	1.000000000000000021e-02	1.338234842979319662e-08	6.994309847849859096e+00	-4.720779705824868500e-01	-2.345659587187223494e+01	0.000000000000000000e+00	-2.381130442854555440e-01	4.613179447165975944e-01	1.298524406200809924e-04
1.000000000000000056e-01	1.518341274895865712e-07	1.000000000000000021e-02	1.470221130778711245e-08	6.903449701589894794e+00	-4.626535968202905025e-01	-2.348828480591002688e+01	0.000000000000000000e+00	-2.290171848740101268e-01	4.613277812189835458e-01	1.426422910138698834e-04
1.000000000000000056e-01	1.667890681839869719e-07	1.000000000000000021e-02	1.615251469071700025e-08	6.812612350551503049e+00	-4.532259569376638209e-01	-2.352002454468575010e+01	0.000000000000000000e+00	-2.199201612128263150e-01	4.613410783014160188e-01	1.566918816733286460e-04
1.000000000000000056e-01	1.832169995351708365e-07	1.000000000000000021e-02	1.774618906979032306e-08	6.721793528549625307e+00	-4.437948211049323466e-01	-2.355181440525867487e+01	0.000000000000000000e+00	-2.108218152923200250e-01	4.613575383232273452e-01	1.721252911074099294e-04
1.000000000000000056e-01	2.012630041295094136e-07	1.000000000000000021e-02	1.949745966328560020e-08	6.630990540355403695e+00	-4.343599123072955370e-01	-2.358365560759735757e+01	0.000000000000000000e+00	-2.017219958333953400e-01	4.613770583467839970e-01	1.890788190104086407e-04
1.000000000000000056e-01	2.210864544993223533e-07	1.000000000000000021e-02	2.142197686717682058e-08	6.540201949952456850e+00	-4.249209027523425664e-01	-2.361555037777886312e+01	0.000000000000000000e+00	-1.926205258438358214e-01	4.613996800351287675e-01	2.077021899942297788e-04
1.000000000000000056e-01	2.428624206147095803e-07	1.000000000000000021e-02	2.353696167457853315e-08	6.449427187622308821e+00	-4.154774154908845718e-01	-2.364749935914285572e+01	0.000000000000000000e+00	-1.835172051027029738e-01	4.614255195519945119e-01	2.281598758758240941e-04
1.000000000000000056e-01	2.667832160066454798e-07	1.000000000000000021e-02	2.586136550940668284e-08	6.358666158745124086e+00	-4.060290323234663767e-01	-2.367950480632762478e+01	0.000000000000000000e+00	-1.744118362403241917e-01	4.614547844580556557e-01	2.506325482216794601e-04
1.000000000000000056e-01	2.930600961758579456e-07	1.000000000000000021e-02	2.841604780037243624e-08	6.267919424195692812e+00	-3.965752866522947451e-01	-2.371156984486090380e+01	0.000000000000000000e+00	-1.653041927820595447e-01	4.614877468582108122e-01	2.753186739526088719e-04
1.000000000000000056e-01	3.219251242869182419e-07	1.000000000000000021e-02	3.122397265412972329e-08	6.177187800803809914e+00	-3.871156519393716966e-01	-2.374369755272520877e+01	0.000000000000000000e+00	-1.561940313691820847e-01	4.615247454279369776e-01	3.024362681164496176e-04
1.000000000000000056e-01	3.536332206243410022e-07	1.000000000000000021e-02	3.431042571079392536e-08	6.086472343660168427e+00	-3.776495592056619555e-01	-2.377588998480256777e+01	0.000000000000000000e+00	-1.470810921165366381e-01	4.615661425868893275e-01	3.322248192877903295e-04
1.000000000000000056e-01	3.884644139103796226e-07	1.000000000000000021e-02	3.770325541417466181e-08	5.995774398086414436e+00	-3.681763866288305098e-01	-2.380815137455158137e+01	0.000000000000000000e+00	-1.379650627636692661e-01	4.616123788059667277e-01	3.649474046440330847e-04
1.000000000000000056e-01	4.267263143669365586e-07	1.000000000000000021e-02	4.143314085828205711e-08	5.905095467274585452e+00	-3.586954235484776099e-01	-2.384048533164238393e+01	0.000000000000000000e+00	-1.288456199459915297e-01	4.616639298914151368e-01	4.008930133378321259e-04
1.000000000000000056e-01	4.687568303623295254e-07	1.000000000000000021e-02	4.553388779232544137e-08	5.814437402228715079e+00	-3.492059152337409489e-01	-2.387289550721142817e+01	0.000000000000000000e+00	-1.197224104097358577e-01	4.617213329712512859e-01	4.403790987387817108e-04
1.000000000000000056e-01	5.149271526348670341e-07	1.000000000000000021e-02	5.004275996786567079e-08	5.723802113679377968e+00	-3.397070192152956136e-01	-2.390538578938488357e+01	0.000000000000000000e+00	-1.105950349948443545e-01	4.617851760732492039e-01	4.837543820499845071e-04
1.000000000000000056e-01	5.656450324482774873e-07	1.000000000000000021e-02	5.500084511976698213e-08	5.633191753891835241e+00	-3.301978137765146371e-01	-2.393796191139776042e+01	0.000000000000000000e+00	-1.014630527313329367e-01	4.618561202183855130e-01	5.314019320890398792e-04
1.000000000000000056e-01	6.213583826298849409e-07	1.000000000000000021e-02	6.045346347612680579e-08	5.542608692023073935e+00	-3.206772793059634585e-01	-2.397062815815523251e+01	0.000000000000000000e+00	-9.232599039194155921e-02	4.619348828176725874e-01	5.837425484011298958e-04
1.000000000000000056e-01	6.825592332939480299e-07	1.000000000000000021e-02	6.645062432018307619e-08	5.452055771898803194e+00	-3.111443182378481054e-01	-2.400339019344930946e+01	0.000000000000000000e+00	-8.318332342344092467e-02	4.620222570017631369e-01	6.412384776205210706e-04
1.000000000000000056e-01	7.497880771849663250e-07	1.000000000000000021e-02	7.304753314121364711e-08	5.361535738135611240e+00	-3.015977047223140639e-01	-2.403625309149260758e+01	0.000000000000000000e+00	-7.403447088449865987e-02	4.621191086993121644e-01	7.043974958746254851e-04
1.000000000000000056e-01	8.236386430166743031e-07	1.000000000000000021e-02	8.030516100620828015e-08	5.271051889503655552e+00	-2.920360865653789939e-01	-2.406922363158636813e+01	0.000000000000000000e+00	-6.487879038570554258e-02	4.622263913404367486e-01	7.737773933103873122e-04
1.000000000000000056e-01	9.047631389622618380e-07	1.000000000000000021e-02	8.829087993921381319e-08	5.180607627594056019e+00	-2.824579952011154749e-01	-2.410230785163242118e+01	0.000000000000000000e+00	-5.571559297061412508e-02	4.623451696542133504e-01	8.499909003525442678e-04
1.000000000000000056e-01	9.938780126034870377e-07	1.000000000000000021e-02	9.707917573407791892e-08	5.090207022419336091e+00	-2.728618191217173639e-01	-2.413551354532573257e+01	0.000000000000000000e+00	-4.654410810189801850e-02	4.624765918409821097e-01	9.337110991506488919e-04
1.000000000000000056e-01	1.091770278207430789e-06	1.000000000000000021e-02	1.067524451828342866e-07	4.999854111903259124e+00	-2.632457774627431912e-01	-2.416884871535169665e+01	0.000000000000000000e+00	-3.736348503434783197e-02	4.626219238223256980e-01	1.025677368103253837e-03
1.000000000000000056e-01	1.199304467209972165e-06	1.000000000000000021e-02	1.174018990997481870e-07	4.909553582753220624e+00	-2.536079210856547750e-01	-2.420232133843793321e+01	0.000000000000000000e+00	-2.817278689349222986e-02	4.627825735132091722e-01	1.126701911917925205e-03
1.000000000000000056e-01	1.317430263288885311e-06	1.000000000000000021e-02	1.291285682959111577e-07	4.819310683754906677e+00	-2.439461206222216794e-01	-2.423594031955130035e+01	0.000000000000000000e+00	-1.897100628218595375e-02	4.629600718187703023e-01	1.237676934837571774e-03
1.000000000000000056e-01	1.447190889455389449e-06	1.000000000000000021e-02	1.420444516969602747e-07	4.729131048059538323e+00	-2.342580190954233199e-01	-2.426971560472593126e+01	0.000000000000000000e+00	-9.757020447409558983e-03	4.631560815245165941e-01	1.359582520460188857e-03
1.000000000000000056e-01	1.589732321234396076e-06	1.000000000000000021e-02	1.562738003545391424e-07	4.639020509685098936e+00	-2.245410310327062287e-01	-2.430365820864354731e+01	0.000000000000000000e+00	-5.295809014569385909e-04	4.633724672978587478e-01	1.493495287827131552e-03
1.000000000000000056e-01	1.746313407299269177e-06	1.000000000000000021e-02	1.719545755651559470e-07	4.548985929647486159e+00	-2.147923447915461026e-01	-2.433778007292219314e+01	0.000000000000000000e+00	8.712664919812596054e-03	4.636112659655964308e-01	1.640597900023544557e-03
1.000000000000000056e-01	1.918316986941059441e-06	1.000000000000000021e-02	1.892401080480969003e-07	4.459034692863686367e+00	-2.050088506341014860e-01	-2.437209316905227752e+01	0.000000000000000000e+00	1.797119541788561037e-02	4.638746710513714788e-01	1.802189509398944298e-03
1.000000000000000056e-01	2.107262102555676152e-06	1.000000000000000021e-02	2.083009762997928584e-07	4.369174957998302133e+00	-1.951871359661218608e-01	-2.440661064076265774e+01	0.000000000000000000e+00	2.724765019547703560e-02	4.641651488135494219e-01	1.979697231927201716e-03
1.000000000000000056e-01	2.314817415003064583e-06	1.000000000000000021e-02	2.293271451480236622e-07	4.279415335273007770e+00	-1.853234783352830928e-01	-2.444134845918260979e+01	0.000000000000000000e+00	3.654383106390923786e-02	4.644853616466662061e-01	2.174688751492031506e-03
1.000000000000000056e-01	2.542815940315565345e-06	1.000000000000000021e-02	2.525304045362175244e-07	4.189765579829860087e+00	-1.754137609127614517e-01	-2.447632165982412289e+01	0.000000000000000000e+00	4.586170300046887860e-02	4.648382678224152187e-01	2.388886166113403202e-03
1.000000000000000056e-01	2.793271237902093647e-06	1.000000000000000021e-02	2.781471654870284586e-07	4.100236297333163193e+00	-1.654535103932187889e-01	-2.451154752572078266e+01	0.000000000000000000e+00	5.520344161698176322e-02	4.652270707236993985e-01	2.624181197785811770e-03
1.000000000000000056e-01	3.068395193213558559e-06	1.000000000000000021e-02	3.064416564843869693e-07	4.010838919299726690e+00	-1.554377889646353927e-01	-2.454704619402764720e+01	0.000000000000000000e+00	6.457141629016405204e-02	4.656552997449807663e-01	2.882651900910963415e-03
1.000000000000000056e-01	3.370617551916407274e-06	1.000000000000000021e-02	3.377095818740880133e-07	3.921586088090949662e+00	-1.453611880527548306e-01	-2.458283759048203265e+01	0.000000000000000000e+00	7.396823684916853381e-02	4.661268467342551958e-01	3.166581016580528526e-03
1.000000000000000056e-01	3.702607378089525669e-06	1.000000000000000021e-02	3.722823285652541727e-07	3.832491664230619488e+00	-1.352177882340283022e-01	-2.461894342444143646e+01	0.000000000000000000e+00	8.339677423646207899e-02	4.666459382113998799e-01	3.478476134719841496e-03
1.000000000000000056e-01	4.067296625951643148e-06	1.000000000000000021e-02	4.105318874766609884e-07	3.743570591720589036e+00	-1.250011028578387473e-01	-2.465538966224979589e+01	0.000000000000000000e+00	9.286017132467350166e-02	4.672172344202181193e-01	3.821091842849736603e-03
1.000000000000000056e-01	4.467906033291988562e-06	1.000000000000000021e-02	4.528763697788920319e-07	3.654839387278924878e+00	-1.147040086519259400e-01	-2.469220070848369275e+01	0.000000000000000000e+00	1.023618723371555461e-01	4.678458165489018938e-01	4.197454056407586703e-03
1.000000000000000056e-01	4.907973565280921855e-06	1.000000000000000021e-02	4.997865471562832682e-07	3.566315907658234252e+00	-1.043187133379153697e-01	-2.472940656589677033e+01	0.000000000000000000e+00	1.119056656965540242e-01	4.685372531781695216e-01	4.610886746251733823e-03
1.000000000000000056e-01	5.391385659860877199e-06	1.000000000000000021e-02	5.517934059238701215e-07	3.478019623202025290e+00	-9.383667845624327208e-02	-2.476703925996085687e+01	0.000000000000000000e+00	1.214956963142412860e-01	4.692976635203649494e-01	5.065041299302673952e-03
1.000000000000000056e-01	5.922411550659965730e-06	1.000000000000000021e-02	6.094967513026240320e-07	3.389971881931535869e+00	-8.324856567813976316e-02	-2.480513139892271113e+01	0.000000000000000000e+00	1.311365173716012578e-01	4.701337072433489084e-01	5.563928771367840365e-03
1.000000000000000056e-01	6.505740970549615531e-06	1.000000000000000021e-02	6.735754888830873461e-07	3.302195607464648575e+00	-7.254412980169723524e-02	-2.484372015245352472e+01	0.000000000000000000e+00	1.408331158468172362e-01	4.710526783638897541e-01	6.111955318055008191e-03
1.000000000000000056e-01	7.146525568823631644e-06	1.000000000000000021e-02	7.447994107090787320e-07	3.214715991929542938e+00	-6.171218330552739884e-02	-2.488284683749206394e+01	0.000000000000000000e+00	1.505909538128662462e-01	4.720625613208540017e-01	6.713961116289954290e-03
1.000000000000000056e-01	7.850424407772756165e-06	1.000000000000000021e-02	8.240428609459837705e-07	3.127560353593358489e+00	-5.074047695812778508e-02	-2.492255535475026562e+01	0.000000000000000000e+00	1.604160319214997799e-01	4.731720693762326846e-01	7.375263120461125407e-03
1.000000000000000056e-01	8.623653940455829414e-06	1.000000000000000021e-02	9.123010629372412921e-07	3.040758076056388592e+00	-3.961562202229786805e-02	-2.496289219642272883e+01	0.000000000000000000e+00	1.703149016534553084e-01	4.743907141511272130e-01	8.101702031439428006e-03
1.000000000000000056e-01	9.473042911044105105e-06	1.000000000000000021e-02	1.010521193081588978e-06	2.954341149323364668e+00	-2.836393885555652319e-02	-2.500377714519624206e+01	0.000000000000000000e+00	1.802749423665090944e-01	4.757090552795943950e-01	8.899693705764251048e-03
1.000000000000000056e-01	1.040609266258887006e-05	1.000000000000000021e-02	1.122747262689068065e-06	2.868346274264215179e+00	-1.641238745543624825e-02	-2.504709130948410234e+01	0.000000000000000000e+00	1.905734437006003645e-01	4.774080724231453132e-01	9.776288962810452191e-03
1.000000000000000056e-01	1.143104338481780539e-05	1.000000000000000021e-02	1.225652636879786123e-06	2.782791424318932449e+00	-8.369824698192217249e-03	-2.507773220018338733e+01	0.000000000000000000e+00	1.989814397314830785e-01	4.772605829112990250e-01	1.073920532477304172e-02
1.000000000000000056e-01	1.255694688702479556e-05	1.000000000000000021e-02	1.324937191288006798e-06	2.697724335729949185e+00	-2.464634897082907360e-03	-2.510151166693165692e+01	0.000000000000000000e+00	2.063559640927223882e-01	4.761284014595048575e-01	1.179695184596481379e-02
1.000000000000000056e-01	1.379374653874387683e-05	1.000000000000000021e-02	1.474606225498661490e-06	2.613224159491742249e+00	9.848956808586675771e-03	-2.514644484035547833e+01	0.000000000000000000e+00	2.168305326487143248e-01	4.781529539769735493e-01	1.295892352053440964e-02
1.000000000000000056e-01	1.515236508420002508e-05	1.000000000000000021e-02	1.633899576926456987e-06	2.529306100460697593e+00	2.121139626571340656e-02	-2.518841402594005530e+01	0.000000000000000000e+00	2.268459294961076012e-01	4.797765431852667461e-01	1.423534056340500231e-02
1.000000000000000056e-01	1.664480110606642756e-05	1.000000000000000021e-02	1.812941923784531413e-06	2.446025199165558828e+00	3.291200721722890854e-02	-2.523164998388488556e+01	0.000000000000000000e+00	2.370260933647614365e-01	4.816286163924132779e-01	1.563748485112321715e-02
1.000000000000000056e-01	1.828423499044387520e-05	1.000000000000000021e-02	2.013267864746214171e-06	2.363433958887054764e+00	4.483031510184160018e-02	-2.527576193065942078e+01	0.000000000000000000e+00	2.473131980949574427e-01	4.836565944301582931e-01	1.717773994685403705e-02
1.000000000000000056e-01	2.008514532888752989e-05	1.000000000000000021e-02	2.237695232094626969e-06	2.281588766139833968e+00	5.698591010642876931e-02	-2.532082098170043594e+01	0.000000000000000000e+00	2.577172421997602214e-01	4.858761204106940568e-01	1.886971035631567623e-02
1.000000000000000056e-01	2.206343678548069743e-05	1.000000000000000021e-02	2.489458733818994637e-06	2.200549668846123019e+00	6.939994750753093744e-02	-2.536690063734631195e+01	0.000000000000000000e+00	2.682490747192787239e-01	4.883040412258878860e-01	2.072834080691205588e-02
1.000000000000000056e-01	2.423658055820824745e-05	1.000000000000000021e-02	2.772276039485793007e-06	2.120380035774713789e+00	8.209526082925118484e-02	-2.541408143759329263e+01	0.000000000000000000e+00	2.789204913070761904e-01	4.909584919109875045e-01	2.277004829919748036e-02
1.000000000000000056e-01	2.662376867510851840e-05	1.000000000000000021e-02	3.090424673617756076e-06	2.041146651134050582e+00	9.509642631532547186e-02	-2.546244941002060713e+01	0.000000000000000000e+00	2.897442739316602456e-01	4.938589346902517718e-01	2.501286717196222684e-02
1.000000000000000056e-01	2.924608348786357566e-05	1.000000000000000021e-02	3.448832777441721026e-06	1.962919513712544584e+00	1.084298499150482681e-01	-2.551209726383467569e+01	0.000000000000000000e+00	3.007342753974171501e-01	4.970262261124389624e-01	2.747660846560844028e-02
1.000000000000000056e-01	3.212668385970342722e-05	1.000000000000000021e-02	3.853182321154549148e-06	1.885771923417997931e+00	1.221238305162845178e-01	-2.556312453250787087e+01	0.000000000000000000e+00	3.119054504928726601e-01	5.004826409802944909e-01	3.018303499184556149e-02
1.000000000000000056e-01	3.529100969193483411e-05	1.000000000000000021e-02	4.310029437520947475e-06	1.809779688840008394e+00	1.362085904443932904e-01	-2.561563638834802958e+01	0.000000000000000000e+00	3.232739706952543202e-01	5.042519418758502070e-01	3.315605366089472567e-02
1.000000000000000056e-01	3.876700659536217212e-05	1.000000000000000021e-02	4.826941250958841115e-06	1.735021104169693018e+00	1.507162812440185351e-01	-2.566974432173169873e+01	0.000000000000000000e+00	3.348572545364731923e-01	5.083593705553539621e-01	3.642192676411621505e-02
1.000000000000000056e-01	4.258537269077660933e-05	1.000000000000000021e-02	5.412650148302591375e-06	1.661576230273746013e+00	1.656808487358707727e-01	-2.572556930467782621e+01	0.000000000000000000e+00	3.466739957254958426e-01	5.128316260182828046e-01	4.000950408256084140e-02
1.000000000000000056e-01	4.677982971812166970e-05	1.000000000000000021e-02	6.077222177875469009e-06	1.589525562133428771e+00	1.811377929800933873e-01	-2.578323700441179867e+01	0.000000000000000000e+00	3.587442483790255210e-01	5.176968071577903174e-01	4.395047787380070708e-02
1.000000000000000056e-01	5.138742084862452558e-05	1.000000000000000021e-02	6.832240813872090853e-06	1.518948024911942918e+00	1.971237129871709348e-01	-2.584288169762921683e+01	0.000000000000000000e+00	3.710893836786226530e-01	5.229841839993696340e-01	4.827966298521878252e-02
1.000000000000000056e-01	5.644883783000823746e-05	1.000000000000000021e-02	7.691005521380032923e-06	1.449918167019171422e+00	2.136759093370686202e-01	-2.590465169736848949e+01	0.000000000000000000e+00	3.837320328989335394e-01	5.287238483756482310e-01	5.303530456915155067e-02
1.000000000000000056e-01	6.200878035395431323e-05	1.000000000000000021e-02	8.668818026450196183e-06	1.382503731695080562e+00	2.308332110371475177e-01	-2.596873092574089625e+01	0.000000000000000000e+00	3.966960556904268742e-01	5.349464267079611091e-01	5.825941612783796381e-02
1.000000000000000056e-01	6.811635081955393176e-05	1.000000000000000021e-02	9.783519034895195052e-06	1.316771576164013968e+00	2.486400862011595714e-01	-2.603539041856747005e+01	0.000000000000000000e+00	4.100066567344811119e-01	5.416838144316216130e-01	6.399815094429824047e-02
1.000000000000000056e-01	7.482548797908522944e-05	1.000000000000000021e-02	1.105630637086147777e-05	1.252805746586814095e+00	2.671522405105486442e-01	-2.610500257657186296e+01	0.000000000000000000e+00	4.236909788174898495e-01	5.489715545176068190e-01	7.030221027681445023e-02
1.000000000000000056e-01	8.219544329584059549e-05	1.000000000000000021e-02	1.251220899916768665e-05	1.190710712933423121e+00	2.864331772582094926e-01	-2.617792729436568777e+01	0.000000000000000000e+00	4.377788158727753398e-01	5.568498894627964546e-01	7.722729177830794933e-02
1.000000000000000056e-01	9.029130422093829681e-05	1.000000000000000021e-02	1.417991619278265743e-05	1.130580229913769497e+00	3.065424941219966892e-01	-2.625435767006839072e+01	0.000000000000000000e+00	4.523026096314879396e-01	5.653606349488882188e-01	8.483458181254577291e-02
1.000000000000000056e-01	9.918456901041592440e-05	1.000000000000000021e-02	1.609193177111014413e-05	1.072475140089216739e+00	3.275325996559617092e-01	-2.633435041760236572e+01	0.000000000000000000e+00	4.672968029346975527e-01	5.745443163928030117e-01	9.319129623117936023e-02
1.000000000000000056e-01	1.089537781590782831e-04	1.000000000000000021e-02	1.828544570260574826e-05	1.016432565434979285e+00	3.494543958640587977e-01	-2.641795622052814707e+01	0.000000000000000000e+00	4.827972802354452142e-01	5.844405328815582834e-01	1.023712746955412617e-01
1.000000000000000056e-01	1.196852080275814789e-04	1.000000000000000021e-02	2.080335378747382846e-05	9.624797422678674774e-01	3.723614198553681920e-01	-2.650528371425518515e+01	0.000000000000000000e+00	4.988413271887566225e-01	5.950893018056149231e-01	1.124556337247805959e-01
1.000000000000000056e-01	1.314736327884918053e-04	1.000000000000000021e-02	2.369518682864898629e-05	9.106386099025258751e-01	3.963102741658747208e-01	-2.659649187079847010e+01	0.000000000000000000e+00	5.154676804708060445e-01	6.065315417316696767e-01	1.235334840935860684e-01
1.000000000000000056e-01	1.444231614204135987e-04	1.000000000000000021e-02	2.701803660979181196e-05	8.609238926996818364e-01	4.213598751872694725e-01	-2.669177211328559451e+01	0.000000000000000000e+00	5.327166361485069501e-01	6.188090259395266912e-01	1.357027189296100556e-01
1.000000000000000056e-01	1.586481571420653950e-04	1.000000000000000021e-02	3.083760357560726937e-05	8.133412409565343726e-01	4.475707146376509682e-01	-2.679133075048926926e+01	0.000000000000000000e+00	5.506300989262626899e-01	6.319642228933162187e-01	1.490708795157411615e-01
1.000000000000000056e-01	1.742742474062467537e-04	1.000000000000000021e-02	3.522936705085820435e-05	7.678859426272113264e-01	4.750042965372398562e-01	-2.689538209721987272e+01	0.000000000000000000e+00	5.692514535227246597e-01	6.460400484783122010e-01	1.637561064577085501e-01
1.000000000000000056e-01	1.914394333734163441e-04	1.000000000000000021e-02	4.027994507452858941e-05	7.245423040542728899e-01	5.037227098574519335e-01	-2.700414742142441682e+01	0.000000000000000000e+00	5.886255430434630398e-01	6.610797759083197889e-01	1.798881846753524472e-01
1.000000000000000056e-01	2.102953086631492849e-04	1.000000000000000021e-02	4.608860435967300045e-05	6.832836166320020999e-01	5.337884514147858139e-01	-2.711784714388429052e+01	0.000000000000000000e+00	6.087986187228580093e-01	6.771269848454721796e-01	1.976096914629794088e-01
1.000000000000000056e-01	2.310083981468275406e-04	1.000000000000000021e-02	5.276897970699306293e-05	6.440728833938796916e-01	5.652640169779338253e-01	-2.723670348041791200e+01	0.000000000000000000e+00	6.298181546517298557e-01	6.942254422848463946e-01	2.170772577672460679e-01
1.000000000000000056e-01	2.537616286050536148e-04	1.000000000000000021e-02	6.045099166147651233e-05	6.068635681862418751e-01	5.982117550673448081e-01	-2.736093690645111920e+01	0.000000000000000000e+00	6.517327881765595521e-01	7.124191408950082405e-01	2.384629539015882815e-01
1.000000000000000056e-01	2.787559442378372758e-04	1.000000000000000021e-02	6.928301092229133121e-05	5.716009230544158992e-01	6.326934506713930428e-01	-2.749076823763432387e+01	0.000000000000000000e+00	6.745921573233317758e-01	7.317522467941444120e-01	2.619558119278324604e-01
1.000000000000000056e-01	3.062120812948658467e-04	1.000000000000000021e-02	7.943425423016294842e-05	5.382231763208760178e-01	6.687701549525097988e-01	-2.762641263118161916e+01	0.000000000000000000e+00	6.984467504162239493e-01	7.522690677669743309e-01	2.877634982128137175e-01
1.000000000000000056e-01	3.363725174984307561e-04	1.000000000000000021e-02	9.109748012766727757e-05	5.066630512995785596e-01	7.065018381355332444e-01	-2.776808474369554602e+01	0.000000000000000000e+00	7.233477995370094504e-01	7.740141018431359043e-01	3.161141510030427426e-01
1.000000000000000056e-01	3.695036134752572232e-04	1.000000000000000021e-02	1.044919511509650637e-04	4.768491254036586469e-01	7.459469969782090981e-01	-2.791599086490609949e+01	0.000000000000000000e+00	7.493470222244695833e-01	7.970319402312497914e-01	3.472583992352371585e-01
1.000000000000000056e-01	4.058979651092014390e-04	1.000000000000000021e-02	1.198667456603752767e-04	4.487072579597614075e-01	7.871623524572863850e-01	-2.807033262240770100e+01	0.000000000000000000e+00	7.764965164036539136e-01	8.213672462926524531e-01	3.814715805314176644e-01
1.000000000000000056e-01	4.458769875895211192e-04	1.000000000000000021e-02	1.375043659935408296e-04	4.221617936686826722e-01	8.302023696943212627e-01	-2.823130520764392060e+01	0.000000000000000000e+00	8.048485018530300295e-01	8.470646832871580045e-01	4.190561779958378863e-01
1.000000000000000056e-01	4.897937539756323398e-04	1.000000000000000021e-02	1.577247469248891634e-04	3.971367573430042985e-01	8.751187933768853622e-01	-2.839908990626507901e+01	0.000000000000000000e+00	8.344551198822500737e-01	8.741687918929983425e-01	4.603444973973083720e-01
1.000000000000000056e-01	5.380361133470173019e-04	1.000000000000000021e-02	1.808895579109395563e-04	3.735568463315831478e-01	9.219601416056677490e-01	-2.857386057852278327e+01	0.000000000000000000e+00	8.653681568844149297e-01	9.027238413788154503e-01	5.057016084598904282e-01
1.000000000000000056e-01	5.910301160760953344e-04	1.000000000000000021e-02	2.074069219944905062e-04	3.513484702144928917e-01	9.707709983811645404e-01	-2.875577574777488010e+01	0.000000000000000000e+00	8.976388029316240136e-01	9.327736431853281829e-01	5.555285763100580310e-01
1.000000000000000056e-01	6.492437764742083669e-04	1.000000000000000021e-02	2.377363501467112965e-04	3.304410735576137070e-01	1.021591311280598324e+00	-2.894497652591671155e+01	0.000000000000000000e+00	9.313173146623512366e-01	9.643614182521105249e-01	6.102660117583537103e-01
1.000000000000000056e-01	7.131912060403724357e-04	1.000000000000000021e-02	2.723935729087498519e-04	3.107696235651126737e-01	1.074454737352043887e+00	-2.914158244993519986e+01	0.000000000000000000e+00	9.664526197171880995e-01	9.975295810601210178e-01	6.703979717968869823e-01
1.000000000000000056e-01	7.834371538154085443e-04	1.000000000000000021e-02	3.119539875823516850e-04	2.922798602794252076e-01	1.129384932643815898e+00	-2.934568129227510624e+01	0.000000000000000000e+00	1.003091787505127286e+00	1.032319769034643286e+00	7.364562450943484828e-01
1.000000000000000056e-01	8.606019939393972674e-04	1.000000000000000021e-02	3.570498261130945067e-04	2.749336022061334428e-01	1.186385675267005224e+00	-2.955729371120015259e+01	0.000000000000000000e+00	1.041278954824178982e+00	1.068772310977806228e+00	8.090250598909887181e-01
1.000000000000000056e-01	9.453672044598655051e-04	1.000000000000000021e-02	4.083649985256271276e-04	2.586719889505324499e-01	1.245432400310946486e+00	-2.977647514993585531e+01	0.000000000000000000e+00	1.081053216557393171e+00	1.106920412146791932e+00	8.887462512434044504e-01
1.000000000000000056e-01	1.038481385776566027e-03	1.000000000000000021e-02	4.666920220914208117e-04	2.433395634318448186e-01	1.306536129523354184e+00	-3.000391078789037991e+01	0.000000000000000000e+00	1.122448509668174665e+00	1.146782468888318363e+00	9.763249334916709321e-01
1.000000000000000056e-01	1.140766871874494999e-03	1.000000000000000021e-02	5.330076028045272699e-04	2.288124460201029498e-01	1.369793509568230538e+00	-3.024071771735456693e+01	0.000000000000000000e+00	1.165500116495877592e+00	1.188381365202303641e+00	1.072535758782726667e+00
1.000000000000000056e-01	1.253126992731973689e-03	1.000000000000000021e-02	6.083568331997453102e-04	2.151310191288432760e-01	1.435234613823336280e+00	-3.048669745616088633e+01	0.000000000000000000e+00	1.210246639998899809e+00	1.231759743994075507e+00	1.178229797559082970e+00
1.000000000000000056e-01	1.376554052041444173e-03	1.000000000000000021e-02	6.938014598191743479e-04	2.022925636894864487e-01	1.502793110042770497e+00	-3.074086269808846694e+01	0.000000000000000000e+00	1.256721273130892769e+00	1.276950536860113061e+00	1.294342046302687343e+00
1.000000000000000056e-01	1.512138090697893534e-03	1.000000000000000021e-02	7.905257153698232045e-04	1.902344874807055108e-01	1.572413064230555158e+00	-3.100271675476157185e+01	0.000000000000000000e+00	1.304949185217878949e+00	1.323972634884853505e+00	1.421899696617572983e+00
1.000000000000000056e-01	1.661076513449273161e-03	1.000000000000000021e-02	8.998482550950456403e-04	1.789023927387264346e-01	1.644045091837967876e+00	-3.127200715220052629e+01	0.000000000000000000e+00	1.354949024560255566e+00	1.372839259142892843e+00	1.562031237178970855e+00
1.000000000000000056e-01	1.824684663726284682e-03	1.000000000000000021e-02	1.023217344931237963e-03	1.682504740922835806e-01	1.717632248047977317e+00	-3.154850757763301061e+01	0.000000000000000000e+00	1.406733204043916885e+00	1.423558250279711501e+00	1.715976444146187774e+00
1.000000000000000056e-01	2.004407440042696876e-03	1.000000000000000021e-02	1.162215669215007491e-03	1.582374520921456806e-01	1.793107416144702260e+00	-3.183196453633981449e+01	0.000000000000000000e+00	1.460307718451531400e+00	1.476131462195780841e+00	1.885097355085398663e+00
1.000000000000000056e-01	2.201832056555933035e-03	1.000000000000000021e-02	1.318567561201625408e-03	1.488250415979295582e-01	1.870392814296222062e+00	-3.212208840435726387e+01	0.000000000000000000e+00	1.515671728739448554e+00	1.530554231138239629e+00	2.070890324476438504e+00
1.000000000000000056e-01	2.418702060482302765e-03	1.000000000000000021e-02	1.494148005846161927e-03	1.399773087404923289e-01	1.949400829390209644e+00	-3.241855636127088047e+01	0.000000000000000000e+00	1.572817433709019497e+00	1.586815177083735762e+00	2.274999267931299141e+00
1.000000000000000056e-01	2.656932730161079038e-03	1.000000000000000021e-02	1.690993507742414963e-03	1.316604509739127127e-01	2.030035427380329160e+00	-3.272101142277814034e+01	0.000000000000000000e+00	1.631729644353526965e+00	1.644895640089771405e+00	2.499230210685106979e+00
1.000000000000000056e-01	2.918627989754778596e-03	1.000000000000000021e-02	1.911316698870296630e-03	1.238426365962121273e-01	2.112194841184266814e+00	-3.302907241990070730e+01	0.000000000000000000e+00	1.692385888048079323e+00	1.704770184394305943e+00	2.745567272356009614e+00
1.000000000000000056e-01	3.206098989967120973e-03	1.000000000000000021e-02	2.157526214320813155e-03	1.164938700578113939e-01	2.195774980636604923e+00	-3.334234788463916033e+01	0.000000000000000000e+00	1.754757079439173140e+00	1.766406538396495307e+00	3.016190225797751090e+00
1.000000000000000056e-01	3.521884518873484842e-03	1.000000000000000021e-02	2.432255221148379477e-03	1.095859316757735319e-01	2.280674036078985445e+00	-3.366044985112095134e+01	0.000000000000000000e+00	1.818807663976940603e+00	1.829766300295545989e+00	3.313493788828369535e+00
1.000000000000000056e-01	3.868773423121261382e-03	1.000000000000000021e-02	2.738403463560860635e-03	1.030922618980052302e-01	2.366799025774274146e+00	-3.398301480176364464e+01	0.000000000000000000e+00	1.884496733845026029e+00	1.894805984813956456e+00	3.640108819346883795e+00
1.000000000000000056e-01	4.249829237511994554e-03	1.000000000000000021e-02	3.079198938635233345e-03	9.698786959343586034e-02	2.454073717772450092e+00	-3.430973065384447551e+01	0.000000000000000000e+00	1.951779869674282963e+00	1.961478658962391819e+00	3.998925603377377236e+00
1.000000000000000056e-01	4.668417240480429199e-03	1.000000000000000021e-02	3.458288891377463928e-03	9.124923622672122259e-02	2.542448930648842698e+00	-3.464037298489006389e+01	0.000000000000000000e+00	2.020611151621892532e+00	2.029736093516589790e+00	4.393119443783721323e+00
1.000000000000000056e-01	5.128234174409789306e-03	1.000000000000000021e-02	3.879872819245505991e-03	8.585424772200653254e-02	2.631915527699327573e+00	-3.497484306226684936e+01	0.000000000000000000e+00	2.090946132121530354e+00	2.099531629009788958e+00	4.826178779620934556e+00
1.000000000000000056e-01	5.633340893257011463e-03	1.000000000000000021e-02	4.348895342037637120e-03	8.078211157500360395e-02	2.722520619760666616e+00	-3.531322341412435151e+01	0.000000000000000000e+00	2.162746098612956303e+00	2.170824325985563519e+00	5.301936092215985497e+00
1.000000000000000056e-01	6.188198225814060816e-03	1.000000000000000021e-02	4.871322511742652572e-03	7.601327559175424797e-02	2.814387182013388333e+00	-3.565583897751032794e+01	0.000000000000000000e+00	2.235983142319014405e+00	2.243584494055085088e+00	5.824601879624978551e+00
1.000000000000000056e-01	6.797706371330226698e-03	1.000000000000000021e-02	5.454534300387065514e-03	7.152935947035859998e-02	2.907737993656317244e+00	-3.600333195581013257e+01	0.000000000000000000e+00	2.310646692367754440e+00	2.317799622371126134e+00	6.398802003939541905e+00
1.000000000000000056e-01	7.467248175416158276e-03	1.000000000000000021e-02	6.107875543171820479e-03	6.731308512607503403e-02	3.002924822283820738e+00	-3.635674889836139556e+01	0.000000000000000000e+00	2.386751992662652810e+00	2.393483275709058944e+00	7.029618770339200573e+00
1.000000000000000056e-01	8.202736668419006311e-03	1.000000000000000021e-02	6.843422005933195822e-03	6.334821373397017674e-02	3.100462269321186959e+00	-3.671764780348231483e+01	0.000000000000000000e+00	2.464350567686324212e+00	2.470685398100727070e+00	7.722636113356575294e+00
1.000000000000000056e-01	9.010667286101800219e-03	1.000000000000000021e-02	7.677034952863432370e-03	5.961948708706951705e-02	3.201068774560397845e+00	-3.708821175897929834e+01	0.000000000000000000e+00	2.543542624940414498e+00	2.549504591398431330e+00	8.483989319267070783e+00
1.000000000000000056e-01	9.898175233811834853e-03	1.000000000000000021e-02	8.629798659216841861e-03	5.611256550138216809e-02	3.305713963390239041e+00	-3.747138547964249256e+01	0.000000000000000000e+00	2.624492558331098735e+00	2.630103824229081511e+00	9.320419773084651638e+00
1.000000000000000056e-01	1.087309850074726428e-02	1.000000000000000021e-02	9.729961996337592803e-03	5.281397256827247144e-02	3.415673368058158132e+00	-3.787102036061524046e+01	0.000000000000000000e+00	2.707447568978636809e+00	2.712729000976764837e+00	1.023933526183513543e+01
1.000000000000000056e-01	1.194404708082983865e-02	1.000000000000000021e-02	1.101553501793143229e-02	4.971105001434325543e-02	3.532591154118398524e+00	-3.829203949040154242e+01	0.000000000000000000e+00	2.792759318705520855e+00	2.797730384131227765e+00	1.124887643232674961e+01
1.000000000000000056e-01	1.312047901150489339e-02	1.000000000000000021e-02	1.253772915022318898e-02	4.679190777643774113e-02	3.658550415727484850e+00	-3.874060520767930171e+01	0.000000000000000000e+00	2.880909671661015636e+00	2.885588816502377085e+00	1.235799009930584802e+01
1.000000000000000056e-01	1.441278390200217453e-02	1.000000000000000021e-02	1.436547136224184708e-02	4.404537361046749477e-02	3.796151157969926970e+00	-3.922428952246279721e+01	0.000000000000000000e+00	2.972540978523170452e+00	2.976945464762934535e+00	1.357651015565171626e+01
1.000000000000000056e-01	1.583237468873379544e-02	1.000000000000000021e-02	1.659126722636379905e-02	4.146094869005263056e-02	3.948595944489893039e+00	-3.975224717143833431e+01	0.000000000000000000e+00	3.068490575751980032e+00	3.072636657960060802e+00	1.491524696757219637e+01
1.000000000000000056e-01	1.739178842816321846e-02	1.000000000000000021e-02	1.933872224461485531e-02	3.902877587575199342e-02	4.119778524570167022e+00	-4.033535367109563907e+01	0.000000000000000000e+00	3.169829384818854123e+00	3.173732321694274106e+00	1.638608621511179209e+01
1.000000000000000056e-01	1.910479701729334359e-02	1.000000000000000021e-02	2.277210153921680608e-02	3.673959301236199432e-02	4.314376589139235385e+00	-4.098632341610767327e+01	0.000000000000000000e+00	3.277906050205956490e+00	3.281580009614344817e+00	1.800209831921813830e+01
1.000000000000000056e-01	2.098652881959697791e-02	1.000000000000000021e-02	2.710828038078715030e-02	3.458470043060736521e-02	4.537941213991499190e+00	-4.171975414679539540e+01	0.000000000000000000e+00	3.394394528609836925e+00	3.397852978007904312e+00	1.977765970104927717e+01
1.000000000000000056e-01	2.305360227052401928e-02	1.000000000000000021e-02	3.263149581999996024e-02	3.255592059450267139e-02	4.796977928213699727e+00	-4.255208684779496053e+01	0.000000000000000000e+00	3.521345258591395577e+00	3.524600866812193090e+00	2.172858727856788619e+01
1.000000000000000056e-01	2.532427264251682283e-02	1.000000000000000021e-02	3.971120965560687166e-02	3.064556876698760687e-02	5.099011848062855456e+00	-4.350143524245120119e+01	0.000000000000000000e+00	3.661238847196727875e+00	3.664303479203567804e+00	2.387228783167557111e+01
1.000000000000000056e-01	2.781859326568265206e-02	1.000000000000000021e-02	4.882330441435805968e-02	2.884642371365576941e-02	5.452621676633333969e+00	-4.458724379728016629e+01	0.000000000000000000e+00	3.817039106911693125e+00	3.819923749563145066e+00	2.622792398157102767e+01
1.000000000000000056e-01	3.055859262793711451e-02	1.000000000000000021e-02	6.057460788600267654e-02	2.715168770204426027e-02	5.867435376961775084e+00	-4.582972679139376027e+01	0.000000000000000000e+00	3.992243406689453877e+00	3.994958562635360977e+00	2.881659878891401405e+01
1.000000000000000056e-01	3.356846891867078936e-02	1.000000000000000021e-02	7.572729286609454491e-02	2.555551872142398234e-02	6.353967468985565858e+00	-4.724895239619704057e+01	0.000000000000000000e+00	4.190922395342568052e+00	4.193477996418209841e+00	3.166156095041576535e+01
1.000000000000000056e-01	3.687480373404340706e-02	1.000000000000000021e-02	9.535201253315178649e-02	2.403204750362542691e-02	6.927037672879275298e+00	-4.886779084362047598e+01	0.000000000000000000e+00	4.417878713798245371e+00	4.420281918717819281e+00	3.478843773446862286e+01
1.000000000000000056e-01	4.050679683123491887e-02	1.000000000000000021e-02	1.192002740620105722e-01	2.280131872660755635e-02	7.561030718759429448e+00	-5.063790069846363195e+01	0.000000000000000000e+00	4.677278973844295251e+00	4.679559036377327175e+00	3.822543617167589503e+01
1.000000000000000056e-01	4.449652400487570658e-02	1.000000000000000021e-02	1.414065544187077528e-01	2.275824794873756302e-02	8.105617164362421079e+00	-5.277861665855602524e+01	0.000000000000000000e+00	4.965257367787785370e+00	4.967533221598614546e+00	4.200327400181816984e+01
1.000000000000000056e-01	4.887922036308094131e-02	1.000000000000000021e-02	1.816371245558142389e-01	2.107427301454670165e-02	9.012719410371158091e+00	-5.736599022107942147e+01	0.000000000000000000e+00	5.288369803999557917e+00	5.290477158092357968e+00	4.615618231976924335e+01
1.000000000000000056e-01	5.369359150482928139e-02	1.000000000000000021e-02	2.307021145670236084e-01	1.970666739817825835e-02	1.001570484749298373e+01	-6.202491527748279054e+01	0.000000000000000000e+00	5.664164564199722918e+00	5.666135202926625425e+00	5.072251757203176936e+01
1.000000000000000056e-01	5.898215534683610983e-02	1.000000000000000021e-02	2.923653087148854746e-01	1.838951406227683563e-02	1.116054818509585544e+01	-6.708401560626890614e+01	0.000000000000000000e+00	6.098214363444753872e+00	6.100053284085788619e+00	5.574403816110503129e+01
1.000000000000000056e-01	6.479161761875085190e-02	1.000000000000000021e-02	3.688166775758564553e-01	1.715081315641509355e-02	1.244990540018411806e+01	-7.250744282792076945e+01	0.000000000000000000e+00	6.597829476410083771e+00	6.599544549455686138e+00	6.126692411091329404e+01
1.000000000000000056e-01	7.117328434284843353e-02	1.000000000000000021e-02	4.627120022460133320e-01	1.598602564347114882e-02	1.388882584922498964e+01	-7.829661966022025865e+01	0.000000000000000000e+00	7.170006543528984366e+00	7.171605115410898179e+00	6.734214068800844188e+01
1.000000000000000056e-01	7.818351494101219434e-02	1.000000000000000021e-02	5.769830824188735274e-01	1.489087403635761669e-02	1.548043584314876853e+01	-8.444512541657263682e+01	0.000000000000000000e+00	7.821478635921494060e+00	7.822967768656894805e+00	7.402594764703430030e+01
1.000000000000000056e-01	8.588421997060308177e-02	1.000000000000000021e-02	7.149215389371565976e-01	1.386133791443007468e-02	1.722687754129481874e+01	-9.093698884277618788e+01	0.000000000000000000e+00	8.558610120681009903e+00	8.559996246345690452e+00	8.138045115296498011e+01
1.000000000000000056e-01	9.434340788494925689e-02	1.000000000000000021e-02	8.803909890046869302e-01	1.289364543977501894e-02	1.913130216424895380e+01	-9.774503519947553798e+01	0.000000000000000000e+00	9.387432088340915470e+00	9.388721464380978432e+00	8.947422398259962506e+01
1.000000000000000056e-01	1.036357856471477323e-01	1.000000000000000021e-02	1.078268977669892603e+00	1.198427267754582394e-02	2.120126877237259677e+01	-1.048294440488478187e+02	0.000000000000000000e+00	1.031391659157600316e+01	1.031511494933727136e+01	9.838301776448692237e+01
1.000000000000000056e-01	1.138434185014741556e-01	1.000000000000000021e-02	1.315265306318373684e+00	1.112994356366947372e-02	2.345391088889678954e+01	-1.121366966642762151e+02	0.000000000000000000e+00	1.134461043011242509e+01	1.134572314824333716e+01	1.081906058814515603e+02
1.000000000000000056e-01	1.250564547291438122e-01	1.000000000000000021e-02	1.601315639353042330e+00	1.032763857492212389e-02	2.592315105160837163e+01	-1.195993709546075223e+02	0.000000000000000000e+00	1.248776622858486007e+01	1.248879853144433127e+01	1.189898158588350014e+02
1.000000000000000056e-01	1.373739217890745934e-01	1.000000000000000021e-02	1.951797039990290417e+00	9.574596991375909638e-03	2.866905443894583172e+01	-1.271373751364620404e+02	0.000000000000000000e+00	1.375511527176922755e+01	1.375607251639939932e+01	1.308838381899337264e+02
1.000000000000000056e-01	1.509046008747347289e-01	1.000000000000000021e-02	2.390826665790357186e+00	8.868326210232035933e-03	3.178897744036726536e+01	-1.346616089476818559e+02	0.000000000000000000e+00	1.516441253752691409e+01	1.516529941878252430e+01	1.439879336773131229e+02
1.000000000000000056e-01	1.657679876106884498e-01	1.000000000000000021e-02	2.955831846679162211e+00	8.206600672608756544e-03	3.542938169822955530e+01	-1.420813135204273010e+02	0.000000000000000000e+00	1.674278137350654561e+01	1.674360130099239541e+01	1.584316934594576765e+02
1.000000000000000056e-01	1.820953473731896088e-01	1.000000000000000021e-02	3.703360877272709573e+00	7.587451865277834023e-03	3.979605129353832638e+01	-1.493161343027067005e+02	0.000000000000000000e+00	1.853075750936375243e+01	1.853151569834585644e+01	1.743620339718670493e+02
1.000000000000000056e-01	2.000308745548441958e-01	1.000000000000000021e-02	4.715707954327953644e+00	7.009134654501078532e-03	4.515936687987751696e+01	-1.563128818043307433e+02	0.000000000000000000e+00	2.058668706680930427e+01	2.058738798076512921e+01	1.919471044295910360e+02
1.000000000000000056e-01	2.197329660113377658e-01	1.000000000000000021e-02	6.107511201100083831e+00	6.470075229961287470e-03	5.185126103712344303e+01	-1.630640967168000941e+02	0.000000000000000000e+00	2.299081765369885488e+01	2.299146445200153721e+01	2.113812377616286824e+02
1.000000000000000056e-01	2.413756199366196842e-01	1.000000000000000021e-02	8.031464622921015817e+00	5.968805204498727618e-03	6.025290156586664381e+01	-1.696224208296891049e+02	0.000000000000000000e+00	2.584830813041605779e+01	2.584890493131240419e+01	2.328910025729641688e+02
1.000000000000000056e-01	2.651499725206515889e-01	1.000000000000000021e-02	1.068308038264204818e+01	5.503901713786623837e-03	7.077694579249789797e+01	-1.761031281588446689e+02	0.000000000000000000e+00	2.929055642841296958e+01	2.929110646304536658e+01	2.567423602706678025e+02
1.000000000000000056e-01	2.912659859606484547e-01	1.000000000000000021e-02	1.430602408697686556e+01	5.073951697835373843e-03	8.385294796313000631e+01	-1.826704744284597552e+02	0.000000000000000000e+00	3.347489390852285851e+01	3.347540068586522466e+01	2.832490064032451755e+02
1.000000000000000056e-01	3.199543027334128542e-01	1.000000000000000021e-02	1.920105695464431861e+01	4.677543965199907131e-03	9.992515780804828296e+01	-1.895108001744503667e+02	0.000000000000000000e+00	3.858352447942058916e+01	3.858399200059864143e+01	3.127822045238978035e+02
1.000000000000000056e-01	3.514682825046904213e-01	1.000000000000000021e-02	2.574225158512446043e+01	4.313276622366080115e-03	1.194678720339946949e+02	-1.968022394673743634e+02	0.000000000000000000e+00	4.482316775126082575e+01	4.482359866576700824e+01	3.457827905106409503e+02
1.000000000000000056e-01	3.860862396644265115e-01	1.000000000000000021e-02	3.440402385174120070e+01	3.979753653828579756e-03	1.430182120346430281e+02	-2.046930189510954108e+02	0.000000000000000000e+00	5.242694426878847480e+01	5.242734232005159356e+01	3.827764544968448490e+02
1.000000000000000056e-01	4.241139012486217497e-01	1.000000000000000021e-02	4.580203573952572782e+01	3.675556351176966809e-03	1.712219807254162447e+02	-2.132984508791084011e+02	0.000000000000000000e+00	6.165969191023646090e+01	6.166005977871498089e+01	4.243938417764298379e+02
1.000000000000000056e-01	4.658871069548218835e-01	1.000000000000000021e-02	6.074852698153517139e+01	3.399194652589133253e-03	2.048822656121763544e+02	-2.227235611478835722e+02	0.000000000000000000e+00	7.282714657210169662e+01	7.282748585523131624e+01	4.713973801224646536e+02
1.000000000000000056e-01	5.117747750963139719e-01	1.000000000000000021e-02	8.031253015199459355e+01	3.149062416904111275e-03	2.449830325361540133e+02	-2.331138709704813152e+02	0.000000000000000000e+00	8.628779673350391022e+01	8.628811146985572123e+01	5.247165926564099436e+02
1.000000000000000056e-01	5.621821606887288381e-01	1.000000000000000021e-02	1.058521545845157874e+02	2.923433505527539555e-03	2.926324096625770608e+02	-2.447177088997818828e+02	0.000000000000000000e+00	1.024625754324297304e+02	1.024628710209547080e+02	5.854918471076472315e+02
1.000000000000000056e-01	6.175544344427069676e-01	1.000000000000000021e-02	1.389722240929923203e+02	2.720520706088924451e-03	3.488829885607719348e+02	-2.578998306886193177e+02	0.000000000000000000e+00	1.218329423792249600e+02	1.218332200748177456e+02	6.551222592613397637e+02
1.000000000000000056e-01	6.783806142703487918e-01	1.000000000000000021e-02	1.814280415637282147e+02	2.538552719472376984e-03	4.145282661632752479e+02	-2.730307974069895067e+02	0.000000000000000000e+00	1.449204646849057099e+02	1.449207141010303985e+02	7.353107998522120852e+02
1.000000000000000056e-01	7.451978840263840942e-01	1.000000000000000021e-02	2.351246895008255535e+02	2.375782298975143148e-03	4.901157247619514123e+02	-2.902955034791533535e+02	0.000000000000000000e+00	1.722583084795719515e+02	1.722585445402826281e+02	8.281075159976579698e+02
1.000000000000000056e-01	8.185963376248451828e-01	1.000000000000000021e-02	3.023182068140744718e+02	2.230431641489229091e-03	5.762233523344194737e+02	-3.095990062804037279e+02	0.000000000000000000e+00	2.043797814845347602e+02	2.043800092437081730e+02	9.359666880803611093e+02
1.000000000000000056e-01	8.992241904287053833e-01	1.000000000000000021e-02	3.859251731993161343e+02	2.100670480462398827e-03	6.737521655569051973e+02	-3.306412321623297998e+02	0.000000000000000000e+00	2.418353981827340249e+02	2.418356074174935202e+02	1.061835943109384289e+03
1.000000000000000056e-01	9.877935039366569914e-01	1.000000000000000021e-02	4.898333862736360516e+02	1.984667304951474084e-03	7.840799855935057394e+02	-3.530522299865788796e+02	0.000000000000000000e+00	2.852283889549696596e+02	2.852285878977352240e+02	1.209285046458929628e+03
1.000000000000000056e-01	1.085086474324357342e+00	1.000000000000000021e-02	6.192642141576504855e+02	1.880668972741027104e-03	9.091615507634730875e+02	-3.764853841973422846e+02	0.000000000000000000e+00	3.352571048932072699e+02	3.352572848560846523e+02	1.382679344606617178e+03
1.000000000000000056e-01	1.191962340377130891e+00	1.000000000000000021e-02	7.813522768593146566e+02	1.787062817453156666e-03	1.051724695487702775e+03	-4.006550308237368654e+02	0.000000000000000000e+00	3.927659107207716715e+02	3.927660893398679036e+02	1.587415024684448099e+03
1.000000000000000056e-01	1.309364971821245893e+00	1.000000000000000021e-02	9.862214655068216871e+02	1.702410242036560403e-03	1.215712843755690983e+03	-4.253414921748682218e+02	0.000000000000000000e+00	4.588188526228589126e+02	4.588190225258988448e+02	1.830255265040824952e+03
1.000000000000000056e-01	1.438331205069795171e+00	1.000000000000000021e-02	1.249192764196240432e+03	1.625455526660693180e-03	1.407267561174403454e+03	-4.503833420558213447e+02	0.000000000000000000e+00	5.348276421261768974e+02	5.348278023818700149e+02	2.119852519065283104e+03
1.000000000000000056e-01	1.579999999999969651e+00	1.000000000000000021e-02	1.596071743199576758e+03	1.555119130158049475e-03	1.637173965880595915e+03	-4.756666593692730771e+02	0.000000000000000000e+00	6.228107038380469476e+02	6.228108543342793837e+02	2.467661149848113837e+03


==> anc/sfho_nm_T20.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[]    mu_B-m_n[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3]
2.000000000000000000e+01	9.999999999999999799e-13	1.000000000000000021e-02	1.255860772220745818e-02	2.511834652252855301e+09	-4.904806472491848695e+02	-9.315548576771466571e+01	-9.315548576771466571e+01	3.767808679216914924e-02
2.000000000000000000e+01	1.098495252297123070e-12	1.000000000000000021e-02	1.255859966215032257e-02	2.286612647721873760e+09	-4.886018180732137353e+02	-9.315548576692464167e+01	-9.315548576692464167e+01	3.767806354237427519e-02
2.000000000000000000e+01	1.206691819319320406e-12	1.000000000000000021e-02	1.255862031901837893e-02	2.081589691764714479e+09	-4.867230015071238540e+02	-9.315548577039167810e+01	-9.315548577039167810e+01	3.767812593202140431e-02
2.000000000000000000e+01	1.325545234508051392e-12	1.000000000000000021e-02	1.255862685970534146e-02	1.894947377013408899e+09	-4.848441819555712300e+02	-9.315548588298545951e+01	-9.315548588298545951e+01	3.767814533814292655e-02
2.000000000000000000e+01	1.456105146812171298e-12	1.000000000000000021e-02	1.255863323804741818e-02	1.725040157447651625e+09	-4.829653568625349180e+02	-9.315548576664519942e+01	-9.315548576664519942e+01	3.767816644809542787e-02
2.000000000000000000e+01	1.599524590618575778e-12	1.000000000000000021e-02	1.255863892669538753e-02	1.570367193348613262e+09	-4.810865311175491001e+02	-9.315548588362685223e+01	-9.315548588362685223e+01	3.767818212292043528e-02
2.000000000000000000e+01	1.757070168727004945e-12	1.000000000000000021e-02	1.255864422644938604e-02	1.429562745397050142e+09	-4.792077044659096146e+02	-9.315548576619296739e+01	-9.315548576619296739e+01	3.767819821049596396e-02
2.000000000000000000e+01	1.930133238299520374e-12	1.000000000000000021e-02	1.255864883474191139e-02	1.301383219576213837e+09	-4.773288794504422299e+02	-9.315548589481863928e+01	-9.315548589481863928e+01	3.767821255931504826e-02
2.000000000000000000e+01	2.120242198572894853e-12	1.000000000000000021e-02	1.255865325458959715e-02	1.184696630085135698e+09	-4.754500587092662158e+02	-9.315548586787939200e+01	-9.315548586787939200e+01	3.767822413253110736e-02
2.000000000000000000e+01	2.329075988852339038e-12	1.000000000000000021e-02	1.255865702995871691e-02	1.078472562972339630e+09	-4.735712319829363537e+02	-9.315548577209560221e+01	-9.315548577209560221e+01	3.767823583379818764e-02
2.000000000000000000e+01	2.558478915993521786e-12	1.000000000000000021e-02	1.255865932576334491e-02	9.817728145403578281e+08	-4.716924058186060051e+02	-9.315548587130975022e+01	-9.315548587130975022e+01	3.767824426791182429e-02
2.000000000000000000e+01	2.810476942321174344e-12	1.000000000000000021e-02	1.255866153835775469e-02	8.937435245803412199e+08	-4.698135844358612303e+02	-9.315548584698282752e+01	-9.315548584698282752e+01	3.767825157191290880e-02
2.000000000000000000e+01	3.087295577830345739e-12	1.000000000000000021e-02	1.255866278591173321e-02	8.136071542850846052e+08	-4.679347566054859726e+02	-9.315548632972580378e+01	-9.315548632972580378e+01	3.767825451826163630e-02
2.000000000000000000e+01	3.391379534684538688e-12	1.000000000000000021e-02	1.255866340991218522e-02	7.406560866504970789e+08	-4.660559302890264348e+02	-9.315548579224552839e+01	-9.315548579224552839e+01	3.767825728369274263e-02
2.000000000000000000e+01	3.725414317588592219e-12	1.000000000000000021e-02	1.255866343025020121e-02	6.742460487022464275e+08	-4.641771078118032960e+02	-9.315548579108839533e+01	-9.315548579108839533e+01	3.767825656010884150e-02
2.000000000000000000e+01	4.092349940710795645e-12	1.000000000000000021e-02	1.255866281214454427e-02	6.137905611955984831e+08	-4.622982796332665316e+02	-9.315548587366158984e+01	-9.315548587366158984e+01	3.767825615939394274e-02
2.000000000000000000e+01	4.495426980609222231e-12	1.000000000000000021e-02	1.255866097125921295e-02	5.587556924560823441e+08	-4.604194514478110705e+02	-9.315548574793768921e+01	-9.315548574625552192e+01	3.767825062689480337e-02
2.000000000000000000e+01	4.938205195247622687e-12	1.000000000000000021e-02	1.255865904114166626e-02	5.086554550418199897e+08	-4.585406231356479339e+02	-9.315548578213422104e+01	-9.315548580599727302e+01	3.767824512478656906e-02
2.000000000000000000e+01	5.424594961848500805e-12	1.000000000000000021e-02	1.255865623720805666e-02	4.630473782136706114e+08	-4.566617963493352477e+02	-9.315548605440218921e+01	-9.315548586388689500e+01	3.767823741128257381e-02
2.000000000000000000e+01	5.958891811225473108e-12	1.000000000000000021e-02	1.255865233536471691e-02	4.215286792226740718e+08	-4.547829743787459051e+02	-9.315548621153419617e+01	-9.315548574564348883e+01	3.767822733530235696e-02
2.000000000000000000e+01	6.545814363583387335e-12	1.000000000000000021e-02	1.255864864289358250e-02	3.837327012009328008e+08	-4.529041488685077184e+02	-9.315548568061015544e+01	-9.315548580934500933e+01	3.767821588715145054e-02
2.000000000000000000e+01	7.190546000814667087e-12	1.000000000000000021e-02	1.255864415900971240e-02	3.493256478380362391e+08	-4.510253197354185772e+02	-9.315548576117802781e+01	-9.315548583594430454e+01	3.767820314162303313e-02
2.000000000000000000e+01	7.898780643318977268e-12	1.000000000000000021e-02	1.255863955964022990e-02	3.180036689276614785e+08	-4.491464908277380914e+02	-9.315548582195172855e+01	-9.315548580558693459e+01	3.767818952968930019e-02
2.000000000000000000e+01	8.676773035622312662e-12	1.000000000000000021e-02	1.255863455165802563e-02	2.894901345149469376e+08	-4.472676615220876215e+02	-9.315548584145712141e+01	-9.315548584381592434e+01	3.767817416758328236e-02
2.000000000000000000e+01	9.531393984890807918e-12	1.000000000000000021e-02	1.255862886839730942e-02	2.635332313908431828e+08	-4.453888319297037697e+02	-9.315548580590403560e+01	-9.315548580590403560e+01	3.767815835773127842e-02
2.000000000000000000e+01	1.047019104017590952e-11	1.000000000000000021e-02	1.255862304065486282e-02	2.399037378875777721e+08	-4.435100056617812356e+02	-9.315548586365146377e+01	-9.315548586365146377e+01	3.767814256132447776e-02
2.000000000000000000e+01	1.150145514827711423e-11	1.000000000000000021e-02	1.255861690530148123e-02	2.183929574629410207e+08	-4.416311790207998911e+02	-9.315548614339472522e+01	-9.315548614339472522e+01	3.767812521426591732e-02
2.000000000000000000e+01	1.263429387489071572e-11	1.000000000000000021e-02	1.255861061965575509e-02	1.988109177591846883e+08	-4.397523517822438066e+02	-9.315548607966428563e+01	-9.315548607966428563e+01	3.767810775053950095e-02
2.000000000000000000e+01	1.387871183769407704e-11	1.000000000000000021e-02	1.255860566392521388e-02	1.809847018620318174e+08	-4.378735268363182058e+02	-9.315548578113596534e+01	-9.315548577633832394e+01	3.767809319478761937e-02
2.000000000000000000e+01	1.524569906170682489e-11	1.000000000000000021e-02	1.255860027514490822e-02	1.647568574735790491e+08	-4.359946972493024191e+02	-9.315548578786395240e+01	-9.315548583608645572e+01	3.767807778349401004e-02
2.000000000000000000e+01	1.674732803723565073e-11	1.000000000000000021e-02	1.255859416999992491e-02	1.499840629917646945e+08	-4.341158672809027053e+02	-9.315548613915549936e+01	-9.315548575727903824e+01	3.767806135497464570e-02
2.000000000000000000e+01	1.839686033756586408e-11	1.000000000000000021e-02	1.255858885193663656e-02	1.365358675449905992e+08	-4.322370417408813523e+02	-9.315548602693706925e+01	-9.315548576404420089e+01	3.767804674504363072e-02
2.000000000000000000e+01	2.020886373798934935e-11	1.000000000000000021e-02	1.255858390679388814e-02	1.242934952566581815e+08	-4.303582152870679352e+02	-9.315548575089616179e+01	-9.315548580147726909e+01	3.767803277665960487e-02
2.000000000000000000e+01	2.219934087050079329e-11	1.000000000000000021e-02	1.255857973928252262e-02	1.131488315774536580e+08	-4.284793859029188070e+02	-9.315548624566220326e+01	-9.315548622804780621e+01	3.767802327892123132e-02
2.000000000000000000e+01	2.438587055037061093e-11	1.000000000000000021e-02	1.255857566974004878e-02	1.030034466633550227e+08	-4.266005568081440060e+02	-9.315548597025733102e+01	-9.315548596422542005e+01	3.767801257536020076e-02
2.000000000000000000e+01	2.678776302271435040e-11	1.000000000000000021e-02	1.255857217646203471e-02	9.376774384620629251e+07	-4.247217335136182896e+02	-9.315548573199869509e+01	-9.315548573307587787e+01	3.767800400173696579e-02
2.000000000000000000e+01	2.942623050011214820e-11	1.000000000000000021e-02	1.255856955554500616e-02	8.536015521621130407e+07	-4.228429064046668486e+02	-9.315548576647883294e+01	-9.315548576637722533e+01	3.767799882554079965e-02
2.000000000000000000e+01	3.232457449737399118e-11	1.000000000000000021e-02	1.255856731674013550e-02	7.770642789967972040e+07	-4.209640826712060289e+02	-9.315548581592042865e+01	-9.315548581592042865e+01	3.767799465137149778e-02
2.000000000000000000e+01	3.550839161788999494e-11	1.000000000000000021e-02	1.255856576988133473e-02	7.073896791716575623e+07	-4.190852562020326104e+02	-9.315548628290149225e+01	-9.315548627766843026e+01	3.767799390578573798e-02
2.000000000000000000e+01	3.900579960895913004e-11	1.000000000000000021e-02	1.255856540639268062e-02	6.439624291483606398e+07	-4.172064286229222034e+02	-9.315548594852961628e+01	-9.315548599517106254e+01	3.767799572054213175e-02
2.000000000000000000e+01	4.284768568249458783e-11	1.000000000000000021e-02	1.255856561037513482e-02	5.862223421890208125e+07	-4.153276004869190388e+02	-9.315548628775849238e+01	-9.315548577676177899e+01	3.767799879050694883e-02
2.000000000000000000e+01	4.706797929413972136e-11	1.000000000000000021e-02	1.255856679011411320e-02	5.336594873804745078e+07	-4.134487740744814914e+02	-9.315548581716099363e+01	-9.315548571489635776e+01	3.767800622321124809e-02
2.000000000000000000e+01	5.170395178983179170e-11	1.000000000000000021e-02	1.255856836539456789e-02	4.858096412578538805e+07	-4.115699469592685205e+02	-9.315548638856125763e+01	-9.315548640355382304e+01	3.767801627553667154e-02
2.000000000000000000e+01	5.679654556612956778e-11	1.000000000000000021e-02	1.255857104434056869e-02	4.422502145941818506e+07	-4.096911308687912197e+02	-9.315548586341928683e+01	-9.315548586278863752e+01	3.767802899052334620e-02
2.000000000000000000e+01	6.239073565127055617e-11	1.000000000000000021e-02	1.255857476935416835e-02	4.025965099180609733e+07	-4.078123057949131294e+02	-9.315548572360569324e+01	-9.315548572360569324e+01	3.767804421291606060e-02
2.000000000000000000e+01	6.853592690024557025e-11	1.000000000000000021e-02	1.255857891793770234e-02	3.664983221044612676e+07	-4.059334794459445561e+02	-9.315548632027488907e+01	-9.315548631731995499e+01	3.767806275413325412e-02
2.000000000000000000e+01	7.528639031170244041e-11	1.000000000000000021e-02	1.255858411131496530e-02	3.336368383940640837e+07	-4.040546538902274847e+02	-9.315548578543484837e+01	-9.315548580841181092e+01	3.767808423990509636e-02
2.000000000000000000e+01	8.270174231999327557e-11	1.000000000000000021e-02	1.255858947098849841e-02	3.037218484772310406e+07	-4.021758271041568378e+02	-9.315548632223800496e+01	-9.315548576316705010e+01	3.767810754554740821e-02
2.000000000000000000e+01	9.084747129521266552e-11	1.000000000000000021e-02	1.255859548892994393e-02	2.764891402615807578e+07	-4.002970024239412510e+02	-9.315548578902766508e+01	-9.315548576905624145e+01	3.767813328327884737e-02
2.000000000000000000e+01	9.979551590099029686e-11	1.000000000000000021e-02	1.255860232025171434e-02	2.516982255859878659e+07	-3.984181824460824259e+02	-9.315548576009159376e+01	-9.315548576091389066e+01	3.767816141220094173e-02
2.000000000000000000e+01	1.096249004177799017e-10	1.000000000000000021e-02	1.255860886654416864e-02	2.291301477431560680e+07	-3.965393570833084027e+02	-9.315548633544905499e+01	-9.315548633616126040e+01	3.767819043645294352e-02
2.000000000000000000e+01	1.204224326424761362e-10	1.000000000000000021e-02	1.255861532116136874e-02	2.085855906430269405e+07	-3.946605369554891354e+02	-9.315548633513628829e+01	-9.315548576489798904e+01	3.767821986091274972e-02
2.000000000000000000e+01	1.322834705278301600e-10	1.000000000000000021e-02	1.255862232093593253e-02	1.898831356503289938e+07	-3.927817105833021856e+02	-9.315548633632897690e+01	-9.315548635286241108e+01	3.767825116982164574e-02
2.000000000000000000e+01	1.453127643322078634e-10	1.000000000000000021e-02	1.255863001428342805e-02	1.728576071958634257e+07	-3.909028871930843252e+02	-9.315548633632897690e+01	-9.315548633254293520e+01	3.767828507649248482e-02
2.000000000000000000e+01	1.596253817171010822e-10	1.000000000000000021e-02	1.255863581560196646e-02	1.573586318071064539e+07	-3.890240601957953004e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767831663148876742e-02
2.000000000000000000e+01	1.753477239623515451e-10	1.000000000000000021e-02	1.255864178220292109e-02	1.432493431680943258e+07	-3.871452355052623489e+02	-9.315548633632897690e+01	-9.315548633632897690e+01	3.767834836907397317e-02
2.000000000000000000e+01	1.926186422737496924e-10	1.000000000000000021e-02	1.255864755928020292e-02	1.304051393464713544e+07	-3.852664154500286600e+02	-9.315548633633251541e+01	-9.315548633632897690e+01	3.767838128911692175e-02
2.000000000000000000e+01	2.115906640416319600e-10	1.000000000000000021e-02	1.255865262075515389e-02	1.187125828885918856e+07	-3.833875886011595640e+02	-9.315548633615856033e+01	-9.315548633632897690e+01	3.767841330090591911e-02
2.000000000000000000e+01	2.324313398801283107e-10	1.000000000000000021e-02	1.255865765995126115e-02	1.080684229474855028e+07	-3.815087632644891755e+02	-9.315548633812937851e+01	-9.315548633632897690e+01	3.767844921288056315e-02
2.000000000000000000e+01	2.553247233433799618e-10	1.000000000000000021e-02	1.255866129711223286e-02	9.837864010974295437e+06	-3.796299359446607014e+02	-9.315548635197006888e+01	-9.315548633632897690e+01	3.767847905694658023e-02
2.000000000000000000e+01	2.804729963867793270e-10	1.000000000000000021e-02	1.255866478333779804e-02	8.955767597411056980e+06	-3.777511160470676828e+02	-9.315548633852965565e+01	-9.315548633632897690e+01	3.767851338557625523e-02
2.000000000000000000e+01	3.080982549284253365e-10	1.000000000000000021e-02	1.255866744574217313e-02	8.152762792202555574e+06	-3.758722883982150051e+02	-9.315548633529475353e+01	-9.315548633632897690e+01	3.767854649668075234e-02
2.000000000000000000e+01	3.384444702799038880e-10	1.000000000000000021e-02	1.255866966006697130e-02	7.421757732945601456e+06	-3.739934676101235596e+02	-9.315548624590999793e+01	-9.315548633618720942e+01	3.767857942544148436e-02
2.000000000000000000e+01	3.717796437686892903e-10	1.000000000000000021e-02	1.255867083372123189e-02	6.756296963500417769e+06	-3.721146394408908691e+02	-9.315548634728855859e+01	-9.315548633901539688e+01	3.767861498645375812e-02
2.000000000000000000e+01	4.083981735806208761e-10	1.000000000000000021e-02	1.255867145999134925e-02	6.150503639259042218e+06	-3.702358120128493510e+02	-9.315548622232645926e+01	-9.315548631284974590e+01	3.767864988333917420e-02
2.000000000000000000e+01	4.486234547251284334e-10	1.000000000000000021e-02	1.255867166916319402e-02	5.599027503575788811e+06	-3.683569841390399802e+02	-9.315548622232542186e+01	-9.315548625245737924e+01	3.767868577227848764e-02
2.000000000000000000e+01	4.928107350846870031e-10	1.000000000000000021e-02	1.255867093301572812e-02	5.096998652497262694e+06	-3.664781552212612041e+02	-9.315548637784470998e+01	-9.315548635184698867e+01	3.767872557638372866e-02
2.000000000000000000e+01	5.413502527715840073e-10	1.000000000000000021e-02	1.255866972747866732e-02	4.639983510326121934e+06	-3.645993310332131614e+02	-9.315548687808180262e+01	-9.315548649537849712e+01	3.767876672515373809e-02
2.000000000000000000e+01	5.946706824994326217e-10	1.000000000000000021e-02	1.255866816787517756e-02	4.223945812662623823e+06	-3.627205114036743794e+02	-9.315548679195613602e+01	-9.315548667440631903e+01	3.767880953827611873e-02
2.000000000000000000e+01	6.532429214059166912e-10	1.000000000000000021e-02	1.255866609099272335e-02	3.845211448003490455e+06	-3.608416819357605618e+02	-9.315548681893091043e+01	-9.315548633411174251e+01	3.767885587752065057e-02
2.000000000000000000e+01	7.175842477611022145e-10	1.000000000000000021e-02	1.255866352041582097e-02	3.500435932016512379e+06	-3.589628535890341254e+02	-9.315548675791404776e+01	-9.315548689021269979e+01	3.767890752762732137e-02
2.000000000000000000e+01	7.882628892887734379e-10	1.000000000000000021e-02	1.255866041961216546e-02	3.186574227044697385e+06	-3.570840247347784384e+02	-9.315548689880377253e+01	-9.315548679369703677e+01	3.767896307982434440e-02
2.000000000000000000e+01	8.659030414457303259e-10	1.000000000000000021e-02	1.255865698616703482e-02	2.900854476565605029e+06	-3.552051949044432035e+02	-9.315548734693186361e+01	-9.315548680888804256e+01	3.767902329494868252e-02
2.000000000000000000e+01	9.511903799777737990e-10	1.000000000000000021e-02	1.255865423390048474e-02	2.640753574495350942e+06	-3.533263680984923667e+02	-9.315548727018378372e+01	-9.315548677841739789e+01	3.767909125024049288e-02
2.000000000000000000e+01	1.044878116436281047e-09	1.000000000000000021e-02	1.255865030499860382e-02	2.403974231041859370e+06	-3.514475425542552784e+02	-9.315548723672054621e+01	-9.315548701149671729e+01	3.767916561851838292e-02
2.000000000000000000e+01	1.147793650134415556e-09	1.000000000000000021e-02	1.255864629541945943e-02	2.188425433279211633e+06	-3.495687150320986802e+02	-9.315548712834937817e+01	-9.315548732850039926e+01	3.767924708692019231e-02
2.000000000000000000e+01	1.260845875289441014e-09	1.000000000000000021e-02	1.255864244081726297e-02	1.992203647833606461e+06	-3.476898898024163600e+02	-9.315548746334465591e+01	-9.315548726658434475e+01	3.767933885482185885e-02
2.000000000000000000e+01	1.385033207883861427e-09	1.000000000000000021e-02	1.255863935971306480e-02	1.813576014205507934e+06	-3.458110602887279583e+02	-9.315548775821910965e+01	-9.315548728349300234e+01	3.767944346373451603e-02
2.000000000000000000e+01	1.521452403134276153e-09	1.000000000000000021e-02	1.255863646786186880e-02	1.650964852350330446e+06	-3.439322312085668614e+02	-9.315548758462301748e+01	-9.315548730715434544e+01	3.767955885347316208e-02
2.000000000000000000e+01	1.671308241439051187e-09	1.000000000000000021e-02	1.255863359589000708e-02	1.502934045916117495e+06	-3.420534042443862859e+02	-9.315548799368244204e+01	-9.315548718411326945e+01	3.767968578219132308e-02
2.000000000000000000e+01	1.835924168345851743e-09	1.000000000000000021e-02	1.255863103514861211e-02	1.368176319196150405e+06	-3.401745779429022036e+02	-9.315548816304020363e+01	-9.315548750608404305e+01	3.767982835026561367e-02
2.000000000000000000e+01	2.016753982505462284e-09	1.000000000000000021e-02	1.255862930599539913e-02	1.245501548415655037e+06	-3.382957480511217909e+02	-9.315548852070497787e+01	-9.315548776868803316e+01	3.767998770442330947e-02
2.000000000000000000e+01	2.215394674833565449e-09	1.000000000000000021e-02	1.255862883872655399e-02	1.133826393189693801e+06	-3.364169198347145766e+02	-9.315548870504014189e+01	-9.315548804142811434e+01	3.768016731282199799e-02
2.000000000000000000e+01	2.433600532269001125e-09	1.000000000000000021e-02	1.255862833673066295e-02	1.032164476410090341e+06	-3.345380910574614859e+02	-9.315548904769761407e+01	-9.315548830995425078e+01	3.768036424614533419e-02
2.000000000000000000e+01	2.673298630685249819e-09	1.000000000000000021e-02	1.255862885578379676e-02	9.396180228077031206e+05	-3.326592658862938947e+02	-9.315548918484546448e+01	-9.315548817476174293e+01	3.768058404324287763e-02
2.000000000000000000e+01	2.936605853780147753e-09	1.000000000000000021e-02	1.255863068127538625e-02	8.553697080010747304e+05	-3.307804439508016117e+02	-9.315548946960251442e+01	-9.315548860376989637e+01	3.768082972840457179e-02
2.000000000000000000e+01	3.225847588245431839e-09	1.000000000000000021e-02	1.255863359224412140e-02	7.786754559489622479e+05	-3.289016162533554279e+02	-9.315548959231016113e+01	-9.315548867662057830e+01	3.768110077997172125e-02
2.000000000000000000e+01	3.543578260321731882e-09	1.000000000000000021e-02	1.255863766618879086e-02	7.088579364864970557e+05	-3.270227883646080613e+02	-9.315549464881479480e+01	-9.315548909816841672e+01	3.768140278738376509e-02
2.000000000000000000e+01	3.892603895106722078e-09	1.000000000000000021e-02	1.255864319971262272e-02	6.453005831444388023e+05	-3.251439601727272475e+02	-9.315549620419562871e+01	-9.315548922662169673e+01	3.768173724066094243e-02
2.000000000000000000e+01	4.276006897848022890e-09	1.000000000000000021e-02	1.255864981750720935e-02	5.874420409316450823e+05	-3.232651330153689173e+02	-9.315549565693436307e+01	-9.315549391050596739e+01	3.768210638192778794e-02
2.000000000000000000e+01	4.697173276075803015e-09	1.000000000000000021e-02	1.255865852512150910e-02	5.347713485988051398e+05	-3.213863061859244112e+02	-9.315549587881872640e+01	-9.315549553171467778e+01	3.768251547316385508e-02
2.000000000000000000e+01	5.159822542986194200e-09	1.000000000000000021e-02	1.255866901911452393e-02	4.868233354784951662e+05	-3.195074780464112223e+02	-9.315549688432786013e+01	-9.315549527528574458e+01	3.768296722432157297e-02
2.000000000000000000e+01	5.668040566166003031e-09	1.000000000000000021e-02	1.255868073444914648e-02	4.431745392005544272e+05	-3.176286619092163050e+02	-9.315549746927813146e+01	-9.315549565474981364e+01	3.768346580881866414e-02
2.000000000000000000e+01	6.226315651760852789e-09	1.000000000000000021e-02	1.255869408363509583e-02	4.034394632680637296e+05	-3.157498359162789257e+02	-9.315549795102474206e+01	-9.315549615755853097e+01	3.768401411671607609e-02
2.000000000000000000e+01	6.839578182762564281e-09	1.000000000000000021e-02	1.255870995363620596e-02	3.672672045183267328e+05	-3.138710101323387676e+02	-9.315549863873313541e+01	-9.315549652925535895e+01	3.768461943222151805e-02
2.000000000000000000e+01	7.513244161479663908e-09	1.000000000000000021e-02	1.255872735725465858e-02	3.343382863792673452e+05	-3.119921834334670052e+02	-9.315550427332158279e+01	-9.315549696615060782e+01	3.768528569508497461e-02
2.000000000000000000e+01	8.253263040734490053e-09	1.000000000000000021e-02	1.255874708834479360e-02	3.043619038157844334e+05	-3.101133580636587226e+02	-9.315550567074996025e+01	-9.315549804905334952e+01	3.768601785618250211e-02
2.000000000000000000e+01	9.066170266206154417e-09	1.000000000000000021e-02	1.255876868678730031e-02	2.770733049987549311e+05	-3.082345325442478838e+02	-9.315550642026424555e+01	-9.315549832812654074e+01	3.768682242985684633e-02
2.000000000000000000e+01	9.959144993944807900e-09	1.000000000000000021e-02	1.255879224874008673e-02	2.522315000701783574e+05	-3.063557120973666770e+02	-9.315550728686018545e+01	-9.315550473052449831e+01	3.768770685827822764e-02
2.000000000000000000e+01	1.094007349278703233e-08	1.000000000000000021e-02	1.255881826891188692e-02	2.296170943949286884e+05	-3.044768870498019737e+02	-9.315550815869343637e+01	-9.315550514954855998e+01	3.768867786208066756e-02
2.000000000000000000e+01	1.201761879160816143e-08	1.000000000000000021e-02	1.255884589974259891e-02	2.090303598644827434e+05	-3.025980601195986992e+02	-9.315551506498501055e+01	-9.315550607895589508e+01	3.768974139671957269e-02
2.000000000000000000e+01	1.320129718649825578e-08	1.000000000000000021e-02	1.255887636214529472e-02	1.902895022110947757e+05	-3.007192413186015187e+02	-9.315551578769793650e+01	-9.315550703231775742e+01	3.769091000288365273e-02
2.000000000000000000e+01	1.450156228353170174e-08	1.000000000000000021e-02	1.255890927161161692e-02	1.732290035667197080e+05	-2.988404171419387012e+02	-9.315551711676850744e+01	-9.315550806093244773e+01	3.769219343314777343e-02
2.000000000000000000e+01	1.592989731935060306e-08	1.000000000000000021e-02	1.255894436427432495e-02	1.576981973153620784e+05	-2.969615911494325928e+02	-9.315551875826145078e+01	-9.315551493703299002e+01	3.769359909076619441e-02
2.000000000000000000e+01	1.749891657488730940e-08	1.000000000000000021e-02	1.255898176808526584e-02	1.435599068449290644e+05	-2.950827655915532546e+02	-9.315552619114912147e+01	-9.315551547969756996e+01	3.769513912877131556e-02
2.000000000000000000e+01	1.922247677785714407e-08	1.000000000000000021e-02	1.255902208874551396e-02	1.306893058337171096e+05	-2.932039453904774291e+02	-9.315552782200653326e+01	-9.315551720263574964e+01	3.769682919478688221e-02
2.000000000000000000e+01	2.111579947786777941e-08	1.000000000000000021e-02	1.255906543936720354e-02	1.189727102546927927e+05	-2.913251192917012986e+02	-9.315553509833668500e+01	-9.315552412339644661e+01	3.769868284142464249e-02
2.000000000000000000e+01	2.319560547489582580e-08	1.000000000000000021e-02	1.255911206528059591e-02	1.083066564268335496e+05	-2.894462949639678300e+02	-9.315553695722543637e+01	-9.315552482651287391e+01	3.770071614811551508e-02
2.000000000000000000e+01	2.548026248833022177e-08	1.000000000000000021e-02	1.255916154858047543e-02	9.859693163847937831e+04	-2.875674669161477368e+02	-9.315554512453742575e+01	-9.315552752703123929e+01	3.770294428424676020e-02
2.000000000000000000e+01	2.798994737071523637e-08	1.000000000000000021e-02	1.255921579380924608e-02	8.975781478986560251e+04	-2.856886412292128625e+02	-9.315554744892030214e+01	-9.315553531286336408e+01	3.770539034132483480e-02
2.000000000000000000e+01	3.074682429877702923e-08	1.000000000000000021e-02	1.255927359869765149e-02	8.171122495092003373e+04	-2.838098141996469508e+02	-9.315555696198650537e+01	-9.315553712124570040e+01	3.770807588401272475e-02
2.000000000000000000e+01	3.377524051542039553e-08	1.000000000000000021e-02	1.255933660475199928e-02	7.438611037301350734e+04	-2.819309884726799851e+02	-9.315556412331703484e+01	-9.315554477324523930e+01	3.771102095751620309e-02
2.000000000000000000e+01	3.710194135138273890e-08	1.000000000000000021e-02	1.255940455509147423e-02	6.771777824085460452e+04	-2.800521684982687702e+02	-9.315556828090704755e+01	-9.315554701989093189e+01	3.771425246367417911e-02
2.000000000000000000e+01	4.075630642550024735e-08	1.000000000000000021e-02	1.255947864157073296e-02	6.164734354869407252e+04	-2.781733448241402016e+02	-9.315557810654587456e+01	-9.315555567342070731e+01	3.771780091124378453e-02
2.000000000000000000e+01	4.477060910957875528e-08	1.000000000000000021e-02	1.255955870402946338e-02	5.612119376560940145e+04	-2.762945174088569615e+02	-9.315558764160562077e+01	-9.315556331852253891e+01	3.772169794028087247e-02
2.000000000000000000e+01	4.918030154932259896e-08	1.000000000000000021e-02	1.255964637840879285e-02	5.109052825233156182e+04	-2.744156888740711224e+02	-9.315559774919782399e+01	-9.315556698740824970e+01	3.772597341603213528e-02
2.000000000000000000e+01	5.402432775847172474e-08	1.000000000000000021e-02	1.255974216908554986e-02	4.651092138982562756e+04	-2.725368621466017771e+02	-9.315560775587231035e+01	-9.315557690243441868e+01	3.773066973552368503e-02
2.000000000000000000e+01	5.934546755122488806e-08	1.000000000000000021e-02	1.255984638601372917e-02	4.234192840310897009e+04	-2.706580338247085251e+02	-9.315562028228232805e+01	-9.315558618890290177e+01	3.773582678403229057e-02
2.000000000000000000e+01	6.519071435037351042e-08	1.000000000000000021e-02	1.255996019878603299e-02	3.854673244596071163e+04	-2.687792050682131162e+02	-9.315563584966048438e+01	-9.315559614305578862e+01	3.774149022916329504e-02
2.000000000000000000e+01	7.161169020774324115e-08	1.000000000000000021e-02	1.256008581645834399e-02	3.509182075665926095e+04	-2.669003772140848696e+02	-9.315564925206643920e+01	-9.315560826546517603e+01	3.774771126076594679e-02
2.000000000000000000e+01	7.866510170217834140e-08	1.000000000000000021e-02	1.256022313059491739e-02	3.194667930212651481e+04	-2.650215488191270765e+02	-9.315566813451310679e+01	-9.315562380646260010e+01	3.775454426697032184e-02
2.000000000000000000e+01	8.641324074131324774e-08	1.000000000000000021e-02	1.256037353572851505e-02	2.908353466709742497e+04	-2.631427192370001649e+02	-9.315568479682556813e+01	-9.315563374976855471e+01	3.776204916773345105e-02
2.000000000000000000e+01	9.492453468994093473e-08	1.000000000000000021e-02	1.256053884290781776e-02	2.647710239030624143e+04	-2.612638911390722001e+02	-9.315570265439778552e+01	-9.315564758742064555e+01	3.777029372056924655e-02
2.000000000000000000e+01	1.042741506834136966e-07	1.000000000000000021e-02	1.256072063833239133e-02	2.410436447270828648e+04	-2.593850625109096768e+02	-9.315572808001417116e+01	-9.315566638530816590e+01	3.777935102527747724e-02
2.000000000000000000e+01	1.145446594630447664e-07	1.000000000000000021e-02	1.256092043591709034e-02	2.194436596149296747e+04	-2.575062331447102792e+02	-9.315574827061278995e+01	-9.315568477638277045e+01	3.778929888497049860e-02
2.000000000000000000e+01	1.258267645961454112e-07	1.000000000000000021e-02	1.256113994557328875e-02	1.997803359520537924e+04	-2.556274029581761909e+02	-9.315577307727988909e+01	-9.315570443946543833e+01	3.780022825806686471e-02
2.000000000000000000e+01	1.382201035207734643e-07	1.000000000000000021e-02	1.256138268552909817e-02	1.818800346339753378e+04	-2.537485755208353737e+02	-9.315580339784584396e+01	-9.315572477148556629e+01	3.781223862744871600e-02
2.000000000000000000e+01	1.518341274895865712e-07	1.000000000000000021e-02	1.256164959720853722e-02	1.655846642379810146e+04	-2.518697470458747603e+02	-9.315583285087593879e+01	-9.315574862582180060e+01	3.782543187685016850e-02
2.000000000000000000e+01	1.667890681839869719e-07	1.000000000000000021e-02	1.256194223169635089e-02	1.507503066672675595e+04	-2.499909175006917224e+02	-9.315586777105004046e+01	-9.315577358974320532e+01	3.783992412046849330e-02
2.000000000000000000e+01	1.832169995351708365e-07	1.000000000000000021e-02	1.256226507292500585e-02	1.372459862081791107e+04	-2.481120844355953352e+02	-9.315590700095894761e+01	-9.315579947106547820e+01	3.785584777866849576e-02
2.000000000000000000e+01	2.012630041295094136e-07	1.000000000000000021e-02	1.256262041526354060e-02	1.249524402291989463e+04	-2.462332528286206070e+02	-9.315595077459565232e+01	-9.315583299631752823e+01	3.787334102096412414e-02
2.000000000000000000e+01	2.210864544993223533e-07	1.000000000000000021e-02	1.256301160330446955e-02	1.137610995411265867e+04	-2.443544257483141280e+02	-9.315599477745087142e+01	-9.315586669259239727e+01	3.789256119428049269e-02
2.000000000000000000e+01	2.428624206147095803e-07	1.000000000000000021e-02	1.256344204568900745e-02	1.035731382818489328e+04	-2.424755973472488506e+02	-9.315604594767920332e+01	-9.315590224312830969e+01	3.791367606898715659e-02
2.000000000000000000e+01	2.667832160066454798e-07	1.000000000000000021e-02	1.256391568875268872e-02	9.429858884910057895e+03	-2.405967690284251148e+02	-9.315609984749301020e+01	-9.315594625693118758e+01	3.793687210762453077e-02
2.000000000000000000e+01	2.930600961758579456e-07	1.000000000000000021e-02	1.256443711764688130e-02	8.585555707521345539e+03	-2.387179370529651692e+02	-9.315616099546222983e+01	-9.315599343179940206e+01	3.796235687844667916e-02
2.000000000000000000e+01	3.219251242869182419e-07	1.000000000000000021e-02	1.256501074346441649e-02	7.816948092593915135e+03	-2.368391031194971674e+02	-9.315622941724961947e+01	-9.315604232713064903e+01	3.799035595022505485e-02
2.000000000000000000e+01	3.536332206243410022e-07	1.000000000000000021e-02	1.256564193617567063e-02	7.117248824264665927e+03	-2.349602745102825168e+02	-9.315629934542479873e+01	-9.315609739730116701e+01	3.802111411552042131e-02
2.000000000000000000e+01	3.884644139103796226e-07	1.000000000000000021e-02	1.256633632429472736e-02	6.480279324404182262e+03	-2.330814433260305520e+02	-9.315638159655671302e+01	-9.315615611254001749e+01	3.805490397105185107e-02
2.000000000000000000e+01	4.267263143669365586e-07	1.000000000000000021e-02	1.256709991469474874e-02	5.900414930033201927e+03	-2.312026099773036947e+02	-9.315647101960206555e+01	-9.315622173447179932e+01	3.809202727251823073e-02
2.000000000000000000e+01	4.687568303623295254e-07	1.000000000000000021e-02	1.256793977737873796e-02	5.372535373195207285e+03	-2.293237822023087347e+02	-9.315656682143772116e+01	-9.315629648942288554e+01	3.813280823900602745e-02
2.000000000000000000e+01	5.149271526348670341e-07	1.000000000000000021e-02	1.256886312830904698e-02	4.891979433696137676e+03	-2.274449472262681411e+02	-9.315667374866501405e+01	-9.315637400605046992e+01	3.817760880690960340e-02
2.000000000000000000e+01	5.656450324482774873e-07	1.000000000000000021e-02	1.256987856683437765e-02	4.454503834490604277e+03	-2.255661146843493441e+02	-9.315679062773570251e+01	-9.315646485675407007e+01	3.822682488020912039e-02
2.000000000000000000e+01	6.213583826298849409e-07	1.000000000000000021e-02	1.257099436491361348e-02	4.056245657968096566e+03	-2.236872829656799126e+02	-9.315691744391787665e+01	-9.315656245945346825e+01	3.828088994128625577e-02
2.000000000000000000e+01	6.825592332939480299e-07	1.000000000000000021e-02	1.257222071057530893e-02	3.693688679280473934e+03	-2.218084528379287406e+02	-9.315706037726232580e+01	-9.315666763487487856e+01	3.834028238538481764e-02
2.000000000000000000e+01	7.497880771849663250e-07	1.000000000000000021e-02	1.257356871909785616e-02	3.363631643115947099e+03	-2.199296166761579912e+02	-9.315721659122040421e+01	-9.315678286849200163e+01	3.840552657069181558e-02
2.000000000000000000e+01	8.236386430166743031e-07	1.000000000000000021e-02	1.257504956502701436e-02	3.063160407951759680e+03	-2.180507815772818105e+02	-9.315738524438638990e+01	-9.315690920764491523e+01	3.847719800031260129e-02
2.000000000000000000e+01	9.047631389622618380e-07	1.000000000000000021e-02	1.257667660672390567e-02	2.789622319608927683e+03	-2.161719462100448084e+02	-9.315757114460343757e+01	-9.315705140722819522e+01	3.855592948001046461e-02
2.000000000000000000e+01	9.938780126034870377e-07	1.000000000000000021e-02	1.257846400352507533e-02	2.540602243511935285e+03	-2.142931116851898707e+02	-9.315777701022578583e+01	-9.315720560424747987e+01	3.864241725041103748e-02
2.000000000000000000e+01	1.091770278207430789e-06	1.000000000000000021e-02	1.258042785432494579e-02	2.313901814937319159e+03	-2.124142768106390520e+02	-9.315800284275694310e+01	-9.315737143623941563e+01	3.873742335795792718e-02
2.000000000000000000e+01	1.199304467209972165e-06	1.000000000000000021e-02	1.258258446975151629e-02	2.107519699326495356e+03	-2.105354363368579698e+02	-9.315824989755898855e+01	-9.315756115576451180e+01	3.884178451824672751e-02
2.000000000000000000e+01	1.317430263288885311e-06	1.000000000000000021e-02	1.258495353540189932e-02	1.919634186876218791e+03	-2.086565966581717078e+02	-9.315852406297668153e+01	-9.315776543796080489e+01	3.895642545514585442e-02
2.000000000000000000e+01	1.447190889455389449e-06	1.000000000000000021e-02	1.258755570448284039e-02	1.748586812055343444e+03	-2.067777588704993548e+02	-9.315882222782558131e+01	-9.315798892592509617e+01	3.908235861823470408e-02
2.000000000000000000e+01	1.589732321234396076e-06	1.000000000000000021e-02	1.259041342432528840e-02	1.592867556907540120e+03	-2.048989147843723515e+02	-9.315914934812650472e+01	-9.315823423356091837e+01	3.922069047732904684e-02
2.000000000000000000e+01	1.746313407299269177e-06	1.000000000000000021e-02	1.259355138907934483e-02	1.451102233073814432e+03	-2.030200687600392655e+02	-9.315951325392221349e+01	-9.315850506580211743e+01	3.937264501581068388e-02
2.000000000000000000e+01	1.918316986941059441e-06	1.000000000000000021e-02	1.259699773408205076e-02	1.322039528556316327e+03	-2.011412258654841310e+02	-9.315991088476927473e+01	-9.315880558186267990e+01	3.953956598017037416e-02
2.000000000000000000e+01	2.107262102555676152e-06	1.000000000000000021e-02	1.260078239640456850e-02	1.204540643560011631e+03	-1.992623695707817149e+02	-9.316034735530028854e+01	-9.315913002009099841e+01	3.972292364579863011e-02
2.000000000000000000e+01	2.314817415003064583e-06	1.000000000000000021e-02	1.260493945002444383e-02	1.097568565688608714e+03	-1.973835222460159002e+02	-9.316082582761228537e+01	-9.315949041635872163e+01	3.992433865486317429e-02
2.000000000000000000e+01	2.542815940315565345e-06	1.000000000000000021e-02	1.260950384152682673e-02	1.000179498845114608e+03	-1.955046665449218608e+02	-9.316135366033751097e+01	-9.315988324835394963e+01	4.014558519367563555e-02
2.000000000000000000e+01	2.793271237902093647e-06	1.000000000000000021e-02	1.261451777870113873e-02	9.115142869610585876e+02	-1.936258111301620204e+02	-9.316192714067186387e+01	-9.316031691019014715e+01	4.038862486280861419e-02
2.000000000000000000e+01	3.068395193213558559e-06	1.000000000000000021e-02	1.262002389982457354e-02	8.307906040301066923e+02	-1.917469447707372012e+02	-9.316256580040878532e+01	-9.316079583818324750e+01	4.065559964750153910e-02
2.000000000000000000e+01	3.370617551916407274e-06	1.000000000000000021e-02	1.262607155713207398e-02	7.572964184190342394e+02	-1.898680815245162421e+02	-9.316325982777327397e+01	-9.316131882650368823e+01	4.094886389443761626e-02
2.000000000000000000e+01	3.702607378089525669e-06	1.000000000000000021e-02	1.263271364950162290e-02	6.903835340813653829e+02	-1.879892092050836823e+02	-9.316402574854943452e+01	-9.316189233498833744e+01	4.127101247470036510e-02
2.000000000000000000e+01	4.067296625951643148e-06	1.000000000000000021e-02	1.264000942701267068e-02	6.294618472963352360e+02	-1.861103346611866129e+02	-9.316486965579650814e+01	-9.316252458871765896e+01	4.162488782736911697e-02
2.000000000000000000e+01	4.467906033291988562e-06	1.000000000000000021e-02	1.264802272466132235e-02	5.739941561974045499e+02	-1.842314585404196521e+02	-9.316579126435132707e+01	-9.316321818284679068e+01	4.201361738490034387e-02
2.000000000000000000e+01	4.907973565280921855e-06	1.000000000000000021e-02	1.265682439925586329e-02	5.234914588718862660e+02	-1.823525717113699898e+02	-9.316680932705384066e+01	-9.316398090620644723e+01	4.244063022120207751e-02
2.000000000000000000e+01	5.391385659860877199e-06	1.000000000000000021e-02	1.266649215795780624e-02	4.775085774432217249e+02	-1.804736806558169633e+02	-9.316792505524655610e+01	-9.316481652702640304e+01	4.290969906949815976e-02
2.000000000000000000e+01	5.922411550659965730e-06	1.000000000000000021e-02	1.267711200449919001e-02	4.356402411194529236e+02	-1.785947846217730159e+02	-9.316915072386355234e+01	-9.316573428985694250e+01	4.342496827724795505e-02
2.000000000000000000e+01	6.505740970549615531e-06	1.000000000000000021e-02	1.268877680988256436e-02	3.975175430853117859e+02	-1.767158821426512816e+02	-9.317049453380454338e+01	-9.316674347594614858e+01	4.399098689870184486e-02
2.000000000000000000e+01	7.146525568823631644e-06	1.000000000000000021e-02	1.270159039072835290e-02	3.628046372208258958e+02	-1.748369712501818469e+02	-9.317197262046249762e+01	-9.316785427409982390e+01	4.461275558295907384e-02
2.000000000000000000e+01	7.850424407772756165e-06	1.000000000000000021e-02	1.271566616753843672e-02	3.311957915102302081e+02	-1.729580535722741388e+02	-9.317359690987566978e+01	-9.316907385271362330e+01	4.529576411836493816e-02
2.000000000000000000e+01	8.623653940455829414e-06	1.000000000000000021e-02	1.273112723699339199e-02	3.024126783721679317e+02	-1.710791213772866683e+02	-9.317538256532469632e+01	-9.317040922925478696e+01	4.604604450233776292e-02
2.000000000000000000e+01	9.473042911044105105e-06	1.000000000000000021e-02	1.274811189186191712e-02	2.762019470477221148e+02	-1.692002174051775398e+02	-9.317737561801311585e+01	-9.317191535677505954e+01	4.687022385799453211e-02
2.000000000000000000e+01	1.040609266258887006e-05	1.000000000000000021e-02	1.276677126132721649e-02	2.523329480035753534e+02	-1.673208564400972591e+02	-9.317913058754592726e+01	-9.317313250040214712e+01	4.777558333995245848e-02
2.000000000000000000e+01	1.143104338481780539e-05	1.000000000000000021e-02	1.278724842883637719e-02	2.305956980177426487e+02	-1.654450167098850102e+02	-9.318454840958689545e+01	-9.317795700174642093e+01	4.877009286176188507e-02
2.000000000000000000e+01	1.255694688702479556e-05	1.000000000000000021e-02	1.280972772774666493e-02	2.107990513095945175e+02	-1.635711903794248485e+02	-9.319217845407335687e+01	-9.318494077940010811e+01	4.986253923066436694e-02
2.000000000000000000e+01	1.379374653874387683e-05	1.000000000000000021e-02	1.283445662989464962e-02	1.927690662238597668e+02	-1.616920502080220956e+02	-9.319488077370469625e+01	-9.318693207595710248e+01	5.106263055980532484e-02
2.000000000000000000e+01	1.515236508420002508e-05	1.000000000000000021e-02	1.286161377329036667e-02	1.763472950392217342e+02	-1.598139333586081818e+02	-9.319888468135496851e+01	-9.319015252887680845e+01	5.238091626164999293e-02
2.000000000000000000e+01	1.664480110606642756e-05	1.000000000000000021e-02	1.289144519606830186e-02	1.613895349169962401e+02	-1.579357589992071951e+02	-9.320315662900209475e+01	-9.319356177816133879e+01	5.382904646109672869e-02
2.000000000000000000e+01	1.828423499044387520e-05	1.000000000000000021e-02	1.292421487173635135e-02	1.477645325708231780e+02	-1.560576476535311201e+02	-9.320784503240356855e+01	-9.319730676140027015e+01	5.541981234441924198e-02
2.000000000000000000e+01	2.008514532888752989e-05	1.000000000000000021e-02	1.296021137928459951e-02	1.353527779779855678e+02	-1.541796091412765861e+02	-9.321299226458631892e+01	-9.320141805564387028e+01	5.716726169617212389e-02
2.000000000000000000e+01	2.206343678548069743e-05	1.000000000000000021e-02	1.299975256764693970e-02	1.240454961451426215e+02	-1.523016451235714896e+02	-9.321864768020842007e+01	-9.320593519888763012e+01	5.908682724553236676e-02
2.000000000000000000e+01	2.423658055820824745e-05	1.000000000000000021e-02	1.304318685386592243e-02	1.137436524808349958e+02	-1.504237692673273727e+02	-9.322486047032496970e+01	-9.321089299160526309e+01	6.119546076788828781e-02
2.000000000000000000e+01	2.662376867510851840e-05	1.000000000000000021e-02	1.309089734551283774e-02	1.043570902427889848e+02	-1.485459851591273264e+02	-9.323168357596023270e+01	-9.321633884158286776e+01	6.351178366893418803e-02
2.000000000000000000e+01	2.924608348786357566e-05	1.000000000000000021e-02	1.314330537277802469e-02	9.580374592885698348e+01	-1.466683038142050179e+02	-9.323917494871055567e+01	-9.322231742739420213e+01	6.605625372760763614e-02
2.000000000000000000e+01	3.212668385970342722e-05	1.000000000000000021e-02	1.320087268306871162e-02	8.800891141947347762e+01	-1.447907363026899077e+02	-9.324739663956052027e+01	-9.322888105291839622e+01	6.885133937215849598e-02
2.000000000000000000e+01	3.529100969193483411e-05	1.000000000000000021e-02	1.326410641894102370e-02	8.090457194613654224e+01	-1.429132890742224333e+02	-9.325642678415309206e+01	-9.323608764244960412e+01	7.192172616279597641e-02
2.000000000000000000e+01	3.876700659536217212e-05	1.000000000000000021e-02	1.333356405915149881e-02	7.442881492227625984e+01	-1.410359843841248733e+02	-9.326634440650363445e+01	-9.324400090824060783e+01	7.529453030010416215e-02
2.000000000000000000e+01	4.258537269077660933e-05	1.000000000000000021e-02	1.340985762976140520e-02	6.852528011073474090e+01	-1.391588316529112319e+02	-9.327723092965851492e+01	-9.325268532284323442e+01	7.899953458645762872e-02
2.000000000000000000e+01	4.677982971812166970e-05	1.000000000000000021e-02	1.349365916728129458e-02	6.314265863604560991e+01	-1.372818289052076182e+02	-9.328918043059337606e+01	-9.326222006455380154e+01	8.306945744587965197e-02
2.000000000000000000e+01	5.138742084862452558e-05	1.000000000000000021e-02	1.358570614026109041e-02	5.823424214320900205e+01	-1.354050151496040826e+02	-9.330230053476572039e+01	-9.327268480081089308e+01	8.754024082387242001e-02
2.000000000000000000e+01	5.644883783000823746e-05	1.000000000000000021e-02	1.368680884345148049e-02	5.375751245922086241e+01	-1.335283970313685984e+02	-9.331670486772323159e+01	-9.328416900936372258e+01	9.245136580910956470e-02
2.000000000000000000e+01	6.200878035395431323e-05	1.000000000000000021e-02	1.379785748289564379e-02	4.967376162211136403e+01	-1.316519959891192286e+02	-9.333251370471653274e+01	-9.329677325387783071e+01	9.784620066591653842e-02
2.000000000000000000e+01	6.811635081955393176e-05	1.000000000000000021e-02	1.391982801142558832e-02	4.594775373942522378e+01	-1.297758381928329925e+02	-9.334986472295719295e+01	-9.331060547301770214e+01	1.037723861087962302e-01
2.000000000000000000e+01	7.482548797908522944e-05	1.000000000000000021e-02	1.405379362672031993e-02	4.254741103308861483e+01	-1.278999418394291752e+02	-9.336890348784717730e+01	-9.332578420356384186e+01	1.102822529818317382e-01
2.000000000000000000e+01	8.219544329584059549e-05	1.000000000000000021e-02	1.420093050175491763e-02	3.944353162924486611e+01	-1.260243286780976462e+02	-9.338980184546197449e+01	-9.334243239836472128e+01	1.174332846438083805e-01
2.000000000000000000e+01	9.029130422093829681e-05	1.000000000000000021e-02	1.436253096320148394e-02	3.660953527009919384e+01	-1.241490282190925285e+02	-9.341273066642877154e+01	-9.336069372659042642e+01	1.252886296614554029e-01
2.000000000000000000e+01	9.918456901041592440e-05	1.000000000000000021e-02	1.454001529019499986e-02	3.402122020548112147e+01	-1.222740776774260354e+02	-9.343788481453353256e+01	-9.338072113296335885e+01	1.339176511527186142e-01
2.000000000000000000e+01	1.089537781590782831e-04	1.000000000000000021e-02	1.473493933492078280e-02	3.165655961784917594e+01	-1.203995058946339185e+02	-9.346547920234279161e+01	-9.340268666409134823e+01	1.433965456138112660e-01
2.000000000000000000e+01	1.196852080275814789e-04	1.000000000000000021e-02	1.494901196960570465e-02	2.949549753805094454e+01	-1.185253519462683016e+02	-9.349574603546776075e+01	-9.342676666212048531e+01	1.538090092250625485e-01
2.000000000000000000e+01	1.314736327884918053e-04	1.000000000000000021e-02	1.518411056056943875e-02	2.751977871556030664e+01	-1.166516496154740707e+02	-9.352893237186326303e+01	-9.345316429626572585e+01	1.652469845774363066e-01
2.000000000000000000e+01	1.444231614204135987e-04	1.000000000000000021e-02	1.544229216668900791e-02	2.571278573926764466e+01	-1.147784458280646049e+02	-9.356533053641383901e+01	-9.348209335435245748e+01	1.778114674909971049e-01
2.000000000000000000e+01	1.586481571420653950e-04	1.000000000000000021e-02	1.572581505256830450e-02	2.405938682819257224e+01	-1.129057978546061065e+02	-9.360522696865632497e+01	-9.351379584290522473e+01	1.916133898784496137e-01
2.000000000000000000e+01	1.742742474062467537e-04	1.000000000000000021e-02	1.603715844254690118e-02	2.254581063778335093e+01	-1.110337465484850128e+02	-9.364895961390935497e+01	-9.354852019491173110e+01	2.067746179425533903e-01
2.000000000000000000e+01	1.914394333734163441e-04	1.000000000000000021e-02	1.637903886838380438e-02	2.115952055945655275e+01	-1.091623633939675102e+02	-9.369688086525341930e+01	-9.358655070270104659e+01	2.234290118456603580e-01
2.000000000000000000e+01	2.102953086631492849e-04	1.000000000000000021e-02	1.675443993735765968e-02	1.988910265683695400e+01	-1.072917012443342060e+02	-9.374938337839773794e+01	-9.362818250708556889e+01	2.417236113382333906e-01
2.000000000000000000e+01	2.310083981468275406e-04	1.000000000000000021e-02	1.716663229985593286e-02	1.872416778136770787e+01	-1.054218255548691019e+02	-9.380688814728060265e+01	-9.367374947124442031e+01	2.618199345168616410e-01
2.000000000000000000e+01	2.537616286050536148e-04	1.000000000000000021e-02	1.761920013495436518e-02	1.765525680360464733e+01	-1.035528218076800329e+02	-9.386985362807305933e+01	-9.372360355234324913e+01	2.838953999980508569e-01
2.000000000000000000e+01	2.787559442378372758e-04	1.000000000000000021e-02	1.811607783177357142e-02	1.667376007792726611e+01	-1.016847772532163390e+02	-9.393877404268955900e+01	-9.377812550646787315e+01	3.081448947767476687e-01
2.000000000000000000e+01	3.062120812948658467e-04	1.000000000000000021e-02	1.866157395867584778e-02	1.577183856551097030e+01	-9.981777044551982669e+01	-9.401419623403107551e+01	-9.383772116344610481e+01	3.347824886959109847e-01
2.000000000000000000e+01	3.363725174984307561e-04	1.000000000000000021e-02	1.926041305381197971e-02	1.494235730513075033e+01	-9.795190618408324212e+01	-9.409669568983372301e+01	-9.390283665316130168e+01	3.640433257822258128e-01
2.000000000000000000e+01	3.695036134752572232e-04	1.000000000000000021e-02	1.991777143723237609e-02	1.417882068496438208e+01	-9.608729388675280347e+01	-9.418690484176050859e+01	-9.397395050198193189e+01	3.961856957115971745e-01
2.000000000000000000e+01	4.058979651092014390e-04	1.000000000000000021e-02	2.063931965000333907e-02	1.347531626652088832e+01	-9.422404475752651365e+01	-9.428549284345368164e+01	-9.405156456028097978e+01	4.314933122206845439e-01
2.000000000000000000e+01	4.458769875895211192e-04	1.000000000000000021e-02	2.143126863409761107e-02	1.282645913895025735e+01	-9.236229935389515333e+01	-9.439318960997351837e+01	-9.413622578944894315e+01	4.702778075389217882e-01
2.000000000000000000e+01	4.897937539756323398e-04	1.000000000000000021e-02	2.230041813817877638e-02	1.222735059007548664e+01	-9.050218708090798714e+01	-9.451077784656777681e+01	-9.422850392113493001e+01	5.128814911707260116e-01
2.000000000000000000e+01	5.380361133470173019e-04	1.000000000000000021e-02	2.325421248760142431e-02	1.167352862511783762e+01	-8.864386283464278904e+01	-9.463909000021301665e+01	-9.432901064422765103e+01	5.596803508536550842e-01
2.000000000000000000e+01	5.910301160760953344e-04	1.000000000000000021e-02	2.430079656940647287e-02	1.116093176091312422e+01	-8.678749760206768826e+01	-9.477901438258109579e+01	-9.443839740001457983e+01	6.110873747817748836e-01
2.000000000000000000e+01	6.492437764742083669e-04	1.000000000000000021e-02	2.544908042610825177e-02	1.068586335564394574e+01	-8.493326349043411483e+01	-9.493149977594320887e+01	-9.455734142530022268e+01	6.675561848497750805e-01
2.000000000000000000e+01	7.131912060403724357e-04	1.000000000000000021e-02	2.670880805876730407e-02	1.024495807784733792e+01	-8.308135877231761413e+01	-9.509755938824838495e+01	-9.468654682688432445e+01	7.295850312899113677e-01
2.000000000000000000e+01	7.834371538154085443e-04	1.000000000000000021e-02	2.809062859946344706e-02	9.835152162880186566e+00	-8.123199454026786270e+01	-9.527824297411437726e+01	-9.482675416515337474e+01	7.977211809969709799e-01
2.000000000000000000e+01	8.606019939393972674e-04	1.000000000000000021e-02	2.960617863544738951e-02	9.453656239649415483e+00	-7.938539904046918139e+01	-9.547468274122239507e+01	-9.497872961148154047e+01	8.725657215893730667e-01
2.000000000000000000e+01	9.453672044598655051e-04	1.000000000000000021e-02	3.126816731571201158e-02	9.097930770905866993e+00	-7.754181974728408022e+01	-9.568804375849255450e+01	-9.514324710370530624e+01	9.547788676747105407e-01
2.000000000000000000e+01	1.038481385776566027e-03	1.000000000000000021e-02	3.309046605613740616e-02	8.765665208990586876e+00	-7.570152186793853843e+01	-9.591955498865782204e+01	-9.532110550633771595e+01	1.045085754014827950e+00
2.000000000000000000e+01	1.140766871874494999e-03	1.000000000000000021e-02	3.508820980365638664e-02	8.454754845811738306e+00	-7.386479255100148578e+01	-9.617048242394498914e+01	-9.551310286448764941e+01	1.144282813333086679e+00
2.000000000000000000e+01	1.253126992731973689e-03	1.000000000000000021e-02	3.727790445336097436e-02	8.163284281170437140e+00	-7.203193921193199856e+01	-9.644213769344747789e+01	-9.572002886796963139e+01	1.253244780303673256e+00
2.000000000000000000e+01	1.376554052041444173e-03	1.000000000000000021e-02	3.967753788498538242e-02	7.889510123697150767e+00	-7.020329203832228870e+01	-9.673586710735987992e+01	-9.594264899999468810e+01	1.372932371919207917e+00
2.000000000000000000e+01	1.512138090697893534e-03	1.000000000000000021e-02	4.230670264929644458e-02	7.631844898056502124e+00	-6.837920464567174861e+01	-9.705302671895937294e+01	-9.618171290978048660e+01	1.504400725155208729e+00
2.000000000000000000e+01	1.661076513449273161e-03	1.000000000000000021e-02	4.518672622106151282e-02	7.388843502912337158e+00	-6.656005158482662409e+01	-9.739499839468898301e+01	-9.643790490818436467e+01	1.648808657786896337e+00
2.000000000000000000e+01	1.824684663726284682e-03	1.000000000000000021e-02	4.834081171997106630e-02	7.159190828411002627e+00	-6.474623420051857181e+01	-9.776315334583055972e+01	-9.671183896296723503e+01	1.807428845930526773e+00
2.000000000000000000e+01	2.004407440042696876e-03	1.000000000000000021e-02	5.179418571538373789e-02	6.941689626400846969e+00	-6.293817670513485751e+01	-9.815884101669877282e+01	-9.700404753068819730e+01	1.981658978620268741e+00
2.000000000000000000e+01	2.201832056555933035e-03	1.000000000000000021e-02	5.557425853044453690e-02	6.735250124888632506e+00	-6.113632632089954910e+01	-9.858338390975832510e+01	-9.731494008390907879e+01	2.173034012264767778e+00
2.000000000000000000e+01	2.418702060482302765e-03	1.000000000000000021e-02	5.971079141680094016e-02	6.538880182519751116e+00	-5.934115135255667894e+01	-9.903805103130407872e+01	-9.764478320497363484e+01	2.383239622844239847e+00
2.000000000000000000e+01	2.656932730161079038e-03	1.000000000000000021e-02	6.423608642442928118e-02	6.351677132770261913e+00	-5.755314320461017275e+01	-9.952402527782783181e+01	-9.799368241543771774e+01	2.614126974849048768e+00
2.000000000000000000e+01	2.918627989754778596e-03	1.000000000000000021e-02	6.918517824682499096e-02	6.172819259128619507e+00	-5.577281192341019533e+01	-1.000424044912003438e+02	-9.836153730862532996e+01	2.867728925335705004e+00
2.000000000000000000e+01	3.206098989967120973e-03	1.000000000000000021e-02	7.459605325463532222e-02	6.001558690379454220e+00	-5.400068230362127508e+01	-1.005941740687071615e+02	-9.874802089977080755e+01	3.146277810257898544e+00
2.000000000000000000e+01	3.521884518873484842e-03	1.000000000000000021e-02	8.050988254772357966e-02	5.837214867180134270e+00	-5.223728924957303121e+01	-1.011801843651762312e+02	-9.915255653783398770e+01	3.452224981072512744e+00
2.000000000000000000e+01	3.868773423121261382e-03	1.000000000000000021e-02	8.697128689622689313e-02	5.679168497603657606e+00	-5.048317587898780090e+01	-1.018011379504506806e+02	-9.957428141731458027e+01	3.788262231337060193e+00
2.000000000000000000e+01	4.249829237511994554e-03	1.000000000000000021e-02	9.402861806763396224e-02	5.526855988014863108e+00	-4.873888007275796497e+01	-1.024575694073913752e+02	-1.000120083670639559e+02	4.157345314536098790e+00
2.000000000000000000e+01	4.668417240480429199e-03	1.000000000000000021e-02	1.017343028559713619e-01	5.379764607591709158e+00	-4.700492968327902332e+01	-1.031498496871100485e+02	-1.004642515526219313e+02	4.562719792492874404e+00
2.000000000000000000e+01	5.128234174409789306e-03	1.000000000000000021e-02	1.101452199711275975e-01	5.237427945882759950e+00	-4.528182986913597574e+01	-1.038781777209225368e+02	-1.009291705727098361e+02	5.007949359714225501e+00
2.000000000000000000e+01	5.633340893257011463e-03	1.000000000000000021e-02	1.193231489207345064e-01	5.099421393102182343e+00	-4.357004455503273732e+01	-1.046426033572618195e+02	-1.014045969357280939e+02	5.496946975933124868e+00
2.000000000000000000e+01	6.188198225814060816e-03	1.000000000000000021e-02	1.293353216002867401e-01	4.965358933247753015e+00	-4.186998393596849866e+01	-1.054430226886119328e+02	-1.018880314541827516e+02	6.034009037701421718e+00
2.000000000000000000e+01	6.797706371330226698e-03	1.000000000000000021e-02	1.402550880044397541e-01	4.834889288933031715e+00	-4.018197802561873999e+01	-1.062792536572194564e+02	-1.023766681900885089e+02	6.623852894346274667e+00
2.000000000000000000e+01	7.467248175416158276e-03	1.000000000000000021e-02	1.521627181114686422e-01	4.707692990358344431e+00	-3.850625250807207323e+01	-1.071510465178970861e+02	-1.028674545418120232e+02	7.271658069896310472e+00
2.000000000000000000e+01	8.202736668419006311e-03	1.000000000000000021e-02	1.651464593527268987e-01	4.583479371436468774e+00	-3.684289409869139575e+01	-1.080581884990581898e+02	-1.033571291631678264e+02	7.983111524859372921e+00
2.000000000000000000e+01	9.010667286101800219e-03	1.000000000000000021e-02	1.793038316779683450e-01	4.461984042978929921e+00	-3.519181516403646270e+01	-1.090005630148364872e+02	-1.038423338093573562e+02	8.764457403086527876e+00
2.000000000000000000e+01	9.898175233811834853e-03	1.000000000000000021e-02	1.947432817416283879e-01	4.342966624095930150e+00	-3.355271040370697477e+01	-1.099783090761340105e+02	-1.043197370907266190e+02	9.622551751073409321e+00
2.000000000000000000e+01	1.087309850074726428e-02	1.000000000000000021e-02	2.115863763769001982e-01	4.226208404242838057e+00	-3.192500268195962576e+01	-1.109919247222898235e+02	-1.047861387463467508e+02	1.056492264909384460e+01
2.000000000000000000e+01	1.194404708082983865e-02	1.000000000000000021e-02	2.299705030549780982e-01	4.111510451478888051e+00	-3.030778585967835070e+01	-1.120424321937378096e+02	-1.052386878269220745e+02	1.159983640287691564e+01
2.000000000000000000e+01	1.312047901150489339e-02	1.000000000000000021e-02	2.500524433036493410e-01	3.998691973503735841e+00	-2.869976220289062141e+01	-1.131315736509104539e+02	-1.056750811493561741e+02	1.273637042449896128e+01
2.000000000000000000e+01	1.441278390200217453e-02	1.000000000000000021e-02	2.720128528368361831e-01	3.887588790737056765e+00	-2.709916676977289640e+01	-1.142620125716445614e+02	-1.060937843074166835e+02	1.398449358850001012e+01
2.000000000000000000e+01	1.583237468873379544e-02	1.000000000000000021e-02	2.960620152343846900e-01	3.778051275895157879e+00	-2.550368343869618215e+01	-1.154375501282575271e+02	-1.064943304411313392e+02	1.535515472469165843e+01
2.000000000000000000e+01	1.739178842816321846e-02	1.000000000000000021e-02	3.224471290071312946e-01	3.669944115629735659e+00	-2.391037422763600517e+01	-1.166633594999102286e+02	-1.068776061529510741e+02	1.686038045181233969e+01
2.000000000000000000e+01	1.910479701729334359e-02	1.000000000000000021e-02	3.514612948199827280e-01	3.563144383955846983e+00	-2.231558484511549167e+01	-1.179462203356449095e+02	-1.072461687322988553e+02	1.851338319587865655e+01
2.000000000000000000e+01	2.098652881959697791e-02	1.000000000000000021e-02	3.834547532165612505e-01	3.457540859875823269e+00	-2.071486776316993073e+01	-1.192947126159249791e+02	-1.076045284067130154e+02	2.032868060184768666e+01
2.000000000000000000e+01	2.305360227052401928e-02	1.000000000000000021e-02	4.188484675536600088e-01	3.353033293796756631e+00	-1.910290998030909293e+01	-1.207194588662066366e+02	-1.079595225243798495e+02	2.232222796619259242e+01
2.000000000000000000e+01	2.532427264251682283e-02	1.000000000000000021e-02	4.581503695623591610e-01	3.249531627178038562e+00	-1.747348140203046540e+01	-1.222332028352971065e+02	-1.083205131390212870e+02	2.451156471657452940e+01
2.000000000000000000e+01	2.781859326568265206e-02	1.000000000000000021e-02	5.019743212098358720e-01	3.146955792874960522e+00	-1.581941299142907909e+01	-1.238509891516049066e+02	-1.086996393679328463e+02	2.691597722934151449e+01
2.000000000000000000e+01	3.055859262793711451e-02	1.000000000000000021e-02	5.510615561722388422e-01	3.045235002592293849e+00	-1.413261505172843080e+01	-1.255900867518481334e+02	-1.091119149720539809e+02	2.955667929911404102e+01
2.000000000000000000e+01	3.356846891867078936e-02	1.000000000000000021e-02	6.063041262209951654e-01	2.944308081720965919e+00	-1.240416476568539572e+01	-1.274699303104448092e+02	-1.095752299824017797e+02	3.245701285665496982e+01
2.000000000000000000e+01	3.687480373404340706e-02	1.000000000000000021e-02	6.687692231183209879e-01	2.844123275678145824e+00	-1.062445994707573682e+01	-1.295119372404644764e+02	-1.101102075161291509e+02	3.564267067898501296e+01
2.000000000000000000e+01	4.050679683123491887e-02	1.000000000000000021e-02	7.397223510367810784e-01	2.744639295520499456e+00	-8.783476905548798896e+00	-1.317391292947235399e+02	-1.107398799837609573e+02	3.914194362485930156e+01
2.000000000000000000e+01	4.449652400487570658e-02	1.000000000000000021e-02	8.206476040096835067e-01	2.645825010772267838e+00	-6.871121933934192683e+00	-1.341757237890857084e+02	-1.114892257643360836e+02	4.298599491854998433e+01
2.000000000000000000e+01	4.887922036308094131e-02	1.000000000000000021e-02	9.132614166561384694e-01	2.547661059882254886e+00	-4.877689754069850281e+00	-1.368465052420370114e+02	-1.123844595926685486e+02	4.720916369345665231e+01
2.000000000000000000e+01	5.369359150482928139e-02	1.000000000000000021e-02	1.019517813968534803e+00	2.450140887758039288e+00	-2.794384952460301275e+00	-1.397761130702344587e+02	-1.134522672649315496e+02	5.184930026329401898e+01
2.000000000000000000e+01	5.898215534683610983e-02	1.000000000000000021e-02	1.141603957254837765e+00	2.353272236806858153e+00	-6.138611829199519532e-01	-1.429881505476997461e+02	-1.147186760557032841e+02	5.694813626589373001e+01
2.000000000000000000e+01	6.479161761875085190e-02	1.000000000000000021e-02	1.281928976625613004e+00	2.257079179849357686e+00	1.669339135618046699e+00	-1.465039843087488123e+02	-1.162077540081789806e+02	6.255169221614287522e+01
2.000000000000000000e+01	7.117328434284843353e-02	1.000000000000000021e-02	1.443116449995531125e+00	2.161604157181539421e+00	4.058601466481134068e+00	-1.503411560765616741e+02	-1.179398760173056360e+02	6.871072678937871103e+01
2.000000000000000000e+01	7.818351494101219434e-02	1.000000000000000021e-02	1.628022933340989908e+00	2.066910521231351883e+00	6.555528508637039842e+00	-1.545111823658286312e+02	-1.199293263807255414e+02	7.548123436756627314e+01
2.000000000000000000e+01	8.588421997060308177e-02	1.000000000000000021e-02	1.839821473769970295e+00	1.973084543663619073e+00	9.160955312356172442e+00	-1.590165250285516834e+02	-1.221811482655613474e+02	8.292499924348192053e+01
2.000000000000000000e+01	9.434340788494925689e-02	1.000000000000000021e-02	2.082214834795766745e+00	1.880236240856584917e+00	1.187699092493362762e+01	-1.638468801968349453e+02	-1.246873461304580388e+02	9.111022136816391992e+01
2.000000000000000000e+01	1.036357856471477323e-01	1.000000000000000021e-02	2.359872854877334891e+00	1.788499186053670753e+00	1.471038110106303698e+01	-1.689751227637968043e+02	-1.274227342630194926e+02	1.001122368672435385e+02
2.000000000000000000e+01	1.138434185014741556e-01	1.000000000000000021e-02	2.679233486556406252e+00	1.698028593150512133e+00	1.767752458970520379e+01	-1.743539109727245204e+02	-1.303415149237059438e+02	1.100143700318105999e+02
2.000000000000000000e+01	1.250564547291438122e-01	1.000000000000000021e-02	3.049854569729001152e+00	1.608999042467573526e+00	2.081139991367326658e+01	-1.799143421962594118e+02	-1.333759057767450713e+02	1.209089759682767067e+02
2.000000000000000000e+01	1.373739217890745934e-01	1.000000000000000021e-02	3.486674251584766626e+00	1.521603408778144262e+00	2.417139878957135934e+01	-1.855680252599507583e+02	-1.364381691839118957e+02	1.328987644055779924e+02
2.000000000000000000e+01	1.509046008747347289e-01	1.000000000000000021e-02	4.012298174183118959e+00	1.436045600421786528e+00	2.784773244495699984e+01	-1.912087998586793844e+02	-1.394223838320661741e+02	1.460985099615750755e+02
2.000000000000000000e+01	1.657679876106884498e-01	1.000000000000000021e-02	4.663883367791314960e+00	1.352630218740993318e+00	3.199020477293043285e+01	-1.967673980701559060e+02	-1.422591226072450183e+02	1.606375615308863019e+02
2.000000000000000000e+01	1.820953473731896088e-01	1.000000000000000021e-02	5.498369458546176425e+00	1.271598587429928928e+00	3.681106871448622542e+01	-2.021368554651577654e+02	-1.448408863689791133e+02	1.766625288416391868e+02
2.000000000000000000e+01	2.000308745548441958e-01	1.000000000000000021e-02	6.594792426797437379e+00	1.193096604524815030e+00	4.256716410246419002e+01	-2.071830752019159263e+02	-1.470326803285280448e+02	1.943410457025302662e+02
2.000000000000000000e+01	2.197329660113377658e-01	1.000000000000000021e-02	8.066898255187194167e+00	1.117448623668033880e+00	4.959296188902746394e+01	-2.119132339304956361e+02	-1.488404512180994743e+02	2.138675461183353264e+02
2.000000000000000000e+01	2.413756199366196842e-01	1.000000000000000021e-02	1.006620386687461277e+01	1.044945727085865306e+00	5.827125784693626542e+01	-2.163791171475910744e+02	-1.503144927490980649e+02	2.354688920377248280e+02
2.000000000000000000e+01	2.651499725206515889e-01	1.000000000000000021e-02	1.278730212397653077e+01	9.758602472612240009e-01	6.901801593821234349e+01	-2.206993570734514378e+02	-1.515716469228425751e+02	2.594116440043803209e+02
2.000000000000000000e+01	2.912659859606484547e-01	1.000000000000000021e-02	1.647312668678019065e+01	9.104269421229993497e-01	8.226698117153141254e+01	-2.250443204835198969e+02	-1.527802580657028670e+02	2.860104058439620189e+02
2.000000000000000000e+01	3.199543027334128542e-01	1.000000000000000021e-02	2.142381650106857194e+01	8.488320560096485057e-01	9.846689339373895677e+01	-2.296093535310491234e+02	-1.541334435581985929e+02	3.156376598448611617e+02
2.000000000000000000e+01	3.514682825046904213e-01	1.000000000000000021e-02	2.801290392195719292e+01	7.912076343601393003e-01	1.180966068072838198e+02	-2.345843053258763291e+02	-1.558186143183756087e+02	3.487357634196778804e+02
2.000000000000000000e+01	3.860862396644265115e-01	1.000000000000000021e-02	3.671443738481598018e+01	7.376280337275995524e-01	1.416979643154062103e+02	-2.401315732626117949e+02	-1.579955540565713648e+02	3.858322106180846163e+02
2.000000000000000000e+01	4.241139012486217497e-01	1.000000000000000021e-02	4.814410683795352952e+01	6.881063376691677336e-01	1.699220775587824050e+02	-2.463827982022249898e+02	-1.607930881171755004e+02	4.275596962685226003e+02
2.000000000000000000e+01	4.658871069548218835e-01	1.000000000000000021e-02	6.311480742559591306e+01	6.425908483160147622e-01	2.035780950384627488e+02	-2.534612009306710831e+02	-1.643314901419691125e+02	4.746828815249151603e+02
2.000000000000000000e+01	5.117747750963139719e-01	1.000000000000000021e-02	8.269688956349301634e+01	6.009644888396786788e-01	2.436564849842941953e+02	-2.615318698710079275e+02	-1.687727487121974832e+02	5.281336328996683278e+02
2.000000000000000000e+01	5.621821606887288381e-01	1.000000000000000021e-02	1.082501005647261536e+02	5.630519894204857323e-01	2.912713136759874146e+02	-2.708633945188102530e+02	-1.743821960484928582e+02	5.890547240610538893e+02
2.000000000000000000e+01	6.175544344427069676e-01	1.000000000000000021e-02	1.413806315569981393e+02	5.286372550527463909e-01	3.474794736412865745e+02	-2.818407718737064442e+02	-1.815414425533364522e+02	6.588477319053529300e+02
2.000000000000000000e+01	6.783806142703487918e-01	1.000000000000000021e-02	1.838449182688491987e+02	4.974830374076746886e-01	4.130775023316267607e+02	-2.948542410660239739e+02	-1.906372041735860989e+02	7.392181790794300014e+02
2.000000000000000000e+01	7.451978840263840942e-01	1.000000000000000021e-02	2.375498597877837881e+02	4.693389600647159265e-01	4.886162855263872302e+02	-3.101073766185812701e+02	-2.018694031393783348e+02	8.322187505774425063e+02
2.000000000000000000e+01	8.185963376248451828e-01	1.000000000000000021e-02	3.047545818264649711e+02	4.439383835226424768e-01	5.746780472639214850e+02	-3.275221556841690926e+02	-2.151562240670719177e+02	9.403063838351336017e+02
2.000000000000000000e+01	8.992241904287053833e-01	1.000000000000000021e-02	3.883793849961803630e+02	4.209995927950067052e-01	6.721676796910517169e+02	-3.468125954321886297e+02	-2.302077759486505215e+02	1.066431315773608503e+03
2.000000000000000000e+01	9.877935039366569914e-01	1.000000000000000021e-02	4.923155037131896279e+02	4.002372732883316964e-01	7.824654285239380442e+02	-3.676189189932253498e+02	-2.466602315598348412e+02	1.214165855997854351e+03
2.000000000000000000e+01	1.085086474324357342e+00	1.000000000000000021e-02	6.217870400085882920e+02	3.813775070709405912e-01	9.075269823309472486e+02	-3.896003883652143145e+02	-2.641686969251267101e+02	1.387877955867649462e+03
2.000000000000000000e+01	1.191962340377130891e+00	1.000000000000000021e-02	7.839306430296768440e+02	3.641690711192175911e-01	1.050079918081942878e+03	-4.124729906690311054e+02	-2.824448249964579531e+02	1.592966492882266948e+03
2.000000000000000000e+01	1.309364971821245893e+00	1.000000000000000021e-02	9.888717886901657721e+02	3.483894073273106629e-01	1.214066881796705957e+03	-4.360147679956478441e+02	-3.012622376949872773e+02	1.836197610812668927e+03
2.000000000000000000e+01	1.438331205069795171e+00	1.000000000000000021e-02	1.251932677218056142e+03	3.338461435287731760e-01	1.405628283718162947e+03	-4.600584857901847613e+02	-3.204491194002088719e+02	2.126227048454682063e+03
2.000000000000000000e+01	1.579999999999969651e+00	1.000000000000000021e-02	1.598919941688264771e+03	3.203757798933624668e-01	1.635547946147784614e+03	-4.844813087962459122e+02	-3.398779279626384664e+02	2.474512857965634339e+03


==> anc/sly4_205.txt <==
#T[MeV]	n_B[fm^-3]	Y_Q[]	p[MeV/fm^3]	s[] mu_B[MeV]	mu_Q[MeV]	mu_L[MeV]	e[MeV/fm^3] Y_L[]
1.000000000000000056e-01	2.061145980333828115e-09	4.546218123468463990e-01	5.780751060520191021e-10	2.000000000000000000e+00	9.308419138821689103e+02	-1.461279751188683917e+00	-7.457245148943035806e-01	1.919295593524320583e-06	5.000000000000000000e-01
6.747539999999999649e-01	3.114963386654401551e-07	4.553298230530389290e-01	1.685658706762237047e-07	2.000000000000000000e+00	9.308425236895426451e+02	-1.956203381813437669e+00	7.687897142119611837e-01	2.903369254160227089e-04	5.000000000000000000e-01
6.985879999999999868e-01	3.917364425898938052e-07	4.554501198239913062e-01	2.244054806216825291e-07	2.000000000000000000e+00	9.308637051017293516e+02	-2.026661944869589060e+00	9.482389031939215673e-01	3.651747432411847540e-04	5.000000000000000000e-01
7.232629999999999892e-01	4.937318620671219539e-07	4.555079197241082567e-01	2.995957180580141213e-07	2.000000000000000000e+00	9.308846587672253463e+02	-2.096824930553258692e+00	1.154374230543566471e+00	4.603202134858076560e-04	5.000000000000000000e-01
7.488099999999999756e-01	6.256843732107487416e-07	4.554826289848892817e-01	4.029719968400090346e-07	2.000000000000000000e+00	9.309075157797391284e+02	-2.173878884841183634e+00	1.383512444171230538e+00	5.834310822181166785e-04	5.000000000000000000e-01
7.752599999999999492e-01	7.971161446645341618e-07	4.554075056140413080e-01	5.468588555124056367e-07	2.000000000000000000e+00	9.309277240450928730e+02	-2.247008931745354765e+00	1.650040833652464567e+00	7.434108859268437255e-04	5.000000000000000000e-01
8.026429999999999954e-01	1.029556735686019955e-06	4.553875843127505596e-01	7.579718811325808240e-07	2.000000000000000000e+00	9.309410541719744288e+02	-2.305672255683889560e+00	1.975446345017560112e+00	9.603774779337453113e-04	5.000000000000000000e-01
8.309940000000000104e-01	1.321630542972554565e-06	4.551910106010650936e-01	1.042147373338048676e-06	2.000000000000000000e+00	9.309596595414561762e+02	-2.378110697169869336e+00	2.312350462294992415e+00	1.233068719944416724e-03	5.000000000000000000e-01
8.603460000000000552e-01	1.678915093685513441e-06	4.548028576964925351e-01	1.414087014432713186e-06	2.000000000000000000e+00	9.309836484402109136e+02	-2.462692482810901140e+00	2.655145544577950822e+00	1.566730979437635932e-03	5.000000000000000000e-01
8.907350000000000545e-01	2.135314196108317675e-06	4.534870833484268005e-01	1.924480872467474544e-06	2.000000000000000000e+00	9.310333884788009300e+02	-2.609336520307933949e+00	2.969438492212723713e+00	1.993078990613988532e-03	5.000000000000000000e-01
9.221979999999999622e-01	2.728785054199249489e-06	4.512045997822677346e-01	2.639650183653012988e-06	2.000000000000000000e+00	9.311017388147899965e+02	-2.801905175971140860e+00	3.283807373713869993e+00	2.547660321727594421e-03	5.000000000000000000e-01
9.547719999999999541e-01	3.519563856426131168e-06	4.494814351895777826e-01	3.671542008127898420e-06	2.000000000000000000e+00	9.311460093322958755e+02	-2.942467384084723747e+00	3.710298879569422503e+00	3.286890441378394114e-03	5.000000000000000000e-01
9.884960000000000413e-01	4.519791192723323506e-06	4.478282697352943265e-01	5.081407196099714853e-06	2.000000000000000000e+00	9.311874311896593781e+02	-3.076597854342034033e+00	4.178023625279045028e+00	4.222243252967176376e-03	5.000000000000000000e-01
1.023409999999999931e+00	5.694152592928721251e-06	4.460185953411311410e-01	6.857013052466094354e-06	2.000000000000000000e+00	9.312301839145342228e+02	-3.216814450243122181e+00	4.641543934348767664e+00	5.320838182801365668e-03	5.000000000000000000e-01
1.059560000000000057e+00	7.181745563113770496e-06	4.439333618567100070e-01	9.268327437936119801e-06	2.000000000000000000e+00	9.312778658248097372e+02	-3.369933741905321689e+00	5.141622588326778320e+00	6.713004411669686033e-03	5.000000000000000000e-01
1.096989999999999910e+00	8.986605470211704244e-06	4.416109892946969429e-01	1.239396795078810173e-05	2.000000000000000000e+00	9.313276505414474968e+02	-3.530564007435847973e+00	5.665100367201362452e+00	8.402767514640689661e-03	5.000000000000000000e-01
1.135729999999999906e+00	1.130024726018494429e-05	4.394335515132178349e-01	1.669804030423222650e-05	2.000000000000000000e+00	9.313714384994350439e+02	-3.680115945995420468e+00	6.262270356165072549e+00	1.056981663850240991e-02	5.000000000000000000e-01
1.175850000000000062e+00	1.422845123220421491e-05	4.377735390037348906e-01	2.257169107141526016e-05	2.000000000000000000e+00	9.313978064863658801e+02	-3.792859317470755887e+00	6.955245569250780413e+00	1.331378881034392565e-02	5.000000000000000000e-01
1.217379999999999907e+00	1.778107131734585957e-05	4.359704573020784513e-01	3.021206611172897049e-05	2.000000000000000000e+00	9.314270113945005960e+02	-3.915000305185746932e+00	7.670752900648007966e+00	1.664459858111353927e-02	5.000000000000000000e-01
1.260380000000000056e+00	2.206795698235299876e-05	4.339994262840880523e-01	4.006168142743436457e-05	2.000000000000000000e+00	9.314603765147456897e+02	-4.048516333341074969e+00	8.410659408068996257e+00	2.066584715303693837e-02	5.000000000000000000e-01
1.304899999999999949e+00	2.712286848860533803e-05	4.318981705891717371e-01	5.243004324697074704e-05	2.000000000000000000e+00	9.314957973359461221e+02	-4.188515765704447169e+00	9.166466007578280895e+00	2.540987631446930267e-02	5.000000000000000000e-01
1.350989999999999913e+00	3.318443278027378242e-05	4.296549478034150660e-01	6.819360742926812847e-05	2.000000000000000000e+00	9.315350079200325126e+02	-4.339325512691923237e+00	9.954520566858231945e+00	3.110178590345974436e-02	5.000000000000000000e-01
1.398709999999999898e+00	4.032597760436934140e-05	4.273488622331416131e-01	8.789727788667333697e-05	2.000000000000000000e+00	9.315733580651312877e+02	-4.493098355531757626e+00	1.076868125574573476e+01	3.781138446745957449e-02	5.000000000000000000e-01
1.448120000000000074e+00	4.951488508076930256e-05	4.256867255780602544e-01	1.151407908878639738e-04	2.000000000000000000e+00	9.315962910120963443e+02	-4.613687882609901258e+00	1.172259691906763912e+01	4.645013904163925594e-02	5.000000000000000000e-01
1.499270000000000103e+00	6.055214821747049536e-05	4.240677890320202481e-01	1.500646530611084379e-04	2.000000000000000000e+00	9.316180441986151664e+02	-4.734521770626697545e+00	1.272672714564409802e+01	5.683355861429835454e-02	5.000000000000000000e-01
1.552229999999999999e+00	7.392637057231130451e-05	4.217950423554983064e-01	1.951886539953190294e-04	2.000000000000000000e+00	9.316476395321658401e+02	-4.880825955541220118e+00	1.376723464893458448e+01	6.942460256707373711e-02	5.000000000000000000e-01
1.607050000000000090e+00	8.969313409332977966e-05	4.194567009837891214e-01	2.517412673567876835e-04	2.000000000000000000e+00	9.316799287702420997e+02	-5.036144268466246743e+00	1.483973820712640013e+01	8.427868210520929326e-02	5.000000000000000000e-01
1.663820000000000077e+00	1.081089539448149348e-04	4.170770858548182303e-01	3.217979644471899935e-04	2.000000000000000000e+00	9.317148765391975758e+02	-5.199360295404560794e+00	1.594016991565167096e+01	1.016412255048740193e-01	5.000000000000000000e-01
1.722590000000000066e+00	1.297452973993731254e-04	4.146268859244335303e-01	4.088975314805663968e-04	2.000000000000000000e+00	9.317538901067960069e+02	-5.374852414637732778e+00	1.707880774894989173e+01	1.220555733900866163e-01	5.000000000000000000e-01
1.783430000000000071e+00	1.550757478147762099e-04	4.123846892091127536e-01	5.169352717910914198e-04	2.000000000000000000e+00	9.317886786784177957e+02	-5.544851776114706254e+00	1.827077734839282286e+01	1.459731138855302202e-01	5.000000000000000000e-01
1.846419999999999950e+00	1.859186113309310587e-04	4.106792013500240035e-01	6.569217839352729056e-04	2.000000000000000000e+00	9.318148702968961743e+02	-5.698411776529996864e+00	1.958253066574742363e+01	1.751221036407104303e-01	5.000000000000000000e-01
1.911640000000000006e+00	2.226059302545645288e-04	4.093397524525396736e-01	8.339194772058272859e-04	2.000000000000000000e+00	9.318337645847276463e+02	-5.840439611607347814e+00	2.098124853497241915e+01	2.098259290418039158e-01	5.000000000000000000e-01
1.979170000000000096e+00	2.651426200216328347e-04	4.078252989227741376e-01	1.050802452068526046e-03	2.000000000000000000e+00	9.318588372904927155e+02	-5.999827893566867409e+00	2.241274469251920465e+01	2.500999006405379421e-01	5.000000000000000000e-01
2.049069999999999947e+00	3.148528209520389475e-04	4.062523788978831263e-01	1.318503476537888526e-03	2.000000000000000000e+00	9.318877392313092969e+02	-6.172279619936313466e+00	2.389614513334901957e+01	2.972102818625881326e-01	5.000000000000000000e-01
2.121449999999999836e+00	3.729023734075394693e-04	4.046046815735992452e-01	1.648392456409317934e-03	2.000000000000000000e+00	9.319212754254110678e+02	-6.358785298738476754e+00	2.543213197976584539e+01	3.522766168612558868e-01	5.000000000000000000e-01
2.196390000000000065e+00	4.403571321011586241e-04	4.028944310319470534e-01	2.052145368713386223e-03	2.000000000000000000e+00	9.319595991500328864e+02	-6.560316348530074393e+00	2.702433222697414550e+01	4.163281139768681971e-01	5.000000000000000000e-01
2.273969999999999825e+00	5.172105420577858539e-04	4.010881321375463493e-01	2.535430692861677729e-03	2.000000000000000000e+00	9.320016905972435097e+02	-6.774527996302858845e+00	2.864869894808013839e+01	4.893775088667651763e-01	5.000000000000000000e-01
2.354290000000000216e+00	6.077316103106787572e-04	3.994398345375951842e-01	3.134936411481611864e-03	2.000000000000000000e+00	9.320440643668846405e+02	-6.993234749457435839e+00	3.037594693234458987e+01	5.755126759438761175e-01	5.000000000000000000e-01
2.437440000000000051e+00	7.182962668228892993e-04	3.984816988075649546e-01	3.912940580260352956e-03	2.000000000000000000e+00	9.320704141192512679e+02	-7.184724403958769656e+00	3.229192972053450461e+01	6.808545703098090041e-01	5.000000000000000000e-01
2.523540000000000116e+00	8.476518163801422456e-04	3.975741484706746820e-01	4.873973391610739690e-03	2.000000000000000000e+00	9.320998718367206948e+02	-7.385329588187508953e+00	3.430105251899794894e+01	8.042576915779259261e-01	5.000000000000000000e-01
2.612680000000000113e+00	9.975547682706520630e-04	3.965836367481807012e-01	6.046396067007058645e-03	2.000000000000000000e+00	9.321335649407785695e+02	-7.603005964242895764e+00	3.638578822706050175e+01	9.474470908079606346e-01	5.000000000000000000e-01
2.704959999999999809e+00	1.169666710538608614e-03	3.954657937929471068e-01	7.461990523203012107e-03	2.000000000000000000e+00	9.321705711568138213e+02	-7.834645100684720198e+00	3.853256882526331140e+01	1.112061291465219037e+00	5.000000000000000000e-01
2.800499999999999989e+00	1.374791727189704927e-03	3.941426509825304847e-01	9.239913506846858526e-03	2.000000000000000000e+00	9.322159773945541019e+02	-8.091263460539543928e+00	4.080625466379856903e+01	1.308537583910561963e+00	5.000000000000000000e-01
2.899420000000000108e+00	1.610175298813111772e-03	3.927253358360208724e-01	1.138183424706700440e-02	2.000000000000000000e+00	9.322652755215573279e+02	-8.363380763009187646e+00	4.315299377126977731e+01	1.534314713128860586e+00	5.000000000000000000e-01
3.001840000000000064e+00	1.913583872789227126e-03	3.912051154975241807e-01	1.426275303521166993e-02	2.000000000000000000e+00	9.323382166028567326e+02	-8.697622769987885860e+00	4.585520170943902230e+01	1.825808498909575084e+00	5.000000000000000000e-01
3.107870000000000132e+00	2.562276956043103241e-03	3.900596870325205301e-01	2.068695710147262432e-02	2.000000000000000000e+00	9.325343501857869342e+02	-9.362375610055849506e+00	5.077458647888759202e+01	2.450598677352667121e+00	5.000000000000000000e-01
3.217639999999999834e+00	2.931180808154754732e-03	3.894205109895261807e-01	2.480309998777051328e-02	2.000000000000000000e+00	9.325456939480772007e+02	-9.559378203709083976e+00	5.328675037315661456e+01	2.806770562340596076e+00	5.000000000000000000e-01
3.331290000000000084e+00	3.398710891011198516e-03	3.886178279817019132e-01	3.021699143807511992e-02	2.000000000000000000e+00	9.325789951834060503e+02	-9.818794221277746814e+00	5.615945232269470466e+01	3.258898472752104869e+00	5.000000000000000000e-01
3.448960000000000026e+00	3.936417194252466757e-03	3.876992834855439996e-01	3.673055056997478335e-02	2.000000000000000000e+00	9.326163058277991240e+02	-1.009542915665641161e+01	5.916081940565214836e+01	3.779800483222911733e+00	5.000000000000000000e-01
3.570790000000000131e+00	4.563681381473554989e-03	3.866575171432751201e-01	4.471607350818966597e-02	2.000000000000000000e+00	9.326600907612884157e+02	-1.039135520275937452e+01	6.231173819947350978e+01	4.388606073229827764e+00	5.000000000000000000e-01
3.696909999999999918e+00	5.261879859747491638e-03	3.855091194621436124e-01	5.400508488682391472e-02	2.000000000000000000e+00	9.327028162160770535e+02	-1.069396268353816204e+01	6.552089840822661415e+01	5.067517165674964019e+00	5.000000000000000000e-01
3.827490000000000059e+00	6.078307940273862051e-03	3.842388662780729103e-01	6.540139324407064081e-02	2.000000000000000000e+00	9.327507982165717522e+02	-1.101517361588966537e+01	6.889578767041435015e+01	5.862965599636352998e+00	5.000000000000000000e-01
3.962689999999999824e+00	7.000745053138108555e-03	3.828399400971511657e-01	7.882909958915323978e-02	2.000000000000000000e+00	9.328040079504121422e+02	-1.135306778696071106e+01	7.239097983095189193e+01	6.763431402939566794e+00	5.000000000000000000e-01
4.102660000000000196e+00	8.053656575382529131e-03	3.814115659645454515e-01	9.489840634008318843e-02	2.000000000000000000e+00	9.328536023544489808e+02	-1.169454732450859069e+01	7.599834838613480770e+01	7.793463408687819616e+00	5.000000000000000000e-01
4.247569999999999624e+00	9.293708921339814688e-03	3.801766469996326614e-01	1.147007067076636078e-01	2.000000000000000000e+00	9.329049713350459569e+02	-1.204143309878779355e+01	7.991187376520841212e+01	9.009298472347015974e+00	5.000000000000000000e-01
4.397599999999999731e+00	1.070185604252971330e-02	3.794192970280885757e-01	1.384350587156847612e-01	2.000000000000000000e+00	9.329271964891612470e+02	-1.234265122874071530e+01	8.396389396438237895e+01	1.039358088530145530e+01	5.000000000000000000e-01
4.552940000000000431e+00	1.233215738290736885e-02	3.788598416893496634e-01	1.672443794081398816e-01	2.000000000000000000e+00	9.329449175587053560e+02	-1.263723254879966795e+01	8.828047582999883502e+01	1.200030113728630887e+01	5.000000000000000000e-01
4.713750000000000107e+00	1.416926315303742787e-02	3.780503872217745864e-01	2.012378800552426794e-01	2.000000000000000000e+00	9.329639562911637540e+02	-1.294509988210600326e+01	9.267537817287681889e+01	1.381538553431768435e+01	5.000000000000000000e-01
4.880250000000000199e+00	1.615286058116960355e-02	3.772489427556885988e-01	2.395673826044946997e-01	2.000000000000000000e+00	9.329719843454752208e+02	-1.323798707006866060e+01	9.705680443706218341e+01	1.578013229048652732e+01	5.000000000000000000e-01
5.052629999999999733e+00	1.845030299484069769e-02	3.759940561559376726e-01	2.858092679934123304e-01	2.000000000000000000e+00	9.329996756935672693e+02	-1.358182817273204179e+01	1.016330274497383641e+02	1.806123387093063570e+01	5.000000000000000000e-01
5.231099999999999639e+00	2.091733375429111197e-02	3.741733882055930938e-01	3.371087834388825089e-01	2.000000000000000000e+00	9.330435757112658166e+02	-1.396746414184171314e+01	1.061360290492182514e+02	2.051572133695882627e+01	5.000000000000000000e-01
5.415869999999999962e+00	2.367618169582478421e-02	3.729461205856013928e-01	3.972744520542711433e-01	2.000000000000000000e+00	9.330594469130651305e+02	-1.430180397822770644e+01	1.108245031833952083e+02	2.326894947085706633e+01	5.000000000000000000e-01
1.843228338468615490e+01	1.426952559800246934e-01	3.804986286016080466e-01	5.763763763763763315e+00	2.000000000000000000e+00	9.330667689001751341e+02	-3.380794494120762295e+01	1.923511336781126317e+02	1.464092932868985599e+02	5.000000000000000000e-01
1.844002642525485669e+01	1.427723636010343189e-01	3.805016253295600004e-01	5.770270270270270174e+00	2.000000000000000000e+00	9.330808390246115778e+02	-3.381613758351659982e+01	1.923811315282545706e+02	1.464916319846646786e+02	5.000000000000000000e-01
1.844776946582355848e+01	1.428494712220439444e-01	3.805046220575120097e-01	5.776776776776777034e+00	2.000000000000000000e+00	9.330949091490479077e+02	-3.382433022582557669e+01	1.924111293783964811e+02	1.465739706824307689e+02	5.000000000000000000e-01
1.845551250639225671e+01	1.429265788430535700e-01	3.805076187854639636e-01	5.783283283283283005e+00	2.000000000000000000e+00	9.331089792734843513e+02	-3.383252286813455356e+01	1.924411272285383916e+02	1.466563093801968876e+02	5.000000000000000000e-01
1.846325554696095850e+01	1.430036864640631955e-01	3.805106155134159174e-01	5.789789789789789864e+00	2.000000000000000000e+00	9.331230493979207949e+02	-3.384071551044353754e+01	1.924711250786803021e+02	1.467386480779629778e+02	5.000000000000000000e-01
1.847099858752965673e+01	1.430807940850727933e-01	3.805136122413679267e-01	5.796296296296295836e+00	2.000000000000000000e+00	9.331371195223572386e+02	-3.384890815275251441e+01	1.925011229288222410e+02	1.468209867757290681e+02	5.000000000000000000e-01
1.847874162809835852e+01	1.431579017060824188e-01	3.805166089693198805e-01	5.802802802802802695e+00	2.000000000000000000e+00	9.331511896467936822e+02	-3.385710079506149128e+01	1.925311207789641514e+02	1.469033254734951868e+02	5.000000000000000000e-01
1.848648466866706030e+01	1.432350093270920444e-01	3.805196056972718344e-01	5.809309309309309555e+00	2.000000000000000000e+00	9.331652597712301258e+02	-3.386529343737046815e+01	1.925611186291060619e+02	1.469856641712612770e+02	5.000000000000000000e-01
1.849422770923576209e+01	1.433121169481016699e-01	3.805226024252238437e-01	5.815815815815815526e+00	2.000000000000000000e+00	9.331793298956665694e+02	-3.387348607967944503e+01	1.925911164792479724e+02	1.470680028690273957e+02	5.000000000000000000e-01
1.850197074980446033e+01	1.433892245691112677e-01	3.805255991531757975e-01	5.822322322322322385e+00	2.000000000000000000e+00	9.331934000201030130e+02	-3.388167872198842190e+01	1.926211143293899113e+02	1.471503415667934860e+02	5.000000000000000000e-01
1.850971379037316211e+01	1.434663321901208932e-01	3.805285958811277514e-01	5.828828828828828357e+00	2.000000000000000000e+00	9.332074701445394567e+02	-3.388987136429739877e+01	1.926511121795318218e+02	1.472326802645595762e+02	5.000000000000000000e-01
1.851745683094186390e+01	1.435434398111305188e-01	3.805315926090797607e-01	5.835335335335335216e+00	2.000000000000000000e+00	9.332215402689757866e+02	-3.389806400660637564e+01	1.926811100296737322e+02	1.473150189623256949e+02	5.000000000000000000e-01
1.852519987151056569e+01	1.436205474321401443e-01	3.805345893370317145e-01	5.841841841841842076e+00	2.000000000000000000e+00	9.332356103934122302e+02	-3.390625664891535251e+01	1.927111078798156711e+02	1.473973576600917852e+02	5.000000000000000000e-01
1.853294291207926392e+01	1.436976550531497421e-01	3.805375860649836683e-01	5.848348348348348047e+00	2.000000000000000000e+00	9.332496805178486738e+02	-3.391444929122432939e+01	1.927411057299575816e+02	1.474796963578579039e+02	5.000000000000000000e-01
1.854068595264796571e+01	1.437747626741593676e-01	3.805405827929356777e-01	5.854854854854854906e+00	2.000000000000000000e+00	9.332637506422851175e+02	-3.392264193353330626e+01	1.927711035800994921e+02	1.475620350556239941e+02	5.000000000000000000e-01
1.854842899321666394e+01	1.438518702951689932e-01	3.805435795208876315e-01	5.861361361361360878e+00	2.000000000000000000e+00	9.332778207667215611e+02	-3.393083457584228313e+01	1.928011014302414026e+02	1.476443737533900844e+02	5.000000000000000000e-01
1.855617203378536573e+01	1.439289779161786187e-01	3.805465762488396408e-01	5.867867867867867737e+00	2.000000000000000000e+00	9.332918908911580047e+02	-3.393902721815126711e+01	1.928310992803833415e+02	1.477267124511562031e+02	5.000000000000000000e-01
1.856391507435406751e+01	1.440060855371882442e-01	3.805495729767915947e-01	5.874374374374374597e+00	2.000000000000000000e+00	9.333059610155944483e+02	-3.394721986046024398e+01	1.928610971305252519e+02	1.478090511489223218e+02	5.000000000000000000e-01
1.857165811492276930e+01	1.440831931581978420e-01	3.805525697047435485e-01	5.880880880880880568e+00	2.000000000000000000e+00	9.333200311400308919e+02	-3.395541250276922085e+01	1.928910949806671624e+02	1.478913898466884120e+02	5.000000000000000000e-01
1.857940115549146753e+01	1.441603007792074675e-01	3.805555664326955578e-01	5.887387387387387427e+00	2.000000000000000000e+00	9.333341012644673356e+02	-3.396360514507819772e+01	1.929210928308091013e+02	1.479737285444545023e+02	5.000000000000000000e-01
1.858714419606016932e+01	1.442374084002170931e-01	3.805585631606475117e-01	5.893893893893894287e+00	2.000000000000000000e+00	9.333481713889036655e+02	-3.397179778738717459e+01	1.929510906809510118e+02	1.480560672422206210e+02	5.000000000000000000e-01
1.859488723662887111e+01	1.443145160212267186e-01	3.805615598885994655e-01	5.900400400400400258e+00	2.000000000000000000e+00	9.333622415133401091e+02	-3.397999042969615147e+01	1.929810885310929223e+02	1.481384059399867112e+02	5.000000000000000000e-01
1.860263027719756934e+01	1.443916236422363442e-01	3.805645566165514748e-01	5.906906906906907118e+00	2.000000000000000000e+00	9.333763116377765527e+02	-3.398818307200512834e+01	1.930110863812348612e+02	1.482207446377528299e+02	5.000000000000000000e-01
1.861037331776627113e+01	1.444687312632459419e-01	3.805675533445034286e-01	5.913413413413413089e+00	2.000000000000000000e+00	9.333903817622129964e+02	-3.399637571431410521e+01	1.930410842313767716e+02	1.483030833355189202e+02	5.000000000000000000e-01
1.861811635833497292e+01	1.445458388842555675e-01	3.805705500724553825e-01	5.919919919919919948e+00	2.000000000000000000e+00	9.334044518866494400e+02	-3.400456835662308208e+01	1.930710820815186821e+02	1.483854220332850105e+02	5.000000000000000000e-01
1.862585939890367470e+01	1.446229465052651930e-01	3.805735468004073918e-01	5.926426426426426808e+00	2.000000000000000000e+00	9.334185220110858836e+02	-3.401276099893205895e+01	1.931010799316605926e+02	1.484677607310511291e+02	5.000000000000000000e-01
1.863360243947237294e+01	1.447000541262747908e-01	3.805765435283593456e-01	5.932932932932932779e+00	2.000000000000000000e+00	9.334325921355223272e+02	-3.402095364124103583e+01	1.931310777818025315e+02	1.485500994288172194e+02	5.000000000000000000e-01
1.864134548004107472e+01	1.447771617472844163e-01	3.805795402563112995e-01	5.939439439439439639e+00	2.000000000000000000e+00	9.334466622599587708e+02	-3.402914628355001980e+01	1.931610756319444420e+02	1.486324381265833381e+02	5.000000000000000000e-01
1.864908852060977296e+01	1.448542693682940419e-01	3.805825369842633088e-01	5.945945945945945610e+00	2.000000000000000000e+00	9.334607323843952145e+02	-3.403733892585899667e+01	1.931910734820863524e+02	1.487147768243494284e+02	5.000000000000000000e-01
1.865683156117847474e+01	1.449313769893036674e-01	3.805855337122152626e-01	5.952452452452452469e+00	2.000000000000000000e+00	9.334748025088315444e+02	-3.404553156816797355e+01	1.932210713322282629e+02	1.487971155221155186e+02	5.000000000000000000e-01
1.866457460174717653e+01	1.450084846103132930e-01	3.805885304401672720e-01	5.958958958958959329e+00	2.000000000000000000e+00	9.334888726332679880e+02	-3.405372421047695042e+01	1.932510691823702018e+02	1.488794542198816373e+02	5.000000000000000000e-01
1.867231764231587832e+01	1.450855922313228907e-01	3.805915271681192258e-01	5.965465465465465300e+00	2.000000000000000000e+00	9.335029427577044316e+02	-3.406191685278592729e+01	1.932810670325121123e+02	1.489617929176477276e+02	5.000000000000000000e-01
1.868006068288457655e+01	1.451626998523325163e-01	3.805945238960711796e-01	5.971971971971972160e+00	2.000000000000000000e+00	9.335170128821408753e+02	-3.407010949509490416e+01	1.933110648826540228e+02	1.490441316154138462e+02	5.000000000000000000e-01
1.868780372345327834e+01	1.452398074733421418e-01	3.805975206240231890e-01	5.978478478478478131e+00	2.000000000000000000e+00	9.335310830065773189e+02	-3.407830213740388103e+01	1.933410627327959332e+02	1.491264703131799365e+02	5.000000000000000000e-01
1.869554676402198012e+01	1.453169150943517673e-01	3.806005173519751428e-01	5.984984984984984990e+00	2.000000000000000000e+00	9.335451531310137625e+02	-3.408649477971285791e+01	1.933710605829378721e+02	1.492088090109460268e+02	5.000000000000000000e-01
1.870328980459068191e+01	1.453940227153613929e-01	3.806035140799270966e-01	5.991491491491491850e+00	2.000000000000000000e+00	9.335592232554502061e+02	-3.409468742202183478e+01	1.934010584330797826e+02	1.492911477087121455e+02	5.000000000000000000e-01
1.871103284515938014e+01	1.454711303363709907e-01	3.806065108078791059e-01	5.997997997997997821e+00	2.000000000000000000e+00	9.335732933798866497e+02	-3.410288006433081165e+01	1.934310562832216931e+02	1.493734864064782357e+02	5.000000000000000000e-01
1.871877588572808193e+01	1.455482379573806162e-01	3.806095075358310598e-01	6.004504504504504681e+00	2.000000000000000000e+00	9.335873635043230934e+02	-3.411107270663979563e+01	1.934610541333636320e+02	1.494558251042443544e+02	5.000000000000000000e-01
1.872651892629678017e+01	1.456253455783902417e-01	3.806125042637830136e-01	6.011011011011010652e+00	2.000000000000000000e+00	9.336014336287594233e+02	-3.411926534894877250e+01	1.934910519835055425e+02	1.495381638020104447e+02	5.000000000000000000e-01
1.873426196686548195e+01	1.457024531993998673e-01	3.806155009917350229e-01	6.017517517517517511e+00	2.000000000000000000e+00	9.336155037531958669e+02	-3.412745799125774937e+01	1.935210498336474529e+02	1.496205024997765349e+02	5.000000000000000000e-01
1.874200500743418374e+01	1.457795608204094928e-01	3.806184977196869768e-01	6.024024024024024371e+00	2.000000000000000000e+00	9.336295738776323105e+02	-3.413565063356672624e+01	1.935510476837893918e+02	1.497028411975426536e+02	5.000000000000000000e-01
1.874974804800288553e+01	1.458566684414190906e-01	3.806214944476389306e-01	6.030530530530530342e+00	2.000000000000000000e+00	9.336436440020687542e+02	-3.414384327587570311e+01	1.935810455339313023e+02	1.497851798953087439e+02	5.000000000000000000e-01
1.875749108857158376e+01	1.459337760624287161e-01	3.806244911755909399e-01	6.037037037037037202e+00	2.000000000000000000e+00	9.336577141265051978e+02	-3.415203591818467999e+01	1.936110433840732128e+02	1.498675185930748626e+02	5.000000000000000000e-01
1.876523412914028555e+01	1.460108836834383417e-01	3.806274879035428937e-01	6.043543543543543173e+00	2.000000000000000000e+00	9.336717842509416414e+02	-3.416022856049365686e+01	1.936410412342151233e+02	1.499498572908409528e+02	5.000000000000000000e-01
1.877297716970898733e+01	1.460879913044479395e-01	3.806304846314949031e-01	6.050050050050050032e+00	2.000000000000000000e+00	9.336858543753780850e+02	-3.416842120280263373e+01	1.936710390843570622e+02	1.500321959886070431e+02	5.000000000000000000e-01
1.878072021027768557e+01	1.461650989254575650e-01	3.806334813594468569e-01	6.056556556556556892e+00	2.000000000000000000e+00	9.336999244998145286e+02	-3.417661384511161060e+01	1.937010369344989726e+02	1.501145346863731618e+02	5.000000000000000000e-01
1.878846325084638735e+01	1.462422065464671905e-01	3.806364780873988107e-01	6.063063063063062863e+00	2.000000000000000000e+00	9.337139946242509723e+02	-3.418480648742058747e+01	1.937310347846408831e+02	1.501968733841392520e+02	5.000000000000000000e-01
1.879620629141508914e+01	1.463193141674768161e-01	3.806394748153508201e-01	6.069569569569569722e+00	2.000000000000000000e+00	9.337280647486874159e+02	-3.419299912972956434e+01	1.937610326347828220e+02	1.502792120819053707e+02	5.000000000000000000e-01
1.880394933198378737e+01	1.463964217884864139e-01	3.806424715433027739e-01	6.076076076076075694e+00	2.000000000000000000e+00	9.337421348731237458e+02	-3.420119177203854122e+01	1.937910304849247325e+02	1.503615507796714610e+02	5.000000000000000000e-01
1.881169237255248916e+01	1.464735294094960394e-01	3.806454682712547277e-01	6.082582582582582553e+00	2.000000000000000000e+00	9.337562049975601894e+02	-3.420938441434752519e+01	1.938210283350666430e+02	1.504438894774375797e+02	5.000000000000000000e-01
1.881943541312119095e+01	1.465506370305056649e-01	3.806484649992067371e-01	6.089089089089089413e+00	2.000000000000000000e+00	9.337702751219966331e+02	-3.421757705665650207e+01	1.938510261852085534e+02	1.505262281752036699e+02	5.000000000000000000e-01
1.882717845368988918e+01	1.466277446515152905e-01	3.806514617271586909e-01	6.095595595595595384e+00	2.000000000000000000e+00	9.337843452464330767e+02	-3.422576969896547894e+01	1.938810240353504923e+02	1.506085668729697602e+02	5.000000000000000000e-01
1.883492149425859097e+01	1.467048522725249160e-01	3.806544584551106447e-01	6.102102102102102243e+00	2.000000000000000000e+00	9.337984153708695203e+02	-3.423396234127445581e+01	1.939110218854924028e+02	1.506909055707358789e+02	5.000000000000000000e-01
1.884266453482729275e+01	1.467819598935345138e-01	3.806574551830626540e-01	6.108608608608608215e+00	2.000000000000000000e+00	9.338124854953059639e+02	-3.424215498358343268e+01	1.939410197356343133e+02	1.507732442685019691e+02	5.000000000000000000e-01
1.885040757539599454e+01	1.468590675145441393e-01	3.806604519110146079e-01	6.115115115115115074e+00	2.000000000000000000e+00	9.338265556197424075e+02	-3.425034762589240955e+01	1.939710175857762238e+02	1.508555829662680878e+02	5.000000000000000000e-01
1.885815061596469278e+01	1.469361751355537649e-01	3.806634486389666172e-01	6.121621621621621934e+00	2.000000000000000000e+00	9.338406257441788512e+02	-3.425854026820138643e+01	1.940010154359181627e+02	1.509379216640341781e+02	5.000000000000000000e-01
1.886589365653339456e+01	1.470132827565633904e-01	3.806664453669185710e-01	6.128128128128127905e+00	2.000000000000000000e+00	9.338546958686152948e+02	-3.426673291051036330e+01	1.940310132860600731e+02	1.510202603618002684e+02	5.000000000000000000e-01
1.887363669710209635e+01	1.470903903775730159e-01	3.806694420948705249e-01	6.134634634634634764e+00	2.000000000000000000e+00	9.338687659930516247e+02	-3.427492555281934017e+01	1.940610111362019836e+02	1.511025990595663870e+02	5.000000000000000000e-01
1.888137973767079458e+01	1.471674979985826137e-01	3.806724388228225342e-01	6.141141141141140736e+00	2.000000000000000000e+00	9.338828361174880683e+02	-3.428311819512831704e+01	1.940910089863439225e+02	1.511849377573324773e+02	5.000000000000000000e-01
1.888912277823949637e+01	1.472446056195922393e-01	3.806754355507744880e-01	6.147647647647647595e+00	2.000000000000000000e+00	9.338969062419245120e+02	-3.429131083743729391e+01	1.941210068364858330e+02	1.512672764550985960e+02	5.000000000000000000e-01
1.889686621733737937e+01	1.473215876087044518e-01	3.806784223984142623e-01	6.154154154154154455e+00	2.000000000000000000e+00	9.339109756144985113e+02	-3.429949006280879331e+01	1.941509374870419151e+02	1.513494917875834744e+02	5.000000000000000000e-01
1.890461769330507735e+01	1.473960360638739975e-01	3.806812099964456131e-01	6.160660660660660426e+00	2.000000000000000000e+00	9.339250298247692399e+02	-3.430739871782974859e+01	1.941795129687665167e+02	1.514292192954496841e+02	5.000000000000000000e-01
1.891236916927277889e+01	1.474704845190435432e-01	3.806839975944769638e-01	6.167167167167167285e+00	2.000000000000000000e+00	9.339390840350398548e+02	-3.431530737285070387e+01	1.942080884504911182e+02	1.515089468033158653e+02	5.000000000000000000e-01
1.892012064524048043e+01	1.475449329742131166e-01	3.806867851925083146e-01	6.173673673673673257e+00	2.000000000000000000e+00	9.339531382453104698e+02	-3.432321602787165915e+01	1.942366639322157198e+02	1.515886743111820749e+02	5.000000000000000000e-01
1.892787212120818197e+01	1.476193814293826623e-01	3.806895727905397209e-01	6.180180180180180116e+00	2.000000000000000000e+00	9.339671924555811984e+02	-3.433112468289261443e+01	1.942652394139403214e+02	1.516684018190482561e+02	5.000000000000000000e-01
1.893562359717588350e+01	1.476938298845522357e-01	3.806923603885710716e-01	6.186686686686686976e+00	2.000000000000000000e+00	9.339812466658518133e+02	-3.433903333791356971e+01	1.942938148956649229e+02	1.517481293269144658e+02	5.000000000000000000e-01
1.894337507314358149e+01	1.477682783397217814e-01	3.806951479866024224e-01	6.193193193193192947e+00	2.000000000000000000e+00	9.339953008761224282e+02	-3.434694199293452499e+01	1.943223903773895245e+02	1.518278568347806470e+02	5.000000000000000000e-01
1.895112654911128303e+01	1.478427267948913271e-01	3.806979355846337731e-01	6.199699699699699806e+00	2.000000000000000000e+00	9.340093550863931569e+02	-3.435485064795548027e+01	1.943509658591141260e+02	1.519075843426468566e+02	5.000000000000000000e-01
1.895887802507898456e+01	1.479171752500609005e-01	3.807007231826651239e-01	6.206206206206205778e+00	2.000000000000000000e+00	9.340234092966637718e+02	-3.436275930297643555e+01	1.943795413408387276e+02	1.519873118505130378e+02	5.000000000000000000e-01
1.896662950104668610e+01	1.479916237052304462e-01	3.807035107806965302e-01	6.212712712712712637e+00	2.000000000000000000e+00	9.340374635069345004e+02	-3.437066795799739083e+01	1.944081168225633292e+02	1.520670393583792475e+02	5.000000000000000000e-01
1.897438097701438764e+01	1.480660721604000196e-01	3.807062983787278809e-01	6.219219219219219497e+00	2.000000000000000000e+00	9.340515177172051153e+02	-3.437857661301834611e+01	1.944366923042879307e+02	1.521467668662454571e+02	5.000000000000000000e-01
1.898213245298208918e+01	1.481405206155695653e-01	3.807090859767592317e-01	6.225725725725725468e+00	2.000000000000000000e+00	9.340655719274757303e+02	-3.438648526803930139e+01	1.944652677860125323e+02	1.522264943741116383e+02	5.000000000000000000e-01
1.898988392894979071e+01	1.482149690707391110e-01	3.807118735747905824e-01	6.232232232232232327e+00	2.000000000000000000e+00	9.340796261377464589e+02	-3.439439392306025667e+01	1.944938432677371338e+02	1.523062218819778479e+02	5.000000000000000000e-01
1.899763540491748870e+01	1.482894175259086567e-01	3.807146611728219332e-01	6.238738738738738299e+00	2.000000000000000000e+00	9.340936803480170738e+02	-3.440230257808121195e+01	1.945224187494617354e+02	1.523859493898440292e+02	5.000000000000000000e-01
1.900538688088519024e+01	1.483638659810782301e-01	3.807174487708533395e-01	6.245245245245245158e+00	2.000000000000000000e+00	9.341077345582876887e+02	-3.441021123310216723e+01	1.945509942311863369e+02	1.524656768977102388e+02	5.000000000000000000e-01
1.901313835685289177e+01	1.484383144362477758e-01	3.807202363688846902e-01	6.251751751751752018e+00	2.000000000000000000e+00	9.341217887685584174e+02	-3.441811988812312961e+01	1.945795697129109385e+02	1.525454044055764484e+02	5.000000000000000000e-01
1.902088983282059331e+01	1.485127628914173492e-01	3.807230239669160410e-01	6.258258258258257989e+00	2.000000000000000000e+00	9.341358429788290323e+02	-3.442602854314408489e+01	1.946081451946355401e+02	1.526251319134426296e+02	5.000000000000000000e-01
1.902864130878829485e+01	1.485872113465868949e-01	3.807258115649473917e-01	6.264764764764764848e+00	2.000000000000000000e+00	9.341498971890996472e+02	-3.443393719816504017e+01	1.946367206763601416e+02	1.527048594213088393e+02	5.000000000000000000e-01
1.903639278475599639e+01	1.486616598017564406e-01	3.807285991629787980e-01	6.271271271271270820e+00	2.000000000000000000e+00	9.341639513993703758e+02	-3.444184585318599545e+01	1.946652961580847432e+02	1.527845869291750205e+02	5.000000000000000000e-01
1.904414426072369793e+01	1.487361082569260140e-01	3.807313867610101488e-01	6.277777777777777679e+00	2.000000000000000000e+00	9.341780056096409908e+02	-3.444975450820695073e+01	1.946938716398093447e+02	1.528643144370412301e+02	5.000000000000000000e-01
1.905189573669139946e+01	1.488105567120955597e-01	3.807341743590414995e-01	6.284284284284284539e+00	2.000000000000000000e+00	9.341920598199116057e+02	-3.445766316322790601e+01	1.947224471215339463e+02	1.529440419449074113e+02	5.000000000000000000e-01
1.905964721265909745e+01	1.488850051672651054e-01	3.807369619570728503e-01	6.290790790790790510e+00	2.000000000000000000e+00	9.342061140301823343e+02	-3.446557181824886129e+01	1.947510226032585194e+02	1.530237694527736210e+02	5.000000000000000000e-01
1.906739868862679899e+01	1.489594536224346788e-01	3.807397495551042010e-01	6.297297297297297369e+00	2.000000000000000000e+00	9.342201682404529492e+02	-3.447348047326981657e+01	1.947795980849831210e+02	1.531034969606398022e+02	5.000000000000000000e-01
1.907515016459450052e+01	1.490339020776042245e-01	3.807425371531356073e-01	6.303803803803803341e+00	2.000000000000000000e+00	9.342342224507235642e+02	-3.448138912829077185e+01	1.948081735667077226e+02	1.531832244685060118e+02	5.000000000000000000e-01
1.908290164056220206e+01	1.491083505327737979e-01	3.807453247511669581e-01	6.310310310310310200e+00	2.000000000000000000e+00	9.342482766609942928e+02	-3.448929778331172713e+01	1.948367490484323241e+02	1.532629519763721930e+02	5.000000000000000000e-01
1.909065311652990360e+01	1.491827989879433436e-01	3.807481123491983088e-01	6.316816816816817060e+00	2.000000000000000000e+00	9.342623308712649077e+02	-3.449720643833268241e+01	1.948653245301569257e+02	1.533426794842384027e+02	5.000000000000000000e-01
1.909840459249760158e+01	1.492572474431128893e-01	3.807508999472296596e-01	6.323323323323323031e+00	2.000000000000000000e+00	9.342763850815355227e+02	-3.450511509335363769e+01	1.948939000118815272e+02	1.534224069921045839e+02	5.000000000000000000e-01
1.910615606846530312e+01	1.493316958982824627e-01	3.807536875452610103e-01	6.329829829829829890e+00	2.000000000000000000e+00	9.342904392918062513e+02	-3.451302374837459297e+01	1.949224754936061288e+02	1.535021344999707935e+02	5.000000000000000000e-01
1.911390754443300466e+01	1.494061443534520084e-01	3.807564751432924166e-01	6.336336336336335862e+00	2.000000000000000000e+00	9.343044935020768662e+02	-3.452093240339554825e+01	1.949510509753307304e+02	1.535818620078369747e+02	5.000000000000000000e-01
1.912165902040070620e+01	1.494805928086215818e-01	3.807592627413237674e-01	6.342842842842842721e+00	2.000000000000000000e+00	9.343185477123474811e+02	-3.452884105841650353e+01	1.949796264570553319e+02	1.536615895157031844e+02	5.000000000000000000e-01
1.912941049636840773e+01	1.495550412637911275e-01	3.807620503393551181e-01	6.349349349349349581e+00	2.000000000000000000e+00	9.343326019226182098e+02	-3.453674971343745881e+01	1.950082019387799335e+02	1.537413170235693940e+02	5.000000000000000000e-01
1.913716197233610927e+01	1.496294897189606732e-01	3.807648379373864689e-01	6.355855855855855552e+00	2.000000000000000000e+00	9.343466561328888247e+02	-3.454465836845841409e+01	1.950367774205045350e+02	1.538210445314355752e+02	5.000000000000000000e-01
1.914491344830381081e+01	1.497039381741302466e-01	3.807676255354178751e-01	6.362362362362362411e+00	2.000000000000000000e+00	9.343607103431594396e+02	-3.455256702347936937e+01	1.950653529022291366e+02	1.539007720393017848e+02	5.000000000000000000e-01
1.915266492427150880e+01	1.497783866292997923e-01	3.807704131334492259e-01	6.368868868868868383e+00	2.000000000000000000e+00	9.343747645534301682e+02	-3.456047567850032465e+01	1.950939283839537381e+02	1.539804995471679661e+02	5.000000000000000000e-01
1.916041640023921033e+01	1.498528350844693380e-01	3.807732007314805767e-01	6.375375375375375242e+00	2.000000000000000000e+00	9.343888187637007832e+02	-3.456838433352128703e+01	1.951225038656783397e+02	1.540602270550341757e+02	5.000000000000000000e-01
1.916816787620691187e+01	1.499272835396389114e-01	3.807759883295119274e-01	6.381881881881882101e+00	2.000000000000000000e+00	9.344028729739715118e+02	-3.457629298854224231e+01	1.951510793474029413e+02	1.541399545629003569e+02	5.000000000000000000e-01
1.917591935217461341e+01	1.500017319948084571e-01	3.807787759275432782e-01	6.388388388388388073e+00	2.000000000000000000e+00	9.344169271842421267e+02	-3.458420164356319759e+01	1.951796548291275428e+02	1.542196820707665665e+02	5.000000000000000000e-01
1.918367082814231495e+01	1.500761804499780305e-01	3.807815635255746844e-01	6.394894894894894932e+00	2.000000000000000000e+00	9.344309813945127416e+02	-3.459211029858415287e+01	1.952082303108521444e+02	1.542994095786327762e+02	5.000000000000000000e-01
1.919142230411001648e+01	1.501506289051475762e-01	3.807843511236060352e-01	6.401401401401401792e+00	2.000000000000000000e+00	9.344450356047834703e+02	-3.460001895360510815e+01	1.952368057925767459e+02	1.543791370864989574e+02	5.000000000000000000e-01
1.919917378007771802e+01	1.502250773603171219e-01	3.807871387216373860e-01	6.407907907907907763e+00	2.000000000000000000e+00	9.344590898150540852e+02	-3.460792760862606343e+01	1.952653812743013475e+02	1.544588645943651670e+02	5.000000000000000000e-01
1.920692525604541956e+01	1.502995258154866953e-01	3.807899263196687367e-01	6.414414414414414622e+00	2.000000000000000000e+00	9.344731440253247001e+02	-3.461583626364701871e+01	1.952939567560259491e+02	1.545385921022313482e+02	5.000000000000000000e-01
1.921467673201311754e+01	1.503739742706562410e-01	3.807927139177001430e-01	6.420920920920920594e+00	2.000000000000000000e+00	9.344871982355954287e+02	-3.462374491866797399e+01	1.953225322377505506e+02	1.546183196100975579e+02	5.000000000000000000e-01
1.922242820798081908e+01	1.504484227258257867e-01	3.807955015157314937e-01	6.427427427427427453e+00	2.000000000000000000e+00	9.345012524458660437e+02	-3.463165357368892927e+01	1.953511077194751522e+02	1.546980471179637391e+02	5.000000000000000000e-01
1.923017968394852062e+01	1.505228711809953601e-01	3.807982891137628445e-01	6.433933933933934313e+00	2.000000000000000000e+00	9.345153066561366586e+02	-3.463956222870988455e+01	1.953796832011997537e+02	1.547777746258299487e+02	5.000000000000000000e-01
1.923793115991622216e+01	1.505973196361649058e-01	3.808010767117941953e-01	6.440440440440440284e+00	2.000000000000000000e+00	9.345293608664073872e+02	-3.464747088373083983e+01	1.954082586829243553e+02	1.548575021336961299e+02	5.000000000000000000e-01
1.924568263588392369e+01	1.506717680913344792e-01	3.808038643098255460e-01	6.446946946946947143e+00	2.000000000000000000e+00	9.345434150766780022e+02	-3.465537953875179511e+01	1.954368341646489569e+02	1.549372296415623396e+02	5.000000000000000000e-01
1.925343411185162168e+01	1.507462165465040249e-01	3.808066519078569523e-01	6.453453453453453115e+00	2.000000000000000000e+00	9.345574692869486171e+02	-3.466328819377275039e+01	1.954654096463735300e+02	1.550169571494285208e+02	5.000000000000000000e-01
1.926118558781932322e+01	1.508206650016735706e-01	3.808094395058883030e-01	6.459959959959959974e+00	2.000000000000000000e+00	9.345715234972193457e+02	-3.467119684879370567e+01	1.954939851280981600e+02	1.550966846572947304e+02	5.000000000000000000e-01
1.926893706378702475e+01	1.508951134568431440e-01	3.808122271039196538e-01	6.466466466466466834e+00	2.000000000000000000e+00	9.345855777074899606e+02	-3.467910550381466095e+01	1.955225606098227615e+02	1.551764121651609400e+02	5.000000000000000000e-01
1.927668853975472629e+01	1.509695619120126897e-01	3.808150147019510046e-01	6.472972972972972805e+00	2.000000000000000000e+00	9.345996319177605756e+02	-3.468701415883561623e+01	1.955511360915473347e+02	1.552561396730271213e+02	5.000000000000000000e-01
1.928444001572242783e+01	1.510440103671822631e-01	3.808178022999823553e-01	6.479479479479479664e+00	2.000000000000000000e+00	9.346136861280313042e+02	-3.469492281385657861e+01	1.955797115732719362e+02	1.553358671808933309e+02	5.000000000000000000e-01
1.929219149169012937e+01	1.511184588223518088e-01	3.808205898980137616e-01	6.485985985985985636e+00	2.000000000000000000e+00	9.346277403383019191e+02	-3.470283146887753389e+01	1.956082870549965378e+02	1.554155946887595121e+02	5.000000000000000000e-01
1.929994296765783091e+01	1.511929072775213545e-01	3.808233774960451123e-01	6.492492492492492495e+00	2.000000000000000000e+00	9.346417945485725340e+02	-3.471074012389848917e+01	1.956368625367211393e+02	1.554953221966257217e+02	5.000000000000000000e-01
1.930769444362553244e+01	1.512673557326909279e-01	3.808261650940764631e-01	6.498998998998999355e+00	2.000000000000000000e+00	9.346558487588432627e+02	-3.471864877891944445e+01	1.956654380184457409e+02	1.555750497044919030e+02	5.000000000000000000e-01
1.931544591959323043e+01	1.513418041878604736e-01	3.808289526921078139e-01	6.505505505505505326e+00	2.000000000000000000e+00	9.346699029691138776e+02	-3.472655743394039973e+01	1.956940135001703425e+02	1.556547772123581126e+02	5.000000000000000000e-01
1.932319739556093197e+01	1.514162526430300193e-01	3.808317402901392201e-01	6.512012012012012185e+00	2.000000000000000000e+00	9.346839571793844925e+02	-3.473446608896135501e+01	1.957225889818949440e+02	1.557345047202242938e+02	5.000000000000000000e-01
1.933094887152863350e+01	1.514907010981995927e-01	3.808345278881705709e-01	6.518518518518518157e+00	2.000000000000000000e+00	9.346980113896552211e+02	-3.474237474398231029e+01	1.957511644636195456e+02	1.558142322280905034e+02	5.000000000000000000e-01
1.933870034749633504e+01	1.515651495533691384e-01	3.808373154862019216e-01	6.525025025025025016e+00	2.000000000000000000e+00	9.347120655999258361e+02	-3.475028339900326557e+01	1.957797399453441471e+02	1.558939597359566847e+02	5.000000000000000000e-01
1.934645182346403658e+01	1.516395980085387118e-01	3.808401030842332724e-01	6.531531531531531876e+00	2.000000000000000000e+00	9.347261198101965647e+02	-3.475819205402422085e+01	1.958083154270687487e+02	1.559736872438228943e+02	5.000000000000000000e-01
1.935420329943173812e+01	1.517140464637082575e-01	3.808428906822646232e-01	6.538038038038037847e+00	2.000000000000000000e+00	9.347401740204671796e+02	-3.476610070904517613e+01	1.958368909087933503e+02	1.560534147516890755e+02	5.000000000000000000e-01
1.936195477539943610e+01	1.517884949188778032e-01	3.808456782802960294e-01	6.544544544544544706e+00	2.000000000000000000e+00	9.347542282307377945e+02	-3.477400936406613141e+01	1.958654663905179518e+02	1.561331422595552851e+02	5.000000000000000000e-01
1.936970625136713764e+01	1.518629433740473489e-01	3.808484658783273802e-01	6.551051051051050678e+00	2.000000000000000000e+00	9.347682824410085232e+02	-3.478191801908708669e+01	1.958940418722425534e+02	1.562128697674214663e+02	5.000000000000000000e-01
1.937745772733483918e+01	1.519373918292169223e-01	3.808512534763587309e-01	6.557557557557557537e+00	2.000000000000000000e+00	9.347823366512791381e+02	-3.478982667410804197e+01	1.959226173539671549e+02	1.562925972752876760e+02	5.000000000000000000e-01
1.938520920330254071e+01	1.520118402843864958e-01	3.808540410743900817e-01	6.564064064064064397e+00	2.000000000000000000e+00	9.347963908615497530e+02	-3.479773532912899725e+01	1.959511928356917565e+02	1.563723247831538856e+02	5.000000000000000000e-01
1.939296067927024225e+01	1.520862887395560414e-01	3.808568286724214325e-01	6.570570570570570368e+00	2.000000000000000000e+00	9.348104450718204816e+02	-3.480564398414995253e+01	1.959797683174163581e+02	1.564520522910200668e+02	5.000000000000000000e-01
1.940071215523794379e+01	1.521607371947255871e-01	3.808596162704528387e-01	6.577077077077077227e+00	2.000000000000000000e+00	9.348244992820910966e+02	-3.481355263917090781e+01	1.960083437991409596e+02	1.565317797988862765e+02	5.000000000000000000e-01
1.940846363120564178e+01	1.522351856498951328e-01	3.808624038684841895e-01	6.583583583583583199e+00	2.000000000000000000e+00	9.348385534923617115e+02	-3.482146129419186309e+01	1.960369192808655612e+02	1.566115073067524577e+02	5.000000000000000000e-01
1.941621510717334331e+01	1.523096341050647062e-01	3.808651914665155402e-01	6.590090090090090058e+00	2.000000000000000000e+00	9.348526077026324401e+02	-3.482936994921281837e+01	1.960654947625901627e+02	1.566912348146186673e+02	5.000000000000000000e-01
1.942396658314104485e+01	1.523840825602342519e-01	3.808679790645468910e-01	6.596596596596596918e+00	2.000000000000000000e+00	9.348666619129030551e+02	-3.483727860423378075e+01	1.960940702443147643e+02	1.567709623224848769e+02	5.000000000000000000e-01
1.943171805910874639e+01	1.524585310154038253e-01	3.808707666625782973e-01	6.603103103103102889e+00	2.000000000000000000e+00	9.348807161231736700e+02	-3.484518725925473603e+01	1.961226457260393659e+02	1.568506898303510582e+02	5.000000000000000000e-01
1.943946953507644793e+01	1.525329794705733710e-01	3.808735542606096480e-01	6.609609609609609748e+00	2.000000000000000000e+00	9.348947703334443986e+02	-3.485309591427569131e+01	1.961512212077639674e+02	1.569304173382172678e+02	5.000000000000000000e-01
1.944722101104414946e+01	1.526074279257429167e-01	3.808763418586409988e-01	6.616116116116115720e+00	2.000000000000000000e+00	9.349088245437150135e+02	-3.486100456929664659e+01	1.961797966894885690e+02	1.570101448460834490e+02	5.000000000000000000e-01
1.945497248701185100e+01	1.526818763809124901e-01	3.808791294566723495e-01	6.622622622622622579e+00	2.000000000000000000e+00	9.349228787539856285e+02	-3.486891322431760187e+01	1.962083721712131705e+02	1.570898723539496586e+02	5.000000000000000000e-01
1.946272396297955254e+01	1.527563248360820358e-01	3.808819170547037003e-01	6.629129129129129439e+00	2.000000000000000000e+00	9.349369329642563571e+02	-3.487682187933855715e+01	1.962369476529377721e+02	1.571695998618158399e+02	5.000000000000000000e-01
1.947047543894725052e+01	1.528307732912515815e-01	3.808847046527351066e-01	6.635635635635635410e+00	2.000000000000000000e+00	9.349509871745269720e+02	-3.488473053435951243e+01	1.962655231346623452e+02	1.572493273696820495e+02	5.000000000000000000e-01
1.947822691491495206e+01	1.529052217464211549e-01	3.808874922507664573e-01	6.642142142142142269e+00	2.000000000000000000e+00	9.349650413847975869e+02	-3.489263918938046771e+01	1.962940986163869468e+02	1.573290548775482307e+02	5.000000000000000000e-01
1.948597839088265360e+01	1.529796702015907006e-01	3.808902798487978081e-01	6.648648648648648241e+00	2.000000000000000000e+00	9.349790955950683156e+02	-3.490054784440142299e+01	1.963226740981115483e+02	1.574087823854144403e+02	5.000000000000000000e-01
1.949372986685035514e+01	1.530541186567602741e-01	3.808930674468291588e-01	6.655155155155155100e+00	2.000000000000000000e+00	9.349931498053389305e+02	-3.490845649942237827e+01	1.963512495798361499e+02	1.574885098932806216e+02	5.000000000000000000e-01
1.950148134281805667e+01	1.531285671119298197e-01	3.808958550448605096e-01	6.661661661661661959e+00	2.000000000000000000e+00	9.350072040156095454e+02	-3.491636515444333355e+01	1.963798250615607515e+02	1.575682374011468312e+02	5.000000000000000000e-01
1.950923281878575466e+01	1.532030155670993654e-01	3.808986426428919159e-01	6.668168168168167931e+00	2.000000000000000000e+00	9.350212582258802740e+02	-3.492427380946428883e+01	1.964084005432853530e+02	1.576479649090130124e+02	5.000000000000000000e-01
1.951698429475345620e+01	1.532774640222689388e-01	3.809014302409232666e-01	6.674674674674674790e+00	2.000000000000000000e+00	9.350353124361508890e+02	-3.493218246448524411e+01	1.964369760250099546e+02	1.577276924168792220e+02	5.000000000000000000e-01
1.952473577072115773e+01	1.533519124774384845e-01	3.809042178389546174e-01	6.681181181181180762e+00	2.000000000000000000e+00	9.350493666464215039e+02	-3.494009111950619939e+01	1.964655515067345561e+02	1.578074199247454033e+02	5.000000000000000000e-01
1.953248724668885927e+01	1.534263609326080302e-01	3.809070054369859681e-01	6.687687687687687621e+00	2.000000000000000000e+00	9.350634208566922325e+02	-3.494799977452715467e+01	1.964941269884591577e+02	1.578871474326116129e+02	5.000000000000000000e-01
1.954023872265656081e+01	1.535008093877776036e-01	3.809097930350173744e-01	6.694194194194194480e+00	2.000000000000000000e+00	9.350774750669628474e+02	-3.495590842954810995e+01	1.965227024701837593e+02	1.579668749404778225e+02	5.000000000000000000e-01
1.954799019862426235e+01	1.535752578429471493e-01	3.809125806330487252e-01	6.700700700700700452e+00	2.000000000000000000e+00	9.350915292772335761e+02	-3.496381708456906523e+01	1.965512779519083608e+02	1.580466024483440037e+02	5.000000000000000000e-01
1.955574167459196389e+01	1.536497062981167228e-01	3.809153682310800759e-01	6.707207207207207311e+00	2.000000000000000000e+00	9.351055834875041910e+02	-3.497172573959002762e+01	1.965798534336329624e+02	1.581263299562102134e+02	5.000000000000000000e-01
1.956349315055966187e+01	1.537241547532862684e-01	3.809181558291114267e-01	6.713713713713713283e+00	2.000000000000000000e+00	9.351196376977748059e+02	-3.497963439461097579e+01	1.966084289153575639e+02	1.582060574640763946e+02	5.000000000000000000e-01
1.957030086976002536e+01	1.537928844934983996e-01	3.809201973129728303e-01	6.720220220220220142e+00	2.000000000000000000e+00	9.351343651322258665e+02	-3.498652533924018826e+01	1.966333955106698852e+02	1.582799608725357814e+02	5.000000000000000000e-01
1.957704256173489199e+01	1.538612141402806721e-01	3.809221865971040843e-01	6.726726726726727001e+00	2.000000000000000000e+00	9.351491396668687912e+02	-3.499334508269145516e+01	1.966581096206330130e+02	1.583534568146456252e+02	5.000000000000000000e-01
1.958378425370975862e+01	1.539295437870629168e-01	3.809241758812353384e-01	6.733233233233232973e+00	2.000000000000000000e+00	9.351639142015117159e+02	-3.500016482614272917e+01	1.966828237305961693e+02	1.584269527567554690e+02	5.000000000000000000e-01
1.959052594568462524e+01	1.539978734338451616e-01	3.809261651653665925e-01	6.739739739739739832e+00	2.000000000000000000e+00	9.351786887361546405e+02	-3.500698456959399607e+01	1.967075378405593256e+02	1.585004486988653127e+02	5.000000000000000000e-01
1.959726763765949187e+01	1.540662030806274063e-01	3.809281544494978466e-01	6.746246246246245803e+00	2.000000000000000000e+00	9.351934632707975652e+02	-3.501380431304526297e+01	1.967322519505224534e+02	1.585739446409751565e+02	5.000000000000000000e-01
1.960400932963435849e+01	1.541345327274096511e-01	3.809301437336291007e-01	6.752752752752752663e+00	2.000000000000000000e+00	9.352082378054403762e+02	-3.502062405649653698e+01	1.967569660604856097e+02	1.586474405830850003e+02	5.000000000000000000e-01
1.961075102160922512e+01	1.542028623741918958e-01	3.809321330177603548e-01	6.759259259259259522e+00	2.000000000000000000e+00	9.352230123400833008e+02	-3.502744379994780388e+01	1.967816801704487659e+02	1.587209365251948725e+02	5.000000000000000000e-01
1.961749271358409175e+01	1.542711920209741405e-01	3.809341223018916089e-01	6.765765765765765494e+00	2.000000000000000000e+00	9.352377868747262255e+02	-3.503426354339907078e+01	1.968063942804119222e+02	1.587944324673046879e+02	5.000000000000000000e-01
1.962423440555895837e+01	1.543395216677564130e-01	3.809361115860228630e-01	6.772272272272272353e+00	2.000000000000000000e+00	9.352525614093691502e+02	-3.504108328685034479e+01	1.968311083903750500e+02	1.588679284094145601e+02	5.000000000000000000e-01
1.963097609753382500e+01	1.544078513145386577e-01	3.809381008701540616e-01	6.778778778778778324e+00	2.000000000000000000e+00	9.352673359440119611e+02	-3.504790303030161169e+01	1.968558225003382063e+02	1.589414243515243754e+02	5.000000000000000000e-01
1.963771778950869162e+01	1.544761809613209025e-01	3.809400901542853157e-01	6.785285285285285184e+00	2.000000000000000000e+00	9.352821104786548858e+02	-3.505472277375287860e+01	1.968805366103013625e+02	1.590149202936342476e+02	5.000000000000000000e-01
1.964445948148355825e+01	1.545445106081031472e-01	3.809420794384165698e-01	6.791791791791792043e+00	2.000000000000000000e+00	9.352968850132978105e+02	-3.506154251720415260e+01	1.969052507202644904e+02	1.590884162357440914e+02	5.000000000000000000e-01
1.965120117345842488e+01	1.546128402548853920e-01	3.809440687225478239e-01	6.798298298298298015e+00	2.000000000000000000e+00	9.353116595479407351e+02	-3.506836226065541950e+01	1.969299648302276466e+02	1.591619121778539352e+02	5.000000000000000000e-01
1.965794286543329150e+01	1.546811699016676367e-01	3.809460580066790780e-01	6.804804804804804874e+00	2.000000000000000000e+00	9.353264340825836598e+02	-3.507518200410668641e+01	1.969546789401908029e+02	1.592354081199637790e+02	5.000000000000000000e-01
1.966468455740815813e+01	1.547494995484498814e-01	3.809480472908103321e-01	6.811311311311310845e+00	2.000000000000000000e+00	9.353412086172264708e+02	-3.508200174755796041e+01	1.969793930501539307e+02	1.593089040620736228e+02	5.000000000000000000e-01
1.967142624938302831e+01	1.548178291952321539e-01	3.809500365749415862e-01	6.817817817817817705e+00	2.000000000000000000e+00	9.353559831518693954e+02	-3.508882149100922732e+01	1.970041071601170870e+02	1.593824000041834665e+02	5.000000000000000000e-01
1.967816794135789493e+01	1.548861588420143987e-01	3.809520258590728403e-01	6.824324324324324564e+00	2.000000000000000000e+00	9.353707576865123201e+02	-3.509564123446049422e+01	1.970288212700802433e+02	1.594558959462933103e+02	5.000000000000000000e-01
1.968490963333276156e+01	1.549544884887966434e-01	3.809540151432040944e-01	6.830830830830830536e+00	2.000000000000000000e+00	9.353855322211552448e+02	-3.510246097791176823e+01	1.970535353800433995e+02	1.595293918884031541e+02	5.000000000000000000e-01
1.969165132530762818e+01	1.550228181355788881e-01	3.809560044273353485e-01	6.837337337337337395e+00	2.000000000000000000e+00	9.354003067557980557e+02	-3.510928072136303513e+01	1.970782494900065274e+02	1.596028878305129979e+02	5.000000000000000000e-01
1.969839301728249481e+01	1.550911477823611329e-01	3.809579937114666026e-01	6.843843843843843366e+00	2.000000000000000000e+00	9.354150812904409804e+02	-3.511610046481430203e+01	1.971029635999696836e+02	1.596763837726228417e+02	5.000000000000000000e-01
1.970513470925736144e+01	1.551594774291433776e-01	3.809599829955978567e-01	6.850350350350350226e+00	2.000000000000000000e+00	9.354298558250839051e+02	-3.512292020826557604e+01	1.971276777099328399e+02	1.597498797147326854e+02	5.000000000000000000e-01
1.971187640123222806e+01	1.552278070759256501e-01	3.809619722797291108e-01	6.856856856856857085e+00	2.000000000000000000e+00	9.354446303597268297e+02	-3.512973995171684294e+01	1.971523918198959677e+02	1.598233756568425576e+02	5.000000000000000000e-01
1.971861809320709469e+01	1.552961367227078948e-01	3.809639615638603649e-01	6.863363363363363057e+00	2.000000000000000000e+00	9.354594048943697544e+02	-3.513655969516810984e+01	1.971771059298591240e+02	1.598968715989524014e+02	5.000000000000000000e-01
1.972535978518196131e+01	1.553644663694901396e-01	3.809659508479916190e-01	6.869869869869869916e+00	2.000000000000000000e+00	9.354741794290125654e+02	-3.514337943861938385e+01	1.972018200398222803e+02	1.599703675410622452e+02	5.000000000000000000e-01
1.973210147715682794e+01	1.554327960162723843e-01	3.809679401321228731e-01	6.876376376376375887e+00	2.000000000000000000e+00	9.354889539636554900e+02	-3.515019918207065075e+01	1.972265341497854081e+02	1.600438634831720890e+02	5.000000000000000000e-01
1.973884316913169457e+01	1.555011256630546290e-01	3.809699294162541272e-01	6.882882882882882747e+00	2.000000000000000000e+00	9.355037284982984147e+02	-3.515701892552191765e+01	1.972512482597485644e+02	1.601173594252819328e+02	5.000000000000000000e-01
1.974558486110656119e+01	1.555694553098369015e-01	3.809719187003853813e-01	6.889389389389389606e+00	2.000000000000000000e+00	9.355185030329413394e+02	-3.516383866897319166e+01	1.972759623697117206e+02	1.601908553673917766e+02	5.000000000000000000e-01
1.975232655308142782e+01	1.556377849566191462e-01	3.809739079845166354e-01	6.895895895895895578e+00	2.000000000000000000e+00	9.355332775675842640e+02	-3.517065841242445856e+01	1.973006764796748769e+02	1.602643513095016203e+02	5.000000000000000000e-01
1.975906824505629444e+01	1.557061146034013910e-01	3.809758972686478895e-01	6.902402402402402437e+00	2.000000000000000000e+00	9.355480521022270750e+02	-3.517747815587572546e+01	1.973253905896380047e+02	1.603378472516114641e+02	5.000000000000000000e-01
1.976580993703116107e+01	1.557744442501836357e-01	3.809778865527791436e-01	6.908908908908909297e+00	2.000000000000000000e+00	9.355628266368699997e+02	-3.518429789932699947e+01	1.973501046996011610e+02	1.604113431937213079e+02	5.000000000000000000e-01
1.977255162900602770e+01	1.558427738969658805e-01	3.809798758369103977e-01	6.915415415415415268e+00	2.000000000000000000e+00	9.355776011715129243e+02	-3.519111764277826637e+01	1.973748188095643172e+02	1.604848391358311517e+02	5.000000000000000000e-01
1.977929332098089787e+01	1.559111035437481252e-01	3.809818651210416518e-01	6.921921921921922127e+00	2.000000000000000000e+00	9.355923757061558490e+02	-3.519793738622953327e+01	1.973995329195274451e+02	1.605583350779409955e+02	5.000000000000000000e-01
1.978603501295576095e+01	1.559794331905303699e-01	3.809838544051729059e-01	6.928428428428428099e+00	2.000000000000000000e+00	9.356071502407986600e+02	-3.520475712968080728e+01	1.974242470294906013e+02	1.606318310200508392e+02	5.000000000000000000e-01
1.979277670493063113e+01	1.560477628373126424e-01	3.809858436893041600e-01	6.934934934934934958e+00	2.000000000000000000e+00	9.356219247754415846e+02	-3.521157687313207418e+01	1.974489611394537576e+02	1.607053269621606830e+02	5.000000000000000000e-01
1.979951839690549775e+01	1.561160924840948871e-01	3.809878329734354141e-01	6.941441441441441818e+00	2.000000000000000000e+00	9.356366993100845093e+02	-3.521839661658334819e+01	1.974736752494169139e+02	1.607788229042705552e+02	5.000000000000000000e-01
1.980626008888036438e+01	1.561844221308771319e-01	3.809898222575666682e-01	6.947947947947947789e+00	2.000000000000000000e+00	9.356514738447274340e+02	-3.522521636003461509e+01	1.974983893593800417e+02	1.608523188463803990e+02	5.000000000000000000e-01
1.981300178085523100e+01	1.562527517776593766e-01	3.809918115416979223e-01	6.954454454454454648e+00	2.000000000000000000e+00	9.356662483793703586e+02	-3.523203610348588199e+01	1.975231034693431980e+02	1.609258147884902428e+02	5.000000000000000000e-01
1.981974347283009763e+01	1.563210814244416214e-01	3.809938008258291764e-01	6.960960960960960620e+00	2.000000000000000000e+00	9.356810229140131696e+02	-3.523885584693714890e+01	1.975478175793063542e+02	1.609993107306000866e+02	5.000000000000000000e-01
1.982648516480496426e+01	1.563894110712238661e-01	3.809957901099604305e-01	6.967467467467467479e+00	2.000000000000000000e+00	9.356957974486560943e+02	-3.524567559038842290e+01	1.975725316892694821e+02	1.610728066727099304e+02	5.000000000000000000e-01
1.983322685677983088e+01	1.564577407180061386e-01	3.809977793940916846e-01	6.973973973973974338e+00	2.000000000000000000e+00	9.357105719832990189e+02	-3.525249533383968981e+01	1.975972457992326383e+02	1.611463026148197741e+02	5.000000000000000000e-01
1.983996854875469751e+01	1.565260703647883833e-01	3.809997686782229387e-01	6.980480480480480310e+00	2.000000000000000000e+00	9.357253465179419436e+02	-3.525931507729095671e+01	1.976219599091957946e+02	1.612197985569296179e+02	5.000000000000000000e-01
1.984671024072956413e+01	1.565944000115706281e-01	3.810017579623541928e-01	6.986986986986987169e+00	2.000000000000000000e+00	9.357401210525847546e+02	-3.526613482074223072e+01	1.976466740191589508e+02	1.612932944990394617e+02	5.000000000000000000e-01
1.985345193270443076e+01	1.566627296583528728e-01	3.810037472464854469e-01	6.993493493493493141e+00	2.000000000000000000e+00	9.357548955872276792e+02	-3.527295456419349762e+01	1.976713881291220787e+02	1.613667904411493055e+02	5.000000000000000000e-01
1.986019362467929739e+01	1.567310593051351175e-01	3.810057365306167010e-01	7.000000000000000000e+00	2.000000000000000000e+00	9.357696701218706039e+02	-3.527977430764476452e+01	1.976961022390852349e+02	1.614402863832591493e+02	5.000000000000000000e-01
2.025499999999999901e+01	1.607325740989901941e-01	3.811222328137858772e-01	7.381033464508757191e+00	2.000000000000000000e+00	9.366348951263886420e+02	-3.567915152669457513e+01	1.991434077834801712e+02	1.657443493118745721e+02	5.000000000000000000e-01
2.097050000000000125e+01	1.676654713012331321e-01	3.813156062006453073e-01	8.059847396923691676e+00	2.000000000000000000e+00	9.381649341395774400e+02	-3.637623810822339721e+01	2.016267999772333042e+02	1.732230951875028779e+02	5.000000000000000000e-01
2.171120000000000161e+01	1.751865365491803994e-01	3.814155853233693882e-01	8.864752668613423481e+00	2.000000000000000000e+00	9.400400303447057695e+02	-3.711010680785395266e+01	2.041425890676524659e+02	1.813729932602534518e+02	5.000000000000000000e-01
2.247810000000000130e+01	1.826760203747027633e-01	3.815025445294598638e-01	9.692217510512936229e+00	2.000000000000000000e+00	9.419531482895699810e+02	-3.784469419682241664e+01	2.066072550564338712e+02	1.895149210526122374e+02	5.000000000000000000e-01
2.327199999999999847e+01	1.906952709253005862e-01	3.815976100167624008e-01	1.065674985168140587e+01	2.000000000000000000e+00	9.442114180520260334e+02	-3.858172310300735575e+01	2.091245776159541094e+02	1.982830986770994741e+02	5.000000000000000000e-01
2.409400000000000119e+01	1.988417894811305708e-01	3.816979595440528894e-01	1.168212823592017102e+01	2.000000000000000000e+00	9.465984931480178375e+02	-3.931612087012582180e+01	2.116189457109912269e+02	2.072277989903257378e+02	5.000000000000000000e-01
2.494510000000000005e+01	2.074536944852677922e-01	3.818336546668817388e-01	1.284578703422594970e+01	2.000000000000000000e+00	9.493157303373626519e+02	-4.004070682265306402e+01	2.141768236786484181e+02	2.167385114571422378e+02	5.000000000000000000e-01
2.582620000000000005e+01	2.165170869751102956e-01	3.820006747528048585e-01	1.414713175221215380e+01	2.000000000000000000e+00	9.523556693961512565e+02	-4.075475937644647928e+01	2.167941698621635283e+02	2.268003055722869590e+02	5.000000000000000000e-01
2.673839999999999861e+01	2.258121651348958814e-01	3.821571453308863497e-01	1.555437921464570294e+01	2.000000000000000000e+00	9.556151415239467042e+02	-4.146948853751265318e+01	2.194046418999307946e+02	2.371734546840494033e+02	5.000000000000000000e-01
2.768290000000000006e+01	2.357615419661172051e-01	3.823045750372562335e-01	1.718229569565050596e+01	2.000000000000000000e+00	9.593629109468292882e+02	-4.218643000900194551e+01	2.220784566490753491e+02	2.483510861976506021e+02	5.000000000000000000e-01
2.866069999999999851e+01	2.456793061822797608e-01	3.824347259330879711e-01	1.885983517389294661e+01	2.000000000000000000e+00	9.631734245305686954e+02	-4.290427514531999265e+01	2.246872717318461241e+02	2.595430642004189963e+02	5.000000000000000000e-01
2.967299999999999827e+01	2.563480556221813256e-01	3.824651716322612360e-01	2.084899705091903854e+01	2.000000000000000000e+00	9.676134129056081292e+02	-4.365945567728499555e+01	2.272966344266845624e+02	2.716866535072504689e+02	5.000000000000000000e-01
3.072109999999999985e+01	2.668711512881661307e-01	3.824963941788921407e-01	2.285811359488258532e+01	2.000000000000000000e+00	9.720374412080939237e+02	-4.440961027138372685e+01	2.298246865446340053e+02	2.837163262069059328e+02	5.000000000000000000e-01
3.180630000000000024e+01	2.782353299238841116e-01	3.824760790341071859e-01	2.524991692512464425e+01	2.000000000000000000e+00	9.772098245616814438e+02	-4.518321001966111794e+01	2.323902775261744864e+02	2.968345668691026731e+02	5.000000000000000000e-01
3.292969999999999686e+01	2.896567520254907380e-01	3.824390718405620837e-01	2.773951981183414617e+01	2.000000000000000000e+00	9.825243899319306138e+02	-4.595936062282041235e+01	2.348962932340962766e+02	3.100901685886940413e+02	5.000000000000000000e-01
3.409290000000000020e+01	3.018126118490154774e-01	3.824400720190042069e-01	3.059994983373923461e+01	2.000000000000000000e+00	9.885257077087663902e+02	-4.672308679708999790e+01	2.374815908310442012e+02	3.243333047621191554e+02	5.000000000000000000e-01
3.529710000000000036e+01	3.146027092262826952e-01	3.824717124428746451e-01	3.379788145839412294e+01	2.000000000000000000e+00	9.951365667724556943e+02	-4.747363208674683932e+01	2.401250369110261715e+02	3.394454328572026043e+02	5.000000000000000000e-01
3.654379999999999740e+01	3.276864113057469385e-01	3.825078988316649720e-01	3.723559887677647851e+01	2.000000000000000000e+00	1.002114381776498476e+03	-4.821918818284531483e+01	2.427514408440402178e+02	3.550262589303545724e+02	5.000000000000000000e-01
3.783460000000000178e+01	3.419178234293520635e-01	3.825812273709709999e-01	4.132037632034009533e+01	2.000000000000000000e+00	1.010201586607771333e+03	-4.895269084816613514e+01	2.454993287344548776e+02	3.721827821646153325e+02	5.000000000000000000e-01
3.917099999999999937e+01	3.559583988828907142e-01	3.826480683545143702e-01	4.543450123283682274e+01	2.000000000000000000e+00	1.018240130884711220e+03	-4.967954508910837319e+01	2.481452570314280308e+02	3.892009467991569522e+02	5.000000000000000000e-01
4.055460000000000065e+01	3.713405839691495958e-01	3.826278423183906430e-01	5.048615041444256235e+01	2.000000000000000000e+00	1.027693160645611215e+03	-5.045253832636618796e+01	2.508231591590835023e+02	4.081492196931006333e+02	5.000000000000000000e-01
4.198709999999999809e+01	3.864974706026213513e-01	3.826052637695074310e-01	5.555836406977520880e+01	2.000000000000000000e+00	1.037070509942024955e+03	-5.121673801034497586e+01	2.533902297181168990e+02	4.269272716706785786e+02	5.000000000000000000e-01
4.347010000000000218e+01	4.026233225467397148e-01	3.824944050115470784e-01	6.147498814946607126e+01	2.000000000000000000e+00	1.047614978434957720e+03	-5.203021738702016563e+01	2.559283451772758156e+02	4.472071712051998702e+02	5.000000000000000000e-01
4.500560000000000116e+01	4.189844005931214754e-01	3.823347856187733762e-01	6.773484027861704249e+01	2.000000000000000000e+00	1.058565965716420123e+03	-5.286131345064010389e+01	2.583791902991692950e+02	4.679657995664389887e+02	5.000000000000000000e-01
4.659530000000000172e+01	4.360827333807467676e-01	3.821971908599241519e-01	7.470201773832215508e+01	2.000000000000000000e+00	1.070468317594958535e+03	-5.368964662053458170e+01	2.608507227883202972e+02	4.899422527316970672e+02	5.000000000000000000e-01
4.824110000000000298e+01	4.545208996579506722e-01	3.821039267152204211e-01	8.282308772757446036e+01	2.000000000000000000e+00	1.083968776799031048e+03	-5.451392498147440335e+01	2.634257238668938612e+02	5.140153801763827914e+02	5.000000000000000000e-01
4.994509999999999650e+01	4.728472009953151867e-01	3.819934411875185454e-01	9.110905668416677372e+01	2.000000000000000000e+00	1.097538778502892228e+03	-5.533666715205474418e+01	2.658793350756212703e+02	5.381348596643490509e+02	5.000000000000000000e-01
5.170920000000000272e+01	4.933224576087541502e-01	3.819280314031078816e-01	1.014770505958293825e+02	2.000000000000000000e+00	1.113729247117602426e+03	-5.618106489182457608e+01	2.684865288129305441e+02	5.657299245267920469e+02	5.000000000000000000e-01
5.353569999999999851e+01	5.129612219486493485e-01	3.817287545700470131e-01	1.115168415522690850e+02	2.000000000000000000e+00	1.129139091842948574e+03	-5.705097643674550056e+01	2.707942656643565442e+02	5.923295564805748654e+02	5.000000000000000000e-01
5.542660000000000053e+01	5.345978420697293787e-01	3.815705454360727722e-01	1.237962826462612043e+02	2.000000000000000000e+00	1.147191104862086149e+03	-5.795261120836559599e+01	2.732168032218234544e+02	6.223595878800610990e+02	5.000000000000000000e-01
5.738439999999999941e+01	5.570448586931483481e-01	3.815111574810853279e-01	1.370532387431952372e+02	2.000000000000000000e+00	1.166433878228398044e+03	-5.882041081862874421e+01	2.756931777443380156e+02	6.539077381530008779e+02	5.000000000000000000e-01
5.941129999999999711e+01	5.807075050711691944e-01	3.814524276450416140e-01	1.521205000105197769e+02	2.000000000000000000e+00	1.187529169879322808e+03	-5.972608763444340951e+01	2.781492934056439026e+02	6.878545465446202343e+02	5.000000000000000000e-01
6.150990000000000180e+01	6.054393642119952901e-01	3.813655477068426114e-01	1.689124715989382821e+02	2.000000000000000000e+00	1.210298167088170885e+03	-6.067411184343134778e+01	2.805404343980997055e+02	7.240027097716158551e+02	5.000000000000000000e-01
6.368249999999999744e+01	6.306305429942631324e-01	3.812763118976905674e-01	1.867978321174393272e+02	2.000000000000000000e+00	1.233993488599822967e+03	-6.163166997608529130e+01	2.828348516677726820e+02	7.613860010592451317e+02	5.000000000000000000e-01
6.593189999999999884e+01	6.582411997757489086e-01	3.812245265627271507e-01	2.083877476476434936e+02	2.000000000000000000e+00	1.261325586680240349e+03	-6.266524344290737503e+01	2.851967070065854273e+02	8.035517548057995327e+02	5.000000000000000000e-01
6.826069999999999993e+01	6.853802210004268369e-01	3.811472974990133267e-01	2.298721977240454351e+02	2.000000000000000000e+00	1.288280997869310340e+03	-6.366987197934813025e+01	2.873735238545476136e+02	8.453240492281046272e+02	5.000000000000000000e-01
7.067180000000000462e+01	7.162025933605975503e-01	3.811369096733986384e-01	2.576553337839197297e+02	2.000000000000000000e+00	1.321032106340781411e+03	-6.483955692085653766e+01	2.896586132629876715e+02	8.947335589782254601e+02	5.000000000000000000e-01
7.316809999999999548e+01	7.464714911568052225e-01	3.810969081378683398e-01	2.852524905740206691e+02	2.000000000000000000e+00	1.353294745106133860e+03	-6.597314641264142665e+01	2.917405919681866067e+02	9.436503214707988718e+02	5.000000000000000000e-01
7.575249999999999773e+01	7.799828634816770023e-01	3.811307771998021510e-01	3.193787497520357874e+02	2.000000000000000000e+00	1.391035416707534068e+03	-6.726882621194508260e+01	2.938611499057618062e+02	9.999467530210215500e+02	5.000000000000000000e-01
7.842820000000000391e+01	8.138402930034184246e-01	3.811576767636282725e-01	3.549570779841042167e+02	2.000000000000000000e+00	1.429696142379068988e+03	-6.857225480915057858e+01	2.958238036863451157e+02	1.057682206489226701e+03	5.000000000000000000e-01
8.119840000000000657e+01	8.504527330626515669e-01	3.812529403057811073e-01	3.971664309890052209e+02	2.000000000000000000e+00	1.473404329948201848e+03	-7.003914666992042726e+01	2.977457030600251642e+02	1.122419346335673254e+03	5.000000000000000000e-01
8.406650000000000489e+01	8.884424826874872672e-01	3.813710661619725828e-01	4.432280352665034115e+02	2.000000000000000000e+00	1.519840291851715392e+03	-7.157925394280363207e+01	2.995493473711501338e+02	1.191131554043148299e+03	5.000000000000000000e-01
8.703589999999999804e+01	9.287468724130848452e-01	3.815493977161841799e-01	4.960237808570994389e+02	2.000000000000000000e+00	1.570896755388402426e+03	-7.327545676400896468e+01	3.012467830060792835e+02	1.266535385969713388e+03	5.000000000000000000e-01
9.011020000000000607e+01	9.714537287059853421e-01	3.817905504127863670e-01	5.558264701022039844e+02	2.000000000000000000e+00	1.626733030206409012e+03	-7.513348336200753863e+01	3.028329802040101981e+02	1.348922228759159907e+03	5.000000000000000000e-01


==> anc/sly4_mr205.txt <==
#R[km]	M[M_sun]	p_0[MeV/fm^3]	e[MeV/fm^3]	n_B[fm^-3]	T[MeV]	mu_B[MeV]
289.6	1.43079	0.001	0.240666	0.000255179	1.96335	931.853
289	1.43063	0.00101333	0.243141	0.000257793	1.9675	931.855
288.4	1.43047	0.00102683	0.245649	0.000260442	1.97171	931.856
287.7	1.43019	0.00104052	0.24819	0.000263126	1.97597	931.858
287.1	1.43001	0.00105439	0.250731	0.000265808	1.98011	931.859
286.5	1.42983	0.00106844	0.253204	0.000268418	1.98378	931.861
285.9	1.42965	0.00108268	0.25571	0.000271062	1.98749	931.862
285.3	1.42947	0.00109711	0.258249	0.000273742	1.99126	931.864
284.7	1.42928	0.00111173	0.260822	0.000276457	1.99508	931.865
284.1	1.42909	0.00112655	0.26343	0.000279208	1.99895	931.867
283.5	1.42889	0.00114156	0.266072	0.000281996	2.00287	931.869
282.9	1.4287	0.00115678	0.26875	0.000284822	2.00684	931.87
282.2	1.42839	0.0011722	0.271463	0.000287685	2.01087	931.872
281.6	1.42819	0.00118782	0.274212	0.000290586	2.01495	931.874
281	1.42798	0.00120365	0.276998	0.000293526	2.01908	931.875
280.4	1.42777	0.00121969	0.279822	0.000296504	2.02327	931.877
279.8	1.42756	0.00123595	0.282682	0.000299523	2.02751	931.879
279.2	1.42734	0.00125242	0.285581	0.000302582	2.03182	931.881
278.6	1.42712	0.00126911	0.288519	0.000305682	2.03617	931.882
278	1.42689	0.00128603	0.291495	0.000308823	2.04059	931.884
277.4	1.42666	0.00130317	0.294512	0.000312005	2.04507	931.886
276.8	1.42642	0.00132054	0.29755	0.000315211	2.04952	931.888
276.2	1.42617	0.00133814	0.300488	0.000318308	2.05338	931.89
275.6	1.42593	0.00135597	0.303465	0.000321446	2.05729	931.892
275	1.42568	0.00137405	0.306482	0.000324626	2.06126	931.893
274.4	1.42543	0.00139236	0.309538	0.000327849	2.06527	931.895
273.8	1.42517	0.00141092	0.312636	0.000331114	2.06935	931.897
273.2	1.42492	0.00142972	0.315775	0.000334423	2.07347	931.899
272.6	1.42466	0.00144878	0.318956	0.000337776	2.07765	931.901
272	1.42439	0.00146809	0.322179	0.000341174	2.08189	931.903
271.4	1.42413	0.00148765	0.325445	0.000344617	2.08618	931.905
270.8	1.42386	0.00150748	0.328755	0.000348106	2.09053	931.907
270.2	1.42359	0.00152757	0.332109	0.000351642	2.09494	931.909
269.6	1.42331	0.00154793	0.335507	0.000355224	2.09941	931.911
269	1.42303	0.00156856	0.338951	0.000358855	2.10393	931.913
268.4	1.42274	0.00158947	0.342441	0.000362533	2.10852	931.915
267.8	1.42246	0.00161065	0.345977	0.000366261	2.11317	931.917
267.2	1.42216	0.00163212	0.34956	0.000370039	2.11788	931.92
266.6	1.42186	0.00165387	0.353146	0.000373818	2.12247	931.922
266	1.42156	0.00167591	0.356643	0.0003775	2.12656	931.924
265.4	1.42125	0.00169825	0.360186	0.000381232	2.1307	931.926
264.8	1.42095	0.00172088	0.363777	0.000385014	2.13491	931.928
264.3	1.42073	0.00174382	0.367415	0.000388845	2.13916	931.93
263.7	1.42041	0.00176706	0.371102	0.000392728	2.14348	931.933
263.1	1.4201	0.00179061	0.374839	0.000396663	2.14785	931.935
262.5	1.41978	0.00181448	0.378625	0.00040065	2.15228	931.937
261.9	1.41945	0.00183866	0.382461	0.000404691	2.15677	931.939
261.3	1.41913	0.00186317	0.386349	0.000408785	2.16131	931.942
260.7	1.4188	0.001888	0.390288	0.000412934	2.16592	931.944
260.1	1.41847	0.00191316	0.39428	0.000417138	2.17059	931.946
259.5	1.41813	0.00193866	0.398325	0.000421398	2.17533	931.949
259	1.41788	0.0019645	0.402424	0.000425714	2.18012	931.951
258.4	1.41754	0.00199068	0.406578	0.000430089	2.18498	931.954
257.8	1.41719	0.00201722	0.410787	0.000434521	2.18991	931.956
257.2	1.41684	0.0020441	0.415052	0.000439013	2.1949	931.959
256.6	1.41648	0.00207134	0.41923	0.00044341	2.19947	931.961
256	1.41612	0.00209895	0.423403	0.0004478	2.2039	931.964
255.5	1.41584	0.00212693	0.427631	0.000452249	2.20839	931.966
254.9	1.41547	0.00215527	0.431916	0.000456757	2.21294	931.969
254.3	1.4151	0.002184	0.436258	0.000461325	2.21756	931.971
253.7	1.41473	0.00221311	0.440658	0.000465954	2.22223	931.974
253.1	1.41436	0.0022426	0.445116	0.000470644	2.22696	931.976
252.6	1.41406	0.00227249	0.449634	0.000475398	2.23176	931.979
252	1.41368	0.00230278	0.454212	0.000480214	2.23662	931.981
251.4	1.4133	0.00233347	0.458851	0.000485095	2.24155	931.984
250.8	1.41291	0.00236457	0.463552	0.00049004	2.24654	931.987
250.3	1.4126	0.00239609	0.468316	0.000495052	2.2516	931.99
249.7	1.41221	0.00242802	0.473143	0.00050013	2.25673	931.992
249.1	1.41181	0.00246038	0.478034	0.000505276	2.26192	931.995
248.5	1.41141	0.00249318	0.482991	0.000510491	2.26719	931.998
248	1.41108	0.00252641	0.488013	0.000515775	2.27252	932.001
247.4	1.41067	0.00256008	0.492919	0.000520932	2.27727	932.003
246.8	1.41025	0.0025942	0.497821	0.000526084	2.28184	932.006
246.3	1.40992	0.00262877	0.502789	0.000531305	2.28648	932.008
245.7	1.40949	0.00266381	0.507823	0.000536595	2.29117	932.011
245.1	1.40907	0.00269931	0.512924	0.000541956	2.29593	932.013
244.6	1.40872	0.00273529	0.518093	0.000547388	2.30075	932.016
244	1.4083	0.00277175	0.52333	0.000552892	2.30563	932.018
243.4	1.40786	0.00280869	0.528638	0.00055847	2.31058	932.021
242.9	1.40751	0.00284612	0.534017	0.000564123	2.3156	932.024
242.3	1.40707	0.00288405	0.539467	0.00056985	2.32068	932.026
241.7	1.40663	0.00292249	0.544989	0.000575654	2.32583	932.029
241.2	1.40627	0.00296144	0.550586	0.000581536	2.33105	932.032
240.6	1.40582	0.00300091	0.556257	0.000587495	2.33633	932.035
240	1.40537	0.00304091	0.562003	0.000593534	2.34169	932.037
239.5	1.40499	0.00308144	0.567826	0.000599654	2.34712	932.04
238.9	1.40453	0.00312251	0.573727	0.000605855	2.35263	932.043
238.4	1.40414	0.00316413	0.579465	0.00061188	2.35741	932.045
237.8	1.40368	0.0032063	0.585175	0.000617873	2.36192	932.046
237.3	1.40329	0.00324903	0.590961	0.000623946	2.36648	932.048
236.7	1.40282	0.00329233	0.596824	0.0006301	2.37111	932.049
236.1	1.40234	0.00333621	0.602766	0.000636336	2.3758	932.051
235.6	1.40195	0.00338068	0.608786	0.000642655	2.38055	932.052
235	1.40147	0.00342574	0.614887	0.000649058	2.38537	932.054
234.5	1.40107	0.0034714	0.621069	0.000655547	2.39025	932.055
233.9	1.40059	0.00351766	0.627334	0.000662122	2.39519	932.057
233.4	1.40018	0.00356455	0.633682	0.000668785	2.4002	932.059
232.8	1.3997	0.00361205	0.640114	0.000675536	2.40528	932.06
232.3	1.39929	0.00366019	0.646633	0.000682378	2.41043	932.062
231.7	1.3988	0.00370898	0.653238	0.00068931	2.41564	932.064
231.2	1.39838	0.00375841	0.659931	0.000696336	2.42092	932.065
230.6	1.39789	0.0038085	0.666714	0.000703454	2.42628	932.067
230.1	1.39746	0.00385926	0.673587	0.000710668	2.4317	932.069
229.5	1.39697	0.0039107	0.680551	0.000717978	2.4372	932.07
229	1.39653	0.00396282	0.68726	0.00072501	2.44191	932.072
228.4	1.39603	0.00401564	0.694042	0.000732119	2.44664	932.074
227.9	1.3956	0.00406916	0.700914	0.000739323	2.45144	932.075
227.3	1.39509	0.00412339	0.707878	0.000746623	2.45629	932.077
226.8	1.39465	0.00417835	0.714935	0.00075402	2.46122	932.079
226.2	1.39414	0.00423404	0.722086	0.000761516	2.46621	932.08
225.7	1.3937	0.00429047	0.729332	0.000769112	2.47126	932.082
225.1	1.39319	0.00434765	0.736674	0.000776809	2.47639	932.084
224.6	1.39275	0.0044056	0.744115	0.000784608	2.48158	932.086
224.1	1.3923	0.00446432	0.751655	0.000792512	2.48684	932.087
223.5	1.39178	0.00452382	0.759295	0.00080052	2.49217	932.089
223	1.39133	0.00458411	0.767037	0.000808636	2.49757	932.091
222.4	1.39082	0.00464521	0.774882	0.00081686	2.50304	932.093
221.9	1.39036	0.00470712	0.782832	0.000825193	2.50859	932.095
221.3	1.38984	0.00476985	0.790888	0.000833637	2.51421	932.097
220.8	1.38938	0.00483343	0.799051	0.000842194	2.51991	932.099
220.3	1.38891	0.00489785	0.807173	0.000850704	2.52536	932.101
219.7	1.38838	0.00496312	0.815146	0.000859051	2.53032	932.102
219.2	1.38791	0.00502927	0.823225	0.000867508	2.53535	932.104
218.7	1.38744	0.0050963	0.831411	0.000876078	2.54044	932.106
218.1	1.38691	0.00516423	0.839707	0.000884763	2.54561	932.108
217.6	1.38644	0.00523306	0.848113	0.000893563	2.55084	932.11
217.1	1.38596	0.0053028	0.856631	0.000902481	2.55614	932.112
216.5	1.38542	0.00537348	0.865263	0.000911517	2.56152	932.114
216	1.38495	0.0054451	0.87401	0.000920674	2.56696	932.116
215.5	1.38447	0.00551767	0.882873	0.000929953	2.57248	932.118
214.9	1.38393	0.00559121	0.891854	0.000939355	2.57807	932.12
214.4	1.38345	0.00566573	0.900956	0.000948883	2.58374	932.123
213.9	1.38296	0.00574124	0.910178	0.000958538	2.58948	932.125
213.4	1.38247	0.00581776	0.919523	0.000968322	2.5953	932.127
212.8	1.38193	0.0058953	0.928993	0.000978236	2.60119	932.129
212.3	1.38143	0.00597387	0.938589	0.000988282	2.60717	932.131
211.8	1.38094	0.00605349	0.948272	0.000998417	2.61314	932.134
211.3	1.38044	0.00613417	0.957654	0.00100823	2.6184	932.136
210.7	1.37988	0.00621593	0.967161	0.00101817	2.62373	932.138
210.2	1.37938	0.00629877	0.976795	0.00102824	2.62913	932.14
209.7	1.37888	0.00638272	0.986557	0.00103845	2.6346	932.142
209.2	1.37838	0.00646779	0.99645	0.00104879	2.64015	932.145
208.6	1.37781	0.006554	1.00647	0.00105927	2.64577	932.147
208.1	1.37731	0.00664135	1.01663	0.00106989	2.65146	932.149
207.6	1.3768	0.00672986	1.02692	0.00108065	2.65723	932.151
207.1	1.37629	0.00681956	1.03736	0.00109156	2.66308	932.154
206.6	1.37578	0.00691045	1.04792	0.00110261	2.66901	932.156
206.1	1.37527	0.00700255	1.05863	0.00111381	2.67501	932.159
205.5	1.37469	0.00709588	1.06949	0.00112515	2.68109	932.161
205	1.37418	0.00719046	1.08049	0.00113665	2.68726	932.163
204.5	1.37366	0.00728629	1.09163	0.0011483	2.69351	932.166
204	1.37313	0.0073834	1.10292	0.00116011	2.69984	932.169
203.5	1.37261	0.00748181	1.11425	0.00117195	2.70602	932.171
203	1.37208	0.00758153	1.12527	0.00118346	2.71138	932.174
202.5	1.37155	0.00768257	1.13644	0.00119512	2.71681	932.176
202	1.37102	0.00778497	1.14775	0.00120693	2.72232	932.179
201.5	1.37049	0.00788872	1.15922	0.0012189	2.72789	932.181
200.9	1.3699	0.00799386	1.17084	0.00123103	2.73354	932.184
200.4	1.36936	0.00810041	1.18261	0.00124332	2.73927	932.187
199.9	1.36883	0.00820837	1.19454	0.00125578	2.74507	932.19
199.4	1.36829	0.00831777	1.20663	0.0012684	2.75095	932.192
198.9	1.36775	0.00842863	1.21888	0.00128119	2.7569	932.195
198.4	1.36721	0.00854097	1.2313	0.00129415	2.76294	932.198
197.9	1.36666	0.0086548	1.24388	0.00130729	2.76906	932.201
197.4	1.36612	0.00877015	1.25662	0.00132059	2.77526	932.204
196.9	1.36557	0.00888704	1.26954	0.00133408	2.78154	932.207
196.4	1.36502	0.00900549	1.28263	0.00134774	2.7879	932.21
195.9	1.36447	0.00912551	1.2959	0.00136159	2.79435	932.213
195.4	1.36392	0.00924714	1.3093	0.00137559	2.80083	932.216
194.9	1.36336	0.00937038	1.32229	0.00138913	2.80653	932.219
194.4	1.3628	0.00949527	1.33545	0.00140285	2.81229	932.222
193.9	1.36224	0.00962182	1.34879	0.00141676	2.81814	932.225
193.4	1.36168	0.00975006	1.36231	0.00143085	2.82406	932.228
192.9	1.36112	0.00988001	1.37601	0.00144513	2.83006	932.231
192.4	1.36055	0.0100117	1.38989	0.00145961	2.83614	932.234
192	1.36004	0.0101451	1.40396	0.00147427	2.84231	932.237
191.5	1.35947	0.0102803	1.41821	0.00148913	2.84855	932.24
191	1.3589	0.0104174	1.43265	0.00150419	2.85488	932.243
190.5	1.35833	0.0105562	1.44729	0.00151944	2.86129	932.246
190	1.35776	0.0106969	1.46212	0.0015349	2.86779	932.25
189.5	1.35718	0.0108395	1.47714	0.00155057	2.87437	932.253
189	1.35661	0.0109839	1.49237	0.00156645	2.88104	932.256
188.5	1.35603	0.0111303	1.5078	0.00158254	2.8878	932.259
188.1	1.35549	0.0112787	1.52344	0.00159884	2.89466	932.263
187.6	1.35491	0.011429	1.53909	0.00161514	2.9011	932.266
187.1	1.35432	0.0115813	1.5545	0.00163118	2.90651	932.27
186.6	1.35373	0.0117357	1.57012	0.00164744	2.912	932.274
186.1	1.35314	0.0118921	1.58594	0.00166391	2.91756	932.278
185.6	1.35255	0.0120506	1.60198	0.00168061	2.92319	932.282
185.2	1.352	0.0122112	1.61823	0.00169752	2.9289	932.286
184.7	1.3514	0.0123739	1.6347	0.00171466	2.93469	932.29
184.2	1.35081	0.0125389	1.65138	0.00173203	2.94055	932.295
183.7	1.35021	0.012706	1.66829	0.00174963	2.9465	932.299
183.3	1.34965	0.0128753	1.68543	0.00176746	2.95252	932.303
182.8	1.34904	0.0130469	1.70279	0.00178554	2.95862	932.307
182.3	1.34844	0.0132208	1.72038	0.00180385	2.9648	932.312
181.8	1.34783	0.013397	1.73821	0.00182241	2.97106	932.316
181.4	1.34726	0.0135756	1.75628	0.00184121	2.97741	932.321
180.9	1.34664	0.0137565	1.77459	0.00186027	2.98384	932.325
180.4	1.34603	0.0139399	1.79314	0.00187958	2.99036	932.33
180	1.34545	0.0141257	1.81194	0.00189915	2.99697	932.335
179.5	1.34482	0.0143139	1.83078	0.00191875	3.00268	932.34
179	1.34419	0.0145047	1.84934	0.00193801	3.00583	932.346
178.6	1.34361	0.014698	1.86814	0.00195754	3.00902	932.352
178.1	1.34297	0.0148939	1.88719	0.00197732	3.01226	932.357
177.6	1.34233	0.0150924	1.9065	0.00199736	3.01553	932.364
177.2	1.34174	0.0152936	1.92606	0.00201767	3.01885	932.37
176.7	1.34109	0.0154974	1.94589	0.00203825	3.02222	932.376
176.3	1.34049	0.015704	1.96597	0.00205911	3.02563	932.382
175.8	1.33984	0.0159133	1.98633	0.00208025	3.02908	932.389
175.4	1.33923	0.0161253	2.00696	0.00210166	3.03258	932.395
174.9	1.33857	0.0163403	2.02786	0.00212336	3.03613	932.402
174.4	1.33791	0.016558	2.04904	0.00214535	3.03972	932.408
174	1.33729	0.0167787	2.0705	0.00216764	3.04337	932.415
173.5	1.33663	0.0170024	2.09225	0.00219022	3.04706	932.422
173.1	1.336	0.017229	2.11429	0.0022131	3.0508	932.429
172.6	1.33532	0.0174586	2.13662	0.00223629	3.05459	932.436
172.2	1.33468	0.0176913	2.15925	0.00225978	3.05843	932.443
171.8	1.33404	0.0179271	2.18218	0.00228359	3.06232	932.45
171.3	1.33335	0.018166	2.20542	0.00230772	3.06626	932.457
170.9	1.3327	0.0184081	2.22897	0.00233217	3.07026	932.465
170.4	1.332	0.0186535	2.25283	0.00235694	3.07431	932.472
170	1.33134	0.0189021	2.27701	0.00238205	3.07841	932.48
169.6	1.33067	0.019154	2.30151	0.00240748	3.08257	932.488
169.1	1.32995	0.0194093	2.32634	0.00243326	3.08678	932.495
168.7	1.32927	0.019668	2.3515	0.00245938	3.09105	932.503
168.3	1.32859	0.0199301	2.37699	0.00248585	3.09538	932.511
167.8	1.32785	0.0201957	2.40283	0.00251268	3.09976	932.519
167.4	1.32715	0.0204649	2.429	0.00253986	3.10421	932.528
167	1.32644	0.0207377	2.45499	0.00256682	3.10922	932.534
166.5	1.32569	0.0210141	2.4789	0.00259159	3.11659	932.535
166.1	1.32497	0.0212941	2.50314	0.00261669	3.12406	932.536
165.7	1.32424	0.0215779	2.5277	0.00264213	3.13163	932.537
165.3	1.32351	0.0218655	2.55258	0.00266791	3.1393	932.538
164.8	1.32274	0.022157	2.5778	0.00269402	3.14707	932.538
164.4	1.322	0.0224523	2.60335	0.00272049	3.15495	932.539
164	1.32126	0.0227515	2.62925	0.00274731	3.16293	932.54
163.6	1.32051	0.0230547	2.65548	0.00277449	3.17101	932.541
163.1	1.31973	0.023362	2.68207	0.00280203	3.17921	932.542
162.7	1.31898	0.0236734	2.70902	0.00282993	3.18751	932.543
162.3	1.31823	0.0239889	2.73632	0.00285821	3.19593	932.543
161.9	1.31748	0.0243086	2.76398	0.00288686	3.20445	932.544
161.4	1.31669	0.0246326	2.79202	0.0029159	3.21309	932.545
161	1.31593	0.0249609	2.81995	0.00294481	3.22095	932.547
160.6	1.31517	0.0252936	2.84773	0.00297354	3.22794	932.549
160.2	1.31441	0.0256307	2.87589	0.00300265	3.23501	932.551
159.8	1.31365	0.0259723	2.90441	0.00303215	3.24218	932.553
159.3	1.31285	0.0263185	2.93332	0.00306204	3.24945	932.555
158.9	1.31208	0.0266692	2.96262	0.00309234	3.25681	932.557
158.5	1.31132	0.0270247	2.9923	0.00312303	3.26428	932.559
158.1	1.31055	0.0273849	3.02238	0.00315414	3.27184	932.562
157.6	1.30975	0.0277499	3.05286	0.00318566	3.2795	932.564
157.2	1.30898	0.0281197	3.08375	0.00321759	3.28726	932.566
156.8	1.30821	0.0284945	3.11505	0.00324996	3.29513	932.568
156.4	1.30744	0.0288743	3.14676	0.00328276	3.3031	932.571
156	1.30667	0.0292591	3.1789	0.00331599	3.31118	932.573
155.6	1.3059	0.0296491	3.21147	0.00334967	3.31937	932.576
155.1	1.30509	0.0300442	3.24447	0.00338379	3.32766	932.578
154.7	1.30432	0.0304447	3.27711	0.00341751	3.3354	932.58
154.3	1.30354	0.0308504	3.30956	0.003451	3.34273	932.583
153.9	1.30277	0.0312616	3.34244	0.00348495	3.35016	932.585
153.5	1.30199	0.0316783	3.37576	0.00351934	3.35769	932.587
153.1	1.30121	0.0321005	3.40952	0.00355419	3.36532	932.59
152.7	1.30043	0.0325283	3.44374	0.00358951	3.37304	932.592
152.2	1.29962	0.0329618	3.47841	0.0036253	3.38088	932.595
151.8	1.29884	0.0334011	3.51354	0.00366157	3.38881	932.597
151.4	1.29806	0.0338463	3.54914	0.00369832	3.39686	932.6
151	1.29728	0.0342974	3.58522	0.00373556	3.405	932.602
150.6	1.2965	0.0347545	3.62177	0.00377329	3.41326	932.605
150.2	1.29572	0.0352177	3.65882	0.00381153	3.42163	932.608
149.8	1.29494	0.0356871	3.69636	0.00385028	3.43011	932.61
149.4	1.29416	0.0361628	3.73439	0.00388955	3.4387	932.613
149	1.29337	0.0366447	3.77294	0.00392933	3.44741	932.616
148.6	1.29259	0.0371331	3.81049	0.00396804	3.4551	932.619
148.2	1.2918	0.0376281	3.84823	0.00400692	3.46265	932.621
147.7	1.29098	0.0381296	3.88646	0.00404631	3.4703	932.624
147.3	1.2902	0.0386378	3.9252	0.00408623	3.47806	932.627
146.9	1.28941	0.0391527	3.96446	0.00412668	3.48591	932.63
146.5	1.28862	0.0396745	4.00425	0.00416767	3.49387	932.632
146.1	1.28783	0.0402033	4.04456	0.0042092	3.50194	932.635
145.7	1.28705	0.0407392	4.08541	0.00425129	3.51012	932.638
145.3	1.28626	0.0412821	4.12681	0.00429394	3.5184	932.641
144.9	1.28547	0.0418323	4.16875	0.00433716	3.52679	932.644
144.5	1.28468	0.0423899	4.21126	0.00438096	3.5353	932.647
144.1	1.28389	0.0429549	4.25433	0.00442534	3.54392	932.65
143.7	1.28311	0.0435274	4.29798	0.00447031	3.55265	932.654
143.3	1.28232	0.0441075	4.34221	0.00451588	3.56151	932.657
142.9	1.28153	0.0446954	4.38703	0.00456205	3.57047	932.66
142.5	1.28074	0.0452911	4.43063	0.0046069	3.5786	932.663
142.2	1.27997	0.0458947	4.47475	0.00465227	3.58679	932.666
141.8	1.27918	0.0465064	4.51945	0.00469825	3.5951	932.668
141.4	1.27839	0.0471262	4.56476	0.00474484	3.60351	932.671
141	1.27759	0.0477543	4.61066	0.00479205	3.61204	932.674
140.6	1.2768	0.0483908	4.65718	0.00483989	3.62068	932.677
140.2	1.27601	0.0490357	4.70432	0.00488836	3.62944	932.68
139.8	1.27521	0.0496893	4.75209	0.00493749	3.63831	932.683
139.4	1.27442	0.0503515	4.80049	0.00498726	3.6473	932.686
139	1.27363	0.0510226	4.84954	0.00503771	3.65642	932.689
138.6	1.27283	0.0517027	4.89924	0.00508882	3.66565	932.692
138.2	1.27204	0.0523917	4.9496	0.00514061	3.67501	932.695
137.9	1.27127	0.05309	5.00064	0.0051931	3.68449	932.699
137.5	1.27047	0.0537976	5.05235	0.00524628	3.69409	932.702
137.1	1.26968	0.0545146	5.10308	0.00529838	3.70275	932.705
136.7	1.26888	0.0552412	5.1538	0.00535043	3.71107	932.708
136.3	1.26808	0.0559774	5.20519	0.00540318	3.71951	932.711
135.9	1.26728	0.0567235	5.25726	0.00545663	3.72806	932.714
135.5	1.26648	0.0574795	5.31003	0.00551079	3.73672	932.717
135.2	1.26571	0.0582456	5.3635	0.00556567	3.7455	932.721
134.8	1.26491	0.0590219	5.41769	0.00562128	3.75439	932.724
134.4	1.26411	0.0598086	5.47259	0.00567764	3.76341	932.727
134	1.26331	0.0606057	5.52823	0.00573474	3.77254	932.731
133.6	1.26251	0.0614134	5.58461	0.00579261	3.7818	932.734
133.3	1.26173	0.062232	5.64174	0.00585125	3.79117	932.737
132.9	1.26093	0.0630614	5.69964	0.00591067	3.80068	932.741
132.5	1.26013	0.0639019	5.7583	0.00597088	3.81031	932.744
132.1	1.25933	0.0647535	5.81775	0.0060319	3.82007	932.748
131.8	1.25855	0.0656166	5.8774	0.00609309	3.82966	932.752
131.4	1.25775	0.0664911	5.93604	0.00615317	3.83846	932.755
131	1.25694	0.0673773	5.99547	0.00621405	3.84739	932.759
130.6	1.25614	0.0682753	6.05569	0.00627574	3.85643	932.762
130.3	1.25535	0.0691853	6.11671	0.00633825	3.86559	932.766
129.9	1.25455	0.0701074	6.17855	0.00640159	3.87487	932.769
129.5	1.25374	0.0710418	6.24121	0.00646578	3.88428	932.773
129.2	1.25296	0.0719886	6.30471	0.00653083	3.89382	932.777
128.8	1.25215	0.0729481	6.36905	0.00659674	3.90348	932.781
128.4	1.25135	0.0739203	6.43425	0.00666353	3.91327	932.785
128.1	1.25056	0.0749056	6.50032	0.00673121	3.92318	932.788
127.7	1.24975	0.0759039	6.56727	0.00679979	3.93324	932.792
127.3	1.24894	0.0769155	6.63511	0.00686929	3.94342	932.796
127	1.24816	0.0779407	6.70385	0.00693971	3.95374	932.8
126.6	1.24734	0.0789795	6.77307	0.0070106	3.964	932.804
126.2	1.24653	0.0800321	6.84054	0.00707957	3.97317	932.808
125.9	1.24574	0.0810988	6.90892	0.00714946	3.98246	932.811
125.5	1.24493	0.0821797	6.9782	0.00722028	3.99187	932.814
125.2	1.24413	0.0832749	7.04841	0.00729205	4.00142	932.818
124.8	1.24332	0.0843848	7.11955	0.00736477	4.01108	932.821
124.5	1.24252	0.0855095	7.19164	0.00743847	4.02088	932.825
124.1	1.24171	0.0866492	7.26469	0.00751314	4.03081	932.828
123.7	1.24089	0.087804	7.33872	0.00758881	4.04087	932.832
123.4	1.2401	0.0889743	7.41373	0.00766549	4.05106	932.835
123	1.23928	0.0901602	7.48974	0.00774319	4.06139	932.839
122.7	1.23848	0.0913618	7.56677	0.00782193	4.07185	932.843
122.3	1.23766	0.0925795	7.64482	0.00790171	4.08246	932.846
122	1.23686	0.0938134	7.72391	0.00798256	4.09321	932.85
121.6	1.23604	0.0950637	7.80361	0.00806401	4.10387	932.854
121.3	1.23524	0.0963307	7.88141	0.00814335	4.11314	932.857
120.9	1.23442	0.0976146	7.96024	0.00822375	4.12254	932.861
120.6	1.23361	0.0989156	8.04012	0.00830522	4.13206	932.864
120.2	1.23279	0.100234	8.12106	0.00838778	4.1417	932.867
119.9	1.23198	0.10157	8.20308	0.00847144	4.15148	932.871
119.5	1.23115	0.102924	8.2862	0.00855621	4.16139	932.874
119.2	1.23035	0.104295	8.37043	0.00864211	4.17143	932.878
118.8	1.22952	0.105685	8.45577	0.00872916	4.1816	932.882
118.5	1.22871	0.107094	8.54226	0.00881737	4.19191	932.885
118.1	1.22788	0.108521	8.62989	0.00890675	4.20235	932.889
117.8	1.22707	0.109968	8.7187	0.00899732	4.21293	932.893
117.5	1.22626	0.111433	8.80869	0.0090891	4.22366	932.896
117.1	1.22543	0.112919	8.89988	0.00918211	4.23453	932.9
116.8	1.22462	0.114424	8.99228	0.00927635	4.24554	932.904
116.4	1.22379	0.115949	9.08208	0.00936774	4.25546	932.906
116.1	1.22297	0.117494	9.17221	0.00945943	4.26523	932.908
115.8	1.22216	0.11906	9.26354	0.00955234	4.27513	932.909
115.4	1.22132	0.120647	9.35609	0.00964648	4.28516	932.911
115.1	1.2205	0.122255	9.44988	0.00974188	4.29532	932.912
114.8	1.21968	0.123884	9.54491	0.00983856	4.30562	932.914
114.4	1.21885	0.125535	9.64121	0.00993652	4.31606	932.915
114.1	1.21803	0.127208	9.7388	0.0100358	4.32663	932.917
113.7	1.21719	0.128904	9.83768	0.0101364	4.33735	932.918
113.4	1.21637	0.130622	9.93788	0.0102383	4.34821	932.92
113.1	1.21555	0.132363	10.0394	0.0103416	4.35922	932.922
112.8	1.21473	0.134127	10.1423	0.0104463	4.37037	932.923
112.4	1.21389	0.135915	10.2466	0.0105523	4.38167	932.925
112.1	1.21307	0.137726	10.3522	0.0106598	4.39312	932.927
111.8	1.21224	0.139562	10.4564	0.0107656	4.40367	932.928
111.4	1.2114	0.141422	10.5601	0.0108709	4.4137	932.929
111.1	1.21058	0.143307	10.6653	0.0109775	4.42387	932.93
110.8	1.20975	0.145217	10.7718	0.0110856	4.43417	932.931
110.5	1.20893	0.147152	10.8797	0.0111951	4.4446	932.933
110.1	1.20808	0.149113	10.9891	0.0113061	4.45518	932.934
109.8	1.20726	0.151101	11.1	0.0114186	4.46589	932.935
109.5	1.20643	0.153115	11.2123	0.0115326	4.47675	932.936
109.2	1.2056	0.155155	11.3261	0.011648	4.48776	932.937
108.8	1.20476	0.157223	11.4414	0.0117651	4.49891	932.939
108.5	1.20393	0.159319	11.5583	0.0118836	4.5102	932.94
108.2	1.2031	0.161442	11.6767	0.0120038	4.52165	932.941
107.9	1.20228	0.163594	11.7967	0.0121256	4.53326	932.943
107.5	1.20143	0.165774	11.9183	0.012249	4.54501	932.944
107.2	1.2006	0.167984	12.0398	0.0123721	4.55644	932.945
106.9	1.19977	0.170222	12.1593	0.0124931	4.56703	932.947
106.6	1.19894	0.172491	12.2805	0.0126157	4.57776	932.948
106.3	1.19811	0.17479	12.4032	0.0127399	4.58864	932.949
106	1.19728	0.17712	12.5276	0.0128658	4.59966	932.95
105.6	1.19643	0.17948	12.6536	0.0129934	4.61082	932.952
105.3	1.1956	0.181872	12.7814	0.0131227	4.62214	932.953
105	1.19477	0.184296	12.9108	0.0132537	4.63361	932.954
104.7	1.19393	0.186753	13.042	0.0133864	4.64523	932.956
104.4	1.1931	0.189242	13.1749	0.013521	4.657	932.957
104.1	1.19227	0.191764	13.3095	0.0136573	4.66893	932.959
103.8	1.19143	0.19432	13.446	0.0137954	4.68102	932.96
103.4	1.19058	0.19691	13.5843	0.0139354	4.69328	932.962
103.1	1.18975	0.199534	13.7244	0.0140772	4.70569	932.963
102.8	1.18892	0.202194	13.8644	0.0142187	4.7179	932.964
102.5	1.18808	0.204888	14.0025	0.0143582	4.72961	932.965
102.2	1.18724	0.207619	14.1425	0.0144995	4.74147	932.965
101.9	1.1864	0.210386	14.2843	0.0146427	4.75349	932.966
101.6	1.18557	0.21319	14.4281	0.0147878	4.76567	932.966
101.3	1.18473	0.216032	14.5737	0.0149349	4.77801	932.967
101	1.18389	0.218911	14.7213	0.0150839	4.79052	932.968
100.7	1.18305	0.221829	14.8709	0.0152349	4.80319	932.968
100.4	1.18221	0.224785	15.0224	0.0153879	4.81604	932.969
100.1	1.18137	0.227781	15.176	0.0155429	4.82905	932.97
99.8	1.18053	0.230817	15.3316	0.0157	4.84224	932.97
99.5	1.17969	0.233893	15.4893	0.0158592	4.8556	932.971
99.2	1.17885	0.237011	15.6491	0.0160205	4.86914	932.971
98.9	1.17801	0.240169	15.8098	0.0161828	4.88249	932.972
98.6	1.17716	0.24337	15.9677	0.0163418	4.89443	932.974
98.3	1.17632	0.246614	16.1277	0.016503	4.90652	932.976
98	1.17548	0.249901	16.2899	0.0166663	4.91877	932.978
97.7	1.17463	0.253232	16.4542	0.0168317	4.93119	932.98
97.4	1.17379	0.256607	16.6207	0.0169994	4.94377	932.982
97.1	1.17294	0.260027	16.7894	0.0171693	4.95652	932.984
96.8	1.17209	0.263492	16.9603	0.0173415	4.96944	932.986
96.5	1.17124	0.267004	17.1336	0.017516	4.98253	932.988
96.2	1.1704	0.270563	17.3091	0.0176928	4.99579	932.991
95.9	1.16955	0.274169	17.487	0.017872	5.00924	932.993
95.6	1.1687	0.277823	17.6673	0.0180535	5.02286	932.995
95.3	1.16785	0.281526	17.8499	0.0182375	5.03666	932.997
95.1	1.16701	0.285278	18.035	0.0184239	5.05065	932.999
94.8	1.16616	0.28908	18.2177	0.0186076	5.06401	933.002
94.5	1.16531	0.292933	18.4021	0.0187929	5.07741	933.006
94.2	1.16445	0.296837	18.5889	0.0189806	5.091	933.009
93.9	1.1636	0.300794	18.7782	0.0191709	5.10476	933.012
93.6	1.16274	0.304803	18.97	0.0193637	5.11871	933.016
93.3	1.16189	0.308865	19.1644	0.0195591	5.13284	933.019
93.1	1.16104	0.312982	19.3613	0.019757	5.14716	933.023
92.8	1.16018	0.317153	19.5609	0.0199576	5.16167	933.026
92.5	1.15932	0.32138	19.7632	0.0201609	5.17638	933.03
92.2	1.15846	0.325663	19.9681	0.0203669	5.19128	933.034
91.9	1.1576	0.330004	20.1758	0.0205756	5.20638	933.037
91.7	1.15674	0.334402	20.3862	0.0207872	5.22168	933.041
91.4	1.15588	0.338859	20.5958	0.0209976	5.23647	933.044
91.1	1.15501	0.343375	20.8025	0.0212047	5.25034	933.045
90.8	1.15414	0.347952	21.0119	0.0214145	5.2644	933.046
90.5	1.15327	0.352589	21.2241	0.0216272	5.27864	933.048
90.3	1.15241	0.357289	21.4392	0.0218427	5.29307	933.049
90	1.15154	0.36205	21.6571	0.022061	5.3077	933.05
89.7	1.15066	0.366876	21.8779	0.0222823	5.32252	933.051
89.5	1.1498	0.371766	22.1016	0.0225065	5.33753	933.053
89.2	1.14892	0.376721	22.3284	0.0227337	5.35275	933.054
88.9	1.14804	0.381741	22.5581	0.0229639	5.36817	933.055
88.6	1.14716	0.386829	22.791	0.0231972	5.38379	933.057
88.4	1.14629	0.391985	23.0269	0.0234336	5.39963	933.058
88.1	1.14541	0.397209	23.266	0.0236732	5.41567	933.059
87.8	1.14453	0.402503	23.3889	0.0237921	5.42855	933.059
87.6	1.14364	0.407868	23.512	0.0239111	5.44156	933.059
87.3	1.14275	0.413304	23.6368	0.0240317	5.45475	933.059
87	1.14187	0.418812	23.7632	0.0241539	5.46811	933.059
86.7	1.14099	0.424394	23.8912	0.0242777	5.48165	933.059
86.4	1.14013	0.430051	24.021	0.0244031	5.49537	933.059
86.1	1.13928	0.435782	24.1526	0.0245302	5.50927	933.059
85.8	1.13845	0.441591	24.2858	0.024659	5.52336	933.06
85.5	1.13765	0.447476	24.4209	0.0247896	5.53763	933.06
85.2	1.13686	0.45344	24.5577	0.0249218	5.5521	933.06
84.8	1.13609	0.459484	24.6964	0.0250559	5.56676	933.06
84.5	1.13536	0.465607	24.8369	0.0251917	5.58161	933.06
84.2	1.13465	0.471813	24.9793	0.0253293	5.59666	933.06
83.9	1.13398	0.478101	25.1236	0.0254688	5.61192	933.06
83.5	1.13333	0.484474	25.2698	0.0256101	5.62737	933.06
83.2	1.13273	0.490931	25.418	0.0257533	5.64303	933.06
82.8	1.13215	0.497474	25.5681	0.0258984	5.6589	933.06
82.5	1.13162	0.504104	25.7203	0.0260455	5.67499	933.06
82.1	1.13112	0.510823	25.8744	0.0261945	5.69128	933.06
81.8	1.13067	0.517631	26.0307	0.0263455	5.70779	933.06
81.4	1.13025	0.52453	26.189	0.0264985	5.72453	933.06
81.1	1.12988	0.531521	26.3494	0.0266535	5.74148	933.06
80.7	1.12955	0.538605	26.5119	0.0268106	5.75867	933.06
80.3	1.12927	0.545784	26.6767	0.0269698	5.77608	933.06
80	1.12904	0.553058	26.8436	0.0271312	5.79372	933.06
79.6	1.12884	0.560429	27.0127	0.0272947	5.8116	933.06
79.2	1.1287	0.567898	27.1841	0.0274603	5.82972	933.06
78.9	1.12861	0.575467	27.3578	0.0276282	5.84808	933.06
78.5	1.12856	0.583137	27.5338	0.0277983	5.86668	933.06
78.1	1.12856	0.590909	27.7121	0.0279707	5.88553	933.06
77.7	1.12861	0.598785	27.8928	0.0281453	5.90463	933.06
77.4	1.12872	0.606765	28.076	0.0283223	5.92399	933.06
77	1.12887	0.614852	28.2615	0.0285017	5.94361	933.06
76.6	1.12908	0.623047	28.4496	0.0286834	5.96348	933.06
76.2	1.12933	0.631351	28.6401	0.0288676	5.98362	933.06
75.8	1.12964	0.639766	28.8332	0.0290542	6.00403	933.06
75.5	1.13	0.648293	29.0289	0.0292433	6.02471	933.06
75.1	1.13041	0.656933	29.2271	0.0294349	6.04567	933.06
74.7	1.13087	0.665689	29.428	0.0296291	6.06691	933.06
74.3	1.13138	0.674561	29.6316	0.0298259	6.08843	933.06
73.9	1.13194	0.683551	29.8379	0.0300253	6.11023	933.06
73.5	1.13256	0.692662	30.047	0.0302273	6.13233	933.06
73.2	1.13323	0.701894	30.2588	0.0304321	6.15472	933.06
72.8	1.13395	0.711248	30.4734	0.0306396	6.17741	933.06
72.4	1.13471	0.720728	30.691	0.0308498	6.20041	933.06
72	1.13552	0.730334	30.9114	0.0310628	6.22371	933.06
71.6	1.13639	0.740068	31.1347	0.0312787	6.24731	933.06
71.3	1.13731	0.749931	31.3611	0.0314975	6.27124	933.06
70.9	1.13827	0.759926	31.5904	0.0317192	6.29548	933.06
70.5	1.13928	0.770055	31.8228	0.0319438	6.32005	933.06
70.1	1.14033	0.780318	32.0583	0.0321714	6.34494	933.06
69.8	1.14144	0.790718	32.297	0.0324021	6.37017	933.06
69.4	1.14258	0.801257	32.5388	0.0326358	6.39573	933.06
69	1.14377	0.811936	32.7838	0.0328726	6.42163	933.06
68.7	1.14502	0.822757	33.0322	0.0331126	6.44788	933.06
68.3	1.14629	0.833723	33.2838	0.0333558	6.47448	933.06
68	1.14762	0.844835	33.5387	0.0336023	6.50143	933.06
67.6	1.14897	0.856095	33.7971	0.033852	6.52874	933.06
67.2	1.15038	0.867505	34.0589	0.034105	6.55641	933.06
66.9	1.15182	0.879067	34.3242	0.0343615	6.58446	933.06
66.5	1.1533	0.890783	34.5931	0.0346213	6.61288	933.06
66.2	1.15482	0.902656	34.8655	0.0348846	6.64167	933.06
65.8	1.15637	0.914686	35.1416	0.0351514	6.67085	933.06
65.5	1.15796	0.926877	35.4213	0.0354218	6.70042	933.06
65.2	1.15958	0.939231	35.7048	0.0356958	6.73038	933.06
64.8	1.16123	0.951749	35.992	0.0359734	6.76075	933.06
64.5	1.16292	0.964434	36.2831	0.0362548	6.79151	933.06
64.2	1.16464	0.977288	36.578	0.0365398	6.82269	933.06
63.8	1.16639	0.990313	36.8769	0.0368287	6.85428	933.06
63.5	1.16816	1.00351	37.1798	0.0371214	6.8863	933.06
63.2	1.16996	1.01689	37.4867	0.0374181	6.91874	933.06
62.9	1.1718	1.03044	37.7977	0.0377186	6.95161	933.06
62.5	1.17365	1.04417	38.1128	0.0380232	6.98492	933.06
62.2	1.17553	1.05809	38.4321	0.0383319	7.01868	933.06
61.9	1.17742	1.07219	38.7557	0.0386446	7.05288	933.06
61.6	1.17935	1.08648	39.0836	0.0389616	7.08754	933.06
61.3	1.1813	1.10096	39.4159	0.0392827	7.12267	933.06
61	1.18326	1.11564	39.7526	0.0396082	7.15826	933.06
60.7	1.18524	1.13051	40.0938	0.0399379	7.19432	933.06
60.4	1.18724	1.14557	40.4395	0.0402721	7.23087	933.06
60.1	1.18925	1.16084	40.7899	0.0406107	7.2679	933.06
59.8	1.19128	1.17631	41.1449	0.0409539	7.30543	933.061
59.5	1.19332	1.19199	41.5046	0.0413016	7.34345	933.061
59.2	1.19537	1.20788	41.8692	0.0416539	7.38199	933.061
59	1.19744	1.22398	42.2386	0.0420109	7.42103	933.061
58.7	1.19951	1.24029	42.6129	0.0423727	7.4606	933.061
58.4	1.20159	1.25682	42.9922	0.0427394	7.5007	933.061
58.1	1.20369	1.27357	43.3766	0.0431109	7.54133	933.061
57.9	1.20578	1.29055	43.7661	0.0434873	7.5825	933.061
57.6	1.20789	1.30775	44.1608	0.0438688	7.62422	933.061
57.3	1.20999	1.32518	44.5607	0.0442554	7.66649	933.061
57.1	1.21211	1.34284	44.966	0.0446471	7.70933	933.061
56.8	1.21422	1.36073	45.3767	0.045044	7.75274	933.061
56.5	1.21633	1.37887	45.7928	0.0454462	7.79673	933.061
56.3	1.21845	1.39725	46.2145	0.0458538	7.8413	933.061
56	1.22056	1.41587	46.6418	0.0462668	7.88647	933.061
55.8	1.22268	1.43474	47.0748	0.0466853	7.93224	933.061
55.6	1.22479	1.45386	47.5136	0.0471094	7.97863	933.061
55.3	1.22689	1.47324	47.9582	0.0475392	8.02562	933.061
55.1	1.229	1.49288	48.4088	0.0479747	8.07325	933.061
54.8	1.23108	1.51277	48.8654	0.0484159	8.12151	933.061
54.6	1.23318	1.53294	49.328	0.0488631	8.17041	933.061
54.4	1.23525	1.55337	49.7968	0.0493162	8.21997	933.061
54.1	1.23733	1.57407	50.2719	0.0497754	8.27019	933.061
53.9	1.2394	1.59505	50.7533	0.0502407	8.32107	933.061
53.7	1.24145	1.61631	51.2411	0.0507121	8.37263	933.061
53.5	1.2435	1.63785	51.7354	0.0511899	8.42488	933.061
53.2	1.24551	1.65968	52.2363	0.051674	8.47783	933.061
53	1.24754	1.6818	52.7439	0.0521646	8.53148	933.061
52.8	1.24955	1.70421	53.2582	0.0526618	8.58585	933.061
52.6	1.25153	1.72693	53.7794	0.0531655	8.64094	933.061
52.4	1.25351	1.74994	54.3075	0.053676	8.69677	933.061
52.2	1.25547	1.77327	54.8427	0.0541932	8.75334	933.061
52	1.25741	1.7969	55.385	0.0547174	8.81066	933.061
51.8	1.25934	1.82085	55.9346	0.0552485	8.86875	933.061
51.6	1.26124	1.84512	56.4914	0.0557868	8.92762	933.061
51.4	1.26313	1.86971	57.0557	0.0563322	8.98726	933.061
51.2	1.265	1.89463	57.6275	0.0568848	9.04771	933.061
51	1.26685	1.91988	58.207	0.0574449	9.10895	933.062
50.8	1.26867	1.94547	58.7941	0.0580124	9.17102	933.062
50.6	1.27049	1.9714	59.3891	0.0585874	9.23391	933.062
50.4	1.27227	1.99767	59.992	0.0591702	9.29764	933.062
50.2	1.27403	2.0243	60.6029	0.0597607	9.36222	933.062
50	1.27577	2.05128	61.222	0.060359	9.42766	933.062
49.9	1.27749	2.07862	61.8493	0.0609654	9.49397	933.062
49.7	1.27918	2.10632	62.485	0.0615798	9.56116	933.062
49.5	1.28085	2.1344	63.1292	0.0622024	9.62926	933.062
49.3	1.28248	2.16284	63.782	0.0628333	9.69825	933.062
49.2	1.28411	2.19167	64.4434	0.0634726	9.76817	933.062
49	1.2857	2.22088	65.1137	0.0641205	9.83902	933.062
48.8	1.28726	2.25048	65.7929	0.0647769	9.91082	933.062
48.6	1.28879	2.28047	66.4812	0.0654422	9.98357	933.062
48.5	1.2903	2.31087	67.1786	0.0661162	10.0573	933.062
48.3	1.29179	2.34167	67.8853	0.0667993	10.132	933.062
48.1	1.29324	2.37288	68.6015	0.0674915	10.2077	933.062
48	1.29467	2.4045	69.3271	0.0681929	10.2844	933.062
47.8	1.29606	2.43655	70.0625	0.0689036	10.3621	933.062
47.7	1.29742	2.46902	70.8077	0.0696239	10.4409	933.062
47.5	1.29876	2.50193	71.5628	0.0703537	10.5207	933.062
47.3	1.30007	2.53528	72.3279	0.0710932	10.6016	933.062
47.2	1.30135	2.56907	73.1033	0.0718426	10.6836	933.062
47	1.30259	2.60331	73.889	0.072602	10.7666	933.062
46.9	1.30381	2.638	74.6851	0.0733716	10.8508	933.063
46.7	1.30499	2.67316	75.4919	0.0741513	10.936	933.063
46.6	1.30614	2.70879	76.3094	0.0749415	11.0225	933.063
46.4	1.30725	2.74489	77.1378	0.0757422	11.11	933.063
46.3	1.30835	2.78148	77.9773	0.0765535	11.1988	933.063
46.2	1.30941	2.81855	78.8279	0.0773757	11.2887	933.063
46	1.31043	2.85612	79.6899	0.0782089	11.3798	933.063
45.9	1.31143	2.89418	80.5634	0.0790531	11.4721	933.063
45.7	1.31239	2.93276	81.4485	0.0799086	11.5657	933.063
45.6	1.31331	2.97184	82.3454	0.0807755	11.6605	933.063
45.4	1.3142	3.01145	83.2543	0.0816539	11.7566	933.063
45.3	1.31507	3.05159	84.1753	0.0825441	11.8539	933.063
45.2	1.31589	3.09226	85.1085	0.0834461	11.9526	933.063
45	1.31668	3.13347	86.0542	0.0843602	12.0525	933.063
44.9	1.31744	3.17524	87.0125	0.0852864	12.1538	933.063
44.8	1.31817	3.21756	87.9836	0.086225	12.2565	933.063
44.6	1.31886	3.26044	88.9676	0.0871761	12.3605	933.063
44.5	1.31952	3.3039	89.9648	0.0881398	12.4659	933.063
44.4	1.32015	3.34793	90.9752	0.0891164	12.5727	933.063
44.3	1.32074	3.39255	91.9991	0.090106	12.6809	933.064
44.1	1.3213	3.43777	93.0366	0.0911088	12.7906	933.064
44	1.32182	3.48359	94.088	0.092125	12.9017	933.064
43.9	1.32232	3.53001	95.1533	0.0931547	13.0143	933.064
43.8	1.32277	3.57706	96.2329	0.0941982	13.1284	933.064
43.6	1.32319	3.62474	97.3269	0.0952555	13.2441	933.064
43.5	1.32359	3.67305	98.4354	0.096327	13.3613	933.064
43.4	1.32394	3.722	99.5587	0.0974127	13.48	933.064
43.3	1.32426	3.77161	100.697	0.0985129	13.6003	933.064
43.2	1.32455	3.82188	101.85	0.0996277	13.7222	933.064
43.1	1.32481	3.87282	103.019	0.100757	13.8458	933.064
42.9	1.32503	3.92443	104.204	0.101902	13.971	933.064
42.8	1.32522	3.97674	105.404	0.103062	14.0979	933.064
42.7	1.32538	4.02974	106.62	0.104238	14.2264	933.064
42.6	1.3255	4.08345	107.852	0.105429	14.3567	933.064
42.5	1.32559	4.13787	109.101	0.106636	14.4887	933.065
42.4	1.32565	4.19302	110.367	0.107859	14.6225	933.065
42.3	1.32567	4.24891	111.649	0.109098	14.758	933.065
42.2	1.32566	4.30554	112.949	0.110354	14.8954	933.065
42.1	1.32561	4.36292	114.265	0.111627	15.0345	933.065
41.9	1.32554	4.42107	115.6	0.112917	15.1756	933.065
41.8	1.32543	4.47999	116.952	0.114224	15.3185	933.065
41.7	1.32528	4.5397	118.322	0.115548	15.4633	933.065
41.6	1.32511	4.60021	119.71	0.11689	15.6101	933.065
41.5	1.3249	4.66152	121.117	0.118249	15.7588	933.065
41.4	1.32466	4.72365	122.543	0.119627	15.9095	933.065
41.3	1.32438	4.7866	123.987	0.121024	16.0622	933.065
41.2	1.32408	4.8504	125.451	0.122438	16.2169	933.066
41.1	1.32375	4.91505	126.934	0.123872	16.3737	933.066
41	1.32339	4.98055	128.438	0.125325	16.5326	933.066
40.9	1.32299	5.04693	129.961	0.126797	16.6936	933.066
40.8	1.32257	5.1142	131.504	0.128289	16.8568	933.066
40.7	1.32211	5.18236	133.068	0.129801	17.0221	933.066
40.6	1.32162	5.25143	134.653	0.131333	17.1896	933.066
40.5	1.3211	5.32142	136.259	0.132885	17.3594	933.066
40.4	1.32055	5.39235	137.887	0.134458	17.5314	933.066
40.4	1.31996	5.46422	139.536	0.136052	17.7057	933.066
40.3	1.31935	5.53704	141.207	0.137667	17.8824	933.066
40.2	1.31872	5.61084	142.9	0.139304	18.0614	933.067
40.1	1.31805	5.68562	144.616	0.140962	18.2428	933.067
40	1.31736	5.7614	146.355	0.142643	18.4266	933.067
39.9	1.31663	5.83819	147.351	0.143577	18.5209	933.228
39.8	1.31587	5.916	148.336	0.144499	18.6135	933.396
39.7	1.3151	5.99485	149.334	0.145434	18.7073	933.566
39.6	1.31432	6.07475	150.345	0.146381	18.8024	933.739
39.5	1.31353	6.15571	151.369	0.147339	18.8987	933.914
39.4	1.31275	6.23776	152.374	0.148278	18.9965	934.092
39.3	1.31195	6.32089	153.393	0.149229	19.0955	934.271
39.2	1.31115	6.40514	154.425	0.150193	19.1959	934.453
39.1	1.31035	6.49051	155.471	0.15117	19.2976	934.638
39	1.30956	6.57701	156.531	0.15216	19.4006	934.824
38.9	1.30877	6.66467	157.605	0.153163	19.5051	935.014
38.8	1.30799	6.7535	158.656	0.154142	19.6048	935.21
38.7	1.30722	6.84351	159.673	0.155088	19.698	935.414
38.6	1.30646	6.93472	160.703	0.156045	19.7926	935.621
38.5	1.30571	7.02714	161.747	0.157016	19.8883	935.831
38.4	1.30497	7.1208	162.805	0.158	19.9854	936.044
38.3	1.30424	7.21571	163.877	0.158996	20.0837	936.259
38.1	1.30354	7.31188	164.963	0.160006	20.1833	936.478
38	1.30285	7.40933	166.056	0.161022	20.2848	936.699
37.9	1.30218	7.50808	167.144	0.16203	20.3889	936.921
37.8	1.30153	7.60815	168.247	0.163052	20.4944	937.147
37.7	1.30089	7.70955	169.364	0.164088	20.6013	937.375
37.6	1.30028	7.8123	170.496	0.165137	20.7096	937.607
37.4	1.2997	7.91643	171.643	0.166201	20.8193	937.842
37.3	1.29913	8.02194	172.805	0.167278	20.9305	938.079
37.2	1.29859	8.12885	173.922	0.16831	21.034	938.326
37.1	1.29807	8.23719	175.019	0.169323	21.1337	938.578
36.9	1.29757	8.34698	176.13	0.170348	21.2347	938.834
36.8	1.2971	8.45823	177.257	0.171388	21.3371	939.093
36.7	1.29667	8.57096	178.398	0.172441	21.4408	939.356
36.6	1.29627	8.68519	179.555	0.173509	21.546	939.622
36.4	1.2959	8.80095	180.727	0.17459	21.6525	939.891
36.3	1.29554	8.91825	181.899	0.175671	21.7608	940.164
36.2	1.29521	9.03711	183.069	0.176747	21.8709	940.439
36	1.29494	9.15756	184.254	0.177837	21.9826	940.717
35.9	1.2947	9.27961	185.455	0.178941	22.0957	940.999
35.8	1.29448	9.40329	186.672	0.180061	22.2103	941.285
35.6	1.29429	9.52861	187.905	0.181195	22.3265	941.575
35.5	1.29413	9.65561	189.155	0.182345	22.4442	941.869
35.4	1.29402	9.7843	190.352	0.183442	22.5539	942.169
35.2	1.29394	9.91471	191.537	0.184526	22.6612	942.474
35.1	1.2939	10.0469	192.739	0.185624	22.77	942.783
35	1.2939	10.1808	193.956	0.186738	22.8802	943.097
34.8	1.29392	10.3164	195.19	0.187866	22.9919	943.415
34.7	1.29399	10.4539	196.439	0.189009	23.1051	943.737
34.5	1.29411	10.5933	197.706	0.190168	23.2198	944.063
34.4	1.29425	10.7345	198.961	0.191313	23.3343	944.392
34.3	1.29445	10.8775	200.209	0.192449	23.449	944.725
34.1	1.29468	11.0225	201.474	0.193601	23.5652	945.063
34	1.29493	11.1694	202.755	0.194768	23.683	945.405
33.8	1.29525	11.3183	204.054	0.195951	23.8023	945.751
33.7	1.2956	11.4691	205.37	0.19715	23.9232	946.103
33.6	1.29601	11.622	206.703	0.198364	24.0458	946.458
33.4	1.29643	11.7769	208.002	0.199543	24.1633	946.82
33.3	1.29691	11.9338	209.285	0.200705	24.2781	947.186
33.1	1.29743	12.0929	210.585	0.201882	24.3944	947.558
33	1.29799	12.2541	211.902	0.203075	24.5123	947.934
32.8	1.29861	12.4174	213.237	0.204283	24.6318	948.315
32.7	1.29925	12.5829	214.59	0.205508	24.7528	948.702
32.6	1.29996	12.7506	215.961	0.206749	24.8755	949.093
32.4	1.30068	12.9205	217.317	0.207974	24.9957	949.49
32.3	1.30148	13.0927	218.648	0.209174	25.1123	949.893
32.1	1.3023	13.2672	219.997	0.210389	25.2305	950.3
32	1.3032	13.4441	221.364	0.211621	25.3502	950.713
31.8	1.3041	13.6233	222.75	0.212868	25.4715	951.132
31.7	1.30508	13.8048	224.154	0.214133	25.5944	951.556
31.6	1.30608	13.9888	225.576	0.215414	25.719	951.986
31.4	1.30715	14.1753	227.008	0.216703	25.8444	952.421
31.3	1.30825	14.3642	228.4	0.217951	25.9669	952.858
31.1	1.30941	14.5556	229.811	0.219215	26.091	953.302
31	1.31061	14.7496	231.241	0.220497	26.2168	953.751
30.8	1.31183	14.9462	232.691	0.221795	26.3442	954.207
30.7	1.31313	15.1454	234.159	0.223111	26.4733	954.668
30.6	1.31444	15.3473	235.647	0.224444	26.6042	955.135
30.4	1.31585	15.5518	237.155	0.225795	26.7367	955.609
30.3	1.31726	15.7591	238.579	0.227063	26.8572	956.086
30.1	1.31874	15.9691	240.021	0.228347	26.979	956.57
30	1.32025	16.182	241.483	0.229648	27.1025	957.06
29.8	1.3218	16.3976	242.964	0.230966	27.2277	957.557
29.7	1.32344	16.6162	244.464	0.232302	27.3545	958.06
29.6	1.32508	16.8377	245.985	0.233655	27.4829	958.569
29.4	1.32679	17.0621	247.526	0.235027	27.6131	959.086
29.3	1.32854	17.2895	249.066	0.236395	27.7454	959.606
29.2	1.3303	17.5199	250.604	0.237758	27.8797	960.13
29	1.33217	17.7534	252.161	0.239138	28.0158	960.66
28.9	1.33405	17.99	253.74	0.240537	28.1537	961.198
28.7	1.33597	18.2298	255.34	0.241954	28.2935	961.742
28.6	1.33795	18.4728	256.961	0.243391	28.4351	962.294
28.5	1.33993	18.719	258.603	0.244847	28.5786	962.853
28.3	1.34199	18.9685	260.206	0.246262	28.716	963.416
28.2	1.34411	19.2213	261.75	0.247618	28.8446	963.98
28.1	1.34622	19.4774	263.314	0.248992	28.975	964.552
27.9	1.34844	19.737	264.898	0.250384	29.1071	965.131
27.8	1.35067	20.0001	266.504	0.251795	29.241	965.719
27.7	1.35291	20.2667	268.132	0.253225	29.3766	966.314
27.5	1.35526	20.5368	269.781	0.254673	29.5141	966.917
27.4	1.35763	20.8105	271.452	0.256142	29.6534	967.527
27.3	1.36001	21.0879	273.117	0.257599	29.7976	968.139
27.2	1.36249	21.3689	274.8	0.259071	29.9442	968.758
27	1.36497	21.6537	276.505	0.260563	30.0928	969.385
26.9	1.36748	21.9423	278.233	0.262075	30.2434	970.021
26.8	1.37005	22.2348	279.984	0.263606	30.3959	970.665
26.6	1.37268	22.5311	281.758	0.265158	30.5505	971.317
26.5	1.37531	22.8314	283.556	0.266731	30.7072	971.979
26.4	1.37797	23.1357	285.239	0.26819	30.847	972.638
26.3	1.38072	23.4441	286.93	0.269655	30.987	973.305
26.1	1.38347	23.7565	288.644	0.27114	31.1287	973.98
26	1.38625	24.0731	290.38	0.272644	31.2724	974.665
25.9	1.38912	24.394	292.14	0.274169	31.418	975.359
25.8	1.39202	24.7191	293.923	0.275713	31.5655	976.062
25.7	1.39492	25.0486	295.73	0.277279	31.7149	976.774
25.5	1.39786	25.3824	297.54	0.278843	31.8661	977.493
25.4	1.40087	25.7207	299.341	0.280395	32.0187	978.215
25.3	1.40391	26.0635	301.166	0.281968	32.1734	978.947
25.2	1.40696	26.4109	303.016	0.283561	32.3302	979.688
25.1	1.41006	26.7629	304.89	0.285176	32.489	980.44
25	1.41322	27.1196	306.789	0.286813	32.65	981.201
24.8	1.41637	27.481	308.714	0.288471	32.8131	981.973
24.7	1.41954	27.8473	310.627	0.290115	32.9735	982.751
24.6	1.42279	28.2185	312.475	0.291692	33.1245	983.529
24.5	1.42607	28.5946	314.348	0.29329	33.2774	984.318
24.4	1.42938	28.9757	316.245	0.29491	33.4324	985.118
24.3	1.43269	29.3619	318.168	0.296551	33.5894	985.928
24.2	1.43604	29.7532	320.117	0.298214	33.7486	986.749
24.1	1.43945	30.1497	322.092	0.299899	33.9098	987.581
24	1.44288	30.5516	324.092	0.301607	34.0732	988.424
23.9	1.44634	30.9588	326.029	0.303248	34.228	989.267
23.7	1.4498	31.3714	327.979	0.304898	34.3834	990.12
23.6	1.45333	31.7895	329.955	0.30657	34.5408	990.985
23.5	1.45689	32.2132	331.957	0.308265	34.7004	991.861
23.4	1.46046	32.6425	333.986	0.309982	34.862	992.748
23.3	1.46404	33.0776	336.042	0.311722	35.0259	993.648
23.2	1.46766	33.5184	338.125	0.313485	35.1919	994.559
23.1	1.47133	33.9652	340.204	0.315239	35.3578	995.476
23	1.47502	34.4179	342.255	0.316962	35.5219	996.395
22.9	1.47872	34.8766	344.334	0.318708	35.6883	997.326
22.8	1.48243	35.3414	346.441	0.320477	35.8569	998.27
22.7	1.48616	35.8125	348.576	0.32227	36.0277	999.226
22.6	1.48997	36.2898	350.739	0.324087	36.2008	1000.19
22.5	1.49378	36.7734	352.932	0.325927	36.3762	1001.18
22.4	1.4976	37.2635	355.144	0.327784	36.5526	1002.17
22.3	1.50142	37.7602	357.23	0.329514	36.7096	1003.15
22.3	1.50525	38.2635	359.343	0.331268	36.8686	1004.15
22.2	1.50915	38.7734	361.485	0.333044	37.0298	1005.16
22.1	1.51309	39.2902	363.656	0.334845	37.1931	1006.18
22	1.51703	39.8139	365.855	0.336669	37.3585	1007.22
21.9	1.52098	40.3445	368.084	0.338518	37.5262	1008.27
21.8	1.52492	40.8822	370.342	0.340391	37.6961	1009.33
21.7	1.52888	41.4271	372.624	0.342282	37.8693	1010.41
21.6	1.53291	41.9792	374.908	0.344166	38.0486	1011.49
21.5	1.53695	42.5387	377.223	0.346076	38.2304	1012.58
21.4	1.541	43.1057	379.568	0.348011	38.4145	1013.69
21.4	1.54504	43.6802	381.944	0.349971	38.6011	1014.81
21.3	1.54909	44.2624	384.352	0.351958	38.7903	1015.95
21.2	1.55315	44.8523	386.793	0.353972	38.9819	1017.1
21.1	1.55722	45.4501	389.259	0.356006	39.1753	1018.27
21	1.56134	46.0559	391.532	0.35785	39.3412	1019.4
20.9	1.56547	46.6697	393.834	0.35972	39.5093	1020.55
20.8	1.5696	47.2917	396.167	0.361614	39.6797	1021.72
20.8	1.57374	47.922	398.531	0.363533	39.8523	1022.89
20.7	1.5779	48.5607	400.927	0.365478	40.0272	1024.09
20.6	1.58206	49.2079	403.355	0.367448	40.2045	1025.3
20.5	1.58622	49.8638	405.815	0.369445	40.3841	1026.53
20.4	1.59042	50.5284	408.305	0.371467	40.5665	1027.77
20.4	1.59465	51.2018	410.799	0.373479	40.7567	1029.02
20.3	1.59887	51.8842	413.325	0.375518	40.9494	1030.28
20.2	1.6031	52.5757	415.885	0.377585	41.1447	1031.56
20.1	1.60732	53.2765	418.479	0.379679	41.3426	1032.85
20.1	1.61155	53.9865	421.108	0.3818	41.5432	1034.16
20	1.61578	54.7061	423.772	0.383951	41.7464	1035.49
19.9	1.62	55.4352	426.471	0.386129	41.9523	1036.84
19.8	1.62422	56.174	429.038	0.388175	42.1414	1038.17
19.8	1.62848	56.9227	431.604	0.390216	42.3291	1039.5
19.7	1.63276	57.6814	434.204	0.392284	42.5192	1040.85
19.6	1.63703	58.4502	436.839	0.394379	42.7119	1042.22
19.5	1.64131	59.2292	439.509	0.396502	42.9072	1043.61
19.5	1.64557	60.0186	442.215	0.398654	43.1051	1045.02
19.4	1.64984	60.8185	444.957	0.400834	43.3056	1046.45
19.3	1.6541	61.6291	447.718	0.403026	43.5079	1047.88
19.3	1.65838	62.4505	450.442	0.405173	43.7094	1049.32
19.2	1.66264	63.2828	453.202	0.407348	43.9136	1050.78
19.1	1.66691	64.1263	455.999	0.409553	44.1204	1052.25
19.1	1.67117	64.9809	458.833	0.411787	44.3301	1053.75
19	1.67544	65.847	461.705	0.41405	44.5425	1055.26
18.9	1.67972	66.7246	464.616	0.416344	44.7578	1056.8
18.9	1.684	67.6139	467.565	0.418668	44.9759	1058.35
18.8	1.68828	68.5151	470.427	0.420899	45.1836	1059.9
18.7	1.69254	69.4283	473.307	0.42314	45.392	1061.46
18.7	1.69679	70.3536	476.226	0.425411	45.6031	1063.04
18.6	1.70104	71.2913	479.184	0.427712	45.8171	1064.64
18.5	1.7053	72.2414	482.181	0.430044	46.0339	1066.26
18.5	1.70953	73.2043	485.218	0.432407	46.2536	1067.91
18.4	1.71376	74.1799	488.295	0.434801	46.4762	1069.58
18.3	1.71797	75.1686	491.325	0.437142	46.6899	1071.24
18.3	1.72217	76.1705	494.295	0.439417	46.8929	1072.91
18.2	1.72637	77.1857	497.304	0.441722	47.0986	1074.6
18.2	1.73058	78.2144	500.354	0.444057	47.3071	1076.31
18.1	1.73478	79.2568	503.444	0.446424	47.5184	1078.04
18	1.73898	80.3132	506.575	0.448822	47.7324	1079.8
18	1.74316	81.3836	509.748	0.451253	47.9494	1081.58
17.9	1.74733	82.4683	512.964	0.453715	48.1692	1083.38
17.9	1.7515	83.5674	516.182	0.456167	48.3942	1085.19
17.8	1.75566	84.6812	519.424	0.45863	48.6232	1087.01
17.7	1.75981	85.8098	522.709	0.461127	48.8553	1088.86
17.7	1.76393	86.9535	526.038	0.463656	49.0905	1090.73
17.6	1.76805	88.1124	529.412	0.466219	49.3288	1092.63
17.6	1.77213	89.2868	532.83	0.468817	49.5703	1094.55
17.5	1.77621	90.4768	536.294	0.471449	49.8151	1096.5
17.5	1.78028	91.6826	539.661	0.47398	50.0427	1098.43
17.4	1.78434	92.9046	542.914	0.476393	50.2506	1100.34
17.3	1.78837	94.1428	546.209	0.478838	50.4613	1102.28
17.3	1.79239	95.3976	549.549	0.481316	50.6748	1104.24
17.2	1.79639	96.669	552.933	0.483827	50.8911	1106.22
17.2	1.80039	97.9574	556.362	0.486372	51.1103	1108.23
17.1	1.80438	99.263	559.837	0.48895	51.3325	1110.27
17.1	1.80835	100.586	563.358	0.491563	51.5576	1112.34
17	1.8123	101.927	566.921	0.494202	51.791	1114.42
17	1.81622	103.285	570.52	0.496859	52.0381	1116.5
16.9	1.82013	104.662	574.167	0.499552	52.2886	1118.62
16.9	1.82403	106.057	577.863	0.50228	52.5423	1120.76
16.8	1.8279	107.47	581.608	0.505045	52.7995	1122.93
16.8	1.83175	108.902	585.403	0.507847	53.0601	1125.13
16.7	1.83558	110.354	589.248	0.510686	53.3241	1127.35
16.7	1.83937	111.825	593.082	0.513504	53.5831	1129.59
16.6	1.84315	113.315	596.727	0.51613	53.8126	1131.78
16.6	1.84692	114.825	600.421	0.518791	54.0452	1134
16.5	1.85067	116.356	604.163	0.521488	54.2808	1136.25
16.5	1.85438	117.907	607.956	0.52422	54.5196	1138.53
16.4	1.85809	119.478	611.799	0.526989	54.7616	1140.84
16.4	1.86177	121.07	615.693	0.529795	55.0068	1143.18
16.3	1.86543	122.684	619.64	0.532638	55.2553	1145.56
16.3	1.86906	124.319	623.604	0.535483	55.5038	1147.95
16.2	1.87267	125.976	627.547	0.538289	55.7485	1150.36
16.2	1.87626	127.655	631.543	0.541132	55.9965	1152.79
16.1	1.87982	129.356	635.591	0.544013	56.2477	1155.26
16.1	1.88337	131.081	639.694	0.546932	56.5023	1157.76
16	1.88688	132.828	643.852	0.54989	56.7604	1160.3
16	1.89036	134.598	648.065	0.552887	57.0218	1162.87
15.9	1.89382	136.392	652.334	0.555925	57.2867	1165.47
15.9	1.89725	138.21	656.513	0.558861	57.54	1168.05
15.8	1.90065	140.052	660.663	0.561754	57.7878	1170.63
15.8	1.90403	141.918	664.869	0.564685	58.0389	1173.25
15.8	1.90739	143.81	669.13	0.567656	58.2933	1175.89
15.7	1.91072	145.727	673.449	0.570666	58.5512	1178.58
15.7	1.914	147.669	677.825	0.573716	58.8124	1181.3
15.6	1.91726	149.637	682.259	0.576807	59.0772	1184.05
15.6	1.92051	151.631	686.752	0.579939	59.3455	1186.84
15.5	1.92372	153.652	691.152	0.582963	59.6027	1189.61
15.5	1.9269	155.7	695.56	0.58598	59.8587	1192.38
15.4	1.93004	157.775	700.028	0.589036	60.118	1195.2
15.4	1.93316	159.878	704.554	0.592133	60.3808	1198.05
15.4	1.93625	162.009	709.141	0.595272	60.6471	1200.94
15.3	1.93931	164.168	713.79	0.598452	60.917	1203.87
15.3	1.94236	166.356	718.5	0.601674	61.1904	1206.83
15.2	1.94537	168.573	723.273	0.60494	61.4675	1209.84
15.2	1.94835	170.82	727.99	0.608126	61.7416	1212.83
15.2	1.9513	173.097	732.749	0.611333	62.0182	1215.84
15.1	1.95423	175.404	737.571	0.614582	62.2984	1218.9
15.1	1.95711	177.742	742.457	0.617875	62.5824	1222
15	1.95995	180.111	747.409	0.621212	62.8702	1225.13
15	1.96276	182.511	752.426	0.624593	63.1618	1228.31
15	1.96553	184.944	757.51	0.628019	63.4573	1231.54
14.9	1.96828	187.409	762.579	0.631412	63.7461	1234.77
14.9	1.971	189.906	767.457	0.634606	64.0064	1237.93
14.8	1.97367	192.437	772.4	0.637843	64.2701	1241.13
14.8	1.97631	195.002	777.409	0.641123	64.5373	1244.38
14.8	1.9789	197.601	782.485	0.644447	64.8081	1247.67
14.7	1.98149	200.235	787.629	0.647815	65.0825	1251
14.7	1.98403	202.904	792.841	0.651228	65.3605	1254.38
14.6	1.98653	205.608	798.123	0.654686	65.6423	1257.81
14.6	1.989	208.348	803.475	0.658191	65.9278	1261.28
14.6	1.99146	211.125	808.874	0.661699	66.2286	1264.76
14.5	1.9939	213.939	814.345	0.665253	66.5336	1268.29
14.5	1.99627	216.79	819.889	0.668855	66.8427	1271.87
14.4	1.99863	219.68	825.507	0.672505	67.1559	1275.49
14.4	2.00093	222.608	831.199	0.676204	67.4733	1279.17
14.4	2.00318	225.575	836.968	0.679951	67.7949	1282.89
14.3	2.00541	228.581	842.814	0.683749	68.1207	1286.66
14.3	2.00759	231.628	848.446	0.687328	68.413	1290.35
14.3	2.00975	234.715	853.936	0.690752	68.6809	1293.99
14.2	2.01185	237.843	859.499	0.694223	68.9524	1297.68
14.2	2.01393	241.013	865.137	0.69774	69.2275	1301.41
14.2	2.01597	244.225	870.849	0.701303	69.5063	1305.2
14.1	2.01798	247.48	876.638	0.704914	69.7888	1309.04
14.1	2.01996	250.779	882.504	0.708574	70.075	1312.93
14	2.02192	254.121	888.448	0.712282	70.3651	1316.87
14	2.02384	257.508	894.471	0.716039	70.659	1320.86
14	2.02573	260.94	900.556	0.719805	70.9689	1324.87
13.9	2.02757	264.418	906.72	0.72362	71.2835	1328.94
13.9	2.02939	267.942	912.967	0.727485	71.6023	1333.06
13.9	2.03116	271.513	919.297	0.731402	71.9253	1337.23
13.8	2.03288	275.132	925.711	0.735371	72.2526	1341.46
13.8	2.03456	278.799	932.211	0.739393	72.5843	1345.75
13.8	2.0362	282.515	938.797	0.743468	72.9204	1350.09
13.7	2.03779	286.28	945.345	0.74748	73.2459	1354.43
13.7	2.03937	290.095	951.639	0.751227	73.5349	1358.65
13.7	2.04092	293.962	958.018	0.755024	73.8277	1362.93
13.6	2.04244	297.88	964.481	0.758871	74.1244	1367.26
13.6	2.04393	301.85	971.03	0.76277	74.425	1371.65
13.6	2.04536	305.873	977.667	0.76672	74.7297	1376.1
13.5	2.04675	309.95	984.392	0.770724	75.0384	1380.61
13.5	2.0481	314.081	991.207	0.77478	75.3513	1385.18
13.5	2.04941	318.267	998.112	0.778891	75.6683	1389.81
13.4	2.05068	322.509	1005.03	0.782961	75.9879	1394.44
13.4	2.05189	326.807	1012	0.787052	76.3111	1399.11
13.4	2.0531	331.163	1019.07	0.791197	76.6387	1403.84
13.3	2.05429	335.576	1026.23	0.795397	76.9707	1408.64
13.3	2.05545	340.049	1033.49	0.799653	77.307	1413.5
13.3	2.05655	344.581	1040.84	0.803966	77.6479	1418.42
13.2	2.05762	349.174	1048.3	0.808337	77.9933	1423.41
13.2	2.05864	353.827	1055.85	0.812765	78.3432	1428.47
13.2	2.05962	358.543	1063.18	0.816951	78.6636	1433.41
13.1	2.06055	363.322	1070.51	0.821096	78.9772	1438.36
13.1	2.06145	368.164	1077.94	0.825296	79.295	1443.37
13.1	2.06231	373.071	1085.46	0.829552	79.617	1448.45
13	2.06318	378.043	1093.09	0.833865	79.9434	1453.6
13	2.064	383.082	1100.82	0.838236	80.274	1458.82
13	2.06477	388.188	1108.65	0.842665	80.6091	1464.11
13	2.06551	393.362	1116.58	0.847152	80.9487	1469.46
12.9	2.06621	398.604	1124.56	0.851639	81.2879	1474.85
12.9	2.06686	403.917	1132.49	0.85602	81.6187	1480.21
12.9	2.06745	409.3	1140.52	0.86046	81.9539	1485.64
12.8	2.06801	414.755	1148.66	0.864959	82.2936	1491.14
12.8	2.06856	420.283	1156.9	0.869519	82.6378	1496.71
12.8	2.06908	425.885	1165.26	0.874138	82.9866	1502.36
12.7	2.06956	431.561	1173.73	0.87882	83.34	1508.08
12.7	2.07001	437.313	1182.31	0.883564	83.6982	1513.88
12.7	2.07041	443.141	1191	0.888371	84.0611	1519.75
12.7	2.07077	449.048	1199.44	0.892885	84.3938	1525.47
12.6	2.07108	455.032	1207.99	0.897454	84.7304	1531.26
12.6	2.07136	461.097	1216.65	0.902084	85.0715	1537.12
12.6	2.07161	467.243	1225.43	0.906775	85.4172	1543.06
12.5	2.07186	473.47	1234.32	0.911529	85.7674	1549.09
12.5	2.07206	479.78	1243.34	0.916347	86.1223	1555.19
12.5	2.07222	486.175	1252.47	0.921228	86.482	1561.37
12.4	2.07234	492.655	1261.72	0.926175	86.8464	1567.64
12.4	2.07241	499.221	1270.94	0.93103	87.2002	1573.88
12.4	2.07244	505.874	1280.11	0.935781	87.5423	1580.09
12.4	2.07242	512.617	1289.39	0.940596	87.8889	1586.39
12.3	2.07239	519.449	1298.81	0.945475	88.2401	1592.77
12.3	2.07236	526.372	1308.34	0.950419	88.596	1599.23
12.3	2.07228	533.388	1318.01	0.955429	88.9567	1605.78
12.2	2.07216	540.497	1327.8	0.960506	89.3221	1612.42
12.2	2.072	547.7	1337.73	0.965651	89.6925	1619.15
12.2	2.0718	555	1347.78	0.970864	90.0677	1625.96

